Early time behavior of spatial and momentum anisotropies in kinetic theory across different Knudsen numbers

We investigate the early time development of the anisotropic transverse flow and spatial eccentricities of a fireball with various particle-based transport approaches using a fixed initial condition. In numerical simulations ranging from the quasi-collisionless case to the hydrodynamic regime, we find that the onset of $v_n$ and of related measures of anisotropic flow can be described with a simple power-law ansatz, with an exponent that depends on the amount of rescatterings in the system. In the few-rescatterings regime we perform semi-analytical calculations, based on a systematic expansion in powers of time and the cross section, which can reproduce the numerical findings.

==> anc/Nresc_time.dat <==
time_Kn25_sim,Nresc_Kn25_sim,time_Kn5_sim,Nresc_Kn5_sim,Kn25_Osigma_time,Kn25_Osigma_Nresc,Kn25_Osigma5_time,Kn25_Osigma5_Nresc,Kn5_Osigma_time,Kn5_Osigma_Nresc,Kn5_Osigma5_time,Kn5_Osigma5_Nresc
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.008025688622754492,0.000155,0.006684491017964073,0.000642025,0.008025688622754492,0.0001672519926394991,0.008025688622754492,0.00016001843927203793,0.006684491017964073,0.0006965141503323073,0.006684491017964073,0.0006654912197316446
0.016064221556886228,0.00031035,0.013377919161676648,0.00128075,0.016064221556886228,0.0003347519761690041,0.016064221556886228,0.0003201406604424522,0.013377919161676648,0.0013939027128425014,0.013377919161676648,0.0013294665981622216
0.024115718562874252,0.000466875,0.020080239520958085,0.0019154999999999999,0.024115718562874252,0.0005024825874648546,0.024115718562874252,0.00048035298300224034,0.020080239520958085,0.0020921037559871233,0.020080239520958085,0.001991881856778163
0.03218008982035928,0.00062435,0.026791616766467064,0.0025522249999999995,0.03218008982035928,0.0006704219061107794,0.03218008982035928,0.0006406374426946407,0.026791616766467064,0.00279107672046915,0.026791616766467064,0.0026527134289287928
0.04025748502994012,0.0007819750000000001,0.03351197604790419,0.0031955999999999994,0.04025748502994012,0.0008385528077612358,0.04025748502994012,0.0008009807304204819,0.03351197604790419,0.0034907556327581166,0.03351197604790419,0.003311914110623345
0.04834775449101797,0.0009399000000000001,0.04024116766467067,0.003827175,0.04834775449101797,0.0010068517420984196,0.04834775449101797,0.0009613634898605965,0.04024116766467067,0.0041910662791239586,0.04024116766467067,0.003969429579286186
0.05645104790419162,0.0010959750000000001,0.04697949101796408,0.004456875,0.05645104790419162,0.0011753011952567384,0.05645104790419162,0.001121772208809294,0.04697949101796408,0.004891980717479346,0.04697949101796408,0.004625249446481984
0.06456736526946108,0.0012488,0.05372679640718563,0.0050898,0.06456736526946108,0.0013438803411708832,0.06456736526946108,0.0012821903108975565,0.05372679640718563,0.005593423797347143,0.05372679640718563,0.005279319503829395
0.07269670658682635,0.001404675,0.06048308383233533,0.00571955,0.07269670658682635,0.0015125681576099962,0.07269670658682635,0.001442601134651628,0.06048308383233533,0.006295335483919871,0.06048308383233533,0.0059316003016002886
0.08083907185628743,0.001559125,0.06724850299401199,0.006342975,0.08083907185628743,0.0016813434253938396,0.08083907185628743,0.0016029879390625308,0.06724850299401199,0.00699767080822197,0.06724850299401199,0.006582066867359811
0.08899446107784431,0.001713175,0.07402290419161676,0.006967825,0.08899446107784431,0.0018501847276077078,0.08899446107784431,0.0017633339092532165,0.07402290419161676,0.007700353234710103,0.07402290419161676,0.007230665507043636
0.0971630239520958,0.0018694999999999999,0.0808062874251497,0.0075967000000000005,0.0971630239520958,0.0020190735417535068,0.0971630239520958,0.0019236250968342932,0.0808062874251497,0.008403321313783556,0.0808062874251497,0.007877357146442443
0.10534461077844312,0.0020240249999999996,0.08759880239520959,0.0082208,0.10534461077844312,0.002187984950735639,0.10534461077844312,0.002083841609601906,0.08759880239520959,0.009106528612227967,0.08759880239520959,0.008522117039387263
0.11353937125748503,0.002179575,0.09440044910179642,0.008843175,0.11353937125748503,0.002356900021680901,0.11353937125748503,0.0022439693670675636,0.09440044910179642,0.009809912679326021,0.09440044910179642,0.009164906233561483
0.12174730538922156,0.002335775,0.10121122754491019,0.009458975,0.12174730538922156,0.002525796521227363,0.12174730538922156,0.002403991296233178,0.10121122754491019,0.010513410579797574,0.10121122754491019,0.009805685945429818
0.1299684131736527,0.00248915,0.10803098802395211,0.0100745,0.1299684131736527,0.0026946520119722384,0.1299684131736527,0.0025638902782025,0.10803098802395211,0.01121694345917673,0.10803098802395211,0.010444403583826938
0.13820269461077844,0.002642875,0.11485988023952096,0.010685150000000001,0.13820269461077844,0.0028634438516608757,0.13820269461077844,0.0027236491543849123,0.11485988023952096,0.0119204628844642,0.11485988023952096,0.011081034856711403
0.1464502994011976,0.00279645,0.12169790419161677,0.011301400000000001,0.1464502994011976,0.0030321522511992036,0.1464502994011976,0.0028832536258844225,0.12169790419161677,0.012623904461064492,0.12169790419161677,0.011715541560813546
0.1547110778443114,0.002951375,0.12854505988023954,0.01190865,0.1547110778443114,0.0032007510832298782,0.1547110778443114,0.0030426835646876925,0.12854505988023954,0.013327203303369086,0.12854505988023954,0.012347885709720703
0.16298502994011976,0.003109975,0.13540149700598803,0.0125143,0.16298502994011976,0.003369217084863774,0.16298502994011976,0.003201921730258822,0.13540149700598803,0.014030309371494036,0.13540149700598803,0.0129780432711616
0.17127245508982036,0.0032635750000000003,0.14226691616766468,0.0131225,0.17127245508982036,0.003537532857932713,0.17127245508982036,0.003360956604881071,0.14226691616766468,0.014733126089131647,0.14226691616766468,0.013605949211083946
0.17957335329341317,0.003416525,0.14914161676646706,0.013728699999999998,0.17957335329341317,0.0037056746728545463,0.17957335329341317,0.0035197708736531045,0.14914161676646706,0.015435617734771919,0.14914161676646706,0.01423159364812353
0.1878862275449102,0.0035696000000000005,0.1560254491017964,0.01433435,0.1878862275449102,0.0038735883907742344,0.1878862275449102,0.003678318711164625,0.1560254491017964,0.016137702099989857,0.1560254491017964,0.014854925857711273
0.19621407185628745,0.0037227500000000004,0.16291916167664672,0.0149357,0.19621407185628745,0.004041310332190192,0.19621407185628745,0.003836639906449077,0.16291916167664672,0.016839387924297504,0.16291916167664672,0.015475976376928439
0.2045553892215569,0.0038721000000000003,0.16982035928143716,0.015534649999999999,0.2045553892215569,0.004208785839648827,0.2045553892215569,0.003994688554977097,0.16982035928143716,0.017540363822277957,0.16982035928143716,0.016094493615723335
0.21290868263473056,0.004023075000000001,0.1767320359281437,0.01613185,0.21290868263473056,0.004375960410224489,0.21290868263473056,0.004152419147679753,0.1767320359281437,0.01824086562528276,0.1767320359281437,0.01671070998917848
0.22127544910179645,0.0041757750000000005,0.18365269461077843,0.0167269,0.22127544910179645,0.004542839348813681,0.22127544910179645,0.0043098428367520794,0.18365269461077843,0.018940672328690282,0.18365269461077843,0.017324455370345687
0.22965718562874254,0.0043271,0.19058383233532933,0.0173143,0.22965718562874254,0.004709427336846424,0.22965718562874254,0.004466970402393181,0.19058383233532933,0.01963986547635192,0.19058383233532933,0.017935826166857013
0.23805089820359282,0.0044760500000000005,0.19752245508982036,0.0179024,0.23805089820359282,0.0048756396270414025,0.23805089820359282,0.004623728521131799,0.19752245508982036,0.020338073245722104,0.19752245508982036,0.018544523345558853
0.24645958083832337,0.0046276500000000005,0.20447155688622753,0.01848265,0.24645958083832337,0.00504151003975318,0.24645958083832337,0.00478015595175618,0.20447155688622753,0.021035526598468364,0.20447155688622753,0.01915077496392066
0.25488023952095806,0.00477635,0.21142964071856288,0.01905885,0.25488023952095806,0.005206953831814703,0.25488023952095806,0.004936179894291664,0.21142964071856288,0.021732003877467206,0.21142964071856288,0.019754415101542
0.2633158682634731,0.004926225,0.21839670658682636,0.019636725,0.2633158682634731,0.005372003916754832,0.2633158682634731,0.005091838776022942,0.21839670658682636,0.022427433749970364,0.21839670658682636,0.020355409903348415
0.2717634730538922,0.005076150000000001,0.22537275449101798,0.020208225,0.2717634730538922,0.005536575585663825,0.2717634730538922,0.005247060370176917,0.22537275449101798,0.023121744377699392,0.22537275449101798,0.02095372590451912
0.28022604790419164,0.005222475000000001,0.23235778443113772,0.020784025,0.28022604790419164,0.00570070080798994,0.28022604790419164,0.005401882779432578,0.23235778443113772,0.023814863415245476,0.23235778443113772,0.02154933004229925
0.28870059880239524,0.0053732250000000014,0.23935329341317368,0.0213527,0.28870059880239524,0.0058642949395221146,0.28870059880239524,0.005556234399688102,0.23935329341317368,0.024506865858247205,0.23935329341317368,0.022142316186718216
0.29719011976047904,0.005525350000000001,0.24635778443113773,0.021930099999999998,0.29719011976047904,0.006027388968052021,0.29719011976047904,0.00571015301641496,0.24635778443113773,0.02519752952598111,0.24635778443113773,0.02273252407761609
0.3056931137724551,0.00567295,0.25337125748503,0.022501099999999996,0.3056931137724551,0.0061899268874887016,0.3056931137724551,0.005863594647370904,0.25337125748503,0.025886780498278302,0.25337125748503,0.02331992191419426
0.3142095808383234,0.005818725,0.26039520958083834,0.023068025,0.3142095808383234,0.006351881430717704,0.3142095808383234,0.006016542737795562,0.26039520958083834,0.026574690697206815,0.26039520958083834,0.023904602572394205
0.32273952095808384,0.005966375,0.26742814371257484,0.023631524999999997,0.32273952095808384,0.006513225102109999,0.32273952095808384,0.006168980840319411,0.26742814371257484,0.02726103776292572,0.26742814371257484,0.024486409386974294
0.33128293413173654,0.006111325000000001,0.27447005988023954,0.024191574999999996,0.33128293413173654,0.006673930176641809,0.33128293413173654,0.006320892622028457,0.27447005988023954,0.02794574618488381,0.27447005988023954,0.025065311924893603
0.33983982035928145,0.0062581500000000005,0.2815209580838324,0.024744375,0.33983982035928145,0.006833968699013027,0.33983982035928145,0.006472261871506867,0.2815209580838324,0.0286287399337097,0.2815209580838324,0.02564128023645394
0.3484116766467066,0.006401525,0.2885823353293413,0.025300825,0.3484116766467066,0.006993340231586345,0.3484116766467066,0.006623098777939924,0.2885823353293413,0.02931008661746222,0.2885823353293413,0.02621440597521641
0.3569970059880239,0.0065458,0.2956526946107785,0.025853075,0.3569970059880239,0.007151988262949291,0.3569970059880239,0.0067733608363869015,0.2956526946107785,0.029989563832965874,0.2956526946107785,0.026784537501829776
0.3655958083832336,0.0066918,0.30273203592814374,0.02639775,0.3655958083832336,0.007309884128267516,0.3655958083832336,0.006923032235004561,0.30273203592814374,0.030667093939760845,0.30273203592814374,0.027351646370586173
0.37420808383233534,0.006834125,0.30982185628742515,0.02694005,0.37420808383233534,0.007466998928811163,0.37420808383233534,0.007072097311432383,0.30982185628742515,0.03134274112427398,0.30982185628742515,0.02791582338896684
0.38283383233532936,0.006976375000000001,0.31691916167664674,0.0274823,0.38283383233532936,0.007623303531066186,0.38283383233532936,0.007220540559643237,0.31691916167664674,0.03201614135669784,0.31691916167664674,0.028476802922617034
0.3914745508982036,0.007117975,0.32402844311377244,0.028018625000000002,0.3914745508982036,0.007778795409460587,0.3914745508982036,0.007368372172594004,0.32402844311377244,0.03268764053090273,0.32402844311377244,0.02903491190005108
0.4001287425149701,0.007259750000000001,0.3311452095808384,0.028554225000000003,0.4001287425149701,0.007933417725394678,0.4001287425149701,0.007515551133743857,0.3311452095808384,0.03335673368776365,0.3311452095808384,0.029589770264924705
0.40879640718562876,0.0073976250000000006,0.33827245508982035,0.029085275,0.40879640718562876,0.008087140621952295,0.40879640718562876,0.007662062440282091,0.33827245508982035,0.034023621950630446,0.33827245508982035,0.030141585722336398
0.41747754491017963,0.007538125,0.3454101796407186,0.02961335,0.41747754491017963,0.008239934003784784,0.41747754491017963,0.007807891272669751,0.3454101796407186,0.034688222376243014,0.3454101796407186,0.030690330688178783
0.42617365269461077,0.007674175,0.3525553892215569,0.03014035,0.42617365269461077,0.008391793573777501,0.42617365269461077,0.00795304790923754,0.3525553892215569,0.03535017473060314,0.3525553892215569,0.031235750423330873
0.4348832335329341,0.0078154,0.3597110778443114,0.030660549999999998,0.4348832335329341,0.008542662293376219,0.4348832335329341,0.008097492684387787,0.3597110778443114,0.036009674371076016,0.3597110778443114,0.03177804950537445
0.44360778443113774,0.007951675,0.3668772455089821,0.031179874999999996,0.44360778443113774,0.008692534939355236,0.44360778443113774,0.008241235943480293,0.3668772455089821,0.03666663655703547,0.3668772455089821,0.032317202108202644
0.4523443113772455,0.008087625000000001,0.3740523952095809,0.0316944,0.4523443113772455,0.008841329003756426,0.4523443113772455,0.008384214328547334,0.3740523952095809,0.037320839800985474,0.3740523952095809,0.03285307161705622
0.46109730538922156,0.008222650000000001,0.3812365269461078,0.0322065,0.46109730538922156,0.00898908931040161,0.46109730538922156,0.00852648727030337,0.3812365269461078,0.037972200404184135,0.3812365269461078,0.033385635905763864
0.4698622754491018,0.008356400000000002,0.38843113772455096,0.03270624999999999,0.4698622754491018,0.00913570813316821,0.4698622754491018,0.008667967922704281,0.38843113772455096,0.038620768678746566,0.38843113772455096,0.03391498320963357
0.4786422155688623,0.008489125000000002,0.3956347305389222,0.0332178,0.4786422155688623,0.009281203727132982,0.4786422155688623,0.008808691240248944,0.3956347305389222,0.039266323675747374,0.3956347305389222,0.03444098128440203
0.487437125748503,0.008622125000000001,0.4028488023952096,0.0337235,0.487437125748503,0.009425543304405155,0.487437125748503,0.008948643567300496,0.4028488023952096,0.039908912945657196,0.4028488023952096,0.034963717981893766
0.4962440119760479,0.008754900000000001,0.41007185628742515,0.034224874999999995,0.4962440119760479,0.009568645399203313,0.4962440119760479,0.009087764355816581,0.41007185628742515,0.04054831595202694,0.41007185628742515,0.03548306402462455
0.505067365269461,0.008884925000000002,0.41730389221556885,0.0347285,0.505067365269461,0.00971055002827269,0.505067365269461,0.00922611162361309,0.41730389221556885,0.04118444616221008,0.41730389221556885,0.03599900052923577
0.5139026946107784,0.009014500000000002,0.42454640718562875,0.035225349999999996,0.5139026946107784,0.00985115175229603,0.5139026946107784,0.009363602275148377,0.42454640718562875,0.041817346874908796,0.42454640718562875,0.03651161482164935
0.5227529940119761,0.009145700000000001,0.4317979041916168,0.035711475,0.5227529940119761,0.00999046512110317,0.5227529940119761,0.009500270739514706,0.4317979041916168,0.04244679830108716,0.4317979041916168,0.03702078215256456
0.531618263473054,0.009276000000000001,0.439059880239521,0.036203625,0.531618263473054,0.010128456002404269,0.531618263473054,0.009636104575954646,0.439059880239521,0.04307284079959273,0.439059880239521,0.037526589524714916
0.540497005988024,0.009403900000000001,0.4463308383233533,0.036688625,0.540497005988024,0.010265067085295843,0.540497005988024,0.009771068935719484,0.4463308383233533,0.04369525513421023,0.4463308383233533,0.03802891525102167
0.5493907185628742,0.009530625000000001,0.4536122754491018,0.03716515,0.5493907185628742,0.010400287123295932,0.5493907185628742,0.009905174928080901,0.4536122754491018,0.04431407865161487,0.4536122754491018,0.03852784603335034
0.5582979041916167,0.009658025,0.4609041916167665,0.037648375000000005,0.5582979041916167,0.01053405881104924,0.5582979041916167,0.01003838860528301,0.4609041916167665,0.04492921853667633,0.4609041916167665,0.03902336458332657
0.5672200598802395,0.009784375000000001,0.4682035928143713,0.038121,0.5672200598802395,0.010666369813873871,0.5672200598802395,0.010170721256065642,0.4682035928143713,0.04554033161701623,0.4682035928143713,0.039515253410396245
0.5761556886227546,0.00990555,0.47551497005988025,0.038591375000000004,0.5761556886227546,0.010797162847604172,0.5761556886227546,0.010302139857608238,0.47551497005988025,0.04614770123512977,0.47551497005988025,0.040003800562937966
0.5851062874251497,0.010030450000000002,0.4828353293413174,0.039051050000000004,0.5851062874251497,0.010926424465431293,0.5851062874251497,0.010432655890930015,0.4828353293413174,0.04675098395083212,0.4828353293413174,0.040488790837575714
0.5940718562874252,0.01015715,0.4901646706586827,0.03951555,0.5940718562874252,0.011054118591090189,0.5940718562874252,0.010562258825591564,0.4901646706586827,0.04735008737758706,0.4901646706586827,0.04097021236787919
0.6030508982035929,0.010279850000000002,0.49750449101796407,0.039973775,0.6030508982035929,0.01118018799432674,0.6030508982035929,0.01069091706537504,0.49750449101796407,0.04794503938634456,0.49750449101796407,0.04144815107336171
0.6120449101796408,0.010401400000000002,0.5048547904191617,0.04042155000000001,0.6120449101796408,0.011304617507201006,0.6120449101796408,0.010818642399870099,0.5048547904191617,0.04853574330787723,0.5048547904191617,0.041922594003482985
0.6210523952095809,0.010518825000000002,0.5122140718562874,0.040876575000000005,0.6210523952095809,0.011427349960417181,0.6210523952095809,0.01094540420946385,0.5122140718562874,0.049121983079738064,0.5122140718562874,0.04239343359595874
0.6300748502994012,0.010636350000000003,0.5195823353293414,0.041321175,0.6300748502994012,0.011548369013133974,0.6300748502994012,0.01107121450334929,0.5195823353293414,0.04970366392124434,0.5195823353293414,0.042860660936247866
0.6391122754491018,0.010754975000000002,0.5269625748502994,0.041772275,0.6391122754491018,0.011667637166118027,0.6391122754491018,0.011196064239166094,0.5269625748502994,0.050280923556676106,0.5269625748502994,0.043324455157703175
0.6481631736526946,0.010873000000000002,0.5343517964071857,0.042220325,0.6481631736526946,0.01178509736423356,0.6481631736526946,0.011319924292199662,0.5343517964071857,0.050853428509139695,0.5343517964071857,0.04378461813930922
0.6572290419161677,0.010990650000000003,0.5417500000000001,0.042655325,0.6572290419161677,0.011900731453293654,0.6572290419161677,0.011442807015871312,0.5417500000000001,0.05142108215714478,0.5417500000000001,0.044241143214531264
0.666309880239521,0.011109100000000004,0.5491586826347306,0.043090225,0.666309880239521,0.012014501064106196,0.666309880239521,0.011564704297666224,0.5491586826347306,0.0519839004439384,0.5491586826347306,0.044694115573158895
0.6754056886227545,0.011223875000000003,0.5565778443113772,0.043528125,0.6754056886227545,0.012126367530036496,0.6754056886227545,0.011685608339331853,0.5565778443113772,0.05254178208365615,0.5565778443113772,0.045143527512567325
0.6845149700598803,0.011336675000000003,0.5640059880239521,0.043957475,0.6845149700598803,0.012236274000375925,0.6845149700598803,0.011805492056291101,0.5640059880239521,0.05309451429982801,0.5640059880239521,0.04558928267957411
0.6936392215568863,0.011447325000000003,0.5714446107784431,0.0443779,0.6936392215568863,0.012344199810164469,0.6936392215568863,0.011924368283776804,0.5714446107784431,0.05364210762408643,0.5714446107784431,0.04603146599433506
0.7027784431137725,0.011560350000000004,0.5788937125748503,0.0448,0.7027784431137725,0.012450105409467442,0.7027784431137725,0.012042230179970359,0.5788937125748503,0.05418445874529957,0.5788937125748503,0.04647007203529695
0.7119326347305389,0.011667200000000003,0.5863517964071857,0.045226225,0.7119326347305389,0.012553950946354878,0.7119326347305389,0.012159071224496321,0.5863517964071857,0.054721356506600025,0.5863517964071857,0.04690500926291628
0.7211002994011977,0.011779750000000004,0.5938203592814372,0.045649975,0.7211002994011977,0.01265567984127578,0.7211002994011977,0.012274866410756861,0.5938203592814372,0.05525280585393003,0.5938203592814372,0.04733636234322269
0.7302844311377247,0.011888375000000003,0.6012979041916169,0.04606505,0.7302844311377247,0.01275528486243393,0.7302844311377247,0.01238964768186221,0.6012979041916169,0.05577859680406842,0.6012979041916169,0.047764042935672685
0.7394820359281437,0.011994600000000003,0.6087859281437127,0.046478575,0.7394820359281437,0.012852692785475902,0.7394820359281437,0.012503372070136904,0.6087859281437127,0.05629873049927305,0.6087859281437127,0.04818813553965034
0.7486946107784432,0.012104100000000003,0.6162844311377246,0.046885075,0.7486946107784432,0.012947878979603568,0.7486946107784432,0.012616053160289561,0.6162844311377246,0.056813100227267314,0.6162844311377246,0.04860863853353264
0.7579221556886228,0.012210325000000003,0.6237934131736528,0.047283425,0.7579221556886228,0.013040802081808306,0.7579221556886228,0.012727686053034785,0.6237934131736528,0.05732159856771763,0.6237934131736528,0.049025551054100454
0.7671646706586828,0.012314225000000003,0.631311377245509,0.047687725,0.7671646706586828,0.013131420420155237,0.7671646706586828,0.012838266173974862,0.631311377245509,0.05782401801785794,0.631311377245509,0.04943879112293733
0.7764221556886227,0.012417400000000004,0.6388398203592814,0.0480846,0.7764221556886227,0.013219692012605835,0.7764221556886227,0.012947789273321493,0.6388398203592814,0.0583203518232063,0.6388398203592814,0.04984844291219255
0.7856931137724551,0.012520150000000006,0.6463787425149701,0.048477,0.7856931137724551,0.013305560906528274,0.7856931137724551,0.01305623401440067,0.6463787425149701,0.05881049047927074,0.6463787425149701,0.05025450781156146
0.7949805389221557,0.012621225000000007,0.6539281437125749,0.048868425,0.7949805389221557,0.013389012231836582,0.7949805389221557,0.013163631816477296,0.6539281437125749,0.05929432376437584,0.6539281437125749,0.05065698795744152
0.8042814371257486,0.012721425000000007,0.6614865269461078,0.049257924999999994,0.8042814371257486,0.013469976178658357,0.8042814371257486,0.013269944776901283,0.6614865269461078,0.05977164690681889,0.6614865269461078,0.05105580764799387
0.8135988023952097,0.012820275000000006,0.6690553892215569,0.049646775,0.8135988023952097,0.01354843558029627,0.8135988023952097,0.013375204159027227,0.6690553892215569,0.06024244493540106,0.6690553892215569,0.05145105071218216
0.8229296407185629,0.012919325000000006,0.6766332335329343,0.0500266,0.8229296407185629,0.013624321686686631,0.8229296407185629,0.013479373498697109,0.6766332335329343,0.060706514566284106,0.6766332335329343,0.051842644537318655
0.8322769461077845,0.013015925000000006,0.6842230538922156,0.05039805,0.8322769461077845,0.013697614985002198,0.8322769461077845,0.013582483898507233,0.6842230538922156,0.06116392611050706,0.6842230538922156,0.052230748908366605
0.8416392215568863,0.013112650000000005,0.6918218562874251,0.05076955,0.8416392215568863,0.013768258897991307,0.8416392215568863,0.013684516539467636,0.6918218562874251,0.061614385381579186,0.6918218562874251,0.0526152165093266
0.8510149700598802,0.013207725000000005,0.6994311377245509,0.051135725,0.8510149700598802,0.013836198298391842,0.8510149700598802,0.013785453710678361,0.6994311377245509,0.062057868867624245,0.6994311377245509,0.05299613078842543
0.8604071856287425,0.013303450000000005,0.7070508982035928,0.05149842500000001,0.8604071856287425,0.013901410060384617,0.8604071856287425,0.013885326261946612,0.7070508982035928,0.062494261372221416,0.7070508982035928,0.053373498947743
0.869812874251497,0.013396575000000004,0.7146811377245509,0.051858600000000005,0.869812874251497,0.013963828260191848,0.869812874251497,0.013984101280506468,0.7146811377245509,0.06292344696336633,0.7146811377245509,0.053747328889709615
0.8792350299401198,0.013487900000000004,0.7223203592814371,0.052224925000000005,0.8792350299401198,0.014023427300332679,0.8792350299401198,0.014081809438240573,0.7223203592814371,0.06334522709895488,0.7223203592814371,0.054117557052848486
0.8886721556886228,0.013578275000000002,0.7299715568862276,0.052579125000000004,0.8886721556886228,0.014080151219863885,0.8886721556886228,0.014178434447528573,0.7299715568862276,0.06375964969139647,0.7299715568862276,0.054484337815274585
0.8981242514970059,0.013668300000000003,0.7376317365269461,0.052932450000000006,0.8981242514970059,0.014133953897510628,0.8981242514970059,0.014273976138858663,0.7376317365269461,0.06416643445916627,0.7376317365269461,0.054847537596351234
0.9075913173652695,0.013760000000000005,0.7453023952095809,0.05327955000000001,0.9075913173652695,0.014184788885210952,0.9075913173652695,0.014368434637506169,0.7453023952095809,0.06456554443288662,0.7453023952095809,0.0552072391604161
0.9170748502994012,0.013848025000000005,0.7529835329341318,0.0536244,0.9170748502994012,0.014232616710485592,0.9170748502994012,0.014461825004670347,0.7529835329341318,0.06495686002379358,0.7529835329341318,0.05556345377136349
0.9265718562874251,0.013936050000000005,0.7606736526946107,0.053967425000000006,0.9265718562874251,0.014277375163482616,0.9265718562874251,0.014554118460153042,0.7606736526946107,0.06534018710099261,0.7606736526946107,0.05591612506959385
0.9360853293413174,0.014024325000000006,0.768375748502994,0.054301850000000006,0.9360853293413174,0.01431903090632064,0.9360853293413174,0.014645345087890537,0.768375748502994,0.06571555383192326,0.768375748502994,0.05626540290262065
0.9456137724550898,0.014110050000000006,0.7760868263473054,0.054639650000000005,0.9456137724550898,0.014357528850295509,0.9456137724550898,0.014735491509622528,0.7760868263473054,0.06608269249764516,0.7760868263473054,0.056611164655327166
0.9551571856287425,0.014197575000000006,0.783809880239521,0.054967275,0.9551571856287425,0.014392820877345334,0.9551571856287425,0.014824559266005533,0.783809880239521,0.06644162306330283,0.783809880239521,0.05695355835554835
0.9647155688622755,0.014277850000000005,0.7915419161676647,0.0553011,0.9647155688622755,0.014424858535258895,0.9647155688622755,0.014912550166940272,0.7915419161676647,0.06679208306199083,0.7915419161676647,0.05729246563794145
0.9742904191616767,0.014361175000000006,0.7992844311377246,0.05562902499999999,0.9742904191616767,0.01445359726556912,0.9742904191616767,0.014999479783504724,0.7992844311377246,0.06713401885689738,0.7992844311377246,0.05762796820352377
0.9838787425149701,0.014442600000000005,0.8070374251497006,0.05595427499999999,0.9838787425149701,0.014478978952464774,0.9838787425149701,0.015085323267689705,0.8070374251497006,0.06746730561962076,0.8070374251497006,0.057960081582303556
0.9934835329341318,0.014523925000000003,0.8148008982035929,0.05627642499999999,0.9934835329341318,0.01450096204654853,0.9934835329341318,0.015170110014924146,0.8148008982035929,0.0677918177555098,0.8148008982035929,0.05828882186600749
,,0.8225748502994011,0.056587324999999994,,,,,0.8225748502994011,0.06810742890124032,0.8225748502994011,0.0586142056944576
,,0.8303592814371258,0.05690112499999999,,,,,0.8303592814371258,0.0684140119223882,0.8303592814371258,0.058936250241560836
,,0.8381526946107785,0.057210899999999995,,,,,0.8381526946107785,0.06871138271541916,0.8381526946107785,0.059254912349077676
,,0.8459580838323353,0.057521499999999996,,,,,0.8459580838323353,0.06899952685488368,0.8459580838323353,0.05957033263226633
,,0.8537739520958084,0.057820699999999996,,,,,0.8537739520958084,0.069278256835427,0.8537739520958084,0.059882468209167906
,,0.8616002994011976,0.058122799999999995,,,,,0.8616002994011976,0.06954744241396112,0.8616002994011976,0.06019133824257871
,,0.869435628742515,0.058424775,,,,,0.869435628742515,0.06980690395677812,0.869435628742515,0.06049690432056468
,,0.8772829341317365,0.058718025,,,,,0.8772829341317365,0.07005660881357625,0.8772829341317365,0.06079930326464711
,,0.8851407185628744,0.05900969999999999,,,,,0.8851407185628744,0.07029637384974247,0.8851407185628744,0.06109849683565433
,,0.8930074850299402,0.059299924999999996,,,,,0.8930074850299402,0.07052602296855734,0.8930074850299402,0.06139444995432391
,,0.9008862275449102,0.05958642499999999,,,,,0.9008862275449102,0.0707455094055659,0.9008862275449102,0.06168729654589768
,,0.9087754491017964,0.05987079999999999,,,,,0.9087754491017964,0.0709546534880276,0.9087754491017964,0.061977001621114525
,,0.9166751497005988,0.06015579999999999,,,,,0.9166751497005988,0.0711533194385205,0.9166751497005988,0.062263587207817106
,,0.9245853293413174,0.06043564999999999,,,,,0.9245853293413174,0.07134137067914517,0.9245853293413174,0.0625470756751725
,,0.9325059880239521,0.060709749999999986,,,,,0.9325059880239521,0.0715186698290551,0.9325059880239521,0.06282748971612925
,,0.940437125748503,0.06098684999999999,,,,,0.940437125748503,0.07168507870198401,0.940437125748503,0.06310485232975437
,,0.94837874251497,0.06125849999999999,,,,,0.94837874251497,0.07184045830376982,0.94837874251497,0.06337918680347711
,,0.9563308383233533,0.06152494999999999,,,,,0.9563308383233533,0.07198466882987535,0.9563308383233533,0.06365051669526775
,,0.9642934131736528,0.06179204999999999,,,,,0.9642934131736528,0.07211756966290582,0.9642934131736528,0.06391886581578138
,,0.9722679640718563,0.06205619999999999,,,,,0.9722679640718563,0.07223904107491584,0.9722679640718563,0.06418430773142648
,,0.980251497005988,0.06231189999999999,,,,,0.980251497005988,0.07234889519142866,0.980251497005988,0.06444676705063122
,,0.988247005988024,0.06256644999999998,,,,,0.988247005988024,0.07244703009429361,0.988247005988024,0.06470636667704603
,,0.996252994011976,0.062825525,,,,,0.996252994011976,0.07253328012162646,0.996252994011976,0.06496308175159438


==> anc/Time_Anisotropic_Flow_2to2_hydro_av.dat <==
# t [fm/c]	v2c	v2s	v3c	v3s	v4c	v4s	eps2p
0.0	-2.060100000000001e-06	7.1159e-05	-2.7206299999999997e-05	3.506385e-06	-1.2725649999999999e-05	1.25544e-05	2.537162e-05
0.0425478	-2.48056e-05	9.16689e-05	-4.0027285e-05	-3.300895e-05	1.528875e-05	2.69789e-05	-7.627200000000004e-06
0.0851633	-4.3723163999999997e-05	0.0001098541	-4.56757e-05	-5.8956700000000004e-05	6.148933e-05	2.72504e-05	-4.1836575e-05
0.127847	-5.97013e-05	0.00012369625	-3.4058870000000005e-05	-0.00010485385	0.00010285935	3.21697e-05	-6.56214e-05
0.170598	-8.37494e-05	0.00010703045	-2.58301865e-05	-0.00012475595	0.00012791455	5.8780449999999994e-05	-0.00010388334999999999
0.213417	-8.49766e-05	9.23336e-05	-2.1089075000000003e-05	-0.0001484905	0.0001809885	7.271945e-05	-0.0001043419
0.256305	-0.00010800625	8.081205e-05	-2.023405e-05	-0.00017734549999999998	0.0002267965	7.34758e-05	-0.00013337750000000002
0.299261	-0.00011768250000000001	6.978275e-05	-2.27999e-05	-0.000211437	0.000263132	8.329405e-05	-0.0001432945
0.342285	-0.00010468785	5.722845e-05	-8.351149999999999e-06	-0.00022750600000000001	0.00029312049999999997	8.399565e-05	-0.00011984499999999999
0.385378	-9.25451e-05	4.232627e-05	-2.365205e-05	-0.00024648650000000003	0.0003142525	8.98236e-05	-9.558424999999999e-05
0.428539	-0.0001048246	3.9713649999999995e-05	-2.09724e-05	-0.00026477149999999997	0.00033036100000000004	8.76568e-05	-0.0001030545
0.47177	-8.513545000000001e-05	3.202264e-05	-2.492565e-05	-0.0002753145	0.0003496765	9.151790000000001e-05	-5.385225e-05
0.515069	-7.210375e-05	2.595424e-05	-4.534385e-05	-0.0002679945	0.000375663	9.08003e-05	-2.596975e-05
0.558437	-4.26433e-05	1.1935885e-05	-4.2207e-05	-0.0002834435	0.000379779	9.930995e-05	3.0714525e-05
0.601874	-4.850385000000001e-06	1.005606e-05	-4.949901e-05	-0.000311118	0.0004000255	0.0001025826	0.0001112465
0.64538	4.29611e-05	-1.0983500000000002e-06	-4.52785e-05	-0.0002991135	0.000415999	0.00010073864999999999	0.000187696
0.688955	7.402995e-05	-2.5960324999999998e-05	-3.71346e-05	-0.0003204345	0.000429766	9.896365000000001e-05	0.000253849
0.7326	0.0001238436	-4.595565e-05	-3.161454e-05	-0.0003156285	0.0004451995	8.970689999999999e-05	0.0003440445
0.776314	0.000167778	-4.9766100000000005e-05	-2.6161090000000002e-05	-0.0003123415	0.00045515750000000004	8.175285e-05	0.000436852
0.820098	0.000217897	-5.8491550000000004e-05	-4.224865e-06	-0.0003182185	0.0004652945	7.576640000000001e-05	0.0005299705
0.863952	0.00030625050000000005	-4.998725e-05	-1.0411905e-05	-0.00030404849999999997	0.0004688305	7.197595e-05	0.000675645
0.907875	0.000373929	-5.887395e-05	-9.53014e-06	-0.000306628	0.00045586499999999996	6.67721e-05	0.000807661
0.951869	0.00043605550000000003	-7.898055e-05	-5.38092e-06	-0.00031689900000000004	0.0004675355	7.95722e-05	0.000930429
0.995932	0.0005169845	-8.22294e-05	-3.3721349999999998e-06	-0.00033445299999999996	0.00046862499999999997	6.527665e-05	0.0010868100000000001
1.04007	0.000593023	-9.119385e-05	-3.83485e-06	-0.00033127449999999995	0.0004681935	7.49407e-05	0.00123152
1.08427	0.0006682195	-8.79456e-05	-1.02245e-05	-0.00032510350000000004	0.000472558	8.385675e-05	0.001393475
1.12854	0.0007654725000000001	-8.923110000000001e-05	-9.409999999999966e-08	-0.0003304785	0.0004860205	8.953045000000001e-05	0.00157253
1.17289	0.000859298	-9.890794999999999e-05	-1.1859965000000003e-05	-0.00033697100000000004	0.0004959770000000001	7.906475e-05	0.001760295
1.2173	0.0009616225	-0.0001119324	-2.029489e-05	-0.0003388315	0.0005089809999999999	7.037075e-05	0.001976325
1.26179	0.00107307	-0.00010056545	-1.847292e-05	-0.00035123	0.0005289229999999999	6.998705e-05	0.0021885150000000003
1.30635	0.001176145	-9.922315e-05	-1.7821850000000003e-05	-0.000339658	0.0005296529999999999	7.066335e-05	0.002405405
1.35098	0.00130396	-0.0001015583	-1.849355e-05	-0.0003422865	0.0005360365	7.34208e-05	0.002651455
1.39567	0.001425025	-8.83732e-05	-3.439395e-05	-0.0003526915	0.0005491135	7.19732e-05	0.00288931
1.44044	0.001573465	-8.17348e-05	-1.0367735e-05	-0.0003580215	0.0005546215	7.211975e-05	0.00316356
1.48529	0.001709	-8.74723e-05	-7.71225e-06	-0.000357375	0.0005780425	7.884475e-05	0.0034416150000000003
1.5302	0.00186039	-9.67999e-05	-2.225545e-05	-0.0003535875	0.0005880065	7.542789999999999e-05	0.00373608
1.57518	0.00199847	-9.03976e-05	-2.30826e-05	-0.00035355900000000003	0.0005767175	5.580575e-05	0.004016785
1.62024	0.00215266	-7.881505e-05	-4.044055e-05	-0.00035757	0.0005825245	4.39017e-05	0.004319160000000001
1.66537	0.002299725	-8.825925e-05	-4.2913850000000006e-05	-0.0003477325	0.000574726	5.517555e-05	0.0046215349999999995
1.71057	0.002449675	-9.34511e-05	-3.9190700000000004e-05	-0.00034630999999999996	0.000582115	7.155234999999999e-05	0.0049339250000000005
1.75584	0.0026065000000000003	-0.00010306105	-3.48475e-05	-0.000354617	0.000586619	6.99206e-05	0.005261065
1.80118	0.00278137	-0.0001154669	-2.818711e-05	-0.0003549205	0.0005953250000000001	6.264755e-05	0.005614315
1.8466	0.00296979	-0.0001163271	-2.838038e-05	-0.0003597465	0.0006048245	7.689655e-05	0.005975225000000001
1.89209	0.00314886	-0.00012620250000000002	-3.142289e-05	-0.00036463450000000003	0.000609127	8.70311e-05	0.00633434
1.93765	0.003330555	-0.0001162145	-1.630325e-05	-0.00037134799999999997	0.0006072779999999999	7.590925e-05	0.006703235
1.98328	0.00352542	-0.00013186250000000001	-1.46550515e-05	-0.000376079	0.0006339195	7.45059e-05	0.007094015
2.02899	0.00372317	-0.000126174	-5.893505e-06	-0.00037376900000000003	0.0006303525	7.895685e-05	0.00749746
2.07476	0.0039171250000000005	-0.00013565000000000002	4.268150000000001e-07	-0.00035661899999999997	0.0006270609999999999	5.97974e-05	0.007899195000000001
2.12062	0.0041192799999999995	-0.000158771	-1.0855224999999999e-05	-0.000358041	0.0006295665	5.1550000000000006e-05	0.008313405
2.16654	0.00432856	-0.0001528355	-2.0157399999999998e-05	-0.000374171	0.000637212	5.747449999999999e-05	0.00873425
2.21254	0.004548465	-0.000154465	-1.713775e-05	-0.0003793495	0.000636189	6.21535e-05	0.009163715
2.25861	0.00475456	-0.0001537	-1.0557504999999999e-05	-0.00036935950000000005	0.000625352	6.36723e-05	0.00958383
2.30475	0.00497352	-0.00016412	-9.030795e-06	-0.000371989	0.0006284335	7.476115e-05	0.0100262
2.35097	0.005195285	-0.0001792815	-7.8705e-06	-0.000380619	0.0006441185	7.275145e-05	0.0104564
2.39726	0.005417575	-0.0001773335	-6.5157900000000005e-06	-0.0004069875	0.0006573185	6.95353e-05	0.01092065
2.44363	0.005650405	-0.000169104	-2.9120733999999997e-06	-0.000403442	0.000657087	4.53085e-05	0.01138935
2.49007	0.00588152	-0.00017378750000000002	-6.367799999999999e-07	-0.00039327350000000004	0.0006644660000000001	5.109445e-05	0.01185835
2.53658	0.006122565	-0.0001697175	-6.394325000000001e-06	-0.000384186	0.0006622535	5.192745e-05	0.0123457
2.58317	0.006363315	-0.000168038	-3.481699999999999e-07	-0.000385622	0.0006683419999999999	6.652735e-05	0.0128381
2.62983	0.00660907	-0.000171239	-3.8679450000000005e-06	-0.0003875355	0.0006730585	6.0618550000000006e-05	0.0133309
2.67656	0.006867825	-0.00016524699999999999	-9.82358e-06	-0.000387134	0.000693918	7.2123e-05	0.01386
2.72337	0.0071290450000000005	-0.0001616375	-7.243209999999999e-06	-0.000389039	0.0007043965	4.063665e-05	0.014375800000000001
2.77026	0.0073828999999999995	-0.00015725249999999999	5.2219e-06	-0.0003784245	0.0007004475	4.82075e-05	0.0148953
2.81722	0.007645020000000001	-0.0001623845	7.35895e-06	-0.000380478	0.000704791	5.436165e-05	0.01543125
2.86425	0.007913205	-0.000165719	5.7704450000000004e-06	-0.0003931325	0.000729541	4.050015e-05	0.0159679
2.91136	0.008184710000000001	-0.00015758850000000002	1.2089935e-05	-0.0003938735	0.0007488895	3.731765e-05	0.01652115
2.95854	0.00846425	-0.00015237250000000002	4.43143e-06	-0.00038794700000000003	0.000761546	5.9239399999999994e-05	0.0170762
3.0058	0.00875714	-0.0001376145	6.960599999999997e-07	-0.000376714	0.0007712145000000001	6.14903e-05	0.017640049999999997
3.05314	0.009040255	-0.000128312	2.106575e-06	-0.000381982	0.0008010305000000001	5.5840550000000005e-05	0.01821275
3.10054	0.00932966	-0.0001335435	5.613195e-06	-0.0003793835	0.000805705	5.7038750000000003e-05	0.0187875
3.14803	0.00962001	-0.0001407255	1.135077e-06	-0.0003974415	0.0008110045	5.092395e-05	0.019359050000000003
3.19559	0.009930874999999999	-0.0001470075	-9.209595e-06	-0.0004063225	0.000817867	5.0023e-05	0.0199707
3.24323	0.0102335	-0.000137026	-1.46775e-05	-0.00041686800000000003	0.000827803	4.0007500000000006e-05	0.020568549999999998
3.29094	0.0105425	-0.000154277	2.0513e-06	-0.0004133425	0.0008573825	2.29093e-05	0.021181
3.33873	0.0108427	-0.000159196	-2.046999999999999e-06	-0.0004091695	0.000870851	2.29088e-05	0.0217901
3.38659	0.0111624	-0.000158748	-7.454945e-06	-0.0003999975	0.000868518	2.835265e-05	0.0224111
3.43453	0.0114743	-0.0001759745	-2.015901e-05	-0.00041345650000000004	0.0008932429999999999	2.7479849999999997e-05	0.023033199999999997
3.48255	0.0117995	-0.0001774465	-2.79635e-05	-0.000405698	0.0009169054999999999	4.3422449999999996e-05	0.023664
3.53064	0.0121234	-0.00018311	-2.8014074999999998e-05	-0.0004010575	0.000936987	4.0158849999999996e-05	0.024294950000000003
3.57881	0.0124488	-0.00018523200000000002	-1.8729245e-05	-0.00040339900000000003	0.000964255	4.633895e-05	0.0249272
3.62706	0.01278865	-0.00019665649999999998	-2.8810499999999998e-05	-0.000394822	0.000991119	5.57449e-05	0.02557885
3.67538	0.0131195	-0.00019484199999999998	-1.653104e-05	-0.000390698	0.001004465	5.6886349999999994e-05	0.026232
3.72378	0.013445450000000001	-0.000195681	-2.266557e-05	-0.0003969965	0.0010248850000000001	6.044755e-05	0.0268775
3.77226	0.01378685	-0.0001881535	-3.98729e-05	-0.0003988625	0.001059285	5.0409300000000005e-05	0.027530350000000002
3.82081	0.01411955	-0.0001904365	-3.063945e-05	-0.0003863705	0.001094605	5.01339e-05	0.0281813
3.86945	0.01446085	-0.000182818	-3.3844949999999995e-05	-0.0003923345	0.00113617	5.0748299999999997e-05	0.028847499999999998
3.91815	0.0148021	-0.0001815245	-3.1083050000000004e-05	-0.000408509	0.0011482950000000001	4.369275e-05	0.0295087
3.96694	0.015152599999999999	-0.000183513	-1.256105e-05	-0.0004170765	0.0011904250000000002	6.140735e-05	0.03018755
4.01581	0.0154975	-0.000175973	-1.746002e-05	-0.000428554	0.0012130550000000002	6.34815e-05	0.03085905
4.06475	0.01584595	-0.00017942149999999998	-2.0080460000000003e-05	-0.000429629	0.001238395	6.937605e-05	0.0315447
4.11377	0.01620135	-0.00017807849999999998	-3.22773e-05	-0.000429477	0.00127579	6.716055e-05	0.0322324
4.16287	0.016562300000000002	-0.00017394	-3.31792e-05	-0.0004103015	0.001306935	5.401255e-05	0.032930299999999996
4.21204	0.0169297	-0.000179958	-5.401135e-05	-0.00041414	0.00134706	5.246855e-05	0.0336182
4.2613	0.0172891	-0.00018864	-4.9500949999999996e-05	-0.000405675	0.00137858	4.47232e-05	0.034303150000000004
4.31063	0.0176655	-0.000191771	-5.427925e-05	-0.0004077635	0.00141934	3.684925e-05	0.03501075
4.36004	0.018039	-0.00021308149999999998	-5.835540000000001e-05	-0.00041055	0.001441865	3.416331e-05	0.03572
4.40953	0.0184085	-0.000206546	-5.61344e-05	-0.000403681	0.001470325	3.28547e-05	0.03641685
4.4591	0.01877865	-0.0002006535	-4.3315099999999995e-05	-0.0003980785	0.0014929750000000001	3.10734e-05	0.03710745
4.50875	0.0191551	-0.00019713899999999998	-3.1481750000000004e-05	-0.000400649	0.001511905	3.652035e-05	0.037809999999999996
4.55848	0.01952445	-0.0002042245	-3.385025e-05	-0.00038793599999999997	0.001557385	3.6318e-05	0.038509550000000004
4.60829	0.01989785	-0.0001964105	-4.41116e-05	-0.000383118	0.001602555	3.6366400000000005e-05	0.0392107
4.65817	0.02027555	-0.000203292	-4.49857e-05	-0.0003786935	0.0016417699999999999	2.8863099999999998e-05	0.03992065
4.70814	0.0206625	-0.0002071435	-4.823955e-05	-0.00037443000000000003	0.001684525	2.4060699999999998e-05	0.04063765
4.75818	0.02103625	-0.0001964565	-4.95856e-05	-0.0003791655	0.00173455	2.1811050000000002e-05	0.041338200000000005
4.80831	0.0214224	-0.000190788	-6.65407e-05	-0.0003824325	0.00178193	3.0832950000000004e-05	0.04204225
4.85851	0.0217953	-0.00019841	-7.727115000000001e-05	-0.000384786	0.001817435	3.95328e-05	0.042733099999999996
4.90879	0.0221961	-0.0002023095	-6.984560000000001e-05	-0.00040135599999999996	0.001879895	3.84285e-05	0.04344895
4.95916	0.022584899999999998	-0.00020627649999999998	-6.176289999999999e-05	-0.000396831	0.00191631	3.64425e-05	0.044158
5.0096	0.0229751	-0.0001986785	-6.216385e-05	-0.0003971715	0.001958325	3.918425e-05	0.0448663
5.06013	0.02336005	-0.000195854	-7.22458e-05	-0.0004038815	0.00202375	5.35105e-05	0.045571
5.11073	0.023743649999999998	-0.0001975355	-7.78404e-05	-0.00041157849999999996	0.00206802	5.36811e-05	0.046263
5.16142	0.02413315	-0.000197298	-7.1198e-05	-0.000398782	0.002107815	5.7333e-05	0.046964950000000005
5.21219	0.02451785	-0.0001974205	-7.92066e-05	-0.00040287799999999996	0.0021557649999999996	6.459470000000001e-05	0.047669500000000004
5.26303	0.024909	-0.000199578	-6.15176e-05	-0.0004167105	0.00219714	6.0879949999999996e-05	0.048374299999999995
5.31396	0.0252999	-0.00021292000000000001	-5.688355e-05	-0.00042141300000000004	0.002246535	6.978750000000001e-05	0.04907125
5.36497	0.025676249999999998	-0.000216937	-4.601645e-05	-0.0004197875	0.0022919200000000002	6.853339999999999e-05	0.0497551
5.41606	0.02606745	-0.000203619	-4.69187e-05	-0.000412263	0.002347255	7.08994e-05	0.050461099999999995
5.46723	0.026458250000000003	-0.000197883	-4.440035e-05	-0.00042195350000000004	0.0024050549999999997	7.29764e-05	0.0511605
5.51849	0.0268524	-0.0001955005	-5.0147350000000004e-05	-0.000428331	0.002451995	6.7506e-05	0.05185535
5.56982	0.02724265	-0.000192489	-4.9256800000000006e-05	-0.0004160325	0.0025137650000000003	5.961065e-05	0.05255755
5.62124	0.0276258	-0.000193057	-4.13579e-05	-0.000411467	0.0025677499999999997	5.868205e-05	0.053242399999999995
5.67274	0.0280242	-0.000192065	-3.68072e-05	-0.0004069955	0.00262975	6.60268e-05	0.05393275
5.72432	0.028423999999999998	-0.000200847	-2.223935e-05	-0.000401626	0.0026845849999999997	6.36101e-05	0.0546233
5.77598	0.028818200000000002	-0.0001882555	-2.569935e-05	-0.00040634250000000003	0.00275104	5.506615e-05	0.0553172
5.82773	0.0292076	-0.000190416	-2.970848e-05	-0.0004013145	0.002823305	5.80362e-05	0.0560059
5.87955	0.0296045	-0.000195076	-3.05621e-05	-0.0004051605	0.0028826499999999996	5.76774e-05	0.05670155
5.93146	0.029998950000000003	-0.00021210199999999998	-3.7792265e-05	-0.000411803	0.0029396550000000002	7.3027e-05	0.05739295
5.98346	0.03038335	-0.00019983449999999998	-3.3993069999999996e-05	-0.0004211285	0.00299271	6.858935e-05	0.05806705
6.03553	0.0307743	-0.000208037	-3.0933045e-05	-0.0004216675	0.00304831	7.519335e-05	0.05873955
6.08769	0.0311541	-0.0002141	-3.969215e-05	-0.000417194	0.003119765	7.288020000000001e-05	0.0594074
6.13993	0.031546450000000004	-0.0002129535	-3.65982e-05	-0.000418541	0.003198715	6.652495e-05	0.0600743
6.19226	0.031940449999999995	-0.0002055	-4.062285e-05	-0.000410404	0.003258595	5.838785e-05	0.060748750000000004
6.24467	0.03232075	-0.00021002899999999998	-4.00521e-05	-0.0004193625	0.00332187	5.40986e-05	0.0614171
6.29716	0.03270295	-0.0002101575	-3.6011381999999996e-05	-0.0004242205	0.0033929750000000003	5.197845e-05	0.06207015
6.34973	0.0330836	-0.0002149095	-4.4535280000000006e-05	-0.000428331	0.00346419	5.991345e-05	0.0627249
6.40239	0.033464999999999995	-0.0002076765	-3.5647439999999996e-05	-0.0004356005	0.003526475	5.2778499999999996e-05	0.0633762
6.45513	0.03383925	-0.000208485	-3.508463e-05	-0.00044112649999999997	0.00359219	5.64083e-05	0.06401595
6.50796	0.03422575	-0.000212333	-2.6867350000000003e-05	-0.00043707200000000005	0.003651115	6.356870000000001e-05	0.0646635
6.56087	0.03459325	-0.0002133365	-2.9802249999999997e-05	-0.000441716	0.0037204250000000003	4.484905e-05	0.06529485
6.61387	0.034969799999999995	-0.0002077785	-2.9229249999999998e-05	-0.00043686150000000004	0.0037863000000000003	3.2039300000000003e-05	0.0659259
6.66695	0.035340449999999995	-0.00021733750000000002	-3.0038549999999997e-05	-0.000435835	0.003858275	3.658975e-05	0.06654689999999999
6.72011	0.03572485	-0.00021883200000000002	-2.853205e-05	-0.000437331	0.00392637	4.148975e-05	0.06717535
6.77336	0.03609095	-0.0002135835	-1.735495e-05	-0.0004355685	0.00398557	5.373065e-05	0.06778235
6.82669	0.03646345	-0.00021690499999999998	-1.0988199999999998e-05	-0.000443272	0.004047065000000001	4.20413e-05	0.0683992
6.88011	0.0368314	-0.0002219875	-1.689525e-05	-0.000448517	0.0041284649999999996	3.9920749999999996e-05	0.06900085
6.93361	0.03719825	-0.000216324	-2.814365e-05	-0.00044320350000000004	0.004205645	4.8613449999999994e-05	0.0696028
6.9872	0.03755435	-0.0002213595	-3.193445e-05	-0.000422339	0.00427351	3.6139e-05	0.07019534999999999
7.04088	0.03792955	-0.000229451	-3.3991150000000004e-05	-0.000423812	0.004351295	4.26707e-05	0.0708014
7.09464	0.038288699999999995	-0.00022873449999999998	-2.6454850000000003e-05	-0.000434356	0.00442238	3.838625e-05	0.07138264999999999
7.14848	0.03865205	-0.0002338675	-2.9455949999999997e-05	-0.00042315349999999996	0.004493615	4.03869e-05	0.07197365
7.20241	0.03899645	-0.000236423	-2.142315e-05	-0.000417602	0.004553234999999999	4.040105e-05	0.0725435
7.25643	0.03934535	-0.0002340855	-1.32779e-05	-0.000413319	0.00460392	3.72624e-05	0.07311129999999999
7.31053	0.03969835	-0.000230206	-1.7187349999999997e-05	-0.000419208	0.004665570000000001	3.10729e-05	0.0736791
7.36472	0.04003955	-0.000227621	-1.391585e-05	-0.0004170685	0.0047313500000000005	3.22756e-05	0.07422535
7.41899	0.040379849999999995	-0.0002225915	-1.597795e-05	-0.000419504	0.004807505	3.0557850000000004e-05	0.07477045
7.47336	0.04071715	-0.00022928199999999998	-6.588149999999999e-06	-0.00041526949999999997	0.004882620000000001	3.06978e-05	0.07532255
7.5278	0.0410556	-0.00022771500000000002	-4.873549999999999e-06	-0.0003975005	0.0049518949999999996	3.07613e-05	0.0758594
7.58234	0.0413846	-0.00022701400000000002	-2.009899999999999e-06	-0.0004026625	0.00501438	2.992475e-05	0.0763895
7.63696	0.04171825	-0.000227153	-1.2634499999999989e-06	-0.0003969085	0.0050909549999999994	3.34003e-05	0.07691895
7.69167	0.0420539	-0.00023139	4.446400000000002e-06	-0.00040342700000000004	0.005161535	3.200335e-05	0.0774465
7.74646	0.0423701	-0.00023295249999999998	-2.3291500000000012e-06	-0.00041046699999999997	0.0052274850000000005	2.8835450000000002e-05	0.07796159999999999
7.80135	0.04269115	-0.00024039599999999998	8.927500000000009e-07	-0.00040573249999999996	0.005300245	3.547055e-05	0.07846829999999999
7.85632	0.04301065	-0.0002442435	-1.471450000000001e-06	-0.0004050935	0.005366665	3.460985e-05	0.07897175000000001
7.91137	0.04332775	-0.0002430895	-1.1743e-06	-0.000406556	0.005438155	3.705295e-05	0.07947395
7.96652	0.04364715	-0.00024975599999999996	-6.240850000000001e-06	-0.0004121455	0.00550311	4.10809e-05	0.07997015
8.02175	0.043959899999999996	-0.0002518485	1.0788500000000007e-06	-0.0004144245	0.0055578550000000004	4.01196e-05	0.08045564999999999
8.07707	0.04426385	-0.00025302500000000004	-1.1215899999999999e-05	-0.0004169805	0.00563394	3.74341e-05	0.0809327
8.13248	0.0445592	-0.000251157	-5.19645e-06	-0.000429942	0.005702105000000001	4.434985e-05	0.0814012
8.18798	0.0448509	-0.0002540675	-4.302400000000001e-06	-0.0004269635	0.005766325	4.57396e-05	0.08186435
8.24357	0.045149949999999994	-0.000252953	-5.2915e-06	-0.0004210735	0.005836925	4.48618e-05	0.08232400000000001
8.29924	0.04544555	-0.000245965	-1.30245e-05	-0.000418415	0.00589918	4.082835e-05	0.08277575000000001
8.35501	0.045739	-0.0002404935	-1.4794159999999999e-05	-0.000412541	0.00596818	4.263475e-05	0.0832261
8.41086	0.046018500000000004	-0.00024235050000000002	-8.79745e-06	-0.0004237105	0.006031905000000001	4.946565e-05	0.08366715
8.4668	0.04629295	-0.00024324949999999997	-4.61855e-06	-0.00042492699999999997	0.006103374999999999	5.489955e-05	0.0841035
8.52283	0.0465584	-0.0002487045	2.627235e-06	-0.00043639	0.006181935	5.563275e-05	0.08452295
8.57895	0.04683435	-0.00024988349999999996	1.6559875e-05	-0.0004368715	0.00624988	5.9189950000000004e-05	0.08494979999999999
8.63516	0.047107800000000005	-0.0002541605	9.976399999999998e-06	-0.0004380715	0.00631708	5.3502600000000005e-05	0.08537115
8.69145	0.0473751	-0.0002528515	1.128711e-05	-0.0004370535	0.006380195	6.060395e-05	0.08578145000000001
8.74784	0.0476447	-0.000254594	7.86497e-06	-0.000428671	0.00645273	4.922165e-05	0.08618535
8.80432	0.04790085	-0.00025824750000000003	9.899435000000001e-06	-0.00042475550000000003	0.00651588	5.06638e-05	0.0865843
8.86089	0.048167	-0.0002485765	8.918734999999999e-06	-0.000431457	0.006577055	5.5536449999999996e-05	0.08698115000000001
8.91754	0.0484096	-0.00024314250000000002	7.096975e-06	-0.0004350645	0.00663644	6.06215e-05	0.08736185
8.97429	0.04866835	-0.00024471249999999996	8.665785e-06	-0.0004287625	0.00669887	6.303170000000001e-05	0.08774604999999999
9.03113	0.04891075	-0.00025558700000000005	7.690135e-06	-0.00042759000000000004	0.00675225	6.047445e-05	0.08811405
9.08806	0.049144999999999994	-0.0002498705	5.65433e-06	-0.00043138249999999996	0.00681375	6.0813900000000004e-05	0.08847574999999999
9.14508	0.04937585	-0.000251743	5.03289e-06	-0.00044189749999999997	0.00687369	7.06964e-05	0.08883315
9.20219	0.0496118	-0.000251665	4.371450000000001e-06	-0.00044902349999999995	0.006941065	7.693534999999999e-05	0.0891942
9.25939	0.0498373	-0.0002498825	2.5056e-06	-0.0004359575	0.006994574999999999	7.795595e-05	0.08954424999999999
9.31668	0.0500645	-0.0002491535	1.141915e-05	-0.000434386	0.00704504	7.729615e-05	0.08988155
9.37406	0.05029195	-0.00024483800000000004	3.4382500000000005e-06	-0.00043238200000000004	0.007099225	7.26378e-05	0.0902178
9.43154	0.05050885	-0.0002404355	4.4653499999999995e-06	-0.0004327625	0.00715923	6.529990000000001e-05	0.09055194999999999
9.4891	0.0507219	-0.00023856350000000002	5.735500000000006e-07	-0.0004344445	0.007221795	5.55265e-05	0.0908742
9.54676	0.0509356	-0.000238634	-1.0288999999999996e-06	-0.000436467	0.0072761100000000006	6.136145e-05	0.0911943
9.60451	0.051139199999999996	-0.00023766199999999998	-5.682350000000002e-06	-0.000427837	0.007311515	6.154594999999999e-05	0.0915038
9.66235	0.051345	-0.000240259	-3.885350000000002e-06	-0.0004256585	0.007365025000000001	6.024535e-05	0.09181154999999999
9.72029	0.05153325	-0.0002318275	-1.8039999999999983e-06	-0.000431511	0.0074138	5.418405e-05	0.0921024
9.77831	0.05172735	-0.000229874	5.399649999999998e-06	-0.00042536449999999997	0.007460405	6.0446700000000005e-05	0.09239455
9.83643	0.05191895	-0.0002267195	-1.8204999999999938e-07	-0.00043403150000000004	0.00750807	5.3806799999999994e-05	0.09268665
9.89464	0.052112900000000004	-0.000231342	-7.7191e-06	-0.0004334405	0.0075546499999999996	4.51235e-05	0.09297195
9.95295	0.0522958	-0.000230968	-6.76635e-06	-0.0004453135	0.007604825	4.23835e-05	0.09324835000000001
10.0113	0.05247525	-0.0002361495	-3.988500000000001e-06	-0.0004467165	0.007652255	3.883785e-05	0.0935216
10.0698	0.0526492	-0.0002342045	-5.55345e-06	-0.00044591650000000004	0.007697395	4.06446e-05	0.0937878
10.1284	0.052823800000000004	-0.0002398155	-3.1925499999999988e-06	-0.0004423395	0.007745415	3.5992235e-05	0.09405075
10.1871	0.0529959	-0.0002366255	-7.02915e-06	-0.00044642849999999997	0.007792615	4.112e-05	0.09431175
10.2459	0.05315695	-0.00023309349999999998	-3.4412500000000003e-06	-0.000453427	0.007833759999999999	5.1048200000000004e-05	0.0945606
10.3047	0.053308499999999995	-0.000234517	6.457150000000001e-06	-0.000449557	0.00787968	4.2555800000000003e-05	0.0948003
10.3637	0.0534685	-0.0002303615	7.686300000000001e-06	-0.00044904250000000004	0.007919585	3.797295e-05	0.09504005
10.4227	0.05362235	-0.0002352125	4.948600000000002e-06	-0.00045493249999999997	0.007959270000000001	3.7567499999999996e-05	0.0952779
10.4819	0.0537792	-0.00023861949999999998	8.574100000000001e-06	-0.0004554475	0.007998700000000001	3.39533e-05	0.0955125
10.5411	0.053928199999999996	-0.00024080949999999999	5.281750000000001e-06	-0.000456597	0.008035674999999999	2.888546e-05	0.0957363
10.6004	0.054070049999999995	-0.000232254	5.337450000000001e-06	-0.00045431750000000004	0.008075665	2.180899e-05	0.09595785
10.6599	0.054202749999999994	-0.0002358775	2.3093e-06	-0.000456303	0.008111455	2.411859e-05	0.09617044999999999
10.7194	0.0543392	-0.00023486149999999998	3.7186000000000003e-06	-0.0004561215	0.008158835	2.106207e-05	0.0963816
10.779	0.05446955	-0.00023742849999999999	1.056435e-05	-0.0004557605	0.008200755	1.621887e-05	0.0965825
10.8387	0.05460275	-0.00023775	1.1827400000000001e-05	-0.000460546	0.008238075000000001	1.893736e-05	0.0967875
10.8985	0.0547251	-0.00023503899999999998	3.8299e-06	-0.00046283450000000003	0.008276394999999999	2.3050820999999997e-05	0.09698395
10.9584	0.0548534	-0.0002402735	9.409399999999998e-06	-0.000463892	0.008316785	2.2162783e-05	0.09717855
11.0184	0.054973549999999996	-0.00024129050000000002	5.97849e-06	-0.00046853	0.008349555	2.592084e-05	0.0973677
11.0785	0.05509515	-0.00024298149999999998	3.0695950000000007e-06	-0.000468132	0.008378585000000001	3.639785e-05	0.0975578
11.1387	0.0552043	-0.000249421	-6.278779999999999e-06	-0.00047120850000000004	0.00840859	2.445159e-05	0.09773465
11.199	0.0553119	-0.00024956749999999997	-4.0271e-06	-0.00046597900000000005	0.008447244999999999	2.935525e-05	0.0979074
11.2594	0.0554175	-0.000255123	-4.19365e-06	-0.0004671125	0.00848142	2.4309349999999998e-05	0.0980798
11.3199	0.05552265	-0.0002572835	5.708865e-06	-0.00046400399999999996	0.008518785000000001	2.14735e-05	0.09824089999999999
11.3804	0.0556261	-0.0002596775	5.791600000000001e-07	-0.000465032	0.008547875	2.9811849999999998e-05	0.0984038
11.4411	0.055718649999999995	-0.000253508	4.530115e-06	-0.0004602835	0.008574410000000001	3.08774e-05	0.09856029999999999
11.5019	0.05581635	-0.0002555775	1.160842e-05	-0.000466917	0.008603554999999999	2.823485e-05	0.09871435
11.5627	0.0559119	-0.00025680449999999997	1.240444e-05	-0.000477185	0.008631255000000001	3.500667e-05	0.0988662
11.6237	0.0560026	-0.000256745	1.5543775e-05	-0.00047698049999999996	0.008660385	3.048125e-05	0.09901650000000001
11.6847	0.056079050000000005	-0.000259723	2.544065e-05	-0.0004747825	0.008687095	3.954951e-05	0.09915555000000001
11.7459	0.0561594	-0.0002619225	2.176933e-05	-0.0004823135	0.00872084	3.900985e-05	0.09929565
11.8071	0.056231249999999997	-0.000264939	1.9421985e-05	-0.00048048700000000004	0.00874445	4.076375e-05	0.09942625
11.8685	0.05631055	-0.000261282	2.10735e-05	-0.0004778305	0.008770505	3.8058335000000004e-05	0.09956000000000001
11.9299	0.0563863	-0.0002588995	2.3827950000000003e-05	-0.0004758665	0.00879509	4.1355370000000005e-05	0.09969065
11.9915	0.056453050000000005	-0.000255815	2.58018e-05	-0.00047504649999999997	0.008819130000000001	3.931693e-05	0.09981709999999999
12.0531	0.05652295	-0.0002413995	2.509235e-05	-0.000473537	0.008831905000000001	4.042621e-05	0.09993845000000001
12.1149	0.0565904	-0.00024732	2.408315e-05	-0.000473798	0.00886719	4.240773e-05	0.10006000000000001
12.1767	0.0566507	-0.000249078	2.792675e-05	-0.0004757745	0.008893274999999999	4.6716115e-05	0.100174
12.2386	0.056709949999999995	-0.0002492245	3.214015e-05	-0.00047410599999999996	0.008918915	4.515511e-05	0.100285
12.3007	0.0567729	-0.0002524485	2.8626900000000002e-05	-0.00047234	0.008934615	4.7412260000000004e-05	0.100397
12.3628	0.05682315	-0.000249597	2.6114099999999998e-05	-0.000475117	0.008952345	3.939605e-05	0.10050200000000001
12.4251	0.056880349999999996	-0.0002493295	2.597395e-05	-0.00047054249999999996	0.00897505	4.1850080000000006e-05	0.10060849999999999
12.4874	0.05693545	-0.00024673399999999997	2.259874e-05	-0.000470049	0.00899103	3.88642e-05	0.10071
12.5498	0.05698925	-0.0002431935	2.3717535e-05	-0.000466553	0.00901179	4.502411e-05	0.10081300000000001
12.6123	0.057033200000000006	-0.0002461915	2.5572169999999997e-05	-0.00045721	0.009035330000000001	4.03761e-05	0.100906
12.675	0.0570768	-0.0002449275	2.82486e-05	-0.00045957949999999995	0.009049465	3.7398549999999994e-05	0.100997
12.7377	0.05712005	-0.00024211	2.9187000000000004e-05	-0.0004574675	0.009061835	3.997645e-05	0.1010875
12.8005	0.057157849999999996	-0.00024147749999999999	3.04189e-05	-0.00046414549999999996	0.009082409999999999	4.213451e-05	0.1011735
12.8635	0.0571942	-0.0002446655	3.048475e-05	-0.0004640955	0.00909352	4.604088e-05	0.1012555
12.9265	0.05722795	-0.0002474	3.4584799999999995e-05	-0.0004608205	0.009114965	4.7046235e-05	0.1013375
12.9896	0.0572562	-0.0002498325	3.60754e-05	-0.000467915	0.009130985000000001	4.934997e-05	0.101415
13.0529	0.0572871	-0.0002502785	3.925515e-05	-0.0004658425	0.009147355	4.9179285000000004e-05	0.101491
13.1162	0.05730915	-0.0002460985	3.880455e-05	-0.00047016	0.009154885000000001	5.4236855e-05	0.1015635
13.1796	0.057338150000000004	-0.0002478475	3.535595e-05	-0.000465786	0.00916876	5.297565e-05	0.101637
13.2432	0.0573689	-0.000241331	3.522975e-05	-0.00046583050000000004	0.009180225	5.91207e-05	0.10171050000000001
13.3068	0.05739195	-0.00024112949999999998	3.945635e-05	-0.00046854350000000004	0.00919371	6.0965800000000005e-05	0.10177749999999999
13.3705	0.0574158	-0.0002402295	4.083465e-05	-0.00046913749999999996	0.009206869999999999	6.20032e-05	0.10184750000000001
13.4344	0.057437199999999994	-0.0002413895	4.957235e-05	-0.0004640115	0.009222735	6.657875e-05	0.1019125
13.4983	0.0574565	-0.000238829	4.359445e-05	-0.00046459249999999995	0.00922648	6.733065e-05	0.1019745
13.5624	0.057474250000000005	-0.00024030949999999997	4.7809199999999996e-05	-0.0004647025	0.00922987	6.36366e-05	0.102034
13.6265	0.05749155	-0.00024241600000000002	4.516025e-05	-0.000462791	0.009239905	5.9665249999999996e-05	0.102093
13.6907	0.057501300000000005	-0.000244249	4.600605e-05	-0.000464885	0.009250515	6.41315e-05	0.102149
13.7551	0.05750915	-0.0002410405	4.8504399999999996e-05	-0.00046538950000000003	0.00924904	6.727339999999999e-05	0.102201
13.8195	0.0575264	-0.0002444725	5.0462950000000004e-05	-0.00046755449999999997	0.00926514	6.569695e-05	0.1022545
13.8841	0.057536649999999995	-0.000244476	5.03728e-05	-0.000467582	0.009268565	6.414231999999999e-05	0.1023085
13.9488	0.0575451	-0.0002444605	5.253345e-05	-0.00046695549999999997	0.0092805	6.728945e-05	0.102359
14.0135	0.05754905	-0.00023949749999999998	5.4738000000000003e-05	-0.000464403	0.009287690000000001	6.55826e-05	0.1024065
14.0784	0.0575506	-0.0002390685	5.369975e-05	-0.000464013	0.009302155	6.565885e-05	0.1024505
14.1433	0.0575565	-0.00023798	5.53937e-05	-0.0004573455	0.009309155	7.054029999999999e-05	0.10249849999999999
14.2084	0.05756075	-0.0002371745	5.53626e-05	-0.000460606	0.00931739	6.3020785e-05	0.102545
14.2736	0.05756025	-0.0002375125	5.041925e-05	-0.000457326	0.009320990000000001	6.343361999999999e-05	0.10258400000000001
14.3389	0.05756265	-0.00023826849999999998	5.4372099999999994e-05	-0.0004589115	0.009329259999999999	6.580363e-05	0.102625
14.4042	0.05756125	-0.00024194	5.8250599999999994e-05	-0.000461727	0.00933773	7.1020595e-05	0.102663
14.4697	0.05756085	-0.000237243	5.53633e-05	-0.000465788	0.00934753	7.43032e-05	0.1027035
14.5353	0.05755935	-0.00023741350000000002	5.43335e-05	-0.00046303649999999996	0.00935536	7.239645e-05	0.1027405
14.601	0.0575552	-0.0002382475	5.850195e-05	-0.00046068	0.00935716	7.047745e-05	0.102776
14.6668	0.057551599999999994	-0.0002381255	5.962465e-05	-0.0004548255	0.009361905	6.4336515e-05	0.1028065
14.7327	0.05754755	-0.000240759	6.0629200000000006e-05	-0.000454828	0.00936515	6.2864225e-05	0.102842
14.7987	0.05753935	-0.0002385935	6.14663e-05	-0.000456025	0.009373155	6.2845175e-05	0.102874
14.8648	0.057533	-0.00023711750000000002	6.056425e-05	-0.0004564085	0.00937344	5.7228925e-05	0.102905
14.931	0.0575194	-0.000235454	6.480165e-05	-0.00045523549999999997	0.009375004999999999	6.290821500000001e-05	0.102933
14.9974	0.05750895	-0.0002389505	6.143405e-05	-0.00045797199999999996	0.009380115	6.555943e-05	0.102961
15.0638	0.0574951	-0.00023825500000000002	6.252840000000001e-05	-0.00046100549999999996	0.00938399	6.414937499999999e-05	0.102988
15.1303	0.057485049999999996	-0.00023545450000000002	6.244335000000001e-05	-0.000460064	0.009386425	6.251689e-05	0.10301350000000001
15.197	0.0574742	-0.0002379405	6.525365e-05	-0.000459305	0.009387525	5.812699e-05	0.10304050000000001
15.2637	0.05746485	-0.0002338855	6.49855e-05	-0.000458471	0.0093909	6.002146e-05	0.1030665
15.3306	0.05745155	-0.00023371200000000001	6.374795000000001e-05	-0.0004615235	0.009395765	6.2386945e-05	0.103091
15.3975	0.0574398	-0.000234566	7.1689e-05	-0.000456571	0.009400855	5.9191515e-05	0.1031145
15.4646	0.0574229	-0.000240559	6.985885e-05	-0.000454886	0.00940168	6.0501265e-05	0.103136
15.5318	0.0574045	-0.000240118	6.86033e-05	-0.000458114	0.00940059	5.716793e-05	0.1031555
15.5991	0.05738555	-0.00023924	6.330605e-05	-0.0004579285	0.00940036	6.1213878e-05	0.1031745
15.6664	0.05736685	-0.00023836000000000002	6.135645e-05	-0.000452548	0.009402095	6.240539099999999e-05	0.10319249999999999
15.7339	0.05735175	-0.0002395005	6.30925e-05	-0.000453681	0.009399735	6.315302499999999e-05	0.103212
15.8015	0.05733335	-0.000237579	6.397130000000001e-05	-0.00045445900000000005	0.009397659999999999	6.363888e-05	0.1032315
15.8692	0.0573095	-0.0002366685	6.677805e-05	-0.000453142	0.00939369	6.528595000000001e-05	0.103249
15.9371	0.057290850000000004	-0.000238698	6.935735e-05	-0.0004533995	0.0093925	6.899982e-05	0.103266
16.005	0.05727235	-0.0002443465	6.610665e-05	-0.00045394200000000004	0.009396040000000001	7.22413e-05	0.103281
16.073	0.05725155	-0.000247091	6.925295e-05	-0.00045076649999999997	0.009399315	7.168372000000001e-05	0.1032975
16.1412	0.0572311	-0.000250028	6.77869e-05	-0.00044960249999999996	0.009400990000000001	7.405725e-05	0.103313
16.2094	0.0572101	-0.0002524755	6.80751e-05	-0.00044382	0.00940033	7.733915e-05	0.103328
16.2778	0.05718995	-0.0002517215	6.849389999999999e-05	-0.00044180049999999996	0.00939928	7.763735e-05	0.10334199999999999
16.3462	0.0571669	-0.00025213899999999997	6.990625000000001e-05	-0.00044218999999999997	0.00939926	7.454394999999999e-05	0.103354
16.4148	0.05714225	-0.00025412950000000003	7.190795e-05	-0.000438198	0.009394264999999999	7.232333500000001e-05	0.1033655
16.4835	0.0571203	-0.0002528325	6.90093e-05	-0.000438998	0.009392635	7.397845e-05	0.10337750000000001
16.5523	0.0570926	-0.0002520335	6.901575e-05	-0.000438234	0.00939264	7.395095e-05	0.1033885
16.6212	0.05706725	-0.0002516565	7.1507e-05	-0.0004430395	0.00939264	7.566429999999999e-05	0.1033995
16.6902	0.057042949999999995	-0.0002545835	7.29696e-05	-0.0004492885	0.009393455	7.3758925e-05	0.10341
16.7593	0.05702085	-0.00025554699999999996	7.447525000000001e-05	-0.00044803949999999996	0.00938838	7.156748000000001e-05	0.1034205
16.8286	0.0569933	-0.0002558545	7.72937e-05	-0.000444271	0.00938638	7.0087625e-05	0.10342799999999999
16.8979	0.05696995	-0.000258364	7.869925e-05	-0.00044370499999999997	0.009387530000000002	7.156744e-05	0.103439
16.9674	0.05694555	-0.000257933	8.32395e-05	-0.00044365500000000005	0.00938107	7.499077e-05	0.103447
17.0369	0.05691815	-0.0002612865	8.070735e-05	-0.000444203	0.00938009	7.61571e-05	0.10345499999999999
17.1066	0.05689035	-0.000263617	8.07064e-05	-0.000444837	0.009377735	7.472689e-05	0.1034625
17.1764	0.05686365	-0.000262516	8.152769999999999e-05	-0.000441293	0.009372785000000002	7.59081e-05	0.103469
17.2463	0.05683585	-0.00026211599999999995	7.9972e-05	-0.000440606	0.00937389	7.51717e-05	0.1034755
17.3163	0.0568073	-0.0002637345	7.950175000000001e-05	-0.00044116999999999995	0.009375040000000001	7.24575e-05	0.1034825
17.3864	0.056779449999999995	-0.0002624245	7.889139999999999e-05	-0.000440722	0.00937543	7.057271e-05	0.1034885
17.4567	0.0567497	-0.00026190800000000004	8.170209999999999e-05	-0.000441451	0.009372255	7.20864e-05	0.1034935
17.527	0.05672145	-0.000259786	8.387775000000001e-05	-0.0004412185	0.00936952	7.205624999999999e-05	0.10349900000000001
17.5975	0.056697	-0.000256968	8.40122e-05	-0.0004420935	0.009362895	7.28601e-05	0.103505
17.668	0.056670700000000004	-0.0002559945	8.38842e-05	-0.0004378945	0.0093636	7.144450000000001e-05	0.1035095
17.7387	0.056645799999999996	-0.0002551805	8.570035000000001e-05	-0.0004410215	0.009363965	7.160470000000001e-05	0.103515
17.8095	0.056614	-0.000255286	8.483255e-05	-0.00043937450000000003	0.00935697	6.721191500000001e-05	0.103519
17.8804	0.0565858	-0.00025628399999999996	8.574449999999999e-05	-0.00043858549999999997	0.009347635	6.813465e-05	0.103524
17.9514	0.0565572	-0.0002597965	8.880325e-05	-0.0004411985	0.009345019999999999	6.605765e-05	0.1035275
18.0226	0.0565298	-0.000262973	8.988955e-05	-0.0004410945	0.0093379	6.627235e-05	0.1035325
18.0938	0.0565041	-0.0002603655	9.14283e-05	-0.00043747100000000004	0.009335590000000001	6.757595e-05	0.10353699999999999
18.1652	0.05647525	-0.000258672	9.394435e-05	-0.00043333	0.00933248	6.501524999999999e-05	0.10354
18.2367	0.0564447	-0.0002554575	9.277060000000001e-05	-0.000429767	0.009327875	6.668865e-05	0.103543
18.3082	0.0564163	-0.000255327	9.18089e-05	-0.00043050149999999997	0.00932572	6.82867e-05	0.103546
18.3799	0.0563896	-0.00025561050000000004	9.201715000000001e-05	-0.0004296025	0.009322395	6.822235000000001e-05	0.103549
18.4518	0.05636075	-0.000254287	9.435119999999999e-05	-0.000428316	0.009317490000000001	6.7968e-05	0.103552
18.5237	0.0563349	-0.00025113450000000003	9.386560000000001e-05	-0.00042775349999999996	0.009314945	6.857715e-05	0.1035555
18.5957	0.0563086	-0.000252537	9.513335e-05	-0.0004250845	0.00930773	6.97127e-05	0.1035575
18.6679	0.0562782	-0.0002519165	9.517885e-05	-0.00042469700000000003	0.00930317	6.96636e-05	0.1035595
18.7402	0.056245699999999996	-0.000255873	9.704734999999999e-05	-0.000424801	0.009301	6.988880000000001e-05	0.1035605
18.8126	0.0562199	-0.000256507	0.00010125594999999999	-0.0004259255	0.009301440000000001	7.059070000000001e-05	0.103563
18.8851	0.0561903	-0.0002592745	0.0001043332	-0.00042699299999999997	0.009300530000000001	6.770555e-05	0.10356499999999999
18.9577	0.0561631	-0.000262203	0.0001032873	-0.0004266445	0.00929686	6.48646e-05	0.10356599999999999
19.0304	0.0561299	-0.00026503400000000004	0.00010382229999999999	-0.0004241095	0.009294645	6.352389999999999e-05	0.10356599999999999
19.1033	0.056102349999999995	-0.00026615	0.00010392695	-0.00042355599999999995	0.00929339	5.95758e-05	0.103568
19.1762	0.05607285	-0.0002655855	0.00010155489999999999	-0.0004243305	0.009287995	6.01509e-05	0.10356850000000001
19.2493	0.056045899999999996	-0.0002653255	0.00010449695000000001	-0.00042384949999999997	0.00928623	5.8994e-05	0.10357
19.3225	0.056016750000000004	-0.0002636655	0.0001046762	-0.000425146	0.00928349	5.9313350000000004e-05	0.10357050000000001
19.3958	0.0559896	-0.00026258149999999997	0.00010562055	-0.0004256125	0.00928567	5.8269450000000005e-05	0.1035725
19.4693	0.0559613	-0.000259911	0.00010269045	-0.000425406	0.009281675	5.786865e-05	0.103574
19.5428	0.0559348	-0.0002595195	0.0001016611	-0.00042583400000000004	0.00927733	6.01943e-05	0.103575
19.6165	0.055906	-0.000259654	0.00010025879999999999	-0.0004270335	0.009272195	6.156285e-05	0.1035755
19.6903	0.05587525	-0.000261575	9.892304999999999e-05	-0.00042682099999999997	0.009267919999999999	6.312424999999999e-05	0.103575
19.7642	0.05584455	-0.00026031299999999997	9.605515e-05	-0.00042855650000000003	0.0092633	6.48099e-05	0.1035755
19.8382	0.0558146	-0.000257772	9.493920000000001e-05	-0.00042934799999999997	0.009255775	6.343055e-05	0.1035755
19.9123	0.0557897	-0.000257434	9.282445e-05	-0.0004282475	0.009250959999999999	6.465735e-05	0.10357649999999999
19.9866	0.05576305	-0.000254609	9.216045e-05	-0.0004317825	0.00924542	6.211865000000001e-05	0.10357649999999999
20.061	0.05573455	-0.000255267	9.231325e-05	-0.0004331215	0.009239669999999998	6.327235e-05	0.10357649999999999
20.1354	0.0557077	-0.000257656	9.19506e-05	-0.0004302475	0.00923297	6.28931e-05	0.103576
20.2101	0.05567915	-0.0002582145	9.195285000000001e-05	-0.00042919	0.009231525	5.985255e-05	0.1035755
20.2848	0.0556506	-0.0002575225	9.3103e-05	-0.000427821	0.009224195	5.935285e-05	0.103575
20.3596	0.0556237	-0.00025698699999999997	9.525285e-05	-0.00042886650000000003	0.009224240000000002	5.9359e-05	0.103575
20.4346	0.055596450000000006	-0.00025702250000000004	9.806054999999999e-05	-0.000430572	0.00922047	6.25037e-05	0.103574
20.5097	0.0555722	-0.00025906050000000004	9.75722e-05	-0.000428623	0.00921552	6.300509999999999e-05	0.103574
20.5849	0.0555455	-0.000258567	9.838945e-05	-0.000429295	0.009213269999999999	6.15957e-05	0.1035735
20.6602	0.055518399999999996	-0.00026025449999999997	0.00010096365000000001	-0.000429799	0.00920698	6.458195e-05	0.10357250000000001
20.7357	0.055493299999999995	-0.000260142	9.954975e-05	-0.00043132049999999996	0.009200845	6.749345e-05	0.10357150000000001
20.8112	0.055468199999999995	-0.000257202	0.0001010948	-0.0004310765	0.00919765	6.598505e-05	0.103571
20.8869	0.0554422	-0.00025735799999999996	9.9322e-05	-0.00042893149999999997	0.009194475	6.691545e-05	0.10357050000000001
20.9627	0.055416850000000004	-0.0002578905	9.60553e-05	-0.00042992050000000004	0.009191795	6.51132e-05	0.10357050000000001
21.0387	0.0553912	-0.0002581395	9.556945e-05	-0.0004309205	0.00918795	6.595585e-05	0.10357
21.1147	0.05536515	-0.0002570755	9.760385e-05	-0.00043090450000000003	0.009184935	6.70224e-05	0.10356850000000001
21.1909	0.05533785	-0.000254527	9.648065e-05	-0.0004282755	0.009184495	6.763885000000001e-05	0.103568
21.2672	0.05531335	-0.0002558255	9.51179e-05	-0.00042863549999999997	0.009183054999999999	6.68607e-05	0.1035675
21.3436	0.0552876	-0.000255866	9.627465e-05	-0.000428865	0.009179855	6.57231e-05	0.10356599999999999
21.4201	0.0552623	-0.000256204	9.597079999999999e-05	-0.0004269545	0.009174999999999999	6.535735e-05	0.1035655
21.4968	0.0552395	-0.00025493200000000003	9.44668e-05	-0.0004266025	0.00917271	6.608365e-05	0.10356499999999999
21.5735	0.055214250000000006	-0.000254344	9.643215e-05	-0.00042534500000000004	0.0091693	6.49842e-05	0.1035645
21.6504	0.0551882	-0.000251944	9.838245e-05	-0.000426516	0.0091675	6.138605e-05	0.10356399999999999
21.7275	0.055162249999999996	-0.0002533745	9.87207e-05	-0.000427401	0.009162245	6.044165e-05	0.1035625
21.8046	0.055136450000000004	-0.00025526950000000003	9.802035e-05	-0.0004310825	0.009158844999999999	6.02376e-05	0.1035615
21.8819	0.0551131	-0.00025239800000000003	9.7078e-05	-0.00043218049999999995	0.009154095000000001	6.21547e-05	0.1035605
21.9593	0.055091299999999996	-0.0002515995	9.818395e-05	-0.0004327085	0.00915196	6.352280000000001e-05	0.1035605
22.0368	0.05506785	-0.000251081	9.793329999999999e-05	-0.000433336	0.009146894999999999	6.31804e-05	0.1035595
22.1144	0.0550434	-0.000250135	9.84762e-05	-0.000434545	0.009141725	6.388465e-05	0.10355900000000001
22.1922	0.05501995	-0.00025112349999999997	9.991399999999999e-05	-0.0004344565	0.00913536	6.562440000000001e-05	0.10355800000000001
22.2701	0.05499525	-0.0002526335	9.742365e-05	-0.00043496949999999996	0.009133160000000001	6.682859999999999e-05	0.10355700000000001
22.3481	0.054972850000000004	-0.00025288700000000003	9.873219999999999e-05	-0.0004361095	0.009129475	6.614785000000001e-05	0.10355600000000001
22.4262	0.05494885	-0.00025353400000000003	9.820945e-05	-0.0004356885	0.009124425	6.59104e-05	0.10355500000000001
22.5045	0.05492655	-0.000252526	0.0001017086	-0.00043468	0.009122095	6.871244999999999e-05	0.10355349999999999
22.5829	0.054903400000000005	-0.0002515735	0.00010247755	-0.0004352485	0.009118905	6.8304e-05	0.103553
22.6614	0.05488145	-0.0002518965	0.0001051315	-0.000432883	0.009115885	6.85154e-05	0.103552
22.74	0.054860950000000006	-0.00025103	0.00010252235	-0.00043110450000000003	0.009110915	6.74226e-05	0.103551
22.8188	0.05483845	-0.00025	0.0001017449	-0.000430421	0.009107455	6.78921e-05	0.10355
22.8976	0.05481615	-0.000249796	0.0001040425	-0.0004308925	0.009104005	6.70437e-05	0.103549
22.9767	0.05479485	-0.0002490815	0.0001033878	-0.000432077	0.009101325	6.834629999999999e-05	0.103548
23.0558	0.05477265	-0.000249498	0.0001033755	-0.0004338905	0.009096355	6.88841e-05	0.103547
23.135	0.054752499999999996	-0.0002481055	0.0001025895	-0.0004330665	0.009092715000000001	6.79721e-05	0.1035465
23.2144	0.05473245	-0.0002463565	0.0001025195	-0.000432342	0.00908984	6.77577e-05	0.1035455
23.2939	0.0547095	-0.000244733	0.000102436	-0.000434193	0.00908607	6.995014999999999e-05	0.1035445
23.3736	0.05468855	-0.000246427	0.000102558	-0.00043377499999999996	0.00908426	7.054525e-05	0.1035435
23.4534	0.0546683	-0.0002465245	0.0001036915	-0.00043538400000000003	0.009080040000000001	7.180005e-05	0.10354250000000001
23.5332	0.0546467	-0.0002460255	0.000102458	-0.00043360299999999996	0.00907738	7.43581e-05	0.103542
23.6133	0.054627350000000005	-0.000244376	0.0001031165	-0.00043177600000000003	0.009070545	7.450425000000001e-05	0.10354
23.6934	0.05460885	-0.00024162050000000002	0.000103138	-0.000431805	0.009068675	7.784325e-05	0.1035395
23.7737	0.054586800000000005	-0.0002405965	0.00010538950000000001	-0.00043234	0.009063350000000001	7.8765e-05	0.10353799999999999
23.8541	0.054565050000000004	-0.0002407	0.00010677399999999999	-0.0004338855	0.00906188	7.944500000000001e-05	0.10353699999999999
23.9346	0.0545462	-0.0002394605	0.0001072615	-0.000434521	0.009058670000000001	7.940370000000001e-05	0.1035355
24.0153	0.05452625	-0.0002395235	0.00010939	-0.000434355	0.00905336	8.054899999999999e-05	0.103535
24.0961	0.0545047	-0.00023866449999999998	0.0001092725	-0.0004342425	0.00904854	7.91105e-05	0.1035335
24.177	0.0544861	-0.00023701750000000002	0.000109375	-0.000435923	0.00904481	7.886414999999999e-05	0.1035325
24.258	0.05446705	-0.00023611949999999997	0.000110872	-0.000436673	0.00904164	8.05117e-05	0.1035315
24.3392	0.05444785	-0.00023573049999999998	0.000111267	-0.00043597549999999997	0.009038464999999999	7.837665e-05	0.1035305
24.4205	0.054430049999999994	-0.0002359975	0.000111408	-0.0004349105	0.009035805000000001	7.833165000000001e-05	0.10353
24.502	0.054414199999999996	-0.000235796	0.000109974	-0.000433765	0.009030944999999999	7.656365e-05	0.10352900000000001
24.5835	0.05439605	-0.000234771	0.000110882	-0.000434405	0.00902997	7.56692e-05	0.10352800000000001
24.6652	0.05437835	-0.0002364445	0.00010989950000000001	-0.00043224249999999995	0.00902653	7.3976e-05	0.1035275
24.747	0.0543581	-0.000236727	0.000109614	-0.0004318315	0.00902482	7.42726e-05	0.1035265
24.829	0.054337949999999996	-0.00023754750000000002	0.00010977949999999999	-0.000429206	0.009022815	7.432209999999999e-05	0.10352549999999999
24.9111	0.05432215	-0.00023594799999999998	0.000109565	-0.0004293845	0.00902363	7.327235e-05	0.103525
24.9933	0.0543036	-0.0002378185	0.000111131	-0.0004303665	0.009020715	7.073204999999999e-05	0.103524
25.0756	0.0542851	-0.00023619800000000002	0.0001116225	-0.0004308355	0.009017115	7.125405e-05	0.10352349999999999
25.1581	0.05426515	-0.000235288	0.00011102099999999999	-0.000432167	0.009013799999999999	6.99985e-05	0.103523
25.2407	0.05424755	-0.00023558549999999997	0.0001106015	-0.0004309385	0.009010484999999999	7.001835e-05	0.103522
25.3235	0.0542297	-0.00023602	0.000109622	-0.0004309865	0.009007665	6.96526e-05	0.10352149999999999
25.4063	0.054213399999999995	-0.0002374315	0.000109209	-0.00043084950000000003	0.009005530000000001	7.224090000000001e-05	0.10352
25.4893	0.05419625	-0.000237434	0.000108761	-0.000429671	0.009003315	7.24815e-05	0.1035195
25.5725	0.054179649999999996	-0.0002389105	0.000109479	-0.00042966550000000004	0.009001445	7.23737e-05	0.103519
25.6557	0.0541617	-0.0002399355	0.0001120155	-0.000429287	0.00899794	7.045645e-05	0.103518
25.7391	0.0541455	-0.00024059949999999999	0.0001127075	-0.0004277365	0.00899241	6.97048e-05	0.103517
25.8227	0.0541282	-0.00023973499999999998	0.00011292649999999999	-0.000427533	0.008991490000000001	7.03984e-05	0.103516
25.9063	0.054111900000000004	-0.000239864	0.0001129975	-0.0004290655	0.00898913	7.07432e-05	0.103515
25.9901	0.0540972	-0.000239165	0.0001138165	-0.0004301575	0.00898583	7.12904e-05	0.103514
26.0741	0.05408285	-0.000239	0.000113757	-0.000431702	0.00898378	7.200615e-05	0.103514
26.1581	0.054068000000000005	-0.00023845000000000002	0.00011407750000000001	-0.00043194049999999997	0.00898203	6.978225e-05	0.103513
26.2423	0.054052050000000004	-0.0002381605	0.000114632	-0.0004312455	0.008978384999999998	7.00034e-05	0.10351199999999999
26.3267	0.05403895	-0.000236855	0.00011507999999999999	-0.0004316835	0.008975395	7.17062e-05	0.1035115
26.4111	0.0540253	-0.000234439	0.000113552	-0.0004315755	0.00897128	7.06445e-05	0.1035105
26.4958	0.0540106	-0.0002331035	0.000113512	-0.00043195850000000004	0.008967639999999999	6.963475e-05	0.1035095
26.5805	0.05399425	-0.0002340065	0.00011368749999999999	-0.0004304895	0.00896398	6.953955e-05	0.1035085
26.6654	0.0539798	-0.000232551	0.0001141365	-0.00043159000000000003	0.00896123	7.01175e-05	0.1035075
26.7504	0.05396655	-0.0002330595	0.000114497	-0.0004306765	0.00895896	7.109335e-05	0.10350699999999999
26.8355	0.0539532	-0.00023360299999999998	0.00011390949999999999	-0.0004301385	0.008957335	7.109225e-05	0.1035065
26.9208	0.0539386	-0.00023488950000000001	0.000113938	-0.0004297675	0.00895535	7.053905e-05	0.1035055
27.0062	0.0539239	-0.00023438149999999999	0.00011304199999999999	-0.000428734	0.00895388	7.04805e-05	0.103505
27.0918	0.053908250000000005	-0.000233993	0.00011227249999999999	-0.0004301755	0.008951095	7.129455000000001e-05	0.1035035
27.1774	0.053894700000000004	-0.0002347885	0.00011406449999999999	-0.000431451	0.008947585000000001	7.142165e-05	0.1035035
27.2633	0.053880800000000006	-0.000233388	0.0001128255	-0.0004310255	0.008945965	6.993505e-05	0.1035025
27.3492	0.0538664	-0.00023414399999999999	0.00011122	-0.000430662	0.008944460000000001	7.160495e-05	0.10350200000000001
27.4353	0.0538528	-0.00023425600000000001	0.000110794	-0.00043085300000000003	0.008942374999999999	7.095555e-05	0.1035015
27.5216	0.053841150000000004	-0.0002344105	0.000111733	-0.000431106	0.008939735	7.072455e-05	0.10350100000000001
27.6079	0.05382705	-0.00023450450000000002	0.0001117145	-0.000429177	0.008936495	7.056615e-05	0.10350000000000001
27.6944	0.0538133	-0.00023516299999999998	0.0001125785	-0.0004296215	0.00893399	7.00077e-05	0.10350000000000001
27.7811	0.053799799999999995	-0.000235663	0.0001123765	-0.0004293205	0.008932335	7.0057e-05	0.10349900000000001
27.8679	0.05378625	-0.00023451800000000002	0.00011346	-0.00042955749999999996	0.008931459999999999	6.93473e-05	0.103498
27.9548	0.0537719	-0.0002351295	0.000111475	-0.0004300915	0.008929369999999999	6.814435e-05	0.103498
28.0419	0.053757799999999994	-0.00023526150000000002	0.0001115095	-0.00043060500000000003	0.008926505000000001	6.8241e-05	0.103497
28.1291	0.05374685	-0.000234819	0.0001108355	-0.000431839	0.008924845	6.880969999999999e-05	0.10349649999999999
28.2164	0.0537343	-0.0002338625	0.0001113125	-0.000430882	0.008921354999999999	7.0562e-05	0.103496
28.3039	0.05372075	-0.00023503549999999998	0.00011062950000000001	-0.000431215	0.00891734	7.118785e-05	0.103495
28.3915	0.05370645	-0.00023556249999999999	0.000110325	-0.0004302015	0.008914985	7.006635e-05	0.103494
28.4793	0.0536937	-0.0002354435	0.0001119905	-0.0004314195	0.008913899999999999	7.03589e-05	0.103494
28.5672	0.0536822	-0.00023492549999999999	0.0001120355	-0.000430671	0.008912045	6.98534e-05	0.103493
28.6552	0.053670850000000006	-0.00023549349999999998	0.0001112055	-0.0004301215	0.00890972	7.02821e-05	0.103493
28.7434	0.05365865	-0.0002365445	0.000111097	-0.0004304635	0.008906845	7.047945e-05	0.1034925
28.8317	0.053647349999999996	-0.0002361475	0.0001114395	-0.0004305765	0.008904515	7.1443e-05	0.103492
28.9201	0.0536376	-0.000235578	0.0001105565	-0.00043056599999999996	0.00890168	7.210685e-05	0.1034915
29.0087	0.05362695	-0.00023581300000000003	0.000109608	-0.00042942800000000004	0.00889917	7.239845e-05	0.103491
29.0975	0.053616250000000004	-0.0002351205	0.00010781850000000001	-0.000428923	0.008898185	7.28415e-05	0.1034905
29.1864	0.053605	-0.00023439400000000002	0.00010888750000000001	-0.00042909299999999997	0.008895509999999999	7.05902e-05	0.1034905
29.2754	0.05359375	-0.0002337855	0.00010848100000000001	-0.00042728000000000004	0.008893415	7.057435e-05	0.10348950000000001
29.3646	0.0535828	-0.00023397	0.0001089215	-0.0004264865	0.008892420000000002	7.05857e-05	0.10348950000000001
29.4539	0.053571	-0.000235013	0.0001094005	-0.00042663849999999997	0.008891389999999999	6.979975e-05	0.10348850000000001
29.5433	0.053559300000000004	-0.0002354265	0.0001105145	-0.00042514150000000004	0.008891215000000001	7.108395e-05	0.10348850000000001
29.6329	0.053549200000000005	-0.000235409	0.00011127350000000001	-0.0004250785	0.00888901	7.170285e-05	0.103488
29.7226	0.053537749999999995	-0.000234895	0.0001117695	-0.00042424	0.00888605	7.154399999999999e-05	0.10348750000000001
29.8125	0.053527649999999996	-0.000236028	0.000113663	-0.0004238875	0.00888435	7.117045e-05	0.103487
29.9025	0.053515999999999994	-0.000236227	0.000113997	-0.00042348799999999997	0.008882025	7.155675e-05	0.103487
29.9927	0.0535063	-0.000236763	0.0001146005	-0.000422051	0.008880995	7.159884999999999e-05	0.103486
30.083	0.053497550000000005	-0.000236176	0.0001145715	-0.000420992	0.00887902	7.09502e-05	0.103486
30.1734	0.053486000000000006	-0.000236597	0.000114215	-0.0004217555	0.008876479999999999	7.216665e-05	0.103485
30.264	0.05347535	-0.000235766	0.000114168	-0.00042207	0.008875475	7.230575e-05	0.10348450000000001
30.3548	0.0534646	-0.0002370685	0.000114064	-0.00042251699999999997	0.008873704999999999	7.38347e-05	0.10348450000000001
30.4457	0.05345595	-0.0002380185	0.00011382450000000001	-0.000422261	0.00887265	7.487305e-05	0.10348399999999999
30.5367	0.0534471	-0.000240178	0.0001123925	-0.0004223515	0.008870665	7.240655000000001e-05	0.1034835
30.6279	0.05343705	-0.000239905	0.000112671	-0.00042168749999999997	0.00886843	7.23136e-05	0.1034825
30.7192	0.05342595	-0.00023851999999999999	0.00011154949999999999	-0.000421891	0.008866925	7.33925e-05	0.1034825
30.8106	0.05341535	-0.00023773499999999999	0.00011091700000000001	-0.000422127	0.008865560000000001	7.274925e-05	0.1034825
30.9023	0.0534067	-0.0002386945	0.000110761	-0.0004220605	0.008864265	7.070385e-05	0.10348199999999999
30.994	0.05339855	-0.00023855050000000003	0.000111688	-0.0004215025	0.00886272	7.053075e-05	0.1034815
31.0859	0.05338975	-0.0002385355	0.000111982	-0.0004208665	0.00886008	7.13752e-05	0.1034815
31.178	0.05338015	-0.0002388725	0.0001114465	-0.00042120600000000003	0.0088573	7.107080000000001e-05	0.10348099999999999
31.2702	0.0533714	-0.000237324	0.000111476	-0.000422488	0.00885663	7.030435e-05	0.1034805
31.3625	0.05336195	-0.000237231	0.000111842	-0.00042272049999999997	0.008856305	6.976695000000001e-05	0.1034805
31.455	0.0533525	-0.00023689000000000002	0.000111196	-0.0004227105	0.00885549	6.958665e-05	0.1034805
31.5476	0.0533427	-0.0002355085	0.00011170949999999999	-0.000422339	0.00885264	6.977935e-05	0.10347999999999999
31.6404	0.053333	-0.00023535899999999998	0.00011210650000000001	-0.000421538	0.00885037	6.96125e-05	0.1034795
31.7333	0.0533264	-0.00023627550000000002	0.000113239	-0.0004222065	0.008848640000000001	7.07296e-05	0.103479
31.8264	0.05331825	-0.0002359905	0.0001127615	-0.000422171	0.00884716	6.988015e-05	0.103479
31.9196	0.05331115	-0.00023620500000000002	0.00011276250000000001	-0.000422247	0.008845465	7.05537e-05	0.1034785
32.013	0.0533023	-0.0002362205	0.000113593	-0.0004221845	0.008842595	7.001030000000001e-05	0.1034785
32.1065	0.0532932	-0.00023640450000000002	0.000114176	-0.0004218125	0.008841055	7.03862e-05	0.103478
32.2002	0.0532841	-0.00023594099999999998	0.00011407150000000001	-0.000422196	0.008839429999999999	7.06225e-05	0.103478
32.294	0.0532759	-0.0002357435	0.00011456700000000002	-0.0004209725	0.008835835	6.980575e-05	0.1034775
32.388	0.05326675	-0.000235448	0.000113445	-0.000422778	0.008833885	7.092135e-05	0.1034775
32.4821	0.0532585	-0.000235477	0.000112394	-0.0004217015	0.008832050000000001	7.021865e-05	0.103477
32.5764	0.05325125	-0.00023441450000000002	0.0001130325	-0.000420853	0.008830399999999999	7.039335e-05	0.103477
32.6708	0.053243200000000004	-0.000233973	0.0001135	-0.0004190185	0.008827390000000001	7.080905e-05	0.1034765
32.7654	0.0532354	-0.00023387750000000002	0.0001137565	-0.000418984	0.008825014999999999	7.246995e-05	0.1034765
32.8601	0.05322765	-0.00023343000000000002	0.0001134525	-0.000418995	0.008823045000000002	7.031729999999999e-05	0.103476
32.955	0.05321985	-0.000232534	0.000115106	-0.000418804	0.00882135	7.073185e-05	0.1034755
33.05	0.053211800000000004	-0.0002317485	0.00011558	-0.00041803049999999996	0.008819925	7.121385e-05	0.1034755
33.1452	0.05320435	-0.0002319975	0.0001160395	-0.000417555	0.008817195	7.160865e-05	0.1034755
33.2405	0.0531963	-0.000232258	0.000116119	-0.0004182535	0.00881567	7.11032e-05	0.1034755
33.336	0.05318995	-0.000232596	0.0001155005	-0.00041752	0.008813245	7.148365e-05	0.1034755
33.4316	0.053182099999999996	-0.000231835	0.00011439950000000001	-0.000417346	0.00881285	7.140145000000001e-05	0.1034745
33.5274	0.053174	-0.00023076449999999998	0.000113763	-0.0004175105	0.00881111	7.223095e-05	0.1034745
33.6233	0.0531672	-0.0002317195	0.0001133805	-0.000415775	0.008809734999999999	7.17132e-05	0.1034745
33.7194	0.053158750000000005	-0.0002316745	0.0001136855	-0.000415826	0.008808445	7.203065e-05	0.1034745
33.8157	0.0531514	-0.00023130649999999998	0.000113237	-0.0004158145	0.00880748	7.08777e-05	0.1034735
33.9121	0.053145	-0.0002311255	0.00011464050000000001	-0.00041622100000000004	0.008804675	6.91721e-05	0.1034735
34.0086	0.053138000000000005	-0.0002312465	0.000114585	-0.0004172745	0.008804235	6.873305e-05	0.1034735
34.1053	0.053130300000000005	-0.000230016	0.000114515	-0.00041727750000000003	0.00880258	6.911965e-05	0.1034735
34.2022	0.05312215	-0.0002301375	0.0001138285	-0.000417692	0.008800289999999999	6.97793e-05	0.10347300000000001
34.2992	0.0531157	-0.00023045200000000002	0.000113662	-0.00041751500000000003	0.00879983	7.010755e-05	0.1034725
34.3963	0.05310895	-0.0002302995	0.0001134225	-0.0004175615	0.008798395	6.933885e-05	0.1034725
34.4937	0.053101999999999996	-0.00023012450000000002	0.0001133535	-0.0004181595	0.008796275	6.960745e-05	0.1034725
34.5911	0.0530948	-0.00023001100000000002	0.00011382450000000001	-0.0004163265	0.008795250000000001	6.838675e-05	0.1034725
34.6888	0.05308775	-0.00023072750000000002	0.0001142205	-0.00041559050000000003	0.00879465	6.88296e-05	0.1034725
34.7865	0.053080600000000006	-0.0002314235	0.00011376100000000001	-0.00041522550000000003	0.008793104999999999	6.946995000000001e-05	0.10347200000000001
34.8845	0.053073999999999996	-0.0002310475	0.00011157800000000001	-0.0004147545	0.008792415000000001	6.903805e-05	0.1034715
34.9826	0.0530679	-0.0002321465	0.000111455	-0.0004150875	0.00879073	6.871715e-05	0.1034715
35.0808	0.05306205	-0.000231944	0.0001116735	-0.0004146625	0.008788885	6.93036e-05	0.1034715
35.1792	0.053055649999999996	-0.00023251900000000001	0.00011150799999999999	-0.000414849	0.008787320000000001	6.897885e-05	0.1034715
35.2778	0.0530497	-0.00023239749999999997	0.00011166400000000001	-0.00041435850000000004	0.008786455	6.913875e-05	0.1034715
35.3765	0.053043599999999996	-0.000233476	0.0001118065	-0.000414793	0.008785049999999999	6.86179e-05	0.10347100000000001
35.4754	0.053037799999999996	-0.000233553	0.000111404	-0.0004152245	0.00878425	6.959015e-05	0.10347100000000001
35.5745	0.053031049999999996	-0.00023247350000000003	0.000112221	-0.0004152725	0.00878245	7.004655e-05	0.10347049999999999
35.6736	0.05302505	-0.0002320065	0.00011211700000000001	-0.00041452350000000004	0.00877966	7.006429999999999e-05	0.10347049999999999
35.773	0.053018949999999995	-0.00023138850000000002	0.000112399	-0.000415238	0.008778755	7.103545e-05	0.10347049999999999
35.8725	0.0530121	-0.000230911	0.00011231199999999999	-0.0004161955	0.00877717	7.204485e-05	0.10347049999999999
35.9722	0.053005750000000004	-0.00023051350000000001	0.0001122365	-0.0004166775	0.00877495	7.243475e-05	0.10347049999999999
36.072	0.0530003	-0.000230815	0.0001135685	-0.000416471	0.008773115	7.192455e-05	0.10347
36.172	0.0529938	-0.000230158	0.00011330650000000001	-0.00041637	0.00877114	7.34605e-05	0.10347
36.2721	0.052987950000000006	-0.0002302515	0.00011395399999999999	-0.000416731	0.008769635000000001	7.29613e-05	0.10347
36.3724	0.0529828	-0.000230771	0.00011447399999999999	-0.000417074	0.008768620000000001	7.360764999999999e-05	0.10347
36.4729	0.05297735	-0.0002314765	0.0001135635	-0.000416908	0.00876699	7.35374e-05	0.10346949999999999
36.5735	0.0529719	-0.000231498	0.000113306	-0.0004172145	0.008765225	7.395924999999999e-05	0.10346949999999999
36.6743	0.052967349999999996	-0.000231871	0.00011286249999999999	-0.00041674400000000003	0.008764165	7.530275e-05	0.10346949999999999
36.7753	0.0529622	-0.000231971	0.00011354799999999999	-0.000416979	0.008762579999999999	7.49527e-05	0.10346949999999999
36.8764	0.05295615	-0.0002321825	0.0001138695	-0.000416447	0.00876172	7.475595e-05	0.10346949999999999
36.9776	0.052949949999999996	-0.00023242899999999998	0.0001135245	-0.00041658449999999996	0.00875965	7.44049e-05	0.10346949999999999
37.0791	0.0529444	-0.000231942	0.00011363350000000001	-0.0004150795	0.008758289999999998	7.488755e-05	0.10346949999999999
37.1807	0.05293805	-0.000231903	0.0001147185	-0.000415834	0.00875578	7.504525e-05	0.103469
37.2824	0.052932599999999996	-0.00023195	0.000115177	-0.0004163155	0.00875488	7.466734999999999e-05	0.103469
37.3843	0.052927699999999994	-0.00023091399999999998	0.000115113	-0.0004154775	0.00875334	7.407360000000001e-05	0.103469
37.4864	0.052922250000000004	-0.00023041050000000002	0.000114356	-0.000416238	0.00875137	7.38744e-05	0.10346849999999999
37.5887	0.052917	-0.0002297865	0.00011593000000000001	-0.000416562	0.008749705	7.45698e-05	0.10346849999999999
37.6911	0.052911700000000006	-0.0002292125	0.000115865	-0.000416369	0.008748045	7.499165e-05	0.10346849999999999
37.7936	0.0529066	-0.0002297105	0.00011572700000000001	-0.00041644649999999996	0.008746114999999999	7.454385e-05	0.10346849999999999
37.8963	0.05290145	-0.00022979799999999997	0.000116437	-0.00041582900000000005	0.008745085	7.454275e-05	0.10346849999999999
37.9992	0.052896	-0.000230505	0.00011577000000000001	-0.00041472899999999997	0.008744155	7.52518e-05	0.10346849999999999
38.1023	0.05289165	-0.00023073400000000002	0.00011683	-0.000414301	0.008743635	7.65246e-05	0.10346849999999999
38.2055	0.05288705	-0.00022999900000000002	0.00011722949999999999	-0.0004141005	0.00874339	7.668515e-05	0.10346849999999999
38.3089	0.05288435	-0.00022996950000000001	0.0001174385	-0.00041493249999999997	0.008742315	7.738745e-05	0.10346849999999999
38.4124	0.05287965	-0.000229689	0.00011691300000000001	-0.0004142825	0.00874087	7.75355e-05	0.10346849999999999
38.5162	0.0528743	-0.00022968799999999997	0.00011776049999999999	-0.000413293	0.00874026	7.849174999999999e-05	0.103468
38.62	0.05286975	-0.0002293485	0.000116707	-0.000413392	0.008738595	7.854135e-05	0.10346749999999999
38.7241	0.052864999999999995	-0.0002293175	0.0001165175	-0.000413646	0.008737225	7.86972e-05	0.10346749999999999
38.8283	0.052860199999999996	-0.000229084	0.00011601	-0.0004134395	0.00873671	7.881275e-05	0.10346749999999999
38.9327	0.052856299999999995	-0.0002297725	0.000116387	-0.00041411249999999996	0.008736484999999999	7.785545000000001e-05	0.10346749999999999
39.0372	0.05285105	-0.00022972500000000001	0.00011538600000000001	-0.0004136795	0.008735389999999999	7.703474999999999e-05	0.10346749999999999
39.1419	0.0528466	-0.0002290705	0.000114846	-0.00041384150000000003	0.00873322	7.86291e-05	0.10346749999999999
39.2468	0.05284245	-0.00022910600000000003	0.000115526	-0.00041376900000000003	0.00873265	7.775370000000001e-05	0.10346749999999999
39.3518	0.0528374	-0.000229268	0.000115283	-0.0004139755	0.008731389999999999	7.801204999999999e-05	0.10346749999999999
39.4571	0.0528337	-0.00022891749999999998	0.0001158105	-0.0004135405	0.0087312	7.807065e-05	0.10346749999999999
39.5624	0.0528292	-0.000229366	0.000115645	-0.0004143365	0.008730439999999999	7.711995e-05	0.10346749999999999
39.668	0.052826200000000004	-0.000229279	0.0001157315	-0.000414838	0.00872794	7.737375e-05	0.10346749999999999
39.7737	0.05282085	-0.00022973649999999998	0.0001157025	-0.0004141165	0.00872711	7.74285e-05	0.10346749999999999
39.8796	0.0528164	-0.00022942349999999998	0.000115801	-0.000414284	0.00872532	7.701844999999999e-05	0.10346749999999999
39.9856	0.052812899999999996	-0.0002301655	0.0001148315	-0.0004140315	0.008723055	7.740815e-05	0.103467
40.0918	0.0528087	-0.0002299725	0.0001154145	-0.00041352399999999997	0.008722984999999999	7.85085e-05	0.103467
40.1982	0.0528054	-0.0002296455	0.000114273	-0.0004131285	0.00872208	7.944645e-05	0.103467
40.3048	0.0528014	-0.00022999099999999997	0.0001136365	-0.00041228	0.00872094	7.95395e-05	0.103467
40.4115	0.0527977	-0.0002297895	0.000114253	-0.000412225	0.00871986	8.03857e-05	0.10346649999999999
40.5184	0.05279415	-0.00022993550000000002	0.000113681	-0.0004113995	0.008719425	8.079364999999999e-05	0.10346649999999999
40.6255	0.0527904	-0.00023032750000000001	0.0001131865	-0.00041081500000000003	0.008718125	8.08376e-05	0.10346649999999999
40.7327	0.052785399999999996	-0.0002303955	0.0001137135	-0.00041227799999999997	0.00871723	8.06573e-05	0.10346649999999999
40.8401	0.05278075	-0.0002305965	0.00011370649999999999	-0.000412114	0.008716775	8.055695e-05	0.10346649999999999
40.9477	0.052776	-0.00023149099999999998	0.0001131655	-0.00041322699999999995	0.00871635	8.14292e-05	0.10346649999999999
41.0555	0.0527724	-0.000231813	0.00011396799999999999	-0.0004123455	0.008716125	8.072250000000001e-05	0.10346649999999999
41.1634	0.0527689	-0.00023128249999999998	0.000113706	-0.00041215100000000003	0.008716129999999999	8.006785e-05	0.10346649999999999
41.2715	0.052764950000000005	-0.000230842	0.0001143505	-0.000411659	0.008715915000000001	8.071395000000001e-05	0.10346649999999999
41.3797	0.0527611	-0.000231083	0.000114369	-0.0004116295	0.008715645000000001	7.969965e-05	0.10346649999999999
41.4882	0.052757849999999995	-0.0002319465	0.0001144285	-0.0004117115	0.008714719999999999	7.93933e-05	0.10346649999999999
41.5968	0.0527542	-0.00023226300000000002	0.0001141445	-0.000411864	0.008713535	7.989375e-05	0.10346649999999999
41.7056	0.0527509	-0.000233274	0.00011399850000000001	-0.000412914	0.008712195	7.985755e-05	0.10346649999999999
41.8145	0.052747749999999996	-0.00023283499999999998	0.000113224	-0.00041380050000000004	0.008710675000000001	8.012645e-05	0.10346649999999999
41.9237	0.052744849999999996	-0.0002324055	0.000113501	-0.0004135645	0.008710805	8.02732e-05	0.10346649999999999
42.033	0.052741899999999994	-0.0002323025	0.0001139895	-0.00041335600000000003	0.008709695	7.946375e-05	0.10346649999999999
42.1425	0.05273875	-0.000231622	0.00011385900000000001	-0.000412883	0.008707955	7.942514999999999e-05	0.10346649999999999
42.2521	0.05273485	-0.000231576	0.0001145265	-0.000412401	0.008707135	7.967355e-05	0.10346649999999999
42.3619	0.052732	-0.00023188799999999997	0.0001140545	-0.000413449	0.008706559999999999	7.94543e-05	0.10346649999999999
42.4719	0.052728399999999995	-0.000232343	0.000114238	-0.000412919	0.008706315	7.905284999999999e-05	0.103466
42.5821	0.05272445	-0.0002324135	0.00011458200000000001	-0.0004125345	0.0087046	7.916539999999999e-05	0.103466
42.6925	0.0527213	-0.000232365	0.000114975	-0.000412352	0.008704139999999999	7.983965000000001e-05	0.103466
42.803	0.052718150000000005	-0.000231744	0.0001152105	-0.0004126655	0.008702709999999999	7.984474999999999e-05	0.103466
42.9137	0.0527143	-0.000231062	0.000114627	-0.0004118015	0.008701805	7.976915000000001e-05	0.103466
43.0246	0.05271035	-0.00023115149999999998	0.0001153765	-0.0004116115	0.008700494999999999	7.852425e-05	0.103466
43.1356	0.052707000000000004	-0.000230467	0.000116043	-0.000411902	0.008699394999999999	7.850979999999999e-05	0.103466
43.2469	0.05270385	-0.0002302925	0.000116429	-0.0004122225	0.008698595	7.960514999999999e-05	0.103466
43.3583	0.0527007	-0.0002303935	0.0001166385	-0.0004121675	0.008697185	7.98697e-05	0.103466
43.4699	0.05269765	-0.00022912100000000002	0.00011599	-0.0004117125	0.008696755	7.920335e-05	0.103466
43.5816	0.05269435	-0.0002293975	0.000115604	-0.000411579	0.008696805	7.866645e-05	0.103466
43.6936	0.05269115	-0.000229404	0.000115758	-0.0004120015	0.0086963	7.851450000000001e-05	0.103466
43.8057	0.052688	-0.00022951550000000002	0.0001156045	-0.0004125715	0.008694825	7.83137e-05	0.103466
43.918	0.052684350000000005	-0.0002296015	0.0001156145	-0.000412442	0.008694215	7.816065e-05	0.103466
44.0305	0.0526814	-0.00022992850000000002	0.00011609149999999999	-0.0004129175	0.008693010000000001	7.85663e-05	0.103466
44.1432	0.052678050000000004	-0.000230116	0.000116668	-0.0004134275	0.0086919	7.99605e-05	0.103466
44.256	0.0526754	-0.0002304745	0.0001170515	-0.000414029	0.008692249999999999	8.000570000000001e-05	0.103466
44.369	0.05267285	-0.000230945	0.0001176575	-0.00041390649999999997	0.008691505	8.003245e-05	0.103466
44.4822	0.0526705	-0.000231258	0.00011825199999999999	-0.0004140245	0.00869116	7.985254999999999e-05	0.103466
44.5956	0.052667599999999995	-0.00023117800000000001	0.00011739699999999999	-0.000414111	0.008690235000000001	8.048015e-05	0.10346549999999999
44.7092	0.0526646	-0.00023147750000000001	0.0001172765	-0.0004140495	0.008689285	8.070239999999999e-05	0.10346549999999999
44.8229	0.052662150000000005	-0.0002312815	0.000117303	-0.00041423450000000004	0.00868866	8.062145e-05	0.10346549999999999
44.9368	0.05265965	-0.00023097200000000002	0.00011756200000000001	-0.000415123	0.008687935	8.04301e-05	0.10346549999999999
45.0509	0.052656499999999995	-0.00023075	0.00011792049999999999	-0.00041478049999999996	0.008688075	8.0233e-05	0.10346549999999999
45.1652	0.05265355	-0.000230793	0.00011762	-0.0004140975	0.00868694	7.954405e-05	0.10346549999999999
45.2797	0.0526509	-0.00023130849999999998	0.00011749150000000001	-0.0004139045	0.008685545	7.929614999999999e-05	0.10346549999999999
45.3943	0.05264845	-0.000232048	0.00011683599999999999	-0.000413183	0.008685314999999999	7.977869999999999e-05	0.10346549999999999
45.5092	0.05264605	-0.00023260350000000002	0.00011693	-0.000413333	0.00868472	8.005575e-05	0.10346549999999999
45.6242	0.0526426	-0.00023236049999999999	0.00011735	-0.000412555	0.008684089999999998	8.014090000000001e-05	0.10346549999999999
45.7394	0.0526397	-0.00023202850000000002	0.0001177835	-0.0004125315	0.008683855	7.98685e-05	0.10346549999999999
45.8547	0.05263695	-0.00023150850000000001	0.00011821	-0.0004123725	0.00868288	7.902684999999999e-05	0.10346549999999999
45.9703	0.052634249999999994	-0.0002314335	0.000117408	-0.0004126005	0.008682909999999999	8.000265e-05	0.10346549999999999
46.0861	0.05263155	-0.0002311595	0.000117553	-0.0004126495	0.008682289999999999	7.967369999999999e-05	0.10346549999999999
46.202	0.0526283	-0.000231351	0.00011736	-0.0004129615	0.008682005	7.964444999999999e-05	0.10346549999999999
46.3181	0.0526254	-0.000231181	0.0001174735	-0.000412367	0.00868154	7.94504e-05	0.10346549999999999
46.4344	0.052622550000000004	-0.00023090600000000001	0.000116822	-0.0004123375	0.008680730000000001	7.983859999999999e-05	0.10346549999999999
46.5509	0.05261955	-0.0002315285	0.0001168365	-0.000412029	0.00867952	7.95929e-05	0.10346549999999999
46.6676	0.0526175	-0.00023124449999999998	0.00011742600000000001	-0.00041200899999999996	0.00867932	7.949414999999999e-05	0.10346549999999999
46.7844	0.05261465	-0.00023145350000000002	0.0001173845	-0.00041184550000000005	0.00867861	7.936055e-05	0.10346549999999999
46.9015	0.052611950000000005	-0.0002307495	0.00011759800000000001	-0.0004124815	0.008677714999999999	7.946814999999999e-05	0.10346549999999999
47.0187	0.05260935	-0.00023016250000000002	0.000117764	-0.000412354	0.008676905	7.94045e-05	0.10346549999999999
47.1361	0.052606700000000006	-0.0002304345	0.0001177065	-0.0004117605	0.00867675	7.92412e-05	0.10346549999999999
47.2537	0.0526048	-0.000229487	0.00011763	-0.0004116555	0.008675795	7.957965e-05	0.10346549999999999
47.3715	0.052602800000000005	-0.0002293075	0.0001187725	-0.000411499	0.008675135	7.89423e-05	0.10346549999999999
47.4895	0.05260075	-0.00022995349999999998	0.00011913249999999999	-0.00041126499999999996	0.00867444	7.927935000000001e-05	0.10346549999999999
47.6077	0.05259855	-0.0002297375	0.00011892700000000001	-0.0004109005	0.008673855000000001	7.974395000000001e-05	0.10346549999999999
47.726	0.0525951	-0.0002297845	0.000119042	-0.000411455	0.008672585	8.02032e-05	0.10346549999999999
47.8446	0.0525927	-0.000230231	0.00011941600000000001	-0.00041161050000000003	0.008672195	8.032755e-05	0.10346549999999999
47.9633	0.0525902	-0.0002304885	0.000120021	-0.00041148300000000003	0.008671735	8.008370000000001e-05	0.10346549999999999
48.0822	0.05258795	-0.00023035949999999998	0.00012111399999999999	-0.0004109215	0.008670515	8.003365e-05	0.10346549999999999
48.2013	0.05258575	-0.00023015949999999997	0.000121228	-0.000410737	0.00867016	7.995395000000001e-05	0.10346549999999999
48.3206	0.05258275	-0.00023085800000000002	0.0001209675	-0.0004108	0.0086695	8.006405e-05	0.10346549999999999
48.4401	0.05258135	-0.000231387	0.00012021099999999999	-0.000411497	0.00866907	7.94129e-05	0.10346549999999999
48.5598	0.0525792	-0.00023190450000000002	0.000119904	-0.0004119525	0.008669185	7.9877e-05	0.10346549999999999
48.6797	0.05257705	-0.00023160500000000002	0.0001198645	-0.00041216850000000004	0.00866863	7.967155e-05	0.10346549999999999
48.7998	0.052574449999999995	-0.00023153950000000001	0.0001202685	-0.00041243599999999997	0.008667774999999999	8.052215e-05	0.10346549999999999
48.92	0.05257215	-0.00023149949999999998	0.0001197335	-0.00041281900000000003	0.008666865	8.053610000000001e-05	0.10346549999999999
49.0405	0.0525694	-0.0002315115	0.0001197105	-0.00041200199999999996	0.008665905	8.036520000000001e-05	0.10346549999999999
49.1611	0.05256705	-0.000231569	0.0001195155	-0.0004119945	0.008665505	8.02418e-05	0.10346549999999999
49.2819	0.052565100000000003	-0.00023189199999999998	0.000119574	-0.000412025	0.008664965	8.057950000000001e-05	0.10346549999999999
49.4029	0.052562700000000004	-0.0002323615	0.0001199115	-0.0004118185	0.008663625	8.09755e-05	0.10346549999999999
49.5242	0.052560499999999996	-0.000232191	0.0001199855	-0.000411778	0.008662885	8.03168e-05	0.10346549999999999
49.6456	0.0525585	-0.00023221600000000001	0.0001204335	-0.000412499	0.00866248	8.091784999999999e-05	0.10346549999999999
49.7672	0.052556	-0.00023277200000000001	0.000119831	-0.000411889	0.008661925000000001	8.098159999999999e-05	0.10346549999999999
49.889	0.05255385	-0.0002329995	0.000120349	-0.00041195749999999997	0.00866131	8.10052e-05	0.10346549999999999
50.011	0.05255205	-0.00023292350000000001	0.000120547	-0.00041246450000000004	0.008659960000000001	8.137105e-05	0.10346549999999999
50.1331	0.0525503	-0.000233571	0.00012109600000000001	-0.00041272	0.00865867	8.11629e-05	0.10346549999999999
50.2555	0.05254785	-0.0002338355	0.0001210285	-0.000412981	0.008658485	8.072555e-05	0.10346549999999999
50.3781	0.052545549999999996	-0.000233869	0.00012076	-0.0004129785	0.008658015	8.073615e-05	0.10346549999999999
50.5009	0.052543400000000004	-0.000233842	0.00012041450000000001	-0.0004137	0.008658025	8.063149999999999e-05	0.10346549999999999
50.6238	0.052541149999999995	-0.000234196	0.000120441	-0.0004131955	0.00865722	8.113695e-05	0.10346549999999999
50.747	0.0525387	-0.000233792	0.0001203225	-0.0004130965	0.008656545	8.18147e-05	0.10346549999999999
50.8703	0.052536349999999996	-0.000233572	0.00012008599999999999	-0.000413216	0.008656520000000001	8.213285e-05	0.10346549999999999
50.9939	0.0525346	-0.00023375099999999998	0.000120176	-0.0004131085	0.008656075	8.26974e-05	0.103465
51.1176	0.05253205	-0.00023383349999999998	0.00012025	-0.0004123	0.008655969999999999	8.32665e-05	0.10346549999999999
51.2416	0.05252995	-0.000234166	0.000119795	-0.000412521	0.008655175000000001	8.34138e-05	0.10346549999999999
51.3657	0.052527649999999995	-0.00023394450000000002	0.00011961750000000001	-0.00041272749999999995	0.008655220000000002	8.321195e-05	0.10346549999999999
51.4901	0.0525258	-0.000234326	0.000119636	-0.00041246550000000005	0.00865414	8.31786e-05	0.10346549999999999
51.6146	0.0525237	-0.0002337485	0.000120009	-0.00041229449999999996	0.008653520000000001	8.37478e-05	0.10346549999999999
51.7393	0.05252195	-0.000233377	0.00012022500000000001	-0.000412561	0.00865293	8.342665e-05	0.10346549999999999
51.8643	0.05252	-0.000233418	0.00011977299999999999	-0.000412068	0.008652400000000001	8.366255e-05	0.10346549999999999
51.9894	0.0525178	-0.00023306	0.0001199865	-0.000412431	0.00865175	8.364065e-05	0.10346549999999999
52.1147	0.05251665	-0.00023273100000000002	0.000119792	-0.00041221	0.008650735	8.389494999999999e-05	0.10346549999999999
52.2403	0.05251475	-0.000232802	0.000119639	-0.00041297450000000004	0.008650675	8.386505e-05	0.10346549999999999
52.366	0.05251235	-0.000232668	0.0001192685	-0.00041289850000000004	0.00865033	8.41722e-05	0.10346549999999999
52.4919	0.05251045	-0.0002327905	0.00011907850000000001	-0.0004129095	0.008649865	8.41446e-05	0.10346549999999999
52.6181	0.0525081	-0.0002328475	0.000118482	-0.000412889	0.008650149999999999	8.406249999999999e-05	0.10346549999999999
52.7444	0.052506	-0.0002325385	0.000118693	-0.00041281499999999997	0.008650105	8.3816e-05	0.10346549999999999
52.8709	0.05250435	-0.00023229849999999999	0.00011835749999999999	-0.000412792	0.008650075	8.353809999999999e-05	0.10346549999999999
52.9977	0.052502850000000004	-0.00023219	0.00011802850000000001	-0.00041251199999999997	0.008649545	8.29123e-05	0.10346549999999999
53.1246	0.0525013	-0.0002321805	0.00011813350000000001	-0.0004122035	0.008649505	8.303835e-05	0.10346549999999999
53.2518	0.0524991	-0.00023204349999999998	0.0001179535	-0.000412559	0.008649165	8.275820000000001e-05	0.10346549999999999
53.3791	0.052497550000000004	-0.00023204349999999998	0.0001179165	-0.0004120625	0.008649145	8.269555e-05	0.10346549999999999
53.5066	0.0524952	-0.00023222	0.000117895	-0.0004124115	0.00864908	8.248875000000001e-05	0.10346549999999999
53.6344	0.052493250000000005	-0.000231692	0.000117656	-0.000412193	0.008648585	8.283735e-05	0.10346549999999999
53.7623	0.05249185	-0.000231714	0.000117875	-0.00041164	0.008648135000000001	8.276995e-05	0.10346549999999999
53.8905	0.052489999999999995	-0.000232114	0.000118114	-0.0004117565	0.008647185	8.225475e-05	0.10346549999999999
54.0189	0.0524882	-0.0002316945	0.0001178935	-0.0004117335	0.008646465	8.250355e-05	0.10346549999999999
54.1474	0.05248685	-0.0002314435	0.000118145	-0.0004118205	0.008645785	8.306135000000001e-05	0.10346549999999999
54.2762	0.0524856	-0.00023151999999999998	0.0001181295	-0.00041199499999999996	0.00864504	8.35544e-05	0.10346549999999999
54.4052	0.0524837	-0.000231736	0.0001180295	-0.000411794	0.008644965000000001	8.33152e-05	0.10346549999999999
54.5344	0.0524822	-0.000231805	0.00011809	-0.0004119155	0.008644495	8.32319e-05	0.10346549999999999
54.6637	0.052480650000000004	-0.00023149199999999997	0.000118058	-0.00041204649999999996	0.008644414999999999	8.315185e-05	0.10346549999999999
54.7933	0.0524785	-0.000231274	0.0001183075	-0.0004121005	0.008643890000000001	8.30071e-05	0.10346549999999999
54.9231	0.0524769	-0.00023142199999999998	0.0001183765	-0.0004117595	0.008643274999999999	8.31698e-05	0.10346549999999999
55.0531	0.05247525	-0.000231084	0.0001183155	-0.0004118025	0.008642819999999999	8.319845e-05	0.10346549999999999
55.1833	0.0524736	-0.0002314795	0.00011861200000000001	-0.000411278	0.008642515	8.307385e-05	0.10346549999999999
55.3138	0.05247205	-0.000231288	0.00011895100000000001	-0.000411047	0.008641895	8.304065e-05	0.10346549999999999
55.4444	0.05247015	-0.0002312155	0.0001188905	-0.0004117045	0.008641590000000001	8.27651e-05	0.10346549999999999
55.5752	0.052469	-0.00023104550000000002	0.0001188915	-0.000411528	0.008640755	8.23463e-05	0.10346549999999999
55.7063	0.0524671	-0.000230697	0.00011888950000000001	-0.00041180700000000004	0.008640144999999998	8.18637e-05	0.10346549999999999
55.8375	0.05246585	-0.000230271	0.000118553	-0.0004123105	0.00864029	8.157975e-05	0.10346549999999999
55.969	0.05246415	-0.0002303925	0.0001185555	-0.00041133	0.00864005	8.180095000000001e-05	0.10346549999999999
56.1007	0.05246245	-0.0002306355	0.00011876350000000001	-0.000410841	0.008639355	8.158015e-05	0.10346549999999999
56.2325	0.052461	-0.0002306295	0.000118152	-0.0004109555	0.00863873	8.217485e-05	0.10346549999999999
56.3646	0.0524592	-0.0002305945	0.000117625	-0.00041048150000000004	0.008638825	8.172560000000001e-05	0.10346549999999999
56.4969	0.0524573	-0.0002304045	0.00011827	-0.00041083199999999997	0.008638085	8.18129e-05	0.10346549999999999
56.6294	0.052455600000000005	-0.0002299695	0.000118103	-0.00041078100000000004	0.008637184999999999	8.202155e-05	0.10346549999999999
56.7622	0.052454100000000004	-0.00022988700000000002	0.00011788	-0.000410913	0.00863735	8.20934e-05	0.10346549999999999
56.8951	0.05245305	-0.00022966650000000001	0.00011804	-0.0004107615	0.00863707	8.179795e-05	0.10346549999999999
57.0282	0.05245145	-0.000229889	0.00011804	-0.00041086249999999996	0.008636745000000001	8.2092e-05	0.10346549999999999
57.1616	0.05245005	-0.00022993599999999998	0.000117763	-0.0004110885	0.008635755	8.24865e-05	0.10346549999999999
57.2952	0.0524484	-0.000229891	0.000117713	-0.0004108015	0.00863533	8.30414e-05	0.10346549999999999
57.4289	0.05244665	-0.000229683	0.00011793550000000001	-0.000410755	0.008634554999999999	8.313465000000001e-05	0.10346549999999999
57.5629	0.0524454	-0.00022917399999999998	0.000117756	-0.0004106815	0.008634264999999999	8.296519999999999e-05	0.10346549999999999
57.6972	0.052444649999999995	-0.00022949500000000002	0.0001176035	-0.00041078649999999996	0.008633885	8.314094999999999e-05	0.10346549999999999
57.8316	0.0524435	-0.000229827	0.000117406	-0.00041081150000000003	0.008633325	8.279589999999999e-05	0.10346549999999999
57.9662	0.0524422	-0.00022944599999999998	0.00011754800000000001	-0.00041075	0.008632895	8.287164999999999e-05	0.10346549999999999
58.1011	0.05244085	-0.000229331	0.0001171915	-0.000410814	0.0086327	8.285915e-05	0.10346549999999999
58.2361	0.05243945	-0.00022935000000000002	0.0001172585	-0.00041088750000000003	0.008632424999999999	8.299809999999999e-05	0.10346549999999999
58.3714	0.052437899999999996	-0.00022949849999999997	0.00011759349999999999	-0.00041058649999999996	0.008632520000000001	8.3093e-05	0.10346549999999999
58.5069	0.052435949999999995	-0.00022954300000000002	0.00011760500000000001	-0.00041068500000000004	0.008632205	8.346455e-05	0.10346549999999999
58.6426	0.052434900000000007	-0.0002296235	0.00011757050000000001	-0.00041082550000000003	0.00863246	8.350919999999999e-05	0.10346549999999999
58.7785	0.0524336	-0.0002299655	0.00011744899999999999	-0.000410551	0.00863166	8.352485e-05	0.10346549999999999
58.9147	0.05243235	-0.000229565	0.00011710400000000001	-0.0004105475	0.008631345	8.30728e-05	0.10346549999999999
59.051	0.0524314	-0.00022951	0.00011705400000000001	-0.0004104245	0.008631125	8.29756e-05	0.10346549999999999
59.1876	0.05243	-0.0002296965	0.0001170105	-0.0004107065	0.008630725	8.297940000000001e-05	0.10346549999999999
59.3244	0.05242895	-0.0002297455	0.0001179135	-0.0004107615	0.008630405	8.342805e-05	0.10346549999999999
59.4614	0.05242765	-0.000229879	0.0001181925	-0.000410716	0.0086297	8.29252e-05	0.10346549999999999
59.5987	0.0524259	-0.00022991	0.0001176425	-0.000410217	0.00862926	8.302529999999999e-05	0.10346549999999999
59.7361	0.0524243	-0.000229824	0.0001175495	-0.0004099685	0.008629129999999999	8.325185e-05	0.10346549999999999
59.8738	0.052422899999999995	-0.000230216	0.0001177505	-0.000409883	0.008628529999999999	8.348535e-05	0.10346549999999999
60.0117	0.05242155	-0.0002305565	0.000117783	-0.0004101655	0.008627895	8.37062e-05	0.10346549999999999
60.1498	0.05242015	-0.000230395	0.00011754300000000001	-0.0004106165	0.008627570000000001	8.355565e-05	0.10346549999999999
60.2881	0.052418950000000006	-0.0002301635	0.000117329	-0.000410548	0.008626905	8.37368e-05	0.10346549999999999
60.4267	0.0524179	-0.000230053	0.0001171895	-0.0004108415	0.008626165	8.395984999999999e-05	0.10346549999999999
60.5654	0.05241675	-0.00023003249999999998	0.00011715	-0.000410756	0.008625115	8.401935000000001e-05	0.10346549999999999
60.7044	0.0524154	-0.000230203	0.0001178505	-0.000410373	0.008624975	8.38538e-05	0.10346549999999999
60.8436	0.052414050000000004	-0.00023077649999999998	0.0001172255	-0.0004099145	0.008624835	8.392165e-05	0.10346549999999999
60.9831	0.05241285	-0.000230488	0.00011727950000000001	-0.000410112	0.008624699999999999	8.38732e-05	0.10346549999999999
61.1227	0.052412	-0.0002304955	0.0001172025	-0.000410203	0.008624545	8.391885e-05	0.10346549999999999
61.2626	0.05241065	-0.000230309	0.0001170975	-0.000409884	0.008624594999999999	8.416404999999999e-05	0.10346549999999999
61.4027	0.0524096	-0.0002303545	0.000117106	-0.000409877	0.008623675	8.42935e-05	0.10346549999999999
61.543	0.0524087	-0.0002303965	0.0001172965	-0.000409663	0.008623025	8.441465e-05	0.10346549999999999
61.6836	0.0524074	-0.00023013549999999997	0.00011772949999999999	-0.000409367	0.008622725	8.43413e-05	0.10346549999999999
61.8243	0.05240615	-0.000229952	0.000117666	-0.000409222	0.008622325	8.39113e-05	0.10346549999999999
61.9653	0.052404599999999996	-0.00023003500000000002	0.0001173435	-0.00040934200000000004	0.00862182	8.39045e-05	0.10346549999999999
62.1065	0.05240345	-0.0002299865	0.000117435	-0.00040966449999999997	0.0086216	8.383865000000001e-05	0.10346549999999999
62.248	0.05240235	-0.00022981850000000002	0.00011723300000000001	-0.000409578	0.008620505	8.43137e-05	0.10346549999999999
62.3897	0.0524013	-0.0002298655	0.00011706849999999999	-0.0004098055	0.0086204	8.444144999999999e-05	0.10346549999999999
62.5315	0.0524002	-0.00022972850000000001	0.00011682850000000001	-0.0004096125	0.008619755	8.427875e-05	0.10346549999999999
62.6737	0.0523989	-0.0002296405	0.00011679299999999999	-0.00040954100000000003	0.00861947	8.40276e-05	0.10346549999999999
62.816	0.0523977	-0.0002300195	0.0001167315	-0.0004096475	0.00861942	8.42403e-05	0.10346549999999999
62.9586	0.0523965	-0.00023024649999999999	0.0001164695	-0.000409604	0.008619135	8.435575e-05	0.10346549999999999
63.1014	0.0523953	-0.0002303235	0.0001162355	-0.0004092255	0.008618615	8.41979e-05	0.10346549999999999
63.2444	0.05239405	-0.0002305095	0.0001160835	-0.00040938400000000005	0.00861829	8.37147e-05	0.10346549999999999
63.3877	0.0523927	-0.000230646	0.0001156715	-0.0004093945	0.00861802	8.4095e-05	0.10346549999999999
63.5312	0.05239155	-0.000230536	0.0001155025	-0.000409283	0.008618190000000001	8.353555e-05	0.10346549999999999
63.6749	0.05239035	-0.00022999799999999998	0.000115499	-0.00040917549999999997	0.008617759999999999	8.342815e-05	0.10346549999999999
63.8188	0.052389649999999996	-0.00022982199999999997	0.0001149975	-0.0004092015	0.008617805	8.310084999999999e-05	0.10346549999999999
63.963	0.0523886	-0.000229645	0.0001149595	-0.000408789	0.00861795	8.31081e-05	0.10346549999999999
64.1074	0.05238755	-0.00022964399999999999	0.000114506	-0.000408348	0.008617554999999999	8.337045e-05	0.10346549999999999
64.252	0.05238635	-0.0002297075	0.0001148675	-0.00040858850000000005	0.008617275	8.339529999999999e-05	0.10346549999999999
64.3969	0.0523854	-0.00022987650000000001	0.0001148905	-0.00040844199999999996	0.0086172	8.395245e-05	0.10346549999999999
64.542	0.052384	-0.0002298205	0.00011497999999999999	-0.000408499	0.008616849999999999	8.34567e-05	0.10346549999999999
64.6873	0.0523826	-0.000229759	0.0001148	-0.00040792599999999997	0.008616655	8.377740000000001e-05	0.10346549999999999
64.8328	0.0523817	-0.00022964399999999999	0.00011474599999999999	-0.0004077375	0.008616295	8.390945e-05	0.10346549999999999
64.9786	0.05238115	-0.00022976099999999998	0.000114437	-0.000408024	0.008616585	8.410785e-05	0.10346549999999999
65.1246	0.0523802	-0.0002297415	0.00011444649999999999	-0.0004083595	0.008615979999999999	8.442015e-05	0.10346549999999999
65.2709	0.05237945	-0.0002299095	0.00011459250000000001	-0.00040812	0.008615785	8.436365000000001e-05	0.10346549999999999
65.4174	0.05237815	-0.000230107	0.0001144145	-0.0004078175	0.008615535	8.433645e-05	0.10346549999999999
65.5641	0.0523772	-0.000230114	0.00011449100000000001	-0.0004080745	0.008615655	8.42803e-05	0.10346549999999999
65.711	0.0523761	-0.00023008650000000001	0.0001145505	-0.000407825	0.008615274999999999	8.39688e-05	0.10346549999999999
65.8582	0.05237535	-0.00023027250000000001	0.00011411550000000001	-0.000407429	0.00861526	8.42791e-05	0.10346549999999999
66.0056	0.052374649999999995	-0.000229913	0.0001145415	-0.00040722450000000004	0.00861488	8.44493e-05	0.10346549999999999
66.1533	0.0523738	-0.000229913	0.00011433649999999999	-0.0004069685	0.00861483	8.431975e-05	0.10346549999999999
66.3012	0.05237245	-0.0002298975	0.0001141555	-0.0004068215	0.008614750000000001	8.44451e-05	0.10346549999999999
66.4493	0.0523714	-0.0002300035	0.0001144175	-0.000406471	0.00861469	8.436725e-05	0.10346549999999999
66.5977	0.0523704	-0.00022998150000000001	0.00011487699999999999	-0.0004066015	0.008614074999999999	8.490820000000001e-05	0.10346549999999999
66.7462	0.05236955	-0.000230357	0.0001145375	-0.00040681699999999996	0.008613755	8.479745e-05	0.103466
66.8951	0.0523681	-0.00023050749999999997	0.0001143435	-0.000407501	0.008613325	8.50046e-05	0.103466
67.0441	0.0523673	-0.000230317	0.0001146805	-0.0004076215	0.008613195	8.48676e-05	0.103466
67.1935	0.052366499999999996	-0.0002306505	0.00011475299999999999	-0.000407811	0.008612419999999999	8.43525e-05	0.103466
67.343	0.0523657	-0.000230425	0.0001147355	-0.00040779550000000003	0.008612274999999999	8.431804999999999e-05	0.103466
67.4928	0.05236445	-0.000230616	0.00011453099999999999	-0.0004080815	0.008611945	8.435444999999999e-05	0.103466
67.6428	0.05236375	-0.00023081049999999997	0.000114488	-0.00040830900000000004	0.008611525	8.456335e-05	0.103466
67.7931	0.05236275	-0.00023076	0.000114771	-0.000408148	0.008611575	8.48538e-05	0.103466
67.9436	0.0523616	-0.00023053399999999999	0.000114733	-0.0004084355	0.008611500000000001	8.5262e-05	0.103466
68.0943	0.0523608	-0.0002305565	0.000114654	-0.000408781	0.00861163	8.52343e-05	0.103466
68.2453	0.05235985	-0.000230221	0.0001147815	-0.00040873449999999996	0.00861129	8.49984e-05	0.103466
68.3965	0.05235895	-0.00023023599999999998	0.000114769	-0.000408521	0.00861154	8.513749999999999e-05	0.103466
68.5479	0.052357799999999996	-0.000230438	0.0001147545	-0.0004081605	0.008611214999999998	8.527575e-05	0.103466
68.6997	0.0523569	-0.0002306395	0.0001146305	-0.000408482	0.008611145	8.51187e-05	0.103466
68.8516	0.052356349999999996	-0.00023087150000000001	0.0001140745	-0.0004091515	0.008610844999999999	8.480745e-05	0.103466
69.0038	0.0523559	-0.0002303685	0.00011409199999999999	-0.0004092705	0.008610505000000001	8.479450000000001e-05	0.103466
69.1562	0.0523548	-0.0002304275	0.000114385	-0.00040947900000000003	0.008610165	8.471225e-05	0.103466
69.3089	0.052353750000000004	-0.0002303645	0.000114282	-0.00040941700000000003	0.008609885000000001	8.498615e-05	0.103466
69.4618	0.052353	-0.0002301565	0.000113724	-0.000409371	0.008609765	8.48631e-05	0.103466
69.6149	0.052352449999999995	-0.0002302215	0.0001140865	-0.000409454	0.008609175	8.48752e-05	0.103466
69.7683	0.05235175	-0.0002299195	0.00011409650000000001	-0.000409232	0.008608555	8.519779999999999e-05	0.103466
69.922	0.052351049999999996	-0.000229951	0.0001141175	-0.000409215	0.00860828	8.50402e-05	0.103466
70.0759	0.0523503	-0.00023011399999999999	0.000114269	-0.000409228	0.008607495	8.499255e-05	0.103466
70.23	0.052349400000000004	-0.00023020700000000001	0.000114102	-0.00040944500000000003	0.008607195	8.498469999999999e-05	0.103466
70.3844	0.052348149999999996	-0.000230078	0.00011387499999999999	-0.000409877	0.00860702	8.500125e-05	0.103466
70.539	0.0523471	-0.000229775	0.00011392100000000001	-0.0004101575	0.0086065	8.50403e-05	0.103466
70.6939	0.0523462	-0.00022994249999999997	0.000113552	-0.00041023700000000004	0.008606295	8.488254999999999e-05	0.103466
70.849	0.05234545	-0.00023006749999999999	0.000113316	-0.000410293	0.008605845	8.489045e-05	0.103466
71.0044	0.0523448	-0.0002300325	0.000113299	-0.000409856	0.008605645	8.461785e-05	0.103466
71.16	0.0523439	-0.000229967	0.0001134095	-0.0004098035	0.00860531	8.47157e-05	0.103466
71.3158	0.052343	-0.0002298265	0.000113385	-0.000409763	0.008604925	8.47976e-05	0.103466
71.4719	0.052342650000000004	-0.00023002949999999998	0.0001134965	-0.00040987399999999996	0.008604495	8.45005e-05	0.103466
71.6283	0.05234175	-0.00023012849999999997	0.000113855	-0.0004098935	0.00860444	8.42156e-05	0.103466
71.7849	0.052341349999999995	-0.000230185	0.000113811	-0.0004095755	0.00860416	8.43945e-05	0.103466
71.9418	0.05234055	-0.00023027749999999999	0.0001138655	-0.000409572	0.008604075	8.425219999999999e-05	0.103466
72.0989	0.05233965	-0.0002298395	0.0001139005	-0.00040958849999999996	0.008603605	8.442709999999999e-05	0.103466
72.2562	0.052338850000000006	-0.00022993599999999998	0.00011343449999999999	-0.0004093785	0.008603335	8.442525e-05	0.103466
72.4138	0.05233795	-0.000229955	0.0001133435	-0.000409367	0.008603025	8.446275e-05	0.103466
72.5717	0.05233715	-0.0002297615	0.000113582	-0.0004090925	0.008602599999999998	8.447335000000001e-05	0.103466
72.7298	0.0523367	-0.0002296495	0.0001135585	-0.0004092955	0.008602985	8.480215e-05	0.10346649999999999
72.8881	0.05233605	-0.000229464	0.0001138065	-0.0004093535	0.008602915	8.48368e-05	0.10346649999999999
73.0468	0.0523352	-0.0002296135	0.000113596	-0.00040936900000000003	0.008602855	8.510364999999999e-05	0.10346649999999999
73.2056	0.052334649999999996	-0.00022958849999999998	0.000113753	-0.00040943749999999997	0.008603075	8.50516e-05	0.10346649999999999
73.3647	0.05233405	-0.00022979100000000002	0.000113615	-0.00040945399999999996	0.00860266	8.49824e-05	0.10346649999999999
73.5241	0.05233335	-0.0002299215	0.00011355100000000001	-0.000409279	0.008602675	8.520235e-05	0.10346649999999999
73.6837	0.0523323	-0.000230308	0.00011372699999999999	-0.0004092045	0.008602405	8.514325000000001e-05	0.10346649999999999
73.8436	0.05233145	-0.0002299615	0.00011374900000000001	-0.00040914049999999996	0.008602140000000001	8.52971e-05	0.10346649999999999
74.0037	0.052331050000000004	-0.0002295755	0.000114059	-0.000408974	0.008602405	8.517150000000001e-05	0.10346649999999999
74.1641	0.05233035	-0.0002295805	0.00011397849999999999	-0.0004084405	0.008602305000000001	8.534149999999999e-05	0.10346649999999999
74.3248	0.0523297	-0.00022972	0.0001141945	-0.000408059	0.008602295	8.519235e-05	0.10346649999999999
74.4857	0.0523291	-0.00022980749999999998	0.0001141285	-0.0004079805	0.00860205	8.517005e-05	0.10346649999999999
74.6468	0.0523281	-0.00022980749999999998	0.0001143285	-0.0004078035	0.008601645	8.51096e-05	0.10346649999999999
74.8082	0.0523278	-0.00022946000000000002	0.0001145865	-0.0004078905	0.00860151	8.496624999999999e-05	0.10346649999999999
74.9699	0.0523273	-0.00022981850000000002	0.000114621	-0.0004075705	0.008601669999999999	8.491065e-05	0.10346649999999999
75.1318	0.0523266	-0.00022989400000000002	0.000114583	-0.0004074065	0.008601665	8.489195e-05	0.10346649999999999
75.294	0.0523262	-0.0002297045	0.000114657	-0.00040736850000000003	0.00860159	8.46474e-05	0.10346649999999999
75.4565	0.0523253	-0.00022974999999999997	0.0001144835	-0.00040717	0.008601655	8.439910000000001e-05	0.10346649999999999
75.6192	0.05232425	-0.000229755	0.00011452350000000001	-0.0004071245	0.008601600000000001	8.47186e-05	0.10346649999999999
75.7821	0.052323800000000004	-0.0002298135	0.0001145005	-0.0004072135	0.008601535	8.451505e-05	0.10346649999999999
75.9454	0.052322999999999995	-0.000229738	0.00011467899999999999	-0.000406811	0.008601109999999999	8.422045e-05	0.10346649999999999
76.1088	0.0523225	-0.000229779	0.00011452700000000001	-0.000406433	0.00860081	8.39573e-05	0.10346649999999999
76.2726	0.05232155	-0.000229713	0.00011482650000000001	-0.0004061865	0.00860056	8.414025e-05	0.10346649999999999
76.4366	0.052321000000000006	-0.00022963250000000002	0.00011471349999999999	-0.0004062565	0.00860061	8.438745e-05	0.10346649999999999
76.6008	0.05232025	-0.000229379	0.000114932	-0.0004062075	0.00860029	8.41064e-05	0.10346649999999999
76.7654	0.0523198	-0.00022953999999999997	0.00011530150000000001	-0.0004061485	0.00860023	8.415765e-05	0.10346649999999999
76.9301	0.0523189	-0.0002294625	0.0001154155	-0.0004060135	0.00859989	8.386855e-05	0.10346649999999999
77.0952	0.0523181	-0.000229736	0.0001152965	-0.000406055	0.00859966	8.386940000000001e-05	0.10346649999999999
77.2605	0.05231735	-0.000229717	0.000115113	-0.00040603350000000004	0.00859928	8.384035e-05	0.10346649999999999
77.4261	0.05231665	-0.0002295	0.000114981	-0.00040592350000000004	0.00859896	8.40241e-05	0.10346649999999999
77.5919	0.05231645	-0.00022981500000000002	0.000114561	-0.0004059335	0.00859866	8.400755000000001e-05	0.10346649999999999
77.758	0.0523159	-0.0002295105	0.0001143595	-0.000406099	0.008598660000000001	8.4064e-05	0.10346649999999999
77.9244	0.05231535	-0.00022951299999999998	0.000114375	-0.000406138	0.008598495	8.407144999999999e-05	0.10346649999999999
78.091	0.052314849999999996	-0.00022962900000000002	0.00011425150000000001	-0.000406254	0.008598109999999999	8.411309999999999e-05	0.10346649999999999
78.2579	0.0523144	-0.0002296115	0.00011427750000000001	-0.00040603199999999996	0.008597985	8.43531e-05	0.10346649999999999
78.4251	0.05231375	-0.000229889	0.000114374	-0.0004059415	0.00859776	8.450535e-05	0.10346649999999999
78.5925	0.052313200000000004	-0.00022980150000000003	0.000114687	-0.000405793	0.008597285	8.49829e-05	0.10346649999999999
78.7602	0.05231235	-0.000229671	0.000114487	-0.0004059405	0.008597239999999999	8.49779e-05	0.10346649999999999
78.9282	0.052311949999999996	-0.00022999050000000002	0.00011439	-0.00040568150000000003	0.00859713	8.47573e-05	0.10346649999999999
79.0964	0.0523113	-0.00022970249999999998	0.0001146115	-0.0004058995	0.008597025	8.476605e-05	0.10346649999999999
79.2649	0.0523106	-0.000229803	0.00011479	-0.00040641799999999997	0.008597065000000001	8.478385e-05	0.10346649999999999
79.4337	0.05230965	-0.000229569	0.0001150375	-0.0004061485	0.008597055	8.508659999999999e-05	0.10346649999999999
79.6027	0.0523089	-0.00022962649999999998	0.00011512450000000001	-0.0004062655	0.008596965	8.53216e-05	0.10346649999999999
79.772	0.05230825	-0.000229583	0.0001149845	-0.0004064015	0.008597235	8.53635e-05	0.10346649999999999
79.9416	0.0523077	-0.00022942599999999997	0.000114903	-0.00040622650000000005	0.00859737	8.547055e-05	0.10346649999999999
80.1114	0.05230705	-0.000229385	0.00011485	-0.0004062105	0.008596895	8.543075000000001e-05	0.10346649999999999
80.2815	0.052306649999999996	-0.0002296855	0.00011486849999999999	-0.0004060875	0.008596900000000001	8.551625e-05	0.10346649999999999
80.4519	0.052306	-0.00022979199999999998	0.000115051	-0.00040604599999999997	0.008596545	8.53812e-05	0.10346649999999999
80.6226	0.0523054	-0.000229907	0.000114998	-0.000405967	0.008596204999999999	8.519725e-05	0.10346649999999999
80.7935	0.052304699999999996	-0.00022992150000000002	0.0001150725	-0.00040592	0.008595760000000001	8.539645e-05	0.10346649999999999
80.9647	0.05230405	-0.00023002199999999997	0.00011521449999999999	-0.0004060915	0.00859549	8.547785e-05	0.10346649999999999
81.1362	0.0523035	-0.000230024	0.00011516949999999999	-0.0004060255	0.008595430000000001	8.535115e-05	0.10346649999999999
81.3079	0.052302749999999995	-0.00023024	0.00011514199999999999	-0.000406185	0.0085956	8.514065e-05	0.10346649999999999
81.4799	0.05230195	-0.00022989900000000002	0.00011524549999999999	-0.0004063885	0.008595175	8.502870000000001e-05	0.10346649999999999
81.6522	0.052301150000000005	-0.000229733	0.0001150565	-0.00040637400000000004	0.008594855	8.505415e-05	0.10346649999999999
81.8248	0.052300700000000006	-0.000229624	0.0001153575	-0.0004064085	0.00859462	8.513025e-05	0.10346649999999999
81.9976	0.052299899999999996	-0.00022965800000000002	0.0001155055	-0.0004064645	0.008594545	8.528735e-05	0.10346649999999999
82.1707	0.05229905	-0.00023010100000000003	0.000115718	-0.000406185	0.00859439	8.53885e-05	0.10346649999999999
82.3441	0.052298250000000004	-0.0002300435	0.0001155385	-0.000406454	0.00859413	8.499055000000001e-05	0.10346649999999999
82.5178	0.05229785	-0.0002301715	0.000115633	-0.0004066855	0.008593944999999999	8.46708e-05	0.10346649999999999
82.6918	0.0522974	-0.000230013	0.000115568	-0.00040658350000000003	0.00859397	8.45521e-05	0.10346649999999999
82.866	0.05229715	-0.000229979	0.0001156985	-0.00040637750000000004	0.00859397	8.46508e-05	0.10346649999999999
83.0405	0.0522967	-0.0002302755	0.000115671	-0.00040625800000000005	0.008593735	8.444275e-05	0.10346649999999999
83.2153	0.05229635	-0.000230447	0.000115916	-0.000406323	0.00859352	8.439020000000001e-05	0.10346649999999999
83.3903	0.052295999999999995	-0.000230364	0.00011586849999999999	-0.00040620399999999996	0.0085935	8.441865e-05	0.10346649999999999
83.5656	0.05229585	-0.000230192	0.00011609000000000001	-0.000406351	0.00859324	8.436565e-05	0.10346649999999999
83.7413	0.05229525	-0.00023033249999999998	0.0001158395	-0.0004063095	0.00859317	8.399500000000001e-05	0.10346649999999999
83.9171	0.0522948	-0.000230194	0.0001156395	-0.000406251	0.008593375	8.389365e-05	0.10346649999999999
84.0933	0.052294	-0.000230477	0.000115465	-0.00040625700000000004	0.00859328	8.403425e-05	0.10346649999999999
84.2698	0.05229335	-0.000230175	0.0001151975	-0.000406205	0.008593145	8.42927e-05	0.10346649999999999
84.4465	0.05229255	-0.00023019050000000002	0.00011513450000000001	-0.0004061285	0.008593025	8.41791e-05	0.10346649999999999
84.6235	0.05229175	-0.00023023800000000001	0.0001151465	-0.00040598999999999995	0.008592949999999999	8.394834999999999e-05	0.10346649999999999
84.8008	0.0522913	-0.00023031449999999997	0.0001151875	-0.0004062435	0.008592905	8.390015e-05	0.10346649999999999
84.9784	0.05229075	-0.0002302055	0.000115306	-0.00040645950000000003	0.008592945000000001	8.380515e-05	0.10346649999999999
85.1563	0.05229035	-0.000230173	0.00011545300000000001	-0.00040650349999999996	0.008592765	8.37568e-05	0.10346649999999999
85.3344	0.0522898	-0.000230352	0.0001153895	-0.0004065305	0.00859275	8.38307e-05	0.10346649999999999
85.5129	0.05228925	-0.00023044449999999999	0.0001153405	-0.0004068655	0.008592665	8.39951e-05	0.10346649999999999
85.6916	0.05228885	-0.00023035999999999998	0.00011547200000000001	-0.000406826	0.008592599999999999	8.38678e-05	0.10346649999999999
85.8706	0.0522884	-0.000230488	0.00011554250000000001	-0.00040675849999999996	0.008592755	8.383754999999999e-05	0.10346649999999999
86.0498	0.052288	-0.0002303605	0.00011557700000000001	-0.000406686	0.00859236	8.381155e-05	0.10346649999999999
86.2294	0.05228715	-0.00023066899999999997	0.000115704	-0.000406801	0.008592295	8.406285e-05	0.10346649999999999
86.4093	0.0522869	-0.000230781	0.0001158245	-0.00040689299999999997	0.0085922	8.393079999999999e-05	0.10346649999999999
86.5894	0.0522861	-0.000230541	0.00011600900000000001	-0.0004067685	0.00859209	8.394385e-05	0.10346649999999999
86.7698	0.05228545	-0.00023064899999999998	0.0001162545	-0.000406575	0.008592215	8.396175e-05	0.10346649999999999
86.9506	0.052285200000000004	-0.00023061099999999998	0.000116057	-0.0004064825	0.008592315	8.423215e-05	0.10346649999999999
87.1316	0.0522846	-0.000230667	0.000116123	-0.000406595	0.008591885	8.425010000000001e-05	0.10346649999999999
87.3129	0.05228385	-0.0002305125	0.0001161065	-0.000406564	0.008591645	8.400350000000001e-05	0.10346649999999999
87.4944	0.05228335	-0.000230678	0.0001160175	-0.000406646	0.008591685	8.367345e-05	0.10346649999999999
87.6763	0.0522829	-0.0002305185	0.000115771	-0.000406345	0.008591345	8.36089e-05	0.10346649999999999
87.8585	0.05228245	-0.00023031750000000002	0.000115599	-0.00040609049999999996	0.00859123	8.355215e-05	0.10346649999999999
88.0409	0.052282300000000004	-0.0002304905	0.000115684	-0.0004060475	0.00859092	8.35114e-05	0.10346649999999999
88.2237	0.05228185	-0.000230974	0.0001156295	-0.0004063155	0.008590875	8.3683e-05	0.10346649999999999
88.4067	0.0522813	-0.000230923	0.000115463	-0.00040613300000000004	0.008590645	8.38075e-05	0.10346649999999999
88.59	0.0522808	-0.000230809	0.0001155505	-0.0004061305	0.00859036	8.390335000000001e-05	0.10346649999999999
88.7736	0.0522802	-0.000231052	0.00011528	-0.00040593249999999997	0.008590185	8.388185e-05	0.10346649999999999
88.9575	0.052279599999999996	-0.000231112	0.00011543	-0.000406063	0.008590130000000001	8.38639e-05	0.10346649999999999
89.1417	0.052279000000000006	-0.00023115549999999999	0.00011556850000000001	-0.00040634700000000004	0.008589900000000001	8.372315000000001e-05	0.10346649999999999
89.3262	0.05227835	-0.0002310115	0.0001153425	-0.0004064165	0.008589635	8.393325e-05	0.10346649999999999
89.511	0.0522778	-0.0002309195	0.000115482	-0.000406332	0.00858947	8.404975e-05	0.10346649999999999
89.6961	0.0522774	-0.000230895	0.0001153455	-0.000406394	0.008589260000000001	8.405614999999999e-05	0.10346649999999999
89.8815	0.05227665	-0.0002307395	0.000115299	-0.00040620550000000004	0.008589235	8.413069999999999e-05	0.10346649999999999
90.0671	0.052276100000000006	-0.00023059650000000002	0.000115299	-0.000406497	0.008589095	8.400680000000001e-05	0.10346649999999999
90.2531	0.052275600000000005	-0.00023045850000000002	0.000115227	-0.000406519	0.008588869999999998	8.430004999999999e-05	0.10346649999999999
90.4394	0.05227535	-0.0002303495	0.0001150725	-0.0004062305	0.008588895	8.39917e-05	0.10346649999999999
90.6259	0.05227505	-0.000230337	0.00011516	-0.0004062935	0.008588720000000001	8.4008e-05	0.10346649999999999
90.8128	0.05227465	-0.00023038650000000002	0.000115172	-0.000406286	0.008588680000000001	8.419e-05	0.10346649999999999
90.9999	0.05227415	-0.0002303735	0.00011511799999999999	-0.0004062965	0.00858855	8.412575000000001e-05	0.10346649999999999
91.1874	0.052273650000000005	-0.0002303995	0.0001150395	-0.0004064405	0.008588095	8.388325e-05	0.10346649999999999
91.3751	0.0522733	-0.00023021149999999998	0.0001152035	-0.000406563	0.008587885	8.389945e-05	0.10346649999999999
91.5632	0.0522729	-0.0002301655	0.00011486149999999999	-0.000406634	0.00858775	8.3809e-05	0.10346649999999999
91.7515	0.05227245	-0.00023026900000000001	0.000114767	-0.0004065875	0.00858772	8.39245e-05	0.10346649999999999
91.9402	0.05227205	-0.00023024949999999998	0.0001144675	-0.00040635300000000003	0.008587464999999999	8.377185e-05	0.10346649999999999
92.1291	0.0522715	-0.0002302815	0.0001145955	-0.000406404	0.00858721	8.41511e-05	0.10346649999999999
92.3184	0.052271	-0.0002302495	0.00011481	-0.00040674350000000005	0.008586920000000001	8.429355e-05	0.10346649999999999
92.5079	0.0522708	-0.000230154	0.000114814	-0.0004067315	0.008586940000000001	8.427835e-05	0.10346649999999999
92.6978	0.052270250000000004	-0.0002300985	0.000114674	-0.0004068305	0.008586670000000001	8.45641e-05	0.10346649999999999
92.888	0.05226965	-0.0002301725	0.00011493	-0.000406764	0.008586545000000001	8.468205e-05	0.10346649999999999
93.0784	0.0522694	-0.000230333	0.0001150425	-0.000406552	0.00858652	8.471905e-05	0.10346649999999999
93.2692	0.052268999999999996	-0.0002304335	0.0001149355	-0.00040668599999999996	0.008586655	8.46674e-05	0.10346649999999999
93.4602	0.0522687	-0.0002304285	0.0001148285	-0.00040671800000000003	0.008586615	8.488920000000001e-05	0.10346649999999999
93.6516	0.052268300000000004	-0.00023039650000000002	0.0001146465	-0.000406837	0.008586565	8.51131e-05	0.10346649999999999
93.8433	0.0522677	-0.0002303365	0.00011464299999999999	-0.0004068945	0.00858633	8.513075e-05	0.10346649999999999
94.0353	0.0522671	-0.000230382	0.000114605	-0.00040683	0.0085863	8.5134e-05	0.10346649999999999
94.2275	0.052266850000000004	-0.00023014999999999998	0.000114639	-0.00040687350000000004	0.008586265	8.53857e-05	0.10346649999999999
94.4201	0.05226645	-0.000230287	0.0001146685	-0.000406436	0.008586085	8.54614e-05	0.10346649999999999
94.613	0.052265950000000005	-0.0002303515	0.000114582	-0.00040663449999999996	0.008586	8.565e-05	0.10346649999999999
94.8062	0.05226555	-0.000230544	0.0001146225	-0.000406585	0.008585965000000001	8.56732e-05	0.10346649999999999
94.9998	0.05226525	-0.00023045999999999999	0.0001143925	-0.000406338	0.008585994999999999	8.56514e-05	0.10346649999999999
95.1936	0.0522647	-0.0002306095	0.0001142055	-0.0004064455	0.00858599	8.5797e-05	0.10346649999999999
95.3877	0.0522646	-0.000230525	0.00011427550000000001	-0.0004063675	0.008585755	8.581915e-05	0.10346649999999999
95.5821	0.052264	-0.000230432	0.000114225	-0.0004063995	0.008585905	8.59531e-05	0.10346649999999999
95.7769	0.05226345	-0.0002302305	0.0001144265	-0.00040611	0.008585905	8.586625e-05	0.10346649999999999
95.972	0.052263199999999996	-0.00023029	0.000114522	-0.0004062755	0.008585805	8.597324999999999e-05	0.10346649999999999
96.1673	0.05226285	-0.0002302365	0.000114533	-0.00040616350000000003	0.008585675000000001	8.60629e-05	0.10346649999999999
96.363	0.0522623	-0.00023011	0.000114362	-0.0004060595	0.00858555	8.614804999999999e-05	0.10346649999999999
96.559	0.05226195	-0.00023004550000000002	0.00011425	-0.0004062385	0.008585255	8.61549e-05	0.10346649999999999
96.7553	0.052261550000000004	-0.000230014	0.000114318	-0.0004063375	0.008585195	8.6237e-05	0.10346649999999999
96.9519	0.05226105	-0.0002298935	0.000114418	-0.00040648349999999997	0.008585095000000001	8.64716e-05	0.10346649999999999
97.1488	0.052260600000000004	-0.0002297555	0.000114496	-0.00040630150000000003	0.008584845	8.634765e-05	0.10346649999999999
97.3461	0.052260100000000004	-0.00022987099999999998	0.00011431049999999999	-0.0004063355	0.008584795	8.64285e-05	0.10346649999999999
97.5436	0.052259650000000005	-0.00022988999999999998	0.00011435549999999999	-0.00040632	0.00858464	8.62883e-05	0.10346649999999999
97.7415	0.0522594	-0.000229862	0.000114276	-0.00040630150000000003	0.008584669999999999	8.64004e-05	0.10346649999999999
97.9397	0.0522589	-0.0002298495	0.000114281	-0.000406255	0.00858458	8.629365e-05	0.10346649999999999
98.1382	0.05225865	-0.00022980800000000002	0.0001144285	-0.0004061615	0.008584685	8.635515e-05	0.10346649999999999
98.337	0.05225835	-0.000229806	0.0001145325	-0.0004062725	0.00858449	8.622965000000001e-05	0.10346649999999999
98.5362	0.0522578	-0.000229696	0.0001145305	-0.00040642900000000004	0.008584370000000001	8.623680000000001e-05	0.10346649999999999
98.7356	0.052257399999999996	-0.000229749	0.0001143705	-0.000406342	0.00858424	8.626725e-05	0.10346649999999999
98.9354	0.052257	-0.0002298905	0.00011446500000000001	-0.000406307	0.00858428	8.62229e-05	0.10346649999999999
99.1355	0.052256849999999994	-0.0002299635	0.0001143415	-0.00040635599999999997	0.008584080000000001	8.60318e-05	0.10346649999999999
99.3359	0.0522565	-0.000229933	0.0001145685	-0.000406453	0.008584095	8.60108e-05	0.10346649999999999
99.5366	0.0522562	-0.0002301615	0.000114455	-0.0004063645	0.008584115	8.59327e-05	0.10346649999999999
99.7377	0.05225585	-0.000230117	0.00011418499999999999	-0.000406169	0.008584149999999999	8.583170000000001e-05	0.10346649999999999
99.939	0.05225555	-0.00023027699999999998	0.000114222	-0.000406093	0.008584195	8.603300000000001e-05	0.10346649999999999
100.141	0.0522554	-0.000230227	0.00011432	-0.000405938	0.008584270000000001	8.604745e-05	0.10346649999999999
100.343	0.05225495	-0.00023011800000000002	0.0001144175	-0.0004060335	0.008584169999999999	8.61204e-05	0.10346649999999999
100.545	0.0522544	-0.00022998449999999998	0.000114416	-0.000405982	0.008584169999999999	8.627655e-05	0.10346649999999999
100.748	0.052253900000000006	-0.00023009700000000002	0.0001144835	-0.00040606750000000004	0.008583835	8.632e-05	0.10346649999999999
100.951	0.052253549999999996	-0.0002299105	0.00011444	-0.00040599500000000003	0.00858352	8.63255e-05	0.10346649999999999
101.154	0.052253350000000004	-0.0002299665	0.00011453550000000001	-0.0004059475	0.008583460000000001	8.62506e-05	0.10346649999999999
101.358	0.0522527	-0.000229982	0.0001142375	-0.000406012	0.00858325	8.61412e-05	0.10346649999999999
101.562	0.05225235	-0.000229986	0.0001142915	-0.0004057675	0.008583475	8.606485e-05	0.10346649999999999
101.766	0.052252	-0.000229976	0.0001143205	-0.000405793	0.008583420000000001	8.58423e-05	0.10346649999999999
101.97	0.052251599999999995	-0.00022989	0.00011438799999999999	-0.000405654	0.008583165	8.583469999999999e-05	0.10346649999999999
102.175	0.052251450000000005	-0.0002299285	0.000114387	-0.0004056785	0.00858312	8.57114e-05	0.10346649999999999
102.381	0.0522509	-0.00023007300000000002	0.00011432949999999999	-0.00040577500000000004	0.00858306	8.569515000000001e-05	0.10346649999999999
102.586	0.0522506	-0.000230037	0.0001144715	-0.000405661	0.008582815	8.557275e-05	0.10346649999999999
102.792	0.05225025	-0.0002299345	0.000114483	-0.000405737	0.00858291	8.57418e-05	0.10346649999999999
102.998	0.0522499	-0.00022995899999999998	0.00011443400000000001	-0.0004056865	0.008582739999999998	8.564205e-05	0.10346649999999999
103.205	0.05224955	-0.00022997399999999998	0.0001141285	-0.00040577500000000004	0.008582575	8.555865e-05	0.10346649999999999
103.412	0.05224925	-0.0002298705	0.00011412449999999999	-0.00040587749999999997	0.00858258	8.5738e-05	0.10346649999999999
103.619	0.05224905	-0.00022988350000000002	0.00011429149999999999	-0.000405883	0.00858255	8.55847e-05	0.10346649999999999
103.826	0.0522486	-0.0002298345	0.0001142475	-0.00040590799999999996	0.008582255	8.56794e-05	0.10346649999999999
104.034	0.0522483	-0.00022974349999999998	0.000114401	-0.0004060325	0.008582244999999999	8.579654999999999e-05	0.10346649999999999
104.243	0.0522481	-0.000229796	0.00011416949999999999	-0.000406158	0.00858209	8.580025e-05	0.10346649999999999
104.451	0.0522477	-0.000229761	0.0001142565	-0.000406093	0.008581985	8.57986e-05	0.10346649999999999
104.66	0.052247100000000005	-0.000229752	0.00011453449999999999	-0.000406242	0.00858167	8.585725e-05	0.10346649999999999
104.869	0.05224675	-0.00022987700000000002	0.000114432	-0.00040607100000000004	0.00858161	8.5736e-05	0.10346649999999999
105.079	0.05224645	-0.000229917	0.000114337	-0.00040609200000000004	0.00858156	8.584865e-05	0.10346649999999999
105.289	0.05224635	-0.000230041	0.00011426399999999999	-0.000405994	0.0085816	8.582765e-05	0.10346649999999999
105.499	0.052246100000000004	-0.0002300135	0.000114359	-0.00040604499999999995	0.00858165	8.589535e-05	0.10346649999999999
105.709	0.052245849999999996	-0.000230024	0.0001145825	-0.000405962	0.00858162	8.58488e-05	0.10346649999999999
105.92	0.05224575	-0.0002301135	0.00011467	-0.000405843	0.0085815	8.57083e-05	0.10346649999999999
106.131	0.05224545	-0.00023001250000000001	0.00011469	-0.00040569499999999997	0.008581539999999999	8.570069999999999e-05	0.10346649999999999
106.343	0.05224495	-0.00023003150000000002	0.0001145835	-0.000405609	0.008581345	8.580870000000001e-05	0.10346649999999999
106.555	0.0522448	-0.00023001199999999998	0.00011448900000000001	-0.00040547550000000004	0.008581314999999999	8.58901e-05	0.10346649999999999
106.767	0.0522447	-0.00023003550000000002	0.000114187	-0.000405602	0.00858124	8.58206e-05	0.10346649999999999
106.98	0.052244399999999996	-0.00022989799999999997	0.00011423499999999999	-0.000405537	0.008581459999999999	8.594114999999999e-05	0.10346649999999999
107.193	0.05224405	-0.00022992900000000003	0.00011418649999999999	-0.000405565	0.008581405	8.594255e-05	0.10346649999999999
107.406	0.05224385	-0.0002299395	0.0001142235	-0.00040549300000000004	0.008581495	8.61905e-05	0.10346649999999999
107.619	0.0522435	-0.0002300875	0.0001143115	-0.00040562499999999995	0.008581635	8.61389e-05	0.10346649999999999
107.833	0.05224305	-0.000230068	0.0001144155	-0.000405484	0.00858153	8.611369999999999e-05	0.10346649999999999
108.048	0.052242750000000004	-0.00023014649999999998	0.0001143725	-0.0004056835	0.008581499999999999	8.61323e-05	0.10346649999999999
108.262	0.052242399999999994	-0.00023016049999999999	0.00011434450000000001	-0.000405781	0.00858155	8.58439e-05	0.10346649999999999
108.477	0.052242	-0.000230146	0.000114304	-0.0004057055	0.008581314999999999	8.5824e-05	0.10346649999999999
108.692	0.0522416	-0.0002302165	0.00011436399999999999	-0.000405785	0.008581325	8.573120000000001e-05	0.10346649999999999
108.908	0.0522412	-0.000230158	0.000114393	-0.0004058535	0.00858149	8.559824999999999e-05	0.10346649999999999
109.124	0.05224085	-0.0002300375	0.00011453200000000001	-0.00040600049999999996	0.00858147	8.54185e-05	0.10346649999999999
109.34	0.052240449999999994	-0.000230165	0.00011462899999999999	-0.000405925	0.00858161	8.534419999999999e-05	0.10346649999999999
109.557	0.0522402	-0.00023022500000000003	0.0001145005	-0.000406029	0.008581415	8.53941e-05	0.10346649999999999
109.774	0.05224	-0.00023016	0.000114557	-0.00040598049999999997	0.008581305000000001	8.519785e-05	0.10346649999999999
109.991	0.0522399	-0.00023007	0.00011451850000000001	-0.00040604750000000005	0.00858138	8.543385e-05	0.10346649999999999
110.209	0.0522397	-0.000230203	0.0001144165	-0.0004059335	0.008581295	8.548905e-05	0.10346649999999999
110.427	0.05223925	-0.0002303695	0.0001143895	-0.000405982	0.00858104	8.567825e-05	0.10346649999999999
110.645	0.05223885	-0.00023038000000000003	0.000114428	-0.000406109	0.008580945	8.55771e-05	0.10346649999999999
110.864	0.05223855	-0.0002304425	0.0001142675	-0.00040617150000000005	0.00858093	8.56861e-05	0.10346649999999999
111.083	0.05223815	-0.000230529	0.0001143695	-0.0004061705	0.008580790000000001	8.57108e-05	0.10346649999999999
111.303	0.0522378	-0.000230521	0.0001144585	-0.00040627800000000004	0.008580695	8.574845000000001e-05	0.10346649999999999
111.522	0.0522374	-0.0002304505	0.000114326	-0.000406281	0.008580520000000001	8.566989999999999e-05	0.10346649999999999
111.743	0.05223725	-0.000230508	0.0001144765	-0.00040631749999999996	0.00858044	8.548835e-05	0.10346649999999999
111.963	0.05223685	-0.000230394	0.0001145725	-0.000406387	0.008580385	8.56e-05	0.10346649999999999
112.184	0.052236599999999994	-0.0002305955	0.0001144475	-0.00040657	0.008580545	8.56262e-05	0.10346649999999999
112.405	0.05223635	-0.000230456	0.0001144625	-0.00040652950000000005	0.008580484999999999	8.554554999999999e-05	0.10346649999999999
112.627	0.05223625	-0.00023055549999999997	0.0001143815	-0.00040655849999999996	0.008580504999999999	8.541859999999999e-05	0.10346649999999999
112.848	0.0522361	-0.00023084050000000001	0.0001141065	-0.0004064985	0.008580399999999998	8.548485e-05	0.10346649999999999
113.071	0.05223575	-0.00023090300000000002	0.00011413149999999999	-0.000406515	0.008580245	8.53757e-05	0.10346649999999999
113.293	0.052235500000000004	-0.000230988	0.000114182	-0.000406432	0.008580154999999999	8.534595e-05	0.10346649999999999
113.516	0.0522354	-0.000230881	0.0001141095	-0.00040642399999999996	0.008580135	8.53564e-05	0.10346649999999999
113.74	0.05223505	-0.0002309465	0.000114234	-0.0004066235	0.008579995	8.542015e-05	0.10346649999999999
113.963	0.052234749999999996	-0.00023099550000000001	0.000114158	-0.0004065685	0.008580065000000001	8.544655e-05	0.10346649999999999
114.187	0.05223445	-0.00023075249999999998	0.000114075	-0.0004066425	0.008580009999999999	8.560185e-05	0.10346649999999999
114.412	0.0522342	-0.000230705	0.000113931	-0.000406563	0.008579920000000001	8.56687e-05	0.10346649999999999
114.636	0.05223385	-0.00023060699999999997	0.000114059	-0.0004065715	0.008579884999999999	8.55679e-05	0.10346649999999999
114.861	0.05223365	-0.00023060749999999998	0.000114153	-0.0004065665	0.008579795000000001	8.56635e-05	0.10346649999999999
115.087	0.0522334	-0.000230641	0.0001140785	-0.00040678800000000005	0.00857976	8.563615e-05	0.10346649999999999
115.313	0.052233100000000005	-0.00023076299999999999	0.000114161	-0.0004067525	0.008579785	8.570045000000001e-05	0.10346649999999999
115.539	0.05223295	-0.00023083100000000003	0.000114016	-0.0004067395	0.008579885	8.574805000000001e-05	0.10346649999999999
115.765	0.05223265	-0.000230929	0.00011394850000000001	-0.00040678549999999996	0.008579845	8.574914999999999e-05	0.10346649999999999
115.992	0.05223245	-0.00023100600000000002	0.00011410850000000001	-0.000406942	0.0085799	8.572360000000001e-05	0.10346649999999999
116.219	0.052232100000000004	-0.00023098649999999998	0.0001142035	-0.000406894	0.00857975	8.56733e-05	0.10346649999999999
116.447	0.0522317	-0.0002309535	0.000114243	-0.000406877	0.0085797	8.56563e-05	0.10346649999999999
116.675	0.05223135	-0.0002309405	0.00011428999999999999	-0.0004066385	0.008579574999999999	8.574125e-05	0.10346649999999999
116.903	0.052231150000000004	-0.00023102699999999997	0.0001143095	-0.00040664200000000003	0.00857954	8.561965e-05	0.10346649999999999
117.132	0.0522309	-0.0002311365	0.00011442249999999999	-0.000406522	0.008579585	8.572770000000001e-05	0.10346649999999999
117.361	0.05223055	-0.000231119	0.0001144645	-0.000406614	0.008579574999999999	8.564245e-05	0.10346649999999999
117.591	0.052230250000000006	-0.00023125450000000003	0.00011449649999999999	-0.00040653399999999995	0.008579670000000001	8.562555e-05	0.10346649999999999
117.82	0.05223005	-0.00023125849999999998	0.0001143725	-0.000406546	0.00857964	8.56307e-05	0.10346649999999999
118.051	0.0522298	-0.0002312975	0.0001142835	-0.0004065145	0.008579515	8.55896e-05	0.10346649999999999
118.281	0.052229399999999995	-0.00023134799999999998	0.000114408	-0.00040660749999999997	0.008579449999999999	8.552014999999999e-05	0.10346649999999999
118.512	0.0522291	-0.00023124000000000002	0.00011429100000000001	-0.000406678	0.00857954	8.56615e-05	0.10346649999999999
118.743	0.052228800000000006	-0.000231195	0.000114344	-0.000406643	0.00857951	8.548305000000001e-05	0.10346649999999999
118.975	0.05222865	-0.000231143	0.0001143585	-0.000406615	0.008579625	8.551705e-05	0.10346649999999999
119.207	0.0522284	-0.0002311455	0.000114422	-0.000406673	0.00857937	8.570715e-05	0.10346649999999999
119.439	0.05222815	-0.0002311805	0.00011438050000000001	-0.00040647800000000005	0.008579075	8.583385e-05	0.10346649999999999
119.672	0.052227899999999994	-0.000231128	0.000114332	-0.0004065325	0.008579075	8.58357e-05	0.10346649999999999
119.905	0.052227499999999996	-0.00023111049999999998	0.0001144375	-0.00040661699999999996	0.008579135	8.574335e-05	0.10346649999999999
120.139	0.052227300000000004	-0.00023112750000000003	0.000114485	-0.000406559	0.00857926	8.5841e-05	0.10346649999999999
120.372	0.052226999999999996	-0.000231188	0.00011446500000000001	-0.00040659750000000003	0.008579159999999999	8.579125e-05	0.10346649999999999
120.607	0.052226850000000005	-0.00023109550000000002	0.000114454	-0.0004064905	0.008579165	8.579889999999999e-05	0.10346649999999999
120.841	0.0522266	-0.0002310905	0.0001143445	-0.00040655499999999996	0.008579045	8.566735e-05	0.10346649999999999
121.076	0.0522264	-0.00023098000000000001	0.000114313	-0.0004065415	0.008579050000000001	8.560065e-05	0.10346649999999999
121.312	0.05222615	-0.0002309445	0.000114257	-0.000406548	0.008579065	8.562250000000001e-05	0.10346649999999999
121.547	0.052226	-0.000230784	0.000114102	-0.0004067045	0.008579050000000001	8.568795e-05	0.10346649999999999
121.783	0.0522257	-0.00023068750000000002	0.00011411550000000001	-0.0004068705	0.008579	8.57985e-05	0.10346649999999999
122.02	0.05222545	-0.0002307325	0.0001141065	-0.000406903	0.008579005	8.566705000000001e-05	0.10346649999999999
122.257	0.052225099999999997	-0.000230729	0.0001142785	-0.00040697149999999996	0.008578815	8.561954999999999e-05	0.10346649999999999
122.494	0.0522248	-0.000230705	0.000114433	-0.0004069765	0.00857886	8.56853e-05	0.10346649999999999
122.732	0.052224599999999996	-0.0002307225	0.00011449999999999999	-0.00040696899999999997	0.008578775	8.55861e-05	0.10346649999999999
122.969	0.052224400000000004	-0.000230671	0.000114461	-0.0004070495	0.008578829999999999	8.553865e-05	0.10346649999999999
123.208	0.05222415	-0.0002308415	0.0001145195	-0.0004070115	0.008578889999999999	8.552485000000001e-05	0.10346649999999999
123.447	0.052223900000000004	-0.000230788	0.0001143285	-0.00040707549999999997	0.008578805	8.550415e-05	0.10346649999999999
123.686	0.0522237	-0.00023073750000000002	0.0001142335	-0.0004071155	0.008578684999999999	8.547655e-05	0.10346649999999999
123.925	0.0522235	-0.000230805	0.0001142785	-0.0004070565	0.00857861	8.534775e-05	0.10346649999999999
124.165	0.05222335	-0.0002308135	0.000114225	-0.000407048	0.008578815	8.531355e-05	0.10346649999999999
124.405	0.052223149999999996	-0.000230831	0.0001141635	-0.000407037	0.008578915	8.537285e-05	0.10346649999999999
124.646	0.052223	-0.00023081449999999998	0.0001142975	-0.0004070325	0.00857889	8.53945e-05	0.10346649999999999
124.887	0.05222285	-0.0002307805	0.0001143695	-0.0004069825	0.00857894	8.526425e-05	0.10346649999999999
125.128	0.0522227	-0.0002307425	0.000114354	-0.000406991	0.008578829999999999	8.517750000000001e-05	0.10346649999999999
125.37	0.05222235	-0.00023053450000000002	0.0001143	-0.00040701050000000003	0.008578675000000001	8.517259999999999e-05	0.10346649999999999
125.612	0.0522222	-0.00023046900000000002	0.000114242	-0.0004069505	0.00857879	8.524775e-05	0.10346649999999999
125.855	0.0522219	-0.0002306915	0.00011415899999999999	-0.000406987	0.008578985	8.521355e-05	0.10346649999999999
126.098	0.052221649999999994	-0.0002306545	0.000114191	-0.0004068065	0.00857865	8.523040000000001e-05	0.10346649999999999
126.341	0.05222155	-0.000230721	0.0001140895	-0.00040687199999999996	0.008578575000000001	8.518305e-05	0.10346649999999999
126.585	0.052221199999999995	-0.0002307895	0.000114007	-0.0004067085	0.008578425	8.517095e-05	0.10346649999999999
126.829	0.0522211	-0.0002308675	0.0001140185	-0.000406801	0.008578510000000001	8.512045e-05	0.10346649999999999
127.074	0.0522208	-0.00023074549999999998	0.0001140545	-0.0004070575	0.0085784	8.51158e-05	0.10346649999999999
127.319	0.0522205	-0.000230746	0.000114162	-0.000407047	0.008578295	8.518395e-05	0.10346649999999999
127.564	0.05222025	-0.00023081650000000002	0.000114031	-0.0004070085	0.008578195	8.52064e-05	0.10346649999999999
127.809	0.05222015	-0.00023090700000000003	0.0001141555	-0.000407068	0.008578335	8.520515e-05	0.10346649999999999
128.056	0.05221995	-0.000230885	0.000114119	-0.00040708650000000003	0.00857828	8.51613e-05	0.10346649999999999
128.302	0.05221975	-0.00023091000000000002	0.0001141305	-0.0004071755	0.0085781	8.496935e-05	0.10346649999999999
128.549	0.05221965	-0.0002308505	0.00011413950000000001	-0.0004071455	0.00857813	8.489175000000001e-05	0.10346649999999999
128.796	0.05221945	-0.000230794	0.00011397849999999999	-0.00040702399999999997	0.008578065	8.498085000000001e-05	0.10346649999999999
129.044	0.05221915	-0.000230739	0.00011406	-0.00040702049999999997	0.008578045	8.503490000000001e-05	0.10346649999999999
129.292	0.0522189	-0.0002307085	0.00011415850000000001	-0.00040706550000000003	0.008578005	8.494605e-05	0.10346649999999999
129.54	0.052218650000000005	-0.00023074199999999998	0.00011410399999999999	-0.0004070515	0.008577955000000002	8.49405e-05	0.10346649999999999
129.789	0.0522184	-0.00023082750000000003	0.0001142995	-0.00040695300000000005	0.008577925	8.493874999999999e-05	0.10346649999999999
130.038	0.05221825	-0.000230767	0.0001143195	-0.0004070945	0.00857786	8.4956e-05	0.10346649999999999
130.288	0.05221805	-0.00023068999999999997	0.000114282	-0.000407266	0.008577890000000001	8.494715e-05	0.10346649999999999
130.538	0.052217799999999995	-0.00023058000000000003	0.0001142165	-0.00040720999999999997	0.008577905	8.495385e-05	0.10346649999999999
130.788	0.05221765	-0.00023057349999999998	0.000114251	-0.00040720000000000003	0.008577925	8.48724e-05	0.10346649999999999
131.039	0.05221755	-0.000230613	0.0001142685	-0.00040734349999999996	0.008577795	8.492215e-05	0.10346649999999999
131.29	0.05221725	-0.00023060350000000002	0.0001143385	-0.0004072935	0.008577705000000001	8.470305000000001e-05	0.10346649999999999
131.542	0.052217200000000005	-0.000230721	0.0001143875	-0.0004072785	0.008577685	8.467555e-05	0.10346649999999999
131.794	0.05221695	-0.00023065199999999997	0.0001143355	-0.00040732050000000003	0.008577675	8.460875e-05	0.10346649999999999
132.046	0.052216849999999995	-0.0002307575	0.00011423600000000001	-0.00040741750000000004	0.0085777	8.466174999999999e-05	0.10346649999999999
132.299	0.052216700000000005	-0.00023086249999999998	0.0001142765	-0.000407508	0.008577669999999999	8.473770000000001e-05	0.10346649999999999
132.552	0.05221645	-0.000230818	0.000114238	-0.000407653	0.008577495000000001	8.468495e-05	0.10346649999999999
132.806	0.052216200000000004	-0.0002307425	0.000114326	-0.000407639	0.008577515	8.458785e-05	0.10346649999999999
133.06	0.052216	-0.000230767	0.00011442949999999999	-0.000407584	0.008577415	8.449609999999999e-05	0.10346649999999999
133.314	0.05221595	-0.0002308365	0.00011442700000000001	-0.000407546	0.008577399999999999	8.44497e-05	0.10346649999999999
133.569	0.0522158	-0.000230894	0.0001144505	-0.000407465	0.008577285	8.441375e-05	0.10346649999999999
133.824	0.05221565	-0.00023089549999999999	0.00011456	-0.00040744450000000003	0.00857723	8.442795e-05	0.10346649999999999
134.08	0.05221555	-0.00023079049999999999	0.000114554	-0.00040754850000000004	0.00857738	8.459325e-05	0.10346649999999999
134.336	0.0522153	-0.00023080000000000003	0.0001145715	-0.000407521	0.0085773	8.46445e-05	0.10346649999999999
134.593	0.0522152	-0.0002308695	0.0001145695	-0.0004074415	0.008577265	8.459585e-05	0.10346649999999999
134.85	0.0522149	-0.0002308545	0.0001145385	-0.0004074185	0.008577165000000001	8.465435e-05	0.10346649999999999
135.107	0.052214750000000004	-0.00023095199999999998	0.000114421	-0.00040739849999999996	0.00857714	8.458950000000001e-05	0.10346649999999999
135.364	0.05221465	-0.0002309895	0.00011447350000000001	-0.000407498	0.008577215	8.449219999999999e-05	0.10346649999999999
135.623	0.0522146	-0.000230828	0.000114436	-0.00040746	0.008577225	8.45946e-05	0.10346649999999999
135.881	0.0522145	-0.0002308505	0.000114299	-0.000407487	0.008577109999999999	8.45096e-05	0.10346649999999999
136.14	0.0522144	-0.00023088349999999999	0.0001142285	-0.00040750300000000003	0.008577145000000001	8.443585e-05	0.10346649999999999
136.399	0.0522141	-0.000230976	0.00011416949999999999	-0.0004075165	0.008577105000000002	8.449784999999999e-05	0.10346649999999999
136.659	0.05221385	-0.00023097549999999997	0.0001141045	-0.0004074255	0.00857707	8.456045e-05	0.10346649999999999
136.919	0.0522136	-0.000230885	0.000114085	-0.00040748149999999996	0.008576955	8.457480000000001e-05	0.10346649999999999
137.18	0.05221355	-0.00023086949999999998	0.00011409199999999999	-0.00040739300000000003	0.008576925	8.458634999999999e-05	0.10346649999999999
137.441	0.052213300000000004	-0.00023085150000000002	0.0001141255	-0.0004074135	0.00857676	8.44599e-05	0.10346649999999999
137.702	0.05221315	-0.000230865	0.0001141065	-0.000407426	0.008576754999999998	8.447055e-05	0.10346649999999999
137.964	0.05221305	-0.000230654	0.000114119	-0.000407369	0.0085767	8.44578e-05	0.10346649999999999
138.226	0.05221285	-0.00023058049999999999	0.000114095	-0.000407341	0.008576665	8.434769999999999e-05	0.10346649999999999
138.489	0.052212549999999996	-0.00023052800000000003	0.000114157	-0.00040734500000000004	0.008576735	8.446105e-05	0.10346649999999999
138.752	0.05221245	-0.0002305205	0.0001139975	-0.0004074885	0.008576779999999999	8.467110000000001e-05	0.10346649999999999
139.015	0.0522124	-0.00023046999999999998	0.00011397100000000001	-0.000407417	0.008576725	8.456095e-05	0.10346649999999999
139.279	0.0522123	-0.00023044850000000002	0.000113938	-0.000407509	0.008576645	8.44486e-05	0.10346649999999999
139.544	0.0522121	-0.0002304345	0.0001139575	-0.000407552	0.0085765	8.448385e-05	0.10346649999999999
139.808	0.052211900000000006	-0.0002304795	0.0001137845	-0.00040758600000000004	0.008576460000000001	8.441295e-05	0.10346649999999999
140.074	0.0522117	-0.000230449	0.0001136965	-0.000407479	0.008576239999999999	8.448065000000001e-05	0.10346649999999999
140.339	0.0522115	-0.000230444	0.00011370649999999999	-0.00040750849999999996	0.00857629	8.435409999999999e-05	0.10346649999999999
140.605	0.0522113	-0.0002304015	0.00011380050000000001	-0.0004076295	0.008576245	8.438535000000001e-05	0.10346649999999999
140.872	0.05221115	-0.0002305725	0.000113806	-0.0004075975	0.008576205	8.4319e-05	0.10346649999999999
141.139	0.05221095	-0.00023062149999999998	0.00011371600000000001	-0.0004076275	0.008576135	8.417225000000001e-05	0.10346649999999999
141.406	0.05221085	-0.0002306955	0.0001137255	-0.000407695	0.008576085	8.402845e-05	0.10346649999999999
141.674	0.0522106	-0.000230729	0.00011376950000000001	-0.00040762800000000005	0.008576085	8.42036e-05	0.10346649999999999
141.942	0.0522106	-0.000230787	0.000113686	-0.0004077565	0.00857601	8.424655e-05	0.10346649999999999
142.21	0.0522104	-0.0002306845	0.0001137325	-0.000407845	0.008575895	8.43393e-05	0.10346649999999999
142.479	0.05221025	-0.0002306635	0.000113714	-0.0004079185	0.008575875	8.43412e-05	0.10346649999999999
142.749	0.0522102	-0.00023071350000000002	0.00011379599999999999	-0.000407934	0.00857592	8.441515000000001e-05	0.10346649999999999
143.019	0.05221	-0.00023071	0.00011369550000000001	-0.0004079595	0.008575840000000001	8.43509e-05	0.10346649999999999
143.289	0.0522098	-0.00023063199999999998	0.000113748	-0.000407866	0.008575835	8.423569999999999e-05	0.10346649999999999
143.56	0.052209500000000006	-0.0002307155	0.000113812	-0.0004078525	0.00857567	8.436824999999999e-05	0.10346649999999999
143.831	0.0522094	-0.000230699	0.0001138295	-0.000407964	0.008575565	8.438489999999999e-05	0.10346649999999999
144.102	0.05220925	-0.000230666	0.0001138515	-0.000407936	0.00857547	8.427815e-05	0.10346649999999999
144.374	0.052209099999999994	-0.0002306815	0.00011385	-0.00040799	0.008575204999999999	8.439675e-05	0.10346649999999999
144.647	0.052209	-0.00023058049999999999	0.00011392950000000001	-0.0004081725	0.00857523	8.436025e-05	0.10346649999999999
144.92	0.05220885	-0.000230666	0.0001140535	-0.00040820099999999996	0.00857523	8.436064999999999e-05	0.10346649999999999
145.193	0.052208649999999995	-0.00023069100000000002	0.0001140875	-0.0004081945	0.008575204999999999	8.43467e-05	0.10346649999999999
145.467	0.052208500000000005	-0.0002307055	0.0001141735	-0.0004082095	0.00857522	8.440390000000001e-05	0.10346649999999999
145.741	0.05220845	-0.0002306285	0.000114141	-0.000408314	0.00857521	8.44082e-05	0.10346649999999999
146.015	0.052208199999999996	-0.0002308285	0.0001141905	-0.0004082415	0.00857512	8.43327e-05	0.10346649999999999
146.29	0.05220805	-0.0002308125	0.0001142115	-0.0004082425	0.008575045	8.430035e-05	0.10346649999999999
146.566	0.052208	-0.0002308205	0.0001142595	-0.00040817649999999996	0.00857495	8.42972e-05	0.10346649999999999
146.842	0.0522078	-0.0002308685	0.000114318	-0.000408157	0.008574945	8.418585e-05	0.10346649999999999
147.118	0.0522077	-0.00023095549999999998	0.0001142835	-0.000408162	0.00857479	8.410405000000001e-05	0.10346649999999999
147.395	0.0522075	-0.000230926	0.0001143155	-0.0004081175	0.008574769999999999	8.421505e-05	0.10346649999999999
147.672	0.05220735	-0.000230922	0.0001142785	-0.0004081355	0.008574769999999999	8.415090000000001e-05	0.10346649999999999
147.95	0.052207199999999995	-0.0002308495	0.000114299	-0.0004081115	0.008574644999999999	8.40868e-05	0.10346649999999999
148.228	0.05220715	-0.000230979	0.0001143265	-0.00040808999999999995	0.008574815	8.41239e-05	0.10346649999999999
148.507	0.052207050000000005	-0.000230956	0.0001143775	-0.00040822600000000003	0.008574775	8.408005e-05	0.10346649999999999
148.786	0.05220695	-0.0002310225	0.0001143215	-0.000408162	0.008574725	8.414465e-05	0.10346649999999999
149.065	0.052206749999999996	-0.00023099200000000001	0.0001142995	-0.0004081415	0.00857467	8.424674999999999e-05	0.10346649999999999
149.345	0.052206600000000006	-0.0002309155	0.0001144075	-0.00040824000000000004	0.008574604999999999	8.42113e-05	0.10346649999999999
149.626	0.0522065	-0.0002309365	0.00011437249999999999	-0.00040819200000000004	0.008574700000000001	8.42847e-05	0.10346649999999999
149.906	0.05220635	-0.00023081	0.000114461	-0.000408228	0.008574785	8.435465e-05	0.10346649999999999
150.188	0.05220615	-0.0002308625	0.000114392	-0.000408342	0.008574815	8.44259e-05	0.10346649999999999
150.469	0.05220595	-0.0002307695	0.0001142965	-0.000408292	0.00857479	8.45036e-05	0.10346649999999999
150.751	0.0522058	-0.0002308325	0.0001143445	-0.00040836249999999996	0.008574715	8.451274999999999e-05	0.10346649999999999
151.034	0.052205650000000006	-0.00023084	0.0001142425	-0.0004083085	0.00857491	8.455155000000001e-05	0.10346649999999999
151.317	0.05220575	-0.00023077649999999998	0.0001142415	-0.0004081685	0.008574789999999999	8.457005e-05	0.10346649999999999
151.601	0.0522055	-0.00023077649999999998	0.00011429100000000001	-0.00040817749999999997	0.008574815	8.450455e-05	0.10346649999999999
151.885	0.05220525	-0.00023072750000000002	0.000114378	-0.0004082485	0.00857476	8.44806e-05	0.10346649999999999
152.169	0.052205	-0.0002307005	0.00011442249999999999	-0.000408294	0.008574825	8.451935e-05	0.10346649999999999
152.454	0.052204799999999996	-0.0002306185	0.000114363	-0.0004083045	0.008574749999999999	8.450020000000001e-05	0.10346649999999999
152.739	0.052204749999999994	-0.000230527	0.000114239	-0.000408374	0.008574725	8.45549e-05	0.10346649999999999
153.025	0.05220465	-0.0002305735	0.000114417	-0.0004083715	0.00857467	8.45966e-05	0.10346649999999999
153.311	0.05220445	-0.0002305095	0.0001144715	-0.0004084875	0.008574785	8.467425e-05	0.10346649999999999
153.598	0.05220435	-0.00023049399999999998	0.000114523	-0.000408469	0.008574755	8.467635000000001e-05	0.10346649999999999
153.885	0.05220425	-0.0002304235	0.00011462399999999999	-0.000408423	0.008574655	8.458915000000001e-05	0.10346649999999999
154.172	0.052204150000000005	-0.0002303225	0.00011470250000000001	-0.000408434	0.00857476	8.45806e-05	0.10346649999999999
154.461	0.052204	-0.00023039099999999998	0.00011473700000000001	-0.0004084675	0.008574695	8.460465e-05	0.10346649999999999
154.749	0.0522038	-0.00023029700000000002	0.00011471450000000001	-0.000408442	0.00857455	8.461e-05	0.10346649999999999
155.038	0.0522037	-0.0002302855	0.000114682	-0.000408395	0.008574604999999999	8.46216e-05	0.10346649999999999
155.327	0.0522036	-0.0002302435	0.000114667	-0.0004082765	0.00857453	8.463065e-05	0.10346649999999999
155.617	0.0522035	-0.000230231	0.00011453550000000001	-0.0004082925	0.008574505	8.456075e-05	0.10346649999999999
155.908	0.05220345	-0.0002301715	0.00011447249999999999	-0.000408191	0.008574505	8.449750000000001e-05	0.10346649999999999
156.198	0.0522034	-0.000230147	0.0001144825	-0.000408129	0.00857455	8.456845e-05	0.10346649999999999
156.49	0.05220325	-0.00023011750000000001	0.0001145595	-0.000408177	0.008574495	8.461825e-05	0.10346649999999999
156.781	0.05220305	-0.00023004299999999998	0.0001145295	-0.00040814249999999996	0.008574515000000001	8.450189999999999e-05	0.10346649999999999
157.074	0.05220305	-0.00023004599999999997	0.00011444600000000001	-0.0004080085	0.008574604999999999	8.455095e-05	0.10346649999999999
157.366	0.052203	-0.000229982	0.000114584	-0.0004080135	0.00857459	8.45868e-05	0.10346649999999999
157.659	0.052202899999999997	-0.00022996749999999998	0.0001146545	-0.0004079985	0.008574565	8.452305e-05	0.10346649999999999
157.953	0.052202849999999995	-0.00022997050000000003	0.000114517	-0.0004079535	0.008574425	8.45973e-05	0.10346649999999999
158.247	0.052202799999999994	-0.000229929	0.00011460499999999999	-0.00040795999999999996	0.00857447	8.468955000000001e-05	0.10346649999999999
158.542	0.0522026	-0.0002298655	0.000114549	-0.000407942	0.008574475	8.473745e-05	0.10346649999999999
158.837	0.0522025	-0.00022981450000000001	0.0001146265	-0.000407922	0.008574595	8.47786e-05	0.10346649999999999
159.132	0.052202399999999996	-0.00022984299999999997	0.000114644	-0.0004079185	0.008574604999999999	8.486784999999999e-05	0.10346649999999999
159.428	0.05220225	-0.00022986650000000002	0.000114695	-0.00040778799999999997	0.008574565	8.488785e-05	0.10346649999999999
159.724	0.0522021	-0.000229855	0.000114774	-0.0004077935	0.00857448	8.483575000000001e-05	0.10346649999999999
160.021	0.052202	-0.000229847	0.000114743	-0.00040778850000000003	0.008574425	8.483239999999999e-05	0.10346649999999999
160.319	0.0522019	-0.00022982000000000002	0.0001147095	-0.000407759	0.008574325	8.476284999999999e-05	0.10346649999999999
160.617	0.0522018	-0.00022979899999999999	0.0001147785	-0.0004077105	0.00857434	8.477615e-05	0.10346649999999999
160.915	0.0522017	-0.000229904	0.0001147365	-0.0004076965	0.008574275	8.46954e-05	0.10346649999999999
161.214	0.052201700000000004	-0.0002298095	0.0001147795	-0.000407801	0.00857426	8.47339e-05	0.10346649999999999
161.513	0.0522015	-0.000229748	0.0001147675	-0.0004078305	0.00857396	8.472085e-05	0.10346649999999999
161.813	0.052201399999999995	-0.00022970800000000002	0.000114862	-0.0004078215	0.00857401	8.473555e-05	0.10346649999999999
162.113	0.05220135	-0.000229783	0.0001149105	-0.0004078245	0.008574045	8.473284999999999e-05	0.10346649999999999
162.414	0.0522012	-0.000229842	0.000114887	-0.00040777749999999996	0.00857399	8.46822e-05	0.10346649999999999
162.715	0.05220115	-0.0002298305	0.000114934	-0.0004076425	0.008573975	8.483165e-05	0.10346649999999999
163.016	0.052201	-0.0002298315	0.000114819	-0.00040761300000000003	0.008573925	8.489355e-05	0.10346649999999999
163.318	0.052200949999999996	-0.0002297885	0.0001147715	-0.0004075705	0.00857387	8.488414999999999e-05	0.10346649999999999
163.621	0.052200750000000004	-0.0002298265	0.0001147395	-0.000407654	0.008573865	8.481675000000001e-05	0.10346649999999999
163.924	0.052200750000000004	-0.000229935	0.0001148055	-0.000407645	0.00857396	8.48082e-05	0.10346649999999999
164.228	0.0522007	-0.0002299005	0.000114837	-0.00040762299999999997	0.008574004999999999	8.488435e-05	0.10346649999999999
164.532	0.0522006	-0.0002298715	0.00011483549999999999	-0.00040755200000000004	0.008574085	8.479825e-05	0.10346649999999999
164.836	0.05220055	-0.000229897	0.00011492699999999999	-0.000407445	0.008574145	8.48178e-05	0.10346649999999999
165.141	0.052200399999999994	-0.00022984900000000001	0.0001149565	-0.000407447	0.008573939999999999	8.483159999999999e-05	0.10346649999999999
165.447	0.052200250000000004	-0.000229879	0.0001148535	-0.0004074155	0.00857382	8.492450000000001e-05	0.10346649999999999
165.753	0.0522001	-0.000229922	0.000114913	-0.0004074485	0.008573774999999999	8.50634e-05	0.10346649999999999
166.059	0.05220005	-0.00022998050000000003	0.0001149955	-0.0004074835	0.008573875	8.50416e-05	0.10346649999999999
166.366	0.0521999	-0.00022991450000000002	0.0001150195	-0.000407384	0.00857377	8.501870000000001e-05	0.10346649999999999
166.674	0.05219985	-0.00022995	0.000115062	-0.000407486	0.00857374	8.49933e-05	0.10346649999999999
166.982	0.05219965	-0.000229931	0.000115165	-0.00040746049999999996	0.008573695	8.496115e-05	0.10346649999999999
167.29	0.0521996	-0.00022996399999999998	0.00011512499999999999	-0.00040747	0.00857364	8.49318e-05	0.10346649999999999
167.599	0.052199499999999996	-0.0002298645	0.000115151	-0.0004074965	0.00857343	8.498215e-05	0.10346649999999999
167.909	0.05219935	-0.0002298445	0.0001151425	-0.00040741949999999996	0.008573535	8.49629e-05	0.10346649999999999
168.218	0.05219925	-0.0002298095	0.0001151515	-0.0004074095	0.00857358	8.508650000000001e-05	0.10346649999999999
168.529	0.0521991	-0.0002298235	0.0001151495	-0.0004074575	0.00857358	8.5097e-05	0.10346649999999999
168.84	0.05219895	-0.000229834	0.0001152165	-0.000407383	0.008573444999999999	8.509935e-05	0.10346649999999999
169.151	0.052198850000000005	-0.00022992549999999997	0.0001152375	-0.00040730750000000004	0.00857353	8.51681e-05	0.10346649999999999
169.463	0.052198800000000004	-0.00022991800000000002	0.000115205	-0.0004072855	0.008573560000000001	8.51634e-05	0.10346649999999999
169.775	0.0521987	-0.000229967	0.000115215	-0.0004073395	0.008573515	8.52003e-05	0.10346649999999999
170.088	0.052198549999999996	-0.000230016	0.00011531700000000001	-0.00040736449999999997	0.008573505	8.531625e-05	0.10346649999999999
170.402	0.0521984	-0.0002299565	0.0001153805	-0.00040731649999999997	0.008573415	8.524065e-05	0.10346649999999999
170.716	0.05219835	-0.00023001	0.0001154335	-0.0004072925	0.00857347	8.51969e-05	0.10346649999999999
171.03	0.05219815	-0.00022988750000000002	0.00011547900000000001	-0.0004073275	0.008573345	8.519840000000001e-05	0.10346649999999999
171.345	0.05219805	-0.0002297935	0.00011557350000000001	-0.0004073265	0.008573275	8.525795e-05	0.10346649999999999
171.66	0.05219795	-0.0002298075	0.00011557550000000001	-0.000407341	0.008573205	8.52304e-05	0.10346649999999999
171.976	0.0521978	-0.000229734	0.0001155865	-0.00040729350000000004	0.00857322	8.529875e-05	0.10346649999999999
172.293	0.05219775	-0.0002297935	0.00011563	-0.00040725500000000003	0.0085732	8.546285000000001e-05	0.10346649999999999
172.61	0.0521976	-0.000229752	0.0001156885	-0.00040719050000000004	0.00857313	8.554015e-05	0.10346649999999999
172.927	0.05219755	-0.0002298045	0.00011569	-0.0004071435	0.0085732	8.548805000000001e-05	0.10346649999999999
173.245	0.05219755	-0.00022974650000000003	0.00011571650000000001	-0.000407114	0.00857324	8.552325e-05	0.10346649999999999
173.563	0.0521975	-0.0002297475	0.00011576349999999999	-0.00040714150000000003	0.008573215	8.55277e-05	0.10346649999999999
173.882	0.05219735	-0.000229751	0.0001157415	-0.00040712699999999997	0.008573250000000001	8.553945e-05	0.10346649999999999
174.202	0.0521972	-0.0002298065	0.000115718	-0.0004070835	0.00857321	8.554170000000001e-05	0.10346649999999999
174.522	0.052197049999999995	-0.00022984050000000002	0.00011568249999999999	-0.000407084	0.008573234999999998	8.564735e-05	0.10346649999999999
174.842	0.05219695	-0.0002298745	0.0001156265	-0.0004071045	0.008573245	8.55121e-05	0.10346649999999999
175.163	0.052196900000000004	-0.0002299385	0.00011566	-0.000407118	0.00857313	8.553085e-05	0.10346649999999999
175.484	0.0521968	-0.0002299075	0.000115606	-0.000407053	0.008573065	8.554115e-05	0.10346649999999999
175.806	0.0521967	-0.00022988499999999999	0.0001155565	-0.000407109	0.008572944999999998	8.55829e-05	0.10346649999999999
176.129	0.052196599999999996	-0.0002298645	0.000115573	-0.0004071795	0.00857293	8.56174e-05	0.10346649999999999
176.452	0.05219645	-0.0002298465	0.0001155635	-0.0004070415	0.008572925	8.568685e-05	0.10346649999999999
176.775	0.052196400000000004	-0.00022983299999999998	0.00011551399999999999	-0.000406986	0.008572940000000001	8.573405e-05	0.10346649999999999
177.099	0.05219625	-0.00022977350000000002	0.000115476	-0.00040696549999999997	0.00857287	8.575625e-05	0.10346649999999999
177.424	0.0521962	-0.000229858	0.00011544100000000001	-0.000407	0.00857282	8.562425e-05	0.10346649999999999
177.749	0.052196	-0.000229855	0.000115556	-0.0004070235	0.008572825	8.56693e-05	0.10346649999999999
178.075	0.05219585	-0.000229921	0.0001155165	-0.0004070125	0.00857279	8.568760000000001e-05	0.10346649999999999
178.401	0.0521958	-0.000229884	0.000115528	-0.0004070445	0.008572675	8.563264999999999e-05	0.10346649999999999
178.727	0.0521957	-0.00022992599999999998	0.0001155415	-0.0004070515	0.008572535	8.55161e-05	0.10346649999999999
179.055	0.0521956	-0.000229879	0.00011551899999999999	-0.00040706300000000004	0.00857246	8.550765e-05	0.10346649999999999
179.382	0.052195450000000004	-0.000229907	0.000115499	-0.000407143	0.00857254	8.548535000000001e-05	0.10346649999999999
179.71	0.05219535	-0.00022990100000000002	0.0001154905	-0.0004071805	0.008572475	8.54976e-05	0.10346649999999999
180.039	0.0521953	-0.000229897	0.000115486	-0.000407155	0.008572455	8.557635e-05	0.10346649999999999
180.368	0.05219505	-0.00022987500000000002	0.0001154645	-0.000407143	0.008572375	8.562764999999999e-05	0.10346649999999999
180.698	0.052195	-0.0002298535	0.0001155355	-0.00040713049999999997	0.008572275	8.573310000000001e-05	0.10346649999999999
181.028	0.052194950000000004	-0.000229814	0.000115505	-0.00040719949999999997	0.00857233	8.573280000000001e-05	0.10346649999999999
181.359	0.05219485	-0.000229728	0.000115493	-0.0004072605	0.00857227	8.574604999999999e-05	0.10346649999999999
181.691	0.0521948	-0.00022974999999999997	0.00011547749999999999	-0.00040729799999999995	0.008572284999999999	8.58132e-05	0.10346649999999999
182.022	0.0521947	-0.00022981900000000003	0.00011556150000000001	-0.000407322	0.008572340000000001	8.581215e-05	0.10346649999999999
182.355	0.0521945	-0.00022981899999999998	0.0001155515	-0.00040738	0.008572205	8.57847e-05	0.10346649999999999
182.688	0.0521944	-0.000229833	0.0001156015	-0.0004074005	0.008572139999999999	8.57326e-05	0.10346649999999999
183.021	0.0521943	-0.0002298105	0.000115414	-0.0004073865	0.008572175	8.570014999999999e-05	0.10346649999999999
183.355	0.05219425	-0.0002298935	0.0001153845	-0.000407401	0.008572235000000001	8.570845e-05	0.10346649999999999
183.69	0.05219415	-0.0002299105	0.0001153605	-0.000407342	0.008572179999999999	8.576995e-05	0.10346649999999999
184.025	0.05219415	-0.0002299095	0.000115277	-0.00040735049999999996	0.008572135	8.575485e-05	0.10346649999999999
184.36	0.05219415	-0.00022987650000000001	0.00011527	-0.00040737200000000003	0.008572139999999999	8.568555e-05	0.10346649999999999
184.696	0.05219405	-0.0002299335	0.000115172	-0.0004073385	0.00857204	8.575045e-05	0.10346649999999999
185.033	0.05219405	-0.000229908	0.00011518849999999999	-0.00040736	0.008572085	8.579155e-05	0.10346649999999999
185.37	0.052194	-0.00022984349999999998	0.00011521400000000001	-0.00040736850000000003	0.008572	8.577509999999999e-05	0.10346649999999999
185.708	0.0521939	-0.0002298385	0.0001151975	-0.000407295	0.008571905000000001	8.586265e-05	0.10346649999999999
186.046	0.05219375	-0.00022982500000000002	0.000115142	-0.00040730499999999995	0.008571974999999999	8.58876e-05	0.10346649999999999
186.385	0.052193699999999996	-0.000229782	0.00011521099999999999	-0.000407296	0.00857196	8.589195e-05	0.10346649999999999
186.724	0.05219365	-0.000229745	0.00011516799999999999	-0.000407363	0.0085719	8.58752e-05	0.10346649999999999
187.064	0.052193500000000004	-0.00022967	0.0001151305	-0.00040738000000000005	0.008571829999999999	8.59165e-05	0.10346649999999999
187.405	0.05219345	-0.00022973249999999997	0.0001151125	-0.000407367	0.0085718	8.59602e-05	0.10346649999999999
187.746	0.0521934	-0.00022970249999999998	0.000115135	-0.00040738549999999997	0.00857182	8.59734e-05	0.10346649999999999
188.087	0.0521933	-0.0002297105	0.000115089	-0.00040736500000000003	0.008571715	8.590775e-05	0.10346649999999999
188.429	0.0521932	-0.0002296965	0.000115145	-0.0004072965	0.008571704999999999	8.590960000000001e-05	0.10346649999999999
188.772	0.05219305	-0.000229699	0.000115081	-0.00040725699999999995	0.00857169	8.57982e-05	0.10346649999999999
189.115	0.05219295	-0.000229739	0.0001151195	-0.00040732349999999997	0.008571639999999998	8.585050000000001e-05	0.10346649999999999
189.459	0.05219295	-0.000229734	0.000115124	-0.000407277	0.00857166	8.58388e-05	0.10346649999999999
189.803	0.05219285	-0.0002297175	0.00011507499999999999	-0.0004073125	0.008571645	8.593425e-05	0.10346649999999999
190.148	0.0521928	-0.00022977449999999998	0.00011506449999999999	-0.0004073555	0.008571555	8.585715e-05	0.10346649999999999
190.493	0.05219265	-0.000229693	0.0001150385	-0.0004074285	0.0085715	8.59359e-05	0.10346649999999999
190.839	0.0521926	-0.000229697	0.00011507299999999999	-0.00040741750000000004	0.008571450000000001	8.58786e-05	0.10346649999999999
191.185	0.0521925	-0.000229714	0.0001151355	-0.00040750300000000003	0.008571405	8.59822e-05	0.10346649999999999
191.532	0.0521924	-0.000229698	0.0001151565	-0.00040742649999999997	0.00857144	8.592755e-05	0.10346649999999999
191.88	0.052192249999999996	-0.0002297065	0.0001152045	-0.000407417	0.00857139	8.590065e-05	0.10346649999999999
192.228	0.05219215	-0.00022960899999999998	0.0001151795	-0.000407377	0.0085713	8.593325000000001e-05	0.10346649999999999
192.577	0.052192050000000004	-0.0002296365	0.0001151995	-0.00040731350000000003	0.00857132	8.5891e-05	0.10346649999999999
192.926	0.052192	-0.000229643	0.000115234	-0.000407321	0.00857126	8.58876e-05	0.10346649999999999
193.275	0.05219185	-0.00022964749999999999	0.00011514850000000001	-0.00040731299999999997	0.00857124	8.591495e-05	0.10346649999999999
193.626	0.05219185	-0.000229642	0.000115263	-0.00040731999999999997	0.00857124	8.591175000000001e-05	0.10346649999999999
193.977	0.0521917	-0.0002296135	0.00011531700000000001	-0.00040734150000000004	0.00857129	8.583709999999999e-05	0.10346649999999999
194.328	0.05219155	-0.00022961600000000003	0.0001152505	-0.000407348	0.00857126	8.584100000000001e-05	0.10346649999999999
194.68	0.05219145	-0.00022962999999999998	0.000115271	-0.0004073825	0.008571255	8.589295e-05	0.10346649999999999
195.033	0.05219145	-0.00022965650000000002	0.0001152295	-0.00040744800000000003	0.00857121	8.584525e-05	0.10346649999999999
195.386	0.0521914	-0.0002297075	0.00011526400000000001	-0.0004074115	0.00857117	8.582e-05	0.10346649999999999
195.739	0.052191249999999995	-0.000229674	0.00011523450000000001	-0.0004074655	0.00857117	8.57977e-05	0.10346649999999999
196.094	0.0521912	-0.0002296725	0.0001153055	-0.00040742700000000003	0.008571220000000001	8.58231e-05	0.10346649999999999
196.448	0.05219115	-0.000229594	0.00011527750000000001	-0.0004073335	0.00857111	8.583035e-05	0.10346649999999999
196.804	0.052191100000000004	-0.000229611	0.000115228	-0.000407328	0.008571095	8.586264999999999e-05	0.10346649999999999
197.16	0.052191	-0.00022958100000000002	0.00011527400000000001	-0.00040732349999999997	0.008571095	8.582005e-05	0.10346649999999999
197.516	0.052190799999999996	-0.000229626	0.00011528600000000001	-0.0004073175	0.008571084999999999	8.57949e-05	0.10346649999999999
197.873	0.052190749999999994	-0.000229598	0.000115281	-0.000407284	0.00857111	8.575215e-05	0.10346649999999999
198.231	0.052190650000000005	-0.00022958549999999999	0.0001152365	-0.00040725950000000005	0.00857111	8.581924999999999e-05	0.10346649999999999
198.589	0.052190600000000004	-0.00022957400000000002	0.000115308	-0.00040726550000000003	0.008571155	8.579059999999999e-05	0.10346649999999999
198.948	0.05219045	-0.0002295795	0.00011526900000000001	-0.0004073015	0.00857121	8.581025e-05	0.10346649999999999
199.307	0.0521904	-0.00022952349999999999	0.000115251	-0.000407263	0.008571200000000001	8.584814999999999e-05	0.10346649999999999
199.667	0.0521904	-0.0002295095	0.0001152855	-0.0004071775	0.008571269999999999	8.58085e-05	0.10346649999999999


==> anc/alpha2p.dat <==
time_sim_fs,alpha2p_fs_sim,time_sim_Kn5,alpha2p_Kn5,time_anal,alpha2p_anal
0.0,8.03201e-06,0.0,-5.82535e-06,0.0,0.0
0.005347589820359282,1.71265e-05,0.0036429940119760483,1.32494e-05,0.001026475577373781,1.3821819595897216e-07
0.010702335329341318,3.04586e-05,0.007289296407185629,2.8042e-05,0.002052951154747562,5.528710064501784e-07
0.016064221556886228,5.19177e-05,0.010938922155688624,4.70445e-05,0.003079426732121343,1.243953099344455e-06
0.02143323353293413,8.19892e-05,0.014591871257485031,3.45604e-05,0.004105902309495124,2.2114555878530823e-06
0.026809580838323355,0.000121821,0.01824820359281437,4.85789e-05,0.005132377886868904,3.455366030667618e-06
0.03219296407185629,0.000171361,0.021907784431137726,8.17244e-05,0.006158853464242686,4.975668432155653e-06
0.03758368263473054,0.000219714,0.02557065868263473,0.000101251,0.007185329041616467,6.77234324261251e-06
0.0429814371257485,0.000278551,0.029236976047904192,0.000119646,0.008211804618990248,8.845367358568836e-06
0.04838652694610779,0.000344646,0.03290658682634731,0.000144236,0.009238280196364029,1.1194714123154186e-05
0.05379880239520958,0.000423517,0.03657949101796407,0.000186063,0.010264755773737809,1.3820353326516399e-05
0.059218263473053895,0.000496827,0.0402558383233533,0.000234024,0.01129123135111159,1.6722251206297046e-05
0.06464505988023952,0.000582315,0.04393547904191617,0.000268057,0.012317706928485371,1.9900370448162667e-05
0.07007904191616766,0.000682723,0.047618562874251494,0.000323637,0.013344182505859153,2.3354670186391944e-05
0.07552035928143713,0.000857722,0.05130479041916168,0.000378751,0.014370658083232934,2.70851060045188e-05
0.08096886227544911,0.000897277,0.05499461077844312,0.000431297,0.015397133660606716,3.109162993603133e-05
0.0864248502994012,0.00102105,0.05868757485029941,0.000491099,0.016423609237980495,3.5374190465126686e-05
0.09188787425149701,0.00115594,0.062384131736526946,0.00053012,0.01745008481535428,3.9932732527521805e-05
0.09735838323353294,0.00128241,0.06608383233532934,0.000609793,0.018476560392728058,4.476719751131993e-05
0.10283607784431138,0.00143481,0.0697869760479042,0.000685357,0.019503035970101838,4.987752325793309e-05
0.10832110778443114,0.00158411,0.0734935628742515,0.00077372,0.020529511547475617,5.5263644063060435e-05
0.11381362275449103,0.00173932,0.07720344311377246,0.000858878,0.0215559871248494,6.092549067772229e-05
0.11931332335329341,0.00188358,0.08091676646706587,0.000937948,0.02258246270222318,6.686299030935015e-05
0.12482050898203594,0.00205289,0.08463353293413174,0.00101519,0.023608938279596963,7.307606662293233e-05
0.13033488023952097,0.0022359,0.08835359281437126,0.00109862,0.024635413856970743,7.956463974221573e-05
0.1358567365269461,0.00242249,0.09207694610778444,0.00117655,0.025661889434344526,8.632862625096297e-05
0.1413859281437126,0.00261597,0.09580389221556887,0.00125936,0.026688365011718305,9.33679391942657e-05
0.14692260479041916,0.0028124,0.09953413173652696,0.00135357,0.027714840589092085,0.00010068248807991319
0.15246706586826347,0.00288031,0.1032678143712575,0.00147402,0.028741316166465868,0.00010827217887981733
0.1580179640718563,0.00308447,0.10700479041916168,0.00156428,0.029767791743839648,0.00011613691403149277
0.16357634730538922,0.00330715,0.11074520958083833,0.00165152,0.03079426732121343,0.00012427659243959284
0.1691437125748503,0.0036701,0.11448907185628743,0.00173737,0.03182074289858721,0.00013269110947750174
0.1747170658682635,0.00390102,0.11823637724550899,0.00183766,0.03284721847596099,0.0001413803569889814
0.1802979041916168,0.00415784,0.12198697604790419,0.00194187,0.03387369405333478,0.0001503442232898752
0.1858862275449102,0.00440686,0.12574101796407186,0.00205354,0.03490016963070856,0.00015958259316986624
0.1914820359281437,0.00466186,0.12949865269461078,0.00220042,0.035926645208082336,0.00016909534789429182
0.1970868263473054,0.00492222,0.13325958083832337,0.00232648,0.036953120785456116,0.0001788823652060135
0.20269760479041918,0.00524287,0.1370238023952096,0.00245822,0.037979596362829895,0.00018894351932734278
0.20831586826347306,0.00551328,0.14079161676646706,0.00258504,0.039006071940203675,0.00019927868096202171
0.21394161676646709,0.00579648,0.144562874251497,0.00273226,0.04003254751757746,0.0002098877172972602
0.21957634730538922,0.00608086,0.14833757485029941,0.00285549,0.041059023094951234,0.0002207704920058276
0.22521706586826348,0.00637204,0.15211526946107784,0.00298932,0.04208549867232502,0.00023192686524820092
0.23086526946107788,0.00667742,0.15589670658682636,0.00313551,0.0431119742496988,0.00024335669367476711
0.2365224550898204,0.00698949,0.15968263473053895,0.00324906,0.04413844982707259,0.0002550598304280829
0.24218562874251495,0.00730086,0.16347005988023952,0.00341256,0.04516492540444636,0.0002670361251451878
0.24785628742514973,0.00761958,0.16726197604790422,0.00356649,0.04619140098182015,0.00027928542395997346
0.25353592814371256,0.00795208,0.17105838323353295,0.00372644,0.047217876559193926,0.0002918075695056094
0.2592230538922156,0.00827882,0.1748562874251497,0.00390764,0.04824435213656771,0.0003046024009170223
0.2649161676646707,0.00861357,0.17865868263473056,0.00408673,0.049270827713941485,0.0003176697538334312
0.2706182634730539,0.00889884,0.18246407185628744,0.00428154,0.05029730329131527,0.00033100946040093943
0.27632784431137725,0.00924434,0.18627395209580838,0.00445146,0.05132377886868905,0.00034462134927517907
0.28204491017964073,0.00959089,0.1900868263473054,0.00461988,0.05235025444606283,0.00035850524562401376
0.2877694610778443,0.0099437,0.19390269461077844,0.00479672,0.05337673002343661,0.00037266097113029323
0.29350149700598804,0.0103025,0.19772155688622756,0.00498638,0.0544032056008104,0.000387088343994667
0.2992410179640719,0.0106815,0.2015449101796407,0.00517953,0.05542968117818417,0.0004017871789384488
0.30498952095808385,0.011051,0.20537125748502993,0.00533481,0.05645615675555796,0.00041675728720654145
0.3107440119760479,0.0114225,0.20920209580838325,0.00550764,0.057482632332931737,0.0004319984765704096
0.31650748502994014,0.0117836,0.21303443113772458,0.00572871,0.05850910791030552,0.00044751055133111556
0.3222784431137725,0.0121472,0.21687275449101798,0.00593085,0.059535583487679296,0.0004632933123224043
0.3280568862275449,0.0125416,0.22071257485029938,0.00611429,0.06056205906505308,0.0004793465569138456
0.3338428143712575,0.0129328,0.22455688622754494,0.00632296,0.06158853464242686,0.0004956700790140312
0.33963772455089825,0.0133324,0.22840419161676648,0.00652749,0.06261501021980065,0.0005122636690738261
0.345438622754491,0.0137284,0.23225449101796408,0.00674455,0.06364148579717442,0.0005291271140896756
0.351248502994012,0.014124,0.23610928143712576,0.00696184,0.06466796137454821,0.0005462601976069665
0.3570658682634731,0.014537,0.2399670658682635,0.00715028,0.06569443695192198,0.0005636626997234443
0.3628907185628743,0.0149459,0.24382934131736525,0.00736489,0.06672091252929577,0.0005813343970926818
0.3687230538922156,0.0153528,0.24769461077844313,0.0075565,0.06774738810666955,0.0005992750629276074
0.374562874251497,0.0157562,0.251562874251497,0.0077711,0.06877386368404333,0.0006174844670040834
0.3804116766467066,0.0161753,0.25543413173652696,0.0080236,0.06980033926141711,0.0006359623756645435
0.3862679640718563,0.0165941,0.25930988023952095,0.00823551,0.07082681483879089,0.000654708551821679
0.3921317365269461,0.0170204,0.26319011976047907,0.00846871,0.07185329041616467,0.0006737227549621863
0.3980044910179641,0.0174558,0.2670718562874252,0.0087103,0.07287976599353845,0.0006930047411505624
0.40388323353293415,0.0179118,0.27095808383233533,0.0089283,0.07390624157091223,0.0007125542630329615
0.40977095808383235,0.0183487,0.2748488023952096,0.00917351,0.074932717148286,0.0007323710698410985
0.4156661676646707,0.018795,0.27874101796407186,0.00943492,0.07595919272565979,0.0007524549073962145
0.42157035928143716,0.0192345,0.28263922155688626,0.00966796,0.07698566830303358,0.0007728055181130906
0.4274805389221557,0.0196678,0.28653892215568866,0.009902,0.07801214388040735,0.0007934226410041193
0.4333997005988024,0.0201087,0.29044311377245513,0.0101394,0.07903861945778114,0.000814306011683429
0.4393263473053892,0.0205726,0.2943502994011976,0.0103517,0.08006509503515492,0.0008354553623710635
0.4452619760479042,0.0210188,0.2982619760479042,0.0106005,0.08109157061252871,0.0008568704218972142
0.45120508982035934,0.0214695,0.3021766467065868,0.0108374,0.08211804618990247,0.0008785509157065074
0.45715568862275446,0.0219153,0.3060943113772455,0.0111135,0.08314452176727626,0.0009004965658623452
0.46311377245508983,0.0223592,0.3100164670658683,0.0113733,0.08417099734465004,0.0009227070910513016
0.4690808383233533,0.0227912,0.3139416167664671,0.0116419,0.08519747292202383,0.0009451822065875708
0.4750553892215569,0.0232407,0.3178697604790419,0.0118925,0.0862239484993976,0.0009679216244174697
0.48103892215568866,0.0236925,0.32180239520958087,0.0121401,0.08725042407677139,0.0009909250531239964
0.4870299401197605,0.0241369,0.3257395209580839,0.0124179,0.08827689965414517,0.0010141921979314376
0.4930284431137725,0.0245804,0.3296781437125748,0.012649,0.08930337523151896,0.001037722760710038
0.49903443113772455,0.024892,0.33362125748502997,0.0129221,0.09032985080889272,0.0010615164399807111
0.5050494011976048,0.0253375,0.33756886227544913,0.0131919,0.0913563263862665,0.0010855729309198182
0.5110718562874251,0.0257832,0.34151946107784437,0.0134232,0.0923828019636403,0.0011098919253639877
0.5171032934131736,0.0262329,0.3454730538922156,0.0136939,0.09340927754101408,0.0011344731118149978
0.5231422155688623,0.0266809,0.3494311377245509,0.0139871,0.09443575311838785,0.001159316175444704
0.5291886227544911,0.0271206,0.3533922155688623,0.0142833,0.09546222869576164,0.001184420798100031
0.5352440119760479,0.0275662,0.35735628742514974,0.0145097,0.09648870427313543,0.0012097866583080047
0.541306886227545,0.0280158,0.3613248502994012,0.0147767,0.0975151798505092,0.0012354134312808477
0.5473787425149701,0.028464,0.3652979041916168,0.0150283,0.09854165542788297,0.0012613007889211237
0.5534580838323353,0.0289059,0.3692724550898204,0.0153172,0.09956813100525676,0.001287448399826936
0.5595449101796408,0.0293374,0.3732514970059881,0.01559,0.10059460658263054,0.001313855929297181
0.5656407185628742,0.0297849,0.37723502994011976,0.0159023,0.10162108216000432,0.0013405230393368466
0.5717440119760479,0.0302151,0.38122155688622755,0.0161678,0.1026475577373781,0.0013674493886623774
0.5778562874251497,0.0306469,0.3852110778443114,0.0164313,0.10367403331475189,0.001394634632707077
0.5839775449101797,0.0310892,0.3892050898203593,0.016702,0.10470050889212566,0.0014220784236265772
0.5901047904191618,0.0315235,0.39320359281437123,0.0169896,0.10572698446949944,0.00144978041030435
0.5962410179640718,0.0319592,0.3972035928143713,0.0173297,0.10675346004687322,0.00147774023835728
0.6023862275449101,0.0323794,0.40120958083832337,0.0175718,0.10777993562424701,0.0015059575501412798
0.6085389221556886,0.0328023,0.4052170658682635,0.0178638,0.1088064112016208,0.001534431984756969
0.6147005988023952,0.0332014,0.40922904191616766,0.0181726,0.10983288677899457,0.001563163178055396
0.620869760479042,0.033605,0.41324550898203594,0.018479,0.11085936235636834,0.0015921507626438212
0.6270479041916167,0.0340214,0.4172649700598802,0.0188201,0.11188583793374213,0.0016213943678915416
0.6332335329341319,0.0344274,0.42128742514970063,0.0191296,0.11291231351111591,0.0016508936199357803
0.6394281437125748,0.034814,0.42531437125748506,0.0193863,0.11393878908848969,0.0016806481416876153
0.6456302395209581,0.0352198,0.42934431137724555,0.0197045,0.11496526466586347,0.0017106575528379752
0.6518413173652695,0.0356192,0.43337874251497005,0.0200233,0.11599174024323726,0.001740921469863668
0.658059880239521,0.0360124,0.43741616766467073,0.0203317,0.11701821582061105,0.0017714395060334813
0.6642874251497005,0.0364215,0.4414580838323353,0.0206781,0.1180446913979848,0.0018022112714143222
0.6705224550898204,0.0368082,0.4455029940119761,0.0210135,0.11907116697535859,0.0018332363728774128
0.6767664670658683,0.0371921,0.44955089820359284,0.0212745,0.12009764255273238,0.001864514414104533
0.6830194610778444,0.0378602,0.4536032934131736,0.02153,0.12112411813010616,0.0018960449955943244
0.6892799401197606,0.0382222,0.4576601796407186,0.0217894,0.12215059370747994,0.0019278277146686405
0.6955494011976049,0.0385758,0.46172005988023956,0.0221373,0.12317706928485372,0.001959862165478942
0.7018263473053893,0.0389472,0.46578293413173655,0.0224641,0.12420354486222751,0.0019921479390127552
0.7081122754491018,0.0393055,0.4698502994011976,0.0227574,0.1252300204396013,0.0020246846231001753
0.7144071856287425,0.0396526,0.4739206586826347,0.0230452,0.12625649601697506,0.0020574718024204183
0.7207095808383234,0.0399937,0.47799550898203597,0.0233807,0.12728297159434884,0.002090509058508433
0.7270209580838323,0.0403318,0.4820733532934132,0.0236825,0.12830944717172263,0.0021237959697615527
0.7333398203592815,0.040669,0.48615568862275454,0.0239701,0.12933592274909642,0.0021573321114462087
0.7396676646706587,0.0410027,0.4902425149700599,0.0242632,0.13036239832647017,0.0021911170557046876
0.7460044910179642,0.0413259,0.49433083832335334,0.0245983,0.13138887390384396,0.0022251503715619426
0.7523488023952096,0.0417724,0.49842514970059887,0.024882,0.13241534948121775,0.0022594316249324536
0.7587020958083832,0.0420809,0.5025209580838323,0.0252229,0.13344182505859153,0.0022939603786271347
0.7650643712574849,0.0423848,0.506622754491018,0.0255202,0.13446830063596532,0.0023287361923603075
0.771435628742515,0.0426831,0.5107260479041916,0.0257965,0.1354947762133391,0.002363758622756702
0.7778143712574851,0.0429705,0.5148353293413174,0.026109,0.13652125179071287,0.0023990272233585276
0.7842020958083833,0.0432476,0.5189461077844312,0.0264306,0.13754772736808665,0.002434541544632581
0.7905973053892216,0.0435156,0.523062874251497,0.0267892,0.13857420294546044,0.0024703011339774123
0.7970014970059881,0.0437962,0.5271811377245509,0.027051,0.13960067852283423,0.0025063055357305367
0.8034146706586827,0.0440675,0.531303892215569,0.0273215,0.140627154100208,0.0025425542911757014
0.8098368263473054,0.0443297,0.535431137724551,0.0276302,0.14165362967758177,0.002579046938550198
0.8162664670658683,0.0445705,0.539561377245509,0.0279432,0.14268010525495556,0.002615783013052219
0.8227050898203593,0.0448209,0.5436961077844311,0.0282967,0.14370658083232934,0.0026527620468482804
0.8291526946107785,0.045061,0.5478353293413174,0.0286004,0.14473305640970313,0.0026899835690806797
0.8356092814371259,0.0452955,0.5519760479041916,0.0289086,0.1457595319870769,0.0027274471058750024
0.8420733532934132,0.0455214,0.556122754491018,0.0292506,0.14678600756445068,0.002765152180347695
0.8485479041916169,0.0457406,0.5602724550898204,0.0295399,0.14781248314182446,0.002803098312613665
0.8550299401197605,0.0458841,0.5644251497005989,0.029831,0.14883895871919825,0.002841285019793943
0.8615194610778444,0.0460945,0.5685823353293413,0.030122,0.149865434296572,0.0028797118160234
0.8680194610778443,0.0463003,0.5727425149700599,0.0304743,0.15089190987394582,0.0029183782124584915
0.8745269461077845,0.0464956,0.5769071856287425,0.0308077,0.15191838545131958,0.002957283717285069
0.8810449101796407,0.0466826,0.5810763473053893,0.0310857,0.15294486102869337,0.0029964278357262437
0.8875703592814371,0.0468613,0.585248502994012,0.0313913,0.15397133660606716,0.00303581007005028
0.8941032934131737,0.0470369,0.5894236526946108,0.0316948,0.15499781218344094,0.0030754299195785498
0.9006467065868264,0.0472,0.5936032934131736,0.0320417,0.1560242877608147,0.0031152868806935395
0.9071991017964072,0.0473586,0.5977874251497006,0.0323598,0.15705076333818851,0.003155380446846889
0.9137589820359282,0.047495,0.6019745508982036,0.0326258,0.15807723891556227,0.003195710108567502
0.9203278443113773,0.0476495,0.6061661676646707,0.0328983,0.15910371449293606,0.003236275353469678
0.9269056886227545,0.0475885,0.6103607784431138,0.0331811,0.16013019007030985,0.003277075666261316
0.9334925149700599,0.0477196,0.614559880239521,0.0334299,0.1611566656476836,0.0033181105287521523
0.9400883233532935,0.0478435,0.6187634730538922,0.0337328,0.16218314122505742,0.0033593794198620505
0.9466931137724551,0.0479688,0.6229685628742515,0.0340394,0.16320961680243118,0.003400881815629329
0.9533053892215569,0.0480818,0.6271796407185629,0.0343593,0.16423609237980494,0.003442617189219161
0.959928143712575,0.0481827,0.6313937125748503,0.0346523,0.16526256795717875,0.003484585010932001
0.966558383233533,0.0482233,0.6356122754491018,0.0349466,0.1662890435345525,0.003526784748212051
0.9731991017964072,0.0485653,0.6398338323353294,0.0352207,0.1673155191119263,0.0035692158656558063
0.9798473053892216,0.0486481,0.644059880239521,0.0355909,0.16834199468930008,0.0036118778250206073
0.9865044910179641,0.0487044,0.6482889221556887,0.0359239,0.16936847026667387,0.003654770085233283
0.9931721556886227,0.0487647,0.6525224550898204,0.0361282,0.17039494584404766,0.0036978921023987964
0.9998473053892216,0.04885,0.6567589820359282,0.0364437,0.17142142142142144,0.0037412433298089722
1.0065314371257486,0.0489188,0.6610014970059881,0.0367198,0.1724478969987952,0.0037848232179512435
1.0132245508982036,0.0489577,0.6652455089820359,0.0370414,0.173474372576169,0.0038286312145174813
1.0199266467065868,0.0489916,0.669494011976048,0.0372762,0.17450084815354278,0.003872666764412811
1.0266377245508982,0.0490311,0.673747005988024,0.0375886,0.17552732373091653,0.003916929309764546
1.0333577844311377,0.0491112,0.6780044910179641,0.0378625,0.17655379930829035,0.003961418289931116
1.0400868263473053,0.0491295,0.6822649700598803,0.0380785,0.1775802748856641,0.004006133141511051
1.0468248502994013,0.0491526,0.6865284431137725,0.0383702,0.17860675046303792,0.00405107329835204
,,0.6907964071856287,0.0386571,0.17963322604041168,0.004096238191559983
,,0.6950688622754492,0.0389112,0.18065970161778544,0.00414162724950814
,,0.6993458083832336,0.0392103,0.18168617719515925,0.00418723989784631
,,0.703625748502994,0.0394739,0.182712652772533,0.004233075559510018
,,0.7079086826347306,0.0396642,0.1837391283499068,0.004279133654729804
,,0.7121961077844311,0.03998,0.1847656039272806,0.004325413601040531
,,0.7164880239520958,0.0402286,0.18579207950465434,0.0043719148132907145
,,0.7207844311377246,0.0405064,0.18681855508202816,0.004418636703651954
,,0.7250838323353294,0.0407786,0.18784503065940192,0.004465578681628339
,,0.7293862275449102,0.0409389,0.1888715062367757,0.004512740154065963
,,0.7336946107784432,0.0412152,0.1898979818141495,0.004560120525162442
,,0.7380044910179642,0.0413982,0.19092445739152328,0.004607719196476488
,,0.7423203592814372,0.0416174,0.19195093296889704,0.004655535566937532
,,0.7466392215568862,0.0418908,0.19297740854627085,0.00470356903285538
,,0.7509625748502994,0.0421021,0.1940038841236446,0.004751818987929929
,,0.7552889221556887,0.0423004,0.1950303597010184,0.004800284823260903
,,0.7596197604790419,0.0426316,0.19605683527839218,0.004848965927357657
,,0.7639550898203593,0.0429028,0.19708331085576594,0.004897861686149005
,,0.7682934131736527,0.0431992,0.19810978643313976,0.00494697148299311
,,0.7726362275449101,0.0434058,0.19913626201051352,0.004996294698687382
,,0.7769835329341317,0.043712,0.20016273758788727,0.0050458307114784814
,,0.7813338323353294,0.0439358,0.2011892131652611,0.005095578897072282
,,0.785688622754491,0.0442154,0.20221568874263485,0.005145538628643946
,,0.7900464071856288,0.0443648,0.20324216432000863,0.0051957092768480225
,,0.7944086826347306,0.0446495,0.20426863989738242,0.005246090209828552
,,0.7987754491017964,0.0448224,0.2052951154747562,0.005296680793229271
,,0.8031467065868264,0.045021,0.20632159105213,0.005347480390203821
,,0.8075209580838324,0.0452584,0.20734806662950378,0.005398488361425987
,,0.8118997005988025,0.0454775,0.20837454220687754,0.005449704065100027
,,0.8162814371257485,0.0456672,0.20940101778425133,0.005501126856971008
,,0.8206676646706587,0.0458425,0.2104274933616251,0.005552756090335171
,,0.8250583832335329,0.0460666,0.21145396893899887,0.005604591116050372
,,0.8294520958083833,0.0462433,0.21248044451637269,0.005656631282546533
,,0.8338517964071857,0.0464606,0.21350692009374644,0.005708875935836171
,,0.8382529940119761,0.0467243,0.21453339567112026,0.005761324419524918
,,0.8426601796407186,0.0469848,0.21555987124849402,0.005813976074822106
,,0.8470703592814371,0.0471964,0.21658634682586778,0.005866830240551422
,,0.8514850299401198,0.0474197,0.2176128224032416,0.00591988625316154
,,0.8559026946107785,0.047538,0.21863929798061535,0.005973143446736852
,,0.8603263473053893,0.0478221,0.21966577355798914,0.00602660115300819
,,0.8647529940119761,0.0480494,0.22069224913536292,0.006080258701363642
,,0.8691826347305389,0.0482438,0.22171872471273668,0.006134115418859335
,,0.8736182634730539,0.0483761,0.2227452002901105,0.0061881706302303364
,,0.878056886227545,0.0485392,0.22377167586748425,0.006242423657901523
,,0.882498502994012,0.0486734,0.22479815144485804,0.006296873821998557
,,0.8869461077844312,0.0488336,0.22582462702223183,0.006351520440358823
,,0.8913967065868263,0.048978,0.22685110259960561,0.006406362828542479
,,0.8958517964071856,0.0491771,0.22787757817697937,0.006461400299843493
,,0.9003098802395211,0.0493322,0.2289040537543532,0.006516632165300747
,,0.9047724550898204,0.049579,0.22993052933172695,0.006572057733709162
,,0.9092395209580838,0.049763,0.2309570049091007,0.006627676311630858
,,0.9137110778443114,0.0499065,0.23198348048647452,0.006683487203406383
,,0.918185628742515,0.0500021,0.23300995606384828,0.006739489711165934
,,0.9226646706586827,0.0501724,0.2340364316412221,0.0067956831348406355
,,0.9271482035928144,0.0502315,0.23506290721859585,0.006852066772173876
,,0.9316362275449102,0.0503858,0.2360893827959696,0.006908639918732654
,,0.9361272455089821,0.0505677,0.23711585837334342,0.006965401867918948
,,0.9406227544910181,0.0506886,0.23814233395071718,0.00702235191098118
,,0.945122754491018,0.0507748,0.23916880952809097,0.007079489337025634
,,0.9496272455089821,0.0509231,0.24019528510546476,0.007136813433027982
,,0.9541347305389222,0.0511027,0.24122176068283854,0.007194323483844817
,,0.9586467065868264,0.0512617,0.24224823626021233,0.007252018772225205
,,0.9631631736526947,0.0513342,0.2432747118375861,0.007309898578822306
,,0.9676826347305391,0.0514868,0.24430118741495987,0.007367962182204997
,,0.9722065868263474,0.0516089,0.24532766299233366,0.0074262088588695615
,,0.9767350299401197,0.0518056,0.24635413856970745,0.007484637883251397
,,0.9812679640718563,0.0518756,0.2473806141470812,0.007543248527736725
,,0.9858038922155689,0.0520005,0.24840708972445502,0.007602040062674427
,,0.9903458083832335,0.0521446,0.24943356530182878,0.007661011756387791
,,0.9948907185628744,0.0522285,0.2504600408792026,0.00772016287518641
,,0.9994401197604791,0.0523535,0.2514865164565763,0.007779492683378018
,,1.00399251497006,0.0524446,0.2525129920339501,0.007839000443280439
,,1.0085494011976048,0.0526105,0.2535394676113239,0.007898685415233496
,,1.0131107784431137,0.0527063,0.2545659431886977,0.007958546857611014
,,1.0176766467065868,0.0527388,0.25559241876607147,0.008018584026832818
,,1.022247005988024,0.052868,0.25661889434344526,0.008078796177376783
,,1.0268203592814371,0.0529919,0.25764536992081905,0.008139182561790893
,,1.0313997005988025,0.0530081,0.25867184549819283,0.008199742430705368
,,1.0359820359281438,0.0530992,0.2596983210755666,0.008260475032844798
,,1.0405673652694611,0.053172,0.26072479665294035,0.008321379615040302
,,1.0451586826347306,0.0532085,0.2617512722303142,0.008382455422241739
,,,,0.2627777478076879,0.008443701697529931
,,,,0.2638042233850617,0.008505117682128941
,,,,0.2648306989624355,0.008566702615418368
,,,,0.2658571745398093,0.008628455734945653
,,,,0.26688365011718307,0.008690376276438438
,,,,0.26791012569455686,0.008752463473816986
,,,,0.26893660127193064,0.00881471655920654
,,,,0.26996307684930443,0.00887713476294981
,,,,0.2709895524266782,0.008939717313619434
,,,,0.27201602800405195,0.009002463438030467
,,,,0.27304250358142573,0.009065372361252941
,,,,0.2740689791587995,0.0091284433066244
,,,,0.2750954547361733,0.009191675495762499
,,,,0.2761219303135471,0.009255068148577633
,,,,0.2771484058909209,0.009318620483285543
,,,,0.27817488146829467,0.009382331716420039
,,,,0.27920135704566845,0.009446201062845662
,,,,0.2802278326230422,0.009510227735770425
,,,,0.281254308200416,0.00957441094675858
,,,,0.28228078377778976,0.009638749905743359
,,,,0.28330725935516354,0.009703243821039839
,,,,0.28433373493253733,0.009767891899357716
,,,,0.2853602105099111,0.009832693345814209
,,,,0.2863866860872849,0.00989764736394692
,,,,0.2874131616646587,0.009962753155726756
,,,,0.2884396372420325,0.010028009921570852
,,,,0.28946611281940626,0.010093416860355559
,,,,0.29049258839678005,0.010158973169429396
,,,,0.2915190639741538,0.010224678044626082
,,,,0.2925455395515276,0.010290530680277557
,,,,0.29357201512890135,0.010356530269227057
,,,,0.29459849070627514,0.010422676002842166
,,,,0.2956249662836489,0.010488967071027958
,,,,0.2966514418610227,0.010555402662240098
,,,,0.2976779174383965,0.010621981963498004
,,,,0.2987043930157703,0.010688704160398015
,,,,0.299730868593144,0.010755568437126602
,,,,0.30075734417051786,0.010822573976473559
,,,,0.30178381974789165,0.010889719959845277
,,,,0.3028102953252654,0.010957005567277972
,,,,0.30383677090263916,0.011024429977451006
,,,,0.304863246480013,0.011091992367700143
,,,,0.30588972205738674,0.011159691914030916
,,,,0.3069161976347605,0.011227527791131961
,,,,0.3079426732121343,0.011295499172388375
,,,,0.30896914878950804,0.011363605229895086
,,,,0.3099956243668819,0.011431845134470327
,,,,0.31102209994425567,0.011500218055668955
,,,,0.3120485755216294,0.011568723161795991
,,,,0.3130750510990032,0.011637359619920027
,,,,0.31410152667637703,0.011706126595886737
,,,,0.31512800225375076,0.011775023254332346
,,,,0.31615447783112455,0.011844048758697184
,,,,0.31718095340849833,0.011913202271239215
,,,,0.3182074289858721,0.011982482953047546
,,,,0.3192339045632459,0.01205188996405605
,,,,0.3202603801406197,0.012121422463056942
,,,,0.3212868557179935,0.01219107960771437
,,,,0.3223133312953672,0.01226086055457804
,,,,0.323339806872741,0.01233076445909686
,,,,0.32436628245011484,0.012400790475632579
,,,,0.32539275802748857,0.012470937757473474
,,,,0.32641923360486236,0.01254120545684802
,,,,0.32744570918223614,0.012611592724938574
,,,,0.3284721847596099,0.012682098711895127
,,,,0.3294986603369837,0.01275272256684901
,,,,0.3305251359143575,0.0128234634379266
,,,,0.33155161149173124,0.012894320472263155
,,,,0.332578087069105,0.012965292816016522
,,,,0.33360456264647886,0.013036379614380917
,,,,0.3346310382238526,0.01310758001160075
,,,,0.3356575138012264,0.013178893150984436
,,,,0.33668398937860017,0.013250318174918174
,,,,0.337710464955974,0.013321854224879815
,,,,0.33873694053334774,0.013393500441452679
,,,,0.33976341611072153,0.013465255964339467
,,,,0.3407898916880953,0.013537119932376027
,,,,0.34181636726546905,0.013609091483545341
,,,,0.3428428428428429,0.013681169754991339
,,,,0.3438693184202167,0.013753353883032818
,,,,0.3448957939975904,0.013825643003177356
,,,,0.3459222695749642,0.013898036250135233
,,,,0.346948745152338,0.013970532757833325
,,,,0.34797522072971176,0.014043131659429097
,,,,0.34900169630708555,0.014115832087324505
,,,,0.35002817188445934,0.01418863317317994
,,,,0.35105464746183307,0.014261534047928228
,,,,0.35208112303920686,0.014334533841788597
,,,,0.3531075986165807,0.014407631684280584
,,,,0.3541340741939545,0.014480826704238132
,,,,0.3551605497713282,0.014554118029823485
,,,,0.356187025348702,0.01462750478854124
,,,,0.35721350092607584,0.01470098610725231
,,,,0.3582399765034496,0.014774561112187947
,,,,0.35926645208082336,0.014848228928963826
,,,,0.36029292765819715,0.014921988682593937
,,,,0.3613194032355709,0.014995839497504727
,,,,0.3623458788129447,0.015069780497549042
,,,,0.3633723543903185,0.015143810806020234
,,,,0.36439882996769224,0.015217929545666161
,,,,0.365425305545066,0.015292135838703225
,,,,0.3664517811224398,0.01536642880683044
,,,,0.3674782566998136,0.01544080757124349
,,,,0.3685047322771874,0.015515271252648715
,,,,0.3695312078545612,0.015589818971277265
,,,,0.3705576834319349,0.01566444984689907
,,,,0.3715841590093087,0.01573916299883695
,,,,0.37261063458668253,0.015813957545980674
,,,,0.3736371101640563,0.015888832606800983
,,,,0.37466358574143005,0.015963787299363687
,,,,0.37569006131880384,0.01603882074134371
,,,,0.3767165368961777,0.016113932050039203
,,,,0.3777430124735514,0.016189120342385493
,,,,0.3787694880509252,0.016264384734969307
,,,,0.379795963628299,0.01633972434404267
,,,,0.3808224392056727,0.016415138285537086
,,,,0.38184891478304656,0.016490625675077558
,,,,0.38287539036042034,0.016566185627996634
,,,,0.3839018659377941,0.01664181725934847
,,,,0.38492834151516786,0.016717519683922894
,,,,0.3859548170925417,0.016793292016259447
,,,,0.38698129266991543,0.016869133370661447
,,,,0.3880077682472892,0.016945042861210013
,,,,0.389034243824663,0.017021019601778143
,,,,0.3900607194020368,0.01709706270604468
,,,,0.3910871949794106,0.017173171287508435
,,,,0.39211367055678437,0.017249344459502172
,,,,0.39314014613415815,0.017325581335206574
,,,,0.3941666217115319,0.017401881027664403
,,,,0.39519309728890567,0.01747824264979439
,,,,0.3962195728662795,0.017554665314405294
,,,,0.39724604844365324,0.01763114813420989
,,,,0.39827252402102703,0.01770769022183893
,,,,0.3992989995984008,0.017784290689855268
,,,,0.40032547517577455,0.017860948650767615
,,,,0.4013519507531484,0.01793766321704473
,,,,0.4023784263305222,0.018014433501129235
,,,,0.4034049019078959,0.018091258615451654
,,,,0.4044313774852697,0.018168137672444344
,,,,0.40545785306264354,0.018245069784555416
,,,,0.40648432864001727,0.018322054064262648
,,,,0.40751080421739105,0.018399089624087473
,,,,0.40853727979476484,0.018476175576608814
,,,,0.4095637553721387,0.018553311034477066
,,,,0.4105902309495124,0.018630495110427886
,,,,0.4116167065268862,0.01870772691729613
,,,,0.41264318210426,0.018785005568029766
,,,,0.4136696576816337,0.01886233017570362
,,,,0.41469613325900756,0.018939699853533318
,,,,0.41572260883638135,0.019017113714889046
,,,,0.4167490844137551,0.019094570873309413
,,,,0.41777555999112886,0.019172070442515277
,,,,0.41880203556850265,0.01924961153642345
,,,,0.4198285111458764,0.01932719326916059
,,,,0.4208549867232502,0.01940481475507689
,,,,0.421881462300624,0.019482475108759813
,,,,0.42290793787799774,0.019560173445047912
,,,,0.42393441345537153,0.019637908879044482
,,,,0.42496088903274537,0.019715680526131315
,,,,0.42598736461011916,0.019793487501982347
,,,,0.4270138401874929,0.019871328922577314
,,,,0.4280403157648667,0.0199492039042155
,,,,0.4290667913422405,0.020027111563529307
,,,,0.43009326691961425,0.020105051017497884
,,,,0.43111974249698803,0.020183021383460755
,,,,0.4321462180743618,0.02026102177913141
,,,,0.43317269365173555,0.020339051322610848
,,,,0.4341991692291094,0.02041710913240116
,,,,0.4352256448064832,0.02049519432741904
,,,,0.4362521203838569,0.020573306027009335
,,,,0.4372785959612307,0.020651443350958497
,,,,0.4383050715386045,0.020729605419508086
,,,,0.43933154711597827,0.020807791353368202
,,,,0.44035802269335206,0.02088600027373098
,,,,0.44138449827072584,0.020964231302283923
,,,,0.4424109738480996,0.021042483561223343
,,,,0.44343744942547336,0.02112075617326772
,,,,0.4444639250028472,0.02119904826167108
,,,,0.445490400580221,0.02127735895023627
,,,,0.4465168761575947,0.02135568736332831
,,,,0.4475433517349685,0.021434032625887656
,,,,0.44856982731234235,0.02151239386344347
,,,,0.4495963028897161,0.021590770202126807
,,,,0.45062277846708987,0.021669160768683908
,,,,0.45164925404446365,0.02174756469048934
,,,,0.4526757296218374,0.02182598109555915
,,,,0.45370220519921123,0.02190440911256402
,,,,0.454728680776585,0.02198284787084239
,,,,0.45575515635395875,0.022061296500413524
,,,,0.45678163193133253,0.022139754131990586
,,,,0.4578081075087064,0.022218219896993657
,,,,0.4588345830860801,0.022296692927562752
,,,,0.4598610586634539,0.022375172356570806
,,,,0.4608875342408277,0.022453657317636645
,,,,0.4619140098182014,0.02253214694513785
,,,,0.46294048539557525,0.022610640374223733
,,,,0.46396696097294904,0.02268913674082815
,,,,0.4649934365503228,0.022767635181682344
,,,,0.46601991212769656,0.022846134834327802
,,,,0.46704638770507034,0.022924634837128973
,,,,0.4680728632824442,0.02300313432928609
,,,,0.4690993388598179,0.023081632450847826
,,,,0.4701258144371917,0.02316012834272401
,,,,0.4711522900145655,0.02323862114669833
,,,,0.4721787655919392,0.023317110005440858
,,,,0.47320524116931306,0.02339559406252077
,,,,0.47423171674668685,0.023474072462418786
,,,,0.4752581923240606,0.023552544350539845
,,,,0.47628466790143437,0.02363100887322547
,,,,0.4773111434788082,0.02370946517776631
,,,,0.47833761905618194,0.023787912412414573
,,,,0.4793640946335557,0.02386634972639638
,,,,0.4803905702109295,0.023944776269924178
,,,,0.48141704578830335,0.024023191194209027
,,,,0.4824435213656771,0.02410159365147299
,,,,0.4834699969430509,0.02417998279496124
,,,,0.48449647252042466,0.024258357778954423
,,,,0.4855229480977984,0.02433671775878076
,,,,0.4865494236751722,0.024415061890828305
,,,,0.487575899252546,0.024493389332556917
,,,,0.48860237482991975,0.024571699242510448
,,,,0.48962885040729354,0.024649990780328774
,,,,0.4906553259846673,0.024728263106759733
,,,,0.49168180156204105,0.024806515383671155
,,,,0.4927082771394149,0.02488474677406279
,,,,0.4937347527167887,0.024962956442078167
,,,,0.4947612282941624,0.02504114355301646
,,,,0.4957877038715362,0.025119307273344285
,,,,0.49681417944891004,0.025197446770707482
,,,,0.4978406550262838,0.025275561213942855
,,,,0.49886713060365756,0.025353649773089838
,,,,0.49989360618103135,0.02543171161940219
,,,,0.5009200817584052,0.025509745925359487
,,,,0.5019465573357789,0.025587751864678866
,,,,0.5029730329131527,0.0256657286123264
,,,,0.5039995084905265,0.02574367534452864
,,,,0.5050259840679002,0.025821591238784046
,,,,0.506052459645274,0.02589947547387436
,,,,0.5070789352226478,0.02597732722987603
,,,,0.5081054108000216,0.026055145688171397
,,,,0.5091318863773954,0.02613293003146006
,,,,0.5101583619547692,0.026210679443770077
,,,,0.5111848375321429,0.026288393110469082
,,,,0.5122113131095167,0.026366070218275476
,,,,0.5132377886868905,0.026443709955269484
,,,,0.5142642642642643,0.02652131151090418
,,,,0.5152907398416381,0.0265988740760165
,,,,0.5163172154190119,0.02667639684283815
,,,,0.5173436909963857,0.026753879005006566
,,,,0.5183701665737594,0.02683131975757566
,,,,0.5193966421511332,0.026908718297026707
,,,,0.520423117728507,0.026986073821279086
,,,,0.5214495933058807,0.02706338552970088
,,,,0.5224760688832545,0.027140652623119713
,,,,0.5235025444606284,0.02721787430383318
,,,,0.5245290200380021,0.027295049775619456
,,,,0.5255554956153758,0.027372178243747863
,,,,0.5265819711927496,0.027449258914989224
,,,,0.5276084467701234,0.027526290997626306
,,,,0.5286349223474972,0.02760327370146419
,,,,0.529661397924871,0.027680206237840507
,,,,0.5306878735022448,0.027757087819635786
,,,,0.5317143490796186,0.027833917661283483
,,,,0.5327408246569924,0.02791069497878029
,,,,0.5337673002343661,0.027987418989696103
,,,,0.5347937758117399,0.028064088913184116
,,,,0.5358202513891137,0.028140703969990744
,,,,0.5368467269664875,0.028217263382465576
,,,,0.5378732025438613,0.02829376637457125
,,,,0.5388996781212351,0.028370212171893228
,,,,0.5399261536986089,0.028446600001649613
,,,,0.5409526292759825,0.028522929092700718
,,,,0.5419791048533564,0.028599198675558872
,,,,0.5430055804307302,0.02867540798239789
,,,,0.5440320560081039,0.02875155624706261
,,,,0.5450585315854777,0.02882764270507841
,,,,0.5460850071628515,0.028903666593660577
,,,,0.5471114827402253,0.028979627151723652
,,,,0.548137958317599,0.029055523619890732
,,,,0.5491644338949728,0.029131355240502737
,,,,0.5501909094723466,0.02920712125762746
,,,,0.5512173850497204,0.029282820917068877
,,,,0.5522438606270942,0.029358453466375948
,,,,0.553270336204468,0.029434018154851842
,,,,0.5542968117818418,0.02950951423356268
,,,,0.5553232873592155,0.029584940955346504
,,,,0.5563497629365893,0.029660297574822025
,,,,0.5573762385139631,0.02973558334839733
,,,,0.5584027140913369,0.029810797534278694
,,,,0.5594291896687107,0.029885939392479025
,,,,0.5604556652460844,0.029961008184826412
,,,,0.5614821408234583,0.030036003174972823
,,,,0.562508616400832,0.0301109236284022
,,,,0.5635350919782057,0.030185768812438993
,,,,0.5645615675555795,0.03026053799625647
,,,,0.5655880431329534,0.03033523045088479
,,,,0.5666145187103271,0.030409845449219233
,,,,0.5676409942877009,0.030484382266028297
,,,,0.5686674698650747,0.030558840177961656
,,,,0.5696939454424484,0.03063321846355806
,,,,0.5707204210198222,0.030707516403253345
,,,,0.571746896597196,0.03078173327938811
,,,,0.5727733721745698,0.03085586837621544
,,,,0.5737998477519436,0.030929920979908664
,,,,0.5748263233293174,0.031003890378568853
,,,,0.5758527989066912,0.03107777586223239
,,,,0.576879274484065,0.031151576722878337
,,,,0.5779057500614387,0.031225292254435887
,,,,0.5789322256388125,0.03129892175279164
,,,,0.5799587012161862,0.031372464515796776
,,,,0.5809851767935601,0.031445919843274266
,,,,0.5820116523709339,0.0315192870370259
,,,,0.5830381279483076,0.0315925654008393
,,,,0.5840646035256813,0.031665754240494864
,,,,0.5850910791030552,0.03173885286377254
,,,,0.5861175546804289,0.031811860580458665
,,,,0.5871440302578027,0.031884776702352645
,,,,0.5881705058351765,0.031957600543273505
,,,,0.5891969814125503,0.0320303314190665
,,,,0.5902234569899241,0.03210296864760955
,,,,0.5912499325672979,0.032175511548819515
,,,,0.5922764081446716,0.03224795944465865
,,,,0.5933028837220454,0.03232031165914073
,,,,0.5943293592994192,0.03239256751833711
,,,,0.595355834876793,0.032464726350382944
,,,,0.5963823104541668,0.032536787485482985
,,,,0.5974087860315406,0.03260875025591752
,,,,0.5984352616089144,0.03268061399604827
,,,,0.599461737186288,0.032752378042323914
,,,,0.6004882127636619,0.03282404173328588
,,,,0.6015146883410357,0.032895604409573787
,,,,0.6025411639184094,0.03296706541393096
,,,,0.6035676394957833,0.033038424091209766
,,,,0.6045941150731571,0.03310967978837688
,,,,0.6056205906505308,0.03318083185451856
,,,,0.6066470662279047,0.03325187964084559
,,,,0.6076735418052783,0.03332282250069849
,,,,0.6087000173826521,0.033393659789552325
,,,,0.609726492960026,0.03346439086502151
,,,,0.6107529685373997,0.033535015086864614
,,,,0.6117794441147735,0.033605531816989005
,,,,0.6128059196921473,0.033675940419455395
,,,,0.613832395269521,0.0337462402604823
,,,,0.6148588708468948,0.033816430708450355
,,,,0.6158853464242686,0.033886511133906734
,,,,0.6169118220016424,0.03395648090956913
,,,,0.6179382975790161,0.03402633941033002
,,,,0.61896477315639,0.0340960860132605
,,,,0.6199912487337638,0.03416572009761427
,,,,0.6210177243111374,0.03423524104483138
,,,,0.6220441998885113,0.03430464823854195
,,,,0.623070675465885,0.03437394106456967
,,,,0.6240971510432588,0.03444311891093539
,,,,0.6251236266206327,0.03451218116786048
,,,,0.6261501021980064,0.034581127227770056
,,,,0.6271765777753802,0.03464995648529623
,,,,0.6282030533527541,0.03471866833728114
,,,,0.6292295289301277,0.03478726218277996
,,,,0.6302560045075015,0.03485573742306368
,,,,0.6312824800848753,0.034924093461622015
,,,,0.6323089556622491,0.034992329704165895
,,,,0.6333354312396228,0.035060445558630096
,,,,0.6343619068169967,0.03512844043517572
,,,,0.6353883823943705,0.035196313746192365
,,,,0.6364148579717442,0.035264064906300525
,,,,0.637441333549118,0.03533169333235353
,,,,0.6384678091264918,0.03539919844343966
,,,,0.6394942847038656,0.03546657966088398
,,,,0.6405207602812394,0.035533836408249996
,,,,0.6415472358586131,0.03560096811134157
,,,,0.642573711435987,0.035667974198204146
,,,,0.6436001870133607,0.03573485409912638
,,,,0.6446266625907344,0.03580160724664133
,,,,0.6456531381681083,0.035868233075527695
,,,,0.646679613745482,0.03593473102281082
,,,,0.6477060893228558,0.036001100527763716
,,,,0.6487325649002297,0.03606734103190777
,,,,0.6497590404776034,0.03613345197901352
,,,,0.6507855160549771,0.03619943281510122
,,,,0.651811991632351,0.03626528298844122
,,,,0.6528384672097247,0.03633100194955443
,,,,0.6538649427870985,0.03639658915121231
,,,,0.6548914183644723,0.036462044048437114
,,,,0.6559178939418461,0.03652736609850176
,,,,0.6569443695192198,0.03659255476092961
,,,,0.6579708450965936,0.03665760949749424
,,,,0.6589973206739674,0.03672252977221881
,,,,0.6600237962513411,0.036787315051375724
,,,,0.661050271828715,0.03685196480348569
,,,,0.6620767474060888,0.036916478499316965
,,,,0.6631032229834625,0.03698085561188434
,,,,0.6641296985608364,0.03704509561644803
,,,,0.66515617413821,0.03710919799051237
,,,,0.6661826497155838,0.037173162213824426
,,,,0.6672091252929577,0.03723698776837244
,,,,0.6682356008703314,0.037300674138384136
,,,,0.6692620764477052,0.03736422081032489
,,,,0.670288552025079,0.03742762727289575
,,,,0.6713150276024528,0.0374908930170312
,,,,0.6723415031798267,0.037554017535897155
,,,,0.6733679787572003,0.03761700032488821
,,,,0.6743944543345741,0.03767984088162532
,,,,0.675420929911948,0.03774253870595294
,,,,0.6764474054893217,0.03780509329993618
,,,,0.6774738810666955,0.03786750416785777
,,,,0.6785003566440693,0.03792977081621495
,,,,0.6795268322214431,0.037991892753715915
,,,,0.6805533077988167,0.03805386949127663
,,,,0.6815797833761906,0.03811570054201685
,,,,0.6826062589535644,0.03817738542125653
,,,,0.6836327345309381,0.038238923646511734
,,,,0.684659210108312,0.03830031473749051
,,,,0.6856856856856858,0.03836155821608851
,,,,0.6867121612630595,0.03842265360638472
,,,,0.6877386368404333,0.03848360043463658
,,,,0.688765112417807,0.0385443982292752
,,,,0.6897915879951808,0.03860504652090055
,,,,0.6908180635725547,0.038665544842276155
,,,,0.6918445391499284,0.03872589272832368
,,,,0.6928710147273022,0.03878608971611764
,,,,0.693897490304676,0.03884613534487954
,,,,0.6949239658820497,0.03890602915597209
,,,,0.6959504414594235,0.03896577069289307
,,,,0.6969769170367973,0.039025359501269216
,,,,0.6980033926141711,0.03908479512884971
,,,,0.6990298681915448,0.03914407712549967
,,,,0.7000563437689187,0.03920320504319321
,,,,0.7010828193462925,0.039262178436006656
,,,,0.7021092949236661,0.039320996860111194
,,,,0.70313577050104,0.03937965987376568
,,,,0.7041622460784137,0.039438167037308916
,,,,0.7051887216557875,0.03949651791315204
,,,,0.7062151972331614,0.03955471206577047
,,,,0.7072416728105351,0.03961274906169586
,,,,0.708268148387909,0.03967062846950759
,,,,0.7092946239652826,0.03972834985982434
,,,,0.7103210995426564,0.03978591280529536
,,,,0.7113475751200303,0.03984331688059132
,,,,0.712374050697404,0.03990056166239528
,,,,0.7134005262747778,0.0399576467293933
,,,,0.7144270018521517,0.040014571662264714
,,,,0.7154534774295254,0.04007133604367238
,,,,0.7164799530068992,0.040127939458252736
,,,,0.7175064285842729,0.04018438149260531
,,,,0.7185329041616467,0.04024066173528249
,,,,0.7195593797390204,0.04029677977677861
,,,,0.7205858553163943,0.04035273520951916
,,,,0.7216123308937681,0.04040852762784953
,,,,0.7226388064711418,0.04046415662802372
,,,,0.7236652820485157,0.04051962180819256
,,,,0.7246917576258894,0.040574922768391954
,,,,0.7257182332032631,0.040630059110530824
,,,,0.726744708780637,0.040685030438378705
,,,,0.7277711843580107,0.040739836357553065
,,,,0.7287976599353845,0.040794476475506714
,,,,0.7298241355127584,0.04084895040151454
,,,,0.730850611090132,0.04090325774666023
,,,,0.7318770866675058,0.040957398123822715
,,,,0.7329035622448796,0.041011371147662394
,,,,0.7339300378222534,0.041065176434606894
,,,,0.7349565133996272,0.04111881360283694
,,,,0.735982988977001,0.041172282272271536
,,,,0.7370094645543748,0.041225582064553186
,,,,0.7380359401317484,0.04127871260303281
,,,,0.7390624157091223,0.04133167351275426
,,,,0.7400888912864961,0.041384464420438624
,,,,0.7411153668638698,0.04143708495446834
,,,,0.7421418424412437,0.041489534744870896
,,,,0.7431683180186174,0.04154181342330234
,,,,0.7441947935959913,0.04159392062303052
,,,,0.7452212691733651,0.041645855978917914
,,,,0.7462477447507387,0.041697619127404315
,,,,0.7472742203281126,0.04174920970648916
,,,,0.7483006959054864,0.04180062735571353
,,,,0.7493271714828601,0.041851871716141936
,,,,0.750353647060234,0.04190294243034376
,,,,0.7513801226376077,0.0419538391423743
,,,,0.7524065982149815,0.04200456149775572
,,,,0.7534330737923554,0.04205510914345751
,,,,0.754459549369729,0.04210548172787667
,,,,0.7554860249471028,0.04215567890081762
,,,,0.7565125005244766,0.04220570031347181
,,,,0.7575389761018504,0.042255545618396846
,,,,0.7585654516792242,0.04230521446949558
,,,,0.759591927256598,0.04235470652199453
,,,,0.7606184028339718,0.04240402143242226
,,,,0.7616448784113454,0.0424531588585872
,,,,0.7626713539887193,0.042502118459555344
,,,,0.7636978295660931,0.04255089989562737
,,,,0.7647243051434668,0.042599502828315663
,,,,0.7657507807208407,0.04264792692032072
,,,,0.7667772562982144,0.042696171835507384
,,,,0.7678037318755881,0.042744237238880746
,,,,0.768830207452962,0.042792122796561555
,,,,0.7698566830303357,0.04283982817576129
,,,,0.7708831586077095,0.042887353044756965
,,,,0.7719096341850834,0.042934697072865506
,,,,0.7729361097624571,0.042981859930417664
,,,,0.7739625853398309,0.04302884128873164
,,,,0.7749890609172047,0.04307564082008642
,,,,0.7760155364945784,0.043122258197694524
,,,,0.7770420120719521,0.04316869309567441
,,,,0.778068487649326,0.04321494518902266
,,,,0.7790949632266998,0.043261014153585534
,,,,0.7801214388040736,0.04330689966603024
,,,,0.7811479143814474,0.04335260140381586
,,,,0.7821743899588212,0.04339811904516362
,,,,0.783200865536195,0.04344345226902715
,,,,0.7842273411135687,0.04348860075506177
,,,,0.7852538166909424,0.04353356418359394
,,,,0.7862802922683163,0.043578342235589936
,,,,0.7873067678456901,0.04362293459262401
,,,,0.7883332434230638,0.043667340936846454
,,,,0.7893597190004377,0.04371156095095096
,,,,0.7903861945778113,0.04375559431814162
,,,,0.7914126701551851,0.043799440722099396
,,,,0.792439145732559,0.04384309984694834
,,,,0.7934656213099327,0.043886571377221045
,,,,0.7944920968873065,0.04392985499782393
,,,,0.7955185724646804,0.043972950394001946
,,,,0.7965450480420541,0.044015857251302595
,,,,0.7975715236194278,0.044058575255539904
,,,,0.7985979991968016,0.04410110409275752
,,,,0.7996244747741754,0.04414344344919151
,,,,0.8006509503515491,0.04418559301123264
,,,,0.801677425928923,0.044227552465388134
,,,,0.8027039015062968,0.04426932149824299
,,,,0.8037303770836705,0.04431089979642055
,,,,0.8047568526610444,0.04435228704654295
,,,,0.8057833282384181,0.04439348293519079
,,,,0.8068098038157918,0.044434487148862174
,,,,0.8078362793931657,0.04447529937393166
,,,,0.8088627549705394,0.04451591929660805
,,,,0.8098892305479132,0.04455634660289223
,,,,0.8109157061252871,0.04459658097853414
,,,,0.8119421817026607,0.044636622108989214
,,,,0.8129686572800345,0.04467646967937431
,,,,0.8139951328574083,0.04471612337442317
,,,,0.8150216084347821,0.0447555828784411
,,,,0.816048084012156,0.044794847875259274
,,,,0.8170745595895297,0.04483391804818828
,,,,0.8181010351669035,0.044872793079971315
,,,,0.8191275107442774,0.044911472652736505
,,,,0.820153986321651,0.044949956447948816
,,,,0.8211804618990248,0.04498824414636135
,,,,0.8222069374763986,0.045026335427965906
,,,,0.8232334130537724,0.04506422997194308
,,,,0.8242598886311461,0.04510192745661164
,,,,0.82528636420852,0.04513942755937729
,,,,0.8263128397858938,0.045176729956680775
,,,,0.8273393153632674,0.04521383432394549
,,,,0.8283657909406413,0.04525074033552421
,,,,0.8293922665180151,0.04528744766464527
,,,,0.8304187420953888,0.04532395598335822
,,,,0.8314452176727627,0.04536026496247848
,,,,0.8324716932501364,0.0453963742715318
,,,,0.8334981688275102,0.04543228357869735
,,,,0.834524644404884,0.04546799255075106
,,,,0.8355511199822577,0.04550350085300721
,,,,0.8365775955596315,0.04553880814926017
,,,,0.8376040711370053,0.045573914101725004
,,,,0.8386305467143791,0.04560881837097734
,,,,0.8396570222917528,0.04564352061589284
,,,,0.8406834978691267,0.04567802049358551
,,,,0.8417099734465004,0.04571231765934561
,,,,0.8427364490238741,0.0457464117665767
,,,,0.843762924601248,0.045780302466731745
,,,,0.8447894001786218,0.04581398940924888
,,,,0.8458158757559955,0.045847472241485956
,,,,0.8468423513333694,0.04588075060865458
,,,,0.8478688269107431,0.04591382415375335
,,,,0.8488953024881168,0.04594669251750015
,,,,0.8499217780654907,0.04597935533826383
,,,,0.8509482536428644,0.046011812251994924
,,,,0.8519747292202383,0.04604406289215562
,,,,0.853001204797612,0.04607610688964891
,,,,0.8540276803749858,0.04610794387274692
,,,,0.8550541559523597,0.04613957346701832
,,,,0.8560806315297333,0.046170995295254966
,,,,0.8571071071071071,0.04620220897739765
,,,,0.858133582684481,0.04623321413046099
,,,,0.8591600582618547,0.04626401036845739
,,,,0.8601865338392285,0.04629459730232029
,,,,0.8612130094166023,0.046324974539826286
,,,,0.8622394849939761,0.04635514168551642
,,,,0.8632659605713497,0.046385098340616784
,,,,0.8642924361487236,0.0464148441029578
,,,,0.8653189117260974,0.04644437856689304
,,,,0.8663453873034711,0.046473701323216585
,,,,0.867371862880845,0.04650281195907988
,,,,0.8683983384582188,0.046531710057907454
,,,,0.8694248140355925,0.04656039519931164
,,,,0.8704512896129664,0.0465888669590064
,,,,0.87147776519034,0.04661712490872002
,,,,0.8725042407677138,0.046645168616107124
,,,,0.8735307163450877,0.04667299764465923
,,,,0.8745571919224614,0.04670061155361474
,,,,0.8755836674998352,0.04672800989786765
,,,,0.876610143077209,0.04675519222787518
,,,,0.8776366186545828,0.046782158089564534
,,,,0.8786630942319565,0.04680890702423866
,,,,0.8796895698093303,0.046835438568480534
,,,,0.8807160453867041,0.04686175225405696
,,,,0.8817425209640778,0.04688784760782069
,,,,0.8827689965414517,0.04691372415161197
,,,,0.8837954721188255,0.04693938140215862
,,,,0.8848219476961992,0.04696481887097514
,,,,0.885848423273573,0.04699003606426065
,,,,0.8868748988509467,0.047015032482795836
,,,,0.8879013744283205,0.04703980762183841
,,,,0.8889278500056944,0.047064360971017835
,,,,0.8899543255830681,0.04708869201422843
,,,,0.890980801160442,0.04711280022952181
,,,,0.8920072767378158,0.04713668508899756
,,,,0.8930337523151894,0.04716034605869324
,,,,0.8940602278925633,0.04718378259847268
,,,,0.895086703469937,0.047206994161913526
,,,,0.8961131790473108,0.04722998019619308
,,,,0.8971396546246847,0.047252740141973296
,,,,0.8981661302020584,0.047275273433284214
,,,,0.8991926057794322,0.04729757949740631
,,,,0.900219081356806,0.04731965775475139
,,,,0.9012455569341797,0.04734150761874234
,,,,0.9022720325115535,0.04736312849569145
,,,,0.9032985080889273,0.04738451978467752
,,,,0.9043249836663011,0.0474056808774215
,,,,0.9053514592436748,0.04742661115816084
,,,,0.9063779348210487,0.047447310003522536
,,,,0.9074044103984225,0.047467776782394715
,,,,0.9084308859757961,0.047488010855796785
,,,,0.90945736155317,0.047508011576748325
,,,,0.9104838371305437,0.04752777829013651
,,,,0.9115103127079175,0.04754731033258208
,,,,0.9125367882852914,0.047566607032303775
,,,,0.9135632638626651,0.047585667708981504
,,,,0.9145897394400389,0.047604491673617924
,,,,0.9156162150174127,0.04762307822839854
,,,,0.9166426905947864,0.04764142666655038
,,,,0.9176691661721602,0.04765953627219901
,,,,0.918695641749534,0.04767740632022429
,,,,0.9197221173269078,0.047695036076114194
,,,,0.9207485929042815,0.0477124247958175
,,,,0.9217750684816554,0.047729571725594645
,,,,0.9228015440590291,0.04774647610186707
,,,,0.9238280196364028,0.047763137151064915
,,,,0.9248544952137767,0.04777955408947327
,,,,0.9258809707911505,0.047795726123076504
,,,,0.9269074463685243,0.04781165244740139
,,,,0.9279339219458981,0.047827332247358
,,,,0.9289603975232718,0.04784276469707958
,,,,0.9299868731006457,0.047857948959760026
,,,,0.9310133486780194,0.04787288418749041
,,,,0.9320398242553931,0.04788756952109312
,,,,0.933066299832767,0.04790200408995469
,,,,0.9340927754101407,0.04791618701185671
,,,,0.9351192509875145,0.04793011739280497
,,,,0.9361457265648884,0.047943794326857046
,,,,0.937172202142262,0.04795721689594754
,,,,0.9381986777196358,0.0479703841697122
,,,,0.9392251532970097,0.047983295205309646
,,,,0.9402516288743834,0.04799594904724174
,,,,0.9412781044517572,0.0480083447271715
,,,,0.942304580029131,0.04802048126373969
,,,,0.9433310556065048,0.0480323576623792
,,,,0.9443575311838784,0.048043972915127596
,,,,0.9453840067612523,0.04805532600043781
,,,,0.9464104823386261,0.04806641588298666
,,,,0.9474369579159998,0.04807724151348174
,,,,0.9484634334933737,0.048087801828465934
,,,,0.9494899090707475,0.048098095750120314
,,,,0.9505163846481212,0.04810812218606466
,,,,0.9515428602254951,0.0481178800291563
,,,,0.9525693358028687,0.048127368157286514
,,,,0.9535958113802425,0.048136585433175276
,,,,0.9546222869576164,0.04814553070416352
,,,,0.9556487625349901,0.04815420280200344
,,,,0.9566752381123639,0.0481626005426469
,,,,0.9577017136897377,0.04817072272603124
,,,,0.9587281892671115,0.048178568135863235
,,,,0.9597546648444851,0.04818613553940091
,,,,0.960781140421859,0.048193423687232735
,,,,0.9618076159992328,0.04820043131305521
,,,,0.9628340915766067,0.048207157133447615
,,,,0.9638605671539804,0.048213599847644964
,,,,0.9648870427313542,0.048219758137308284
,,,,0.965913518308728,0.048225630666292936
,,,,0.9669399938861017,0.04823121608041433
,,,,0.9679664694634754,0.04823651300721149
,,,,0.9689929450408493,0.04824152005570818
,,,,0.9700194206182231,0.04824623581617158
,,,,0.9710458961955968,0.0482506588598687
,,,,0.9720723717729707,0.048254787738820235
,,,,0.9730988473503444,0.048258620985552066
,,,,0.9741253229277181,0.04826215711284422
,,,,0.975151798505092,0.04826539461347736
,,,,0.9761782740824657,0.04826833195997691
,,,,0.9772047496598395,0.048270967604354204
,,,,0.9782312252372134,0.04827329997784574
,,,,0.9792577008145871,0.04827532749064939
,,,,0.9802841763919609,0.048277048531657984
,,,,0.9813106519693346,0.04827846146819053
,,,,0.9823371275467084,0.048279564645720745
,,,,0.9833636031240821,0.048280356387602745
,,,,0.984390078701456,0.04828083499479416
,,,,0.9854165542788298,0.04828099874557664
,,,,0.9864430298562035,0.04828084589527338
,,,,0.9874695054335774,0.04828037467596405
,,,,0.9884959810109512,0.04827958329619709
,,,,0.9895224565883248,0.048278469940698815
,,,,0.9905489321656987,0.04827703277008
,,,,0.9915754077430724,0.04827526992053953
,,,,0.9926018833204462,0.0482731795035652
,,,,0.9936283588978201,0.048270759605631534
,,,,0.9946548344751938,0.04826800828789471
,,,,0.9956813100525675,0.04826492358588462
,,,,0.9967077856299413,0.048261503509193865
,,,,0.9977342612073151,0.048257746041163764
,,,,0.998760736784689,0.04825364913856745
,,,,0.9997872123620627,0.048249210731289696
,,,,1.0008136879394365,0.04824442872200388
,,,,1.0018401635168104,0.04823930098584579
,,,,1.002866639094184,0.04823382537008418
,,,,1.0038931146715577,0.048227999693788486
,,,,1.0049195902489316,0.04822182174749295
,,,,1.0059460658263053,0.04821528929285785
,,,,1.0069725414036792,0.04820840006232749
,,,,1.007999016981053,0.048201151758784685
,,,,1.0090254925584268,0.04819354205520236
,,,,1.0100519681358004,0.048185568594291364
,,,,1.0110784437131743,0.048177228988145325
,,,,1.012104919290548,0.048168520817882164
,,,,1.013131394867922,0.04815944163328183
,,,,1.0141578704452956,0.04814998895242103
,,,,1.0151843460226695,0.048140160261304236
,,,,1.0162108216000432,0.048129953013491454
,,,,1.017237297177417,0.04811936462972232
,,,,1.0182637727547907,0.04810839249753671
,,,,1.0192902483321644,0.04809703397089182
,,,,1.0203167239095383,0.048085286369775646
,,,,1.0213431994869122,0.0480731469798168
,,,,1.0223696750642859,0.04806061305189087
,,,,1.0233961506416598,0.04804768180172275
,,,,1.0244226262190335,0.04803435040948574
,,,,1.0254491017964071,0.04802061601939647


==> anc/e2e3_Kn_N_E_weight.dat <==
time_e2_Kn25,e2_Kn25,time_e2_Kn5,e2_Kn5,time_e2_Kn0_1,e2_Kn0_1,time_e3_Kn25,e3_Kn25,time_e3_Kn5,e3_Kn5,time_e3_Kn0_1,e3_Kn0_1,time_e2E_Kn25,e2E_Kn25,time_e2E_Kn5,e2E_Kn5,time_e2E_Kn0_1,e2E_Kn0_1,time_e3E_Kn25,e3E_Kn25,time_e3E_Kn5,e3E_Kn5,time_e3E_Kn0_1,e3E_Kn0_1
0.0,0.14959900000000015,0.0,0.14959900000000015,0.0,0.149599,0.0,0.1498469999999999,0.0,0.1498469999999999,0.0,0.149847,0.0,0.25041257499999997,0.0,0.25041257499999997,0.0,0.250552,0.0,0.24551869999999992,0.0,0.24551869999999992,0.0,0.245207
0.008025688622754492,0.14959412500000002,0.008025688622754492,0.14959411250000004,0.008025688622754492,0.149588,0.008025688622754492,0.14983961250000005,0.008025688622754492,0.14983962500000006,0.008025688622754492,0.149837,0.008025688622754492,0.2504006875000001,0.008025688622754492,0.2504006875000001,0.008025688622754492,0.250521,0.008025688622754492,0.24550110000000003,0.008025688622754492,0.24550110000000003,0.008025688622754492,0.245191
0.016064221556886228,0.14957972499999989,0.016064221556886228,0.14957973749999992,0.016064221556886228,0.149568,0.016064221556886228,0.149817725,0.016064221556886228,0.14981773750000002,0.016064221556886228,0.149814,0.016064221556886228,0.25036476250000006,0.016064221556886228,0.25036476250000006,0.016064221556886228,0.250466,0.016064221556886228,0.24544785,0.016064221556886228,0.24544785,0.016064221556886228,0.245138
0.024115718562874252,0.149555625,0.024115718562874252,0.1495556125,0.024115718562874252,0.149538,0.024115718562874252,0.1497812875,0.024115718562874252,0.14978129999999998,0.024115718562874252,0.149777,0.024115718562874252,0.2503046499999999,0.024115718562874252,0.2503046499999999,0.024115718562874252,0.250387,0.024115718562874252,0.24535907500000004,0.024115718562874252,0.24535906250000003,0.024115718562874252,0.245051
0.03218008982035928,0.14952175,0.03218008982035928,0.14952172500000002,0.03218008982035928,0.149499,0.03218008982035928,0.1497301875,0.03218008982035928,0.1497302125,0.03218008982035928,0.149727,0.03218008982035928,0.2502201625,0.03218008982035928,0.2502201625,0.03218008982035928,0.250283,0.03218008982035928,0.2452344500000001,0.03218008982035928,0.2452344500000001,0.03218008982035928,0.244928
0.04025748502994012,0.14947807500000004,0.04025748502994012,0.14947805000000003,0.04025748502994012,0.149449,0.04025748502994012,0.14966434999999992,0.04025748502994012,0.1496643874999999,0.04025748502994012,0.149662,0.04025748502994012,0.25011135000000007,0.04025748502994012,0.25011135000000007,0.04025748502994012,0.250155,0.04025748502994012,0.24507408750000007,0.04025748502994012,0.24507407500000006,0.04025748502994012,0.24477
0.04834775449101797,0.14942458749999996,0.04834775449101797,0.14942461249999997,0.04834775449101797,0.149389,0.04834775449101797,0.14958376249999994,0.04834775449101797,0.14958377499999995,0.04834775449101797,0.149583,0.04834775449101797,0.24997811250000007,0.04834775449101797,0.24997812500000008,0.04834775449101797,0.250003,0.04834775449101797,0.24487787499999997,0.04834775449101797,0.24487786249999996,0.04834775449101797,0.244576
0.05645104790419162,0.14936123749999994,0.05645104790419162,0.14936123749999994,0.05645104790419162,0.149318,0.05645104790419162,0.14948838750000001,0.05645104790419162,0.1494884000000001,0.05645104790419162,0.149491,0.05645104790419162,0.24982043750000002,0.05645104790419162,0.24982043750000002,0.05645104790419162,0.249826,0.05645104790419162,0.2446457374999999,0.05645104790419162,0.24464578749999993,0.05645104790419162,0.244347
0.06456736526946108,0.14928801250000004,0.06456736526946108,0.14928805000000006,0.06456736526946108,0.149238,0.06456736526946108,0.149378225,0.06456736526946108,0.14937821249999997,0.06456736526946108,0.149383,0.06456736526946108,0.24963821249999998,0.06456736526946108,0.2496382125,0.06456736526946108,0.249624,0.06456736526946108,0.24437777500000002,0.06456736526946108,0.24437776250000004,0.06456736526946108,0.244082
0.07269670658682635,0.14920497500000002,0.07269670658682635,0.1492050125,0.07269670658682635,0.149149,0.07269670658682635,0.14925316249999998,0.07269670658682635,0.14925313749999997,0.07269670658682635,0.149261,0.07269670658682635,0.24943153750000008,0.07269670658682635,0.24943155000000003,0.07269670658682635,0.249398,0.07269670658682635,0.24407400000000004,0.07269670658682635,0.2440740125,0.07269670658682635,0.243782
0.08083907185628743,0.149111975,0.08083907185628743,0.14911207500000004,0.08083907185628743,0.14905,0.08083907185628743,0.14911332500000002,0.08083907185628743,0.14911336250000007,0.08083907185628743,0.149124,0.08083907185628743,0.24920038750000012,0.08083907185628743,0.24920038750000012,0.08083907185628743,0.249148,0.08083907185628743,0.24373440000000005,0.08083907185628743,0.24373442500000006,0.08083907185628743,0.243446
0.08899446107784431,0.14900907499999996,0.08899446107784431,0.14900904999999998,0.08899446107784431,0.148943,0.08899446107784431,0.1489586375,0.08899446107784431,0.14895871249999998,0.08899446107784431,0.148971,0.08899446107784431,0.24894474999999994,0.08899446107784431,0.24894473749999996,0.08899446107784431,0.248873,0.08899446107784431,0.24335925,0.08899446107784431,0.24335925,0.08899446107784431,0.243074
0.0971630239520958,0.14889622500000002,0.0971630239520958,0.1488963,0.0971630239520958,0.148825,0.0971630239520958,0.14878918749999998,0.0971630239520958,0.14878928749999995,0.0971630239520958,0.148803,0.0971630239520958,0.24866472500000011,0.0971630239520958,0.24866471250000016,0.0971630239520958,0.248574,0.0971630239520958,0.24294854999999999,0.0971630239520958,0.24294856249999994,0.0971630239520958,0.242667
0.10534461077844312,0.14877351250000004,0.10534461077844312,0.1487735625,0.10534461077844312,0.148698,0.10534461077844312,0.14860491250000002,0.10534461077844312,0.148605075,0.10534461077844312,0.14862,0.10534461077844312,0.24836030000000003,0.10534461077844312,0.24836032500000008,0.10534461077844312,0.24825,0.10534461077844312,0.24250252500000008,0.10534461077844312,0.2425025375,0.10534461077844312,0.242225
0.11353937125748503,0.14864085000000005,0.11353937125748503,0.148640875,0.11353937125748503,0.14856,0.11353937125748503,0.14840600000000004,0.11353937125748503,0.1484060625,0.11353937125748503,0.148423,0.11353937125748503,0.24803152500000003,0.11353937125748503,0.2480315375,0.11353937125748503,0.247903,0.11353937125748503,0.24202133749999993,0.11353937125748503,0.24202132499999998,0.11353937125748503,0.241748
0.12174730538922156,0.14849827499999996,0.12174730538922156,0.14849836249999993,0.12174730538922156,0.148412,0.12174730538922156,0.14819224999999997,0.12174730538922156,0.148192375,0.12174730538922156,0.148212,0.12174730538922156,0.24767854999999997,0.12174730538922156,0.24767858749999996,0.12174730538922156,0.247531,0.12174730538922156,0.2415052624999999,0.12174730538922156,0.2415052124999999,0.12174730538922156,0.241236
0.1299684131736527,0.1483457375,0.1299684131736527,0.14834588750000005,0.1299684131736527,0.148253,0.1299684131736527,0.1479639,0.1299684131736527,0.14796401250000002,0.1299684131736527,0.147986,0.1299684131736527,0.24730136250000007,0.1299684131736527,0.2473012750000001,0.1299684131736527,0.247135,0.1299684131736527,0.24095440000000004,0.1299684131736527,0.24095440000000007,0.1299684131736527,0.240689
0.13820269461077844,0.14818349999999997,0.13820269461077844,0.14818348749999996,0.13820269461077844,0.148084,0.13820269461077844,0.14772097500000003,0.13820269461077844,0.14772107499999998,0.13820269461077844,0.147745,0.13820269461077844,0.24690008749999998,0.13820269461077844,0.24690005000000004,0.13820269461077844,0.246715,0.13820269461077844,0.24036912499999996,0.13820269461077844,0.24036908750000002,0.13820269461077844,0.240108
0.1464502994011976,0.14801118749999995,0.1464502994011976,0.1480112624999999,0.1464502994011976,0.147905,0.1464502994011976,0.14746342499999998,0.1464502994011976,0.1474634875,0.1464502994011976,0.147491,0.1464502994011976,0.24647488749999996,0.1464502994011976,0.2464749125,0.1464502994011976,0.246271,0.1464502994011976,0.2397498,0.1464502994011976,0.23974983750000006,0.1464502994011976,0.239493
0.1547110778443114,0.14782912500000003,0.1547110778443114,0.14782921249999997,0.1547110778443114,0.147714,0.1547110778443114,0.14719143749999994,0.1547110778443114,0.1471915125,0.1547110778443114,0.147222,0.1547110778443114,0.24602596250000003,0.1547110778443114,0.24602591250000008,0.1547110778443114,0.245804,0.1547110778443114,0.23909659999999996,0.1547110778443114,0.23909657499999998,0.1547110778443114,0.238844
0.16298502994011976,0.14763727499999996,0.16298502994011976,0.14763724999999997,0.16298502994011976,0.147514,0.16298502994011976,0.1469050375,0.16298502994011976,0.14690515000000004,0.16298502994011976,0.14694,0.16298502994011976,0.24555335,0.16298502994011976,0.24555327500000002,0.16298502994011976,0.245312,0.16298502994011976,0.23840999999999996,0.16298502994011976,0.2384099500000001,0.16298502994011976,0.238161
0.17127245508982036,0.14743552499999998,0.17127245508982036,0.14743556249999995,0.17127245508982036,0.147302,0.17127245508982036,0.1466043,0.17127245508982036,0.14660446249999995,0.17127245508982036,0.146642,0.17127245508982036,0.24505729999999998,0.17127245508982036,0.24505721249999998,0.17127245508982036,0.244798,0.17127245508982036,0.23769037500000004,0.17127245508982036,0.23769034999999997,0.17127245508982036,0.237446
0.17957335329341317,0.14722413750000002,0.17957335329341317,0.1472241375,0.17957335329341317,0.147082,0.17957335329341317,0.14628947499999997,0.17957335329341317,0.14628947500000006,0.17957335329341317,0.146331,0.17957335329341317,0.24453795,0.17957335329341317,0.24453779999999997,0.17957335329341317,0.24426,0.17957335329341317,0.23693802500000002,0.17957335329341317,0.23693800000000004,0.17957335329341317,0.236698
0.1878862275449102,0.1470029375,0.1878862275449102,0.14700290000000005,0.1878862275449102,0.146852,0.1878862275449102,0.14596040000000002,0.1878862275449102,0.1459605125,0.1878862275449102,0.146006,0.1878862275449102,0.24399534999999992,0.1878862275449102,0.24399529999999997,0.1878862275449102,0.243699,0.1878862275449102,0.23615352500000003,0.1878862275449102,0.23615348749999998,0.1878862275449102,0.235917
0.19621407185628745,0.14677193749999998,0.19621407185628745,0.14677203749999995,0.19621407185628745,0.146613,0.19621407185628745,0.14561737499999997,0.19621407185628745,0.1456174249999999,0.19621407185628745,0.145667,0.19621407185628745,0.24343001250000001,0.19621407185628745,0.24342981250000006,0.19621407185628745,0.243114,0.19621407185628745,0.23533727500000007,0.19621407185628745,0.23533713750000002,0.19621407185628745,0.235105
0.2045553892215569,0.14653149999999998,0.2045553892215569,0.1465315,0.2045553892215569,0.146365,0.2045553892215569,0.14526044999999993,0.2045553892215569,0.14526048749999995,0.2045553892215569,0.145316,0.2045553892215569,0.24284178750000002,0.2045553892215569,0.24284176249999997,0.2045553892215569,0.242507,0.2045553892215569,0.23448970000000008,0.2045553892215569,0.23448955000000002,0.2045553892215569,0.234261
0.21290868263473056,0.1462814,0.21290868263473056,0.14628138750000003,0.21290868263473056,0.146109,0.21290868263473056,0.14488968750000003,0.21290868263473056,0.14488980000000004,0.21290868263473056,0.144953,0.21290868263473056,0.24223126250000004,0.21290868263473056,0.24223112499999994,0.21290868263473056,0.241878,0.21290868263473056,0.2336113750000001,0.21290868263473056,0.23361107500000006,0.21290868263473056,0.233386
0.22127544910179645,0.1460217625,0.22127544910179645,0.14602173749999997,0.22127544910179645,0.145844,0.22127544910179645,0.14450535000000006,0.22127544910179645,0.14450542500000002,0.22127544910179645,0.144577,0.22127544910179645,0.24159841249999997,0.22127544910179645,0.24159823749999987,0.22127544910179645,0.241226,0.22127544910179645,0.2327026875,0.22127544910179645,0.23270237499999996,0.22127544910179645,0.23248
0.22965718562874254,0.14575268750000006,0.22965718562874254,0.14575262500000002,0.22965718562874254,0.14557,0.22965718562874254,0.14410753750000008,0.22965718562874254,0.144107575,0.22965718562874254,0.144187,0.22965718562874254,0.24094365000000012,0.22965718562874254,0.24094343750000013,0.22965718562874254,0.240551,0.22965718562874254,0.23176440000000004,0.22965718562874254,0.2317639625,0.22965718562874254,0.231544
0.23805089820359282,0.14547416250000003,0.23805089820359282,0.14547417499999998,0.23805089820359282,0.145287,0.23805089820359282,0.14369636250000006,0.23805089820359282,0.14369641250000004,0.23805089820359282,0.143783,0.23805089820359282,0.24026717500000006,0.23805089820359282,0.2402668124999999,0.23805089820359282,0.239855,0.23805089820359282,0.2307967750000001,0.23805089820359282,0.23079636250000002,0.23805089820359282,0.230578
0.24645958083832337,0.14518635000000005,0.24645958083832337,0.145186275,0.24645958083832337,0.144994,0.24645958083832337,0.1432720125,0.24645958083832337,0.14327202500000003,0.24645958083832337,0.143365,0.24645958083832337,0.23956919999999987,0.24645958083832337,0.23956886249999995,0.24645958083832337,0.239138,0.24645958083832337,0.22980073749999996,0.24645958083832337,0.22980014999999993,0.24645958083832337,0.229583
0.25488023952095806,0.144889175,0.25488023952095806,0.1448890875,0.25488023952095806,0.144691,0.25488023952095806,0.14283465000000006,0.25488023952095806,0.1428345875,0.25488023952095806,0.142934,0.25488023952095806,0.23885012500000005,0.25488023952095806,0.2388497375,0.25488023952095806,0.238399,0.25488023952095806,0.2287765,0.25488023952095806,0.22877587500000002,0.25488023952095806,0.228559
0.2633158682634731,0.14458278749999995,0.2633158682634731,0.1445827375,0.2633158682634731,0.144379,0.2633158682634731,0.14238436250000003,0.2633158682634731,0.14238433749999999,0.2633158682634731,0.142488,0.2633158682634731,0.23811023750000002,0.2633158682634731,0.2381097125000001,0.2633158682634731,0.237638,0.2633158682634731,0.2277250374999999,0.2633158682634731,0.22772422499999995,0.2633158682634731,0.227507
0.2717634730538922,0.144267225,0.2717634730538922,0.14426716250000005,0.2717634730538922,0.144058,0.2717634730538922,0.1419213499999999,0.2717634730538922,0.14192139999999992,0.2717634730538922,0.142029,0.2717634730538922,0.237349725,0.2717634730538922,0.2373492,0.2717634730538922,0.236858,0.2717634730538922,0.22664675000000006,0.2717634730538922,0.22664583750000006,0.2717634730538922,0.226427
0.28022604790419164,0.1439427375,0.28022604790419164,0.14394262500000005,0.28022604790419164,0.143729,0.28022604790419164,0.14144592499999997,0.28022604790419164,0.14144577499999997,0.28022604790419164,0.14156,0.28022604790419164,0.23656912499999994,0.28022604790419164,0.23656839999999998,0.28022604790419164,0.236056,0.28022604790419164,0.22554235000000009,0.28022604790419164,0.22554131250000004,0.28022604790419164,0.22532
0.28870059880239524,0.1436092375,0.28870059880239524,0.143609125,0.28870059880239524,0.143391,0.28870059880239524,0.14095813750000002,0.28870059880239524,0.14095802500000001,0.28870059880239524,0.141078,0.28870059880239524,0.23576854999999997,0.28870059880239524,0.23576775000000003,0.28870059880239524,0.235235,0.28870059880239524,0.22441262499999998,0.28870059880239524,0.2244112874999998,0.28870059880239524,0.224187
0.29719011976047904,0.1432668,0.29719011976047904,0.14326667500000004,0.29719011976047904,0.143044,0.29719011976047904,0.14045816249999996,0.29719011976047904,0.14045793749999996,0.29719011976047904,0.140583,0.29719011976047904,0.23494842499999996,0.29719011976047904,0.23494753750000014,0.29719011976047904,0.234393,0.29719011976047904,0.2232579624999999,0.29719011976047904,0.22325642500000004,0.29719011976047904,0.223028
0.3056931137724551,0.14291559999999998,0.3056931137724551,0.14291536249999998,0.3056931137724551,0.142687,0.3056931137724551,0.13994626250000003,0.3056931137724551,0.13994598750000012,0.3056931137724551,0.140075,0.3056931137724551,0.23410912499999995,0.3056931137724551,0.23410806250000005,0.3056931137724551,0.233532,0.3056931137724551,0.22207927499999996,0.3056931137724551,0.2220775000000001,0.3056931137724551,0.221843
0.3142095808383234,0.14255573750000003,0.3142095808383234,0.14255540000000003,0.3142095808383234,0.14232,0.3142095808383234,0.139422575,0.3142095808383234,0.13942234999999997,0.3142095808383234,0.139556,0.3142095808383234,0.23325095000000004,0.3142095808383234,0.2332498125,0.3142095808383234,0.232651,0.3142095808383234,0.2208771375,0.3142095808383234,0.22087509999999994,0.3142095808383234,0.220634
0.32273952095808384,0.14218721250000002,0.32273952095808384,0.14218693750000005,0.32273952095808384,0.141944,0.32273952095808384,0.13888735,0.32273952095808384,0.13888703749999998,0.32273952095808384,0.139024,0.32273952095808384,0.23237432500000005,0.32273952095808384,0.23237297500000004,0.32273952095808384,0.231752,0.32273952095808384,0.2196523875000001,0.32273952095808384,0.21965002499999997,0.32273952095808384,0.219401
0.33128293413173654,0.14181012499999995,0.33128293413173654,0.14180982500000006,0.33128293413173654,0.141559,0.33128293413173654,0.13834087499999997,0.33128293413173654,0.13834042500000002,0.33128293413173654,0.138481,0.33128293413173654,0.23147961249999996,0.33128293413173654,0.23147808749999993,0.33128293413173654,0.230834,0.33128293413173654,0.21840546249999998,0.33128293413173654,0.21840282500000002,0.33128293413173654,0.218144
0.33983982035928145,0.14142476249999997,0.33983982035928145,0.1414243,0.33983982035928145,0.141164,0.33983982035928145,0.137783325,0.33983982035928145,0.137782725,0.33983982035928145,0.137926,0.33983982035928145,0.23056717499999996,0.33983982035928145,0.23056553749999997,0.33983982035928145,0.229898,0.33983982035928145,0.2171374,0.33983982035928145,0.217134275,0.33983982035928145,0.216865
0.3484116766467066,0.14103103750000007,0.3484116766467066,0.14103053750000005,0.3484116766467066,0.140761,0.3484116766467066,0.13721468750000002,0.3484116766467066,0.13721403750000002,0.3484116766467066,0.137358,0.3484116766467066,0.22963738749999996,0.3484116766467066,0.22963543749999998,0.3484116766467066,0.228944,0.3484116766467066,0.21584876250000012,0.3484116766467066,0.21584532499999995,0.3484116766467066,0.215563
0.3569970059880239,0.14062918750000003,0.3569970059880239,0.14062851250000008,0.3569970059880239,0.140349,0.3569970059880239,0.136635575,0.3569970059880239,0.13663472499999996,0.3569970059880239,0.136779,0.3569970059880239,0.2286906249999999,0.3569970059880239,0.2286885,0.3569970059880239,0.227972,0.3569970059880239,0.21454032500000006,0.3569970059880239,0.2145363,0.3569970059880239,0.214239
0.3655958083832336,0.1402190625,0.3655958083832336,0.14021852500000004,0.3655958083832336,0.13993,0.3655958083832336,0.13604593750000002,0.3655958083832336,0.13604496249999995,0.3655958083832336,0.136188,0.3655958083832336,0.22772736250000009,0.3655958083832336,0.22772487500000005,0.3655958083832336,0.226983,0.3655958083832336,0.21321271250000012,0.3655958083832336,0.21320828749999993,0.3655958083832336,0.212895
0.37420808383233534,0.13980118749999998,0.37420808383233534,0.13980046250000003,0.37420808383233534,0.139503,0.37420808383233534,0.1354459875,0.37420808383233534,0.135445025,0.37420808383233534,0.135586,0.37420808383233534,0.22674785000000014,0.37420808383233534,0.22674526250000007,0.37420808383233534,0.225977,0.37420808383233534,0.2118667375,0.37420808383233534,0.21186178750000004,0.37420808383233534,0.21153
0.38283383233532936,0.13937534999999993,0.38283383233532936,0.13937446250000002,0.38283383233532936,0.139067,0.38283383233532936,0.13483619999999993,0.38283383233532936,0.134835,0.38283383233532936,0.134972,0.38283383233532936,0.22575268749999985,0.38283383233532936,0.22574973749999994,0.38283383233532936,0.224955,0.38283383233532936,0.21050320000000008,0.38283383233532936,0.2104976499999999,0.38283383233532936,0.210146
0.3914745508982036,0.13894184999999998,0.3914745508982036,0.13894068750000005,0.3914745508982036,0.138624,0.3914745508982036,0.1342165875,0.3914745508982036,0.13421529999999995,0.3914745508982036,0.134349,0.3914745508982036,0.22474221249999995,0.3914745508982036,0.22473892499999998,0.3914745508982036,0.223916,0.3914745508982036,0.20912273749999993,0.3914745508982036,0.20911663749999992,0.3914745508982036,0.208742
0.4001287425149701,0.13850060000000003,0.4001287425149701,0.13849951250000003,0.4001287425149701,0.138172,0.4001287425149701,0.13358752499999998,0.4001287425149701,0.13358609999999996,0.4001287425149701,0.133714,0.4001287425149701,0.22371677500000006,0.4001287425149701,0.223713125,0.4001287425149701,0.222862,0.4001287425149701,0.20772616250000006,0.4001287425149701,0.20771935000000002,0.4001287425149701,0.207321
0.40879640718562876,0.13805197499999997,0.40879640718562876,0.1380507125,0.40879640718562876,0.137712,0.40879640718562876,0.1329492125,0.40879640718562876,0.13294755000000003,0.40879640718562876,0.133068,0.40879640718562876,0.22267687500000002,0.40879640718562876,0.22267283750000008,0.40879640718562876,0.221792,0.40879640718562876,0.2063142375,0.40879640718562876,0.2063066875,0.40879640718562876,0.205881
0.41747754491017963,0.13759593750000004,0.41747754491017963,0.13759453749999997,0.41747754491017963,0.137244,0.41747754491017963,0.1323018625,0.41747754491017963,0.13230003749999997,0.41747754491017963,0.132414,0.41747754491017963,0.22162288750000006,0.41747754491017963,0.22161848750000007,0.41747754491017963,0.220708,0.41747754491017963,0.20488753750000002,0.41747754491017963,0.2048792125,0.41747754491017963,0.204425
0.42617365269461077,0.1371326625,0.42617365269461077,0.13713116249999996,0.42617365269461077,0.13677,0.42617365269461077,0.13164574999999995,0.42617365269461077,0.13164369999999997,0.42617365269461077,0.131751,0.42617365269461077,0.22055532500000002,0.42617365269461077,0.2205503374999999,0.42617365269461077,0.219609,0.42617365269461077,0.203447075,0.42617365269461077,0.20343782500000002,0.42617365269461077,0.202952
0.4348832335329341,0.13666232500000006,0.4348832335329341,0.13666064999999997,0.4348832335329341,0.136288,0.4348832335329341,0.13098113750000012,0.4348832335329341,0.13097880000000006,0.4348832335329341,0.131076,0.4348832335329341,0.21947453749999996,0.4348832335329341,0.21946913750000005,0.4348832335329341,0.218495,0.4348832335329341,0.2019933000000001,0.4348832335329341,0.20198321249999993,0.4348832335329341,0.201464
0.44360778443113774,0.1361850125,0.44360778443113774,0.13618298749999996,0.44360778443113774,0.135799,0.44360778443113774,0.13030825000000004,0.44360778443113774,0.13030571250000003,0.44360778443113774,0.130393,0.44360778443113774,0.2183809375000001,0.44360778443113774,0.21837498750000006,0.44360778443113774,0.217368,0.44360778443113774,0.2005270999999999,0.44360778443113774,0.20051598749999994,0.44360778443113774,0.19996
0.4523443113772455,0.13570078749999998,0.4523443113772455,0.13569870000000006,0.4523443113772455,0.135305,0.4523443113772455,0.12962733749999997,0.4523443113772455,0.12962443750000002,0.4523443113772455,0.129703,0.4523443113772455,0.21727498749999996,0.4523443113772455,0.21726841250000012,0.4523443113772455,0.216227,0.4523443113772455,0.19904917500000002,0.4523443113772455,0.19903702500000003,0.4523443113772455,0.198442
0.46109730538922156,0.13520991249999997,0.46109730538922156,0.13520754999999995,0.46109730538922156,0.134802,0.46109730538922156,0.12893870000000007,0.46109730538922156,0.1289355625,0.46109730538922156,0.129006,0.46109730538922156,0.21615715,0.46109730538922156,0.21615,0.46109730538922156,0.215073,0.46109730538922156,0.19756021250000005,0.46109730538922156,0.19754696250000003,0.46109730538922156,0.196911
0.4698622754491018,0.13471243749999995,0.4698622754491018,0.13470991250000003,0.4698622754491018,0.134294,0.4698622754491018,0.12824254999999998,0.4698622754491018,0.12823906250000006,0.4698622754491018,0.128298,0.4698622754491018,0.21502778750000004,0.4698622754491018,0.21502015000000002,0.4698622754491018,0.213907,0.4698622754491018,0.19606097500000008,0.4698622754491018,0.19604652499999992,0.4698622754491018,0.195366
0.4786422155688623,0.13420844999999998,0.4786422155688623,0.1342057375,0.4786422155688623,0.133778,0.4786422155688623,0.12753908750000004,0.4786422155688623,0.12753536249999997,0.4786422155688623,0.127582,0.4786422155688623,0.21388746250000001,0.4786422155688623,0.21387900000000007,0.4786422155688623,0.212728,0.4786422155688623,0.19455209999999998,0.4786422155688623,0.19453640000000008,0.4786422155688623,0.193808
0.487437125748503,0.13369829999999996,0.487437125748503,0.1336952375,0.487437125748503,0.133257,0.487437125748503,0.12682872500000003,0.487437125748503,0.12682457499999997,0.487437125748503,0.126858,0.487437125748503,0.21273639999999996,0.487437125748503,0.21272737500000005,0.487437125748503,0.211538,0.487437125748503,0.19303436249999997,0.487437125748503,0.19301723750000005,0.487437125748503,0.192239
0.4962440119760479,0.13318195000000002,0.4962440119760479,0.13317865,0.4962440119760479,0.132728,0.4962440119760479,0.1261115625,0.4962440119760479,0.12610698750000002,0.4962440119760479,0.126125,0.4962440119760479,0.21157522499999998,0.4962440119760479,0.2115653750000001,0.4962440119760479,0.210336,0.4962440119760479,0.19150838750000002,0.4962440119760479,0.19148988750000012,0.4962440119760479,0.190657
0.505067365269461,0.13265952500000003,0.505067365269461,0.13265598750000002,0.505067365269461,0.132192,0.505067365269461,0.12538802499999996,0.505067365269461,0.12538301250000003,0.505067365269461,0.125384,0.505067365269461,0.21040434999999996,0.505067365269461,0.21039364999999993,0.505067365269461,0.209122,0.505067365269461,0.18997490000000009,0.505067365269461,0.1899549624999999,0.505067365269461,0.189065
0.5139026946107784,0.13213124999999998,0.5139026946107784,0.1321274125,0.5139026946107784,0.13165,0.5139026946107784,0.12465814999999998,0.5139026946107784,0.12465270000000002,0.5139026946107784,0.124637,0.5139026946107784,0.20922410000000005,0.5139026946107784,0.20921249999999994,0.5139026946107784,0.207899,0.5139026946107784,0.1884346125,0.5139026946107784,0.18841294999999997,0.5139026946107784,0.187463
0.5227529940119761,0.13159729999999997,0.5227529940119761,0.13159306250000002,0.5227529940119761,0.131101,0.5227529940119761,0.12392234999999993,0.5227529940119761,0.1239164,0.5227529940119761,0.123885,0.5227529940119761,0.20803490000000005,0.5227529940119761,0.20802247499999993,0.5227529940119761,0.206665,0.5227529940119761,0.18688808750000005,0.5227529940119761,0.18686482500000004,0.5227529940119761,0.185851
0.531618263473054,0.131057775,0.531618263473054,0.13105316250000001,0.531618263473054,0.130545,0.531618263473054,0.12318077499999998,0.531618263473054,0.12317439999999999,0.531618263473054,0.123126,0.531618263473054,0.20683732499999996,0.531618263473054,0.20682388749999997,0.531618263473054,0.205421,0.531618263473054,0.18533598750000002,0.531618263473054,0.1853109375000001,0.531618263473054,0.18423
0.540497005988024,0.13051276249999996,0.540497005988024,0.13050777500000013,0.540497005988024,0.129981,0.540497005988024,0.12243382499999995,0.540497005988024,0.1224269125,0.540497005988024,0.12236,0.540497005988024,0.20563168750000008,0.540497005988024,0.205617225,0.540497005988024,0.204168,0.540497005988024,0.18377909999999997,0.540497005988024,0.18375217500000002,0.540497005988024,0.1826
0.5493907185628742,0.12996248750000003,0.5493907185628742,0.12995710000000002,0.5493907185628742,0.129412,0.5493907185628742,0.12168165,0.5493907185628742,0.121674125,0.5493907185628742,0.121587,0.5493907185628742,0.204418375,0.5493907185628742,0.20440291250000003,0.5493907185628742,0.202905,0.5493907185628742,0.18221789999999996,0.5493907185628742,0.18218891250000002,0.5493907185628742,0.180962
0.5582979041916167,0.12940701249999995,0.5582979041916167,0.12940127499999995,0.5582979041916167,0.128839,0.5582979041916167,0.12092446249999997,0.5582979041916167,0.1209164,0.5582979041916167,0.120807,0.5582979041916167,0.2031978875,0.5582979041916167,0.20318128750000003,0.5582979041916167,0.201634,0.5582979041916167,0.18065297500000005,0.5582979041916167,0.18062201249999998,0.5582979041916167,0.179317
0.5672200598802395,0.12884655,0.5672200598802395,0.12884032499999992,0.5672200598802395,0.12826,0.5672200598802395,0.12016262500000001,0.5672200598802395,0.12015392499999997,0.5672200598802395,0.120022,0.5672200598802395,0.2019707125000001,0.5672200598802395,0.20195288750000007,0.5672200598802395,0.200354,0.5672200598802395,0.1790850875,0.5672200598802395,0.17905189999999999,0.5672200598802395,0.177665
0.5761556886227546,0.1282813,0.5761556886227546,0.12827455000000001,0.5761556886227546,0.127677,0.5761556886227546,0.11939632499999997,0.5761556886227546,0.11938701249999997,0.5761556886227546,0.119232,0.5761556886227546,0.20073705000000003,0.5761556886227546,0.2007179625,0.5761556886227546,0.199067,0.5761556886227546,0.17751473750000005,0.5761556886227546,0.1774793000000001,0.5761556886227546,0.176007
0.5851062874251497,0.12771126249999995,0.5851062874251497,0.1277040625,0.5851062874251497,0.127089,0.5851062874251497,0.11862581250000001,0.5851062874251497,0.11861577500000002,0.5851062874251497,0.118436,0.5851062874251497,0.19949742499999995,0.5851062874251497,0.19947705000000004,0.5851062874251497,0.197772,0.5851062874251497,0.1759426,0.5851062874251497,0.17590465000000005,0.5851062874251497,0.174343
0.5940718562874252,0.12713665,0.5940718562874252,0.12712899999999994,0.5940718562874252,0.126495,0.5940718562874252,0.11785129999999996,0.5940718562874252,0.11784056250000001,0.5940718562874252,0.117635,0.5940718562874252,0.19825236249999995,0.5940718562874252,0.19823048750000008,0.5940718562874252,0.196469,0.5940718562874252,0.17436908749999996,0.5940718562874252,0.17432870000000003,0.5940718562874252,0.172673
0.6030508982035929,0.1265576625,0.6030508982035929,0.1265494875,0.6030508982035929,0.125897,0.6030508982035929,0.11707321250000005,0.6030508982035929,0.11706158750000004,0.6030508982035929,0.11683,0.6030508982035929,0.19700196249999993,0.6030508982035929,0.19697867500000005,0.6030508982035929,0.19516,0.6030508982035929,0.17279487500000004,0.6030508982035929,0.17275186250000002,0.6030508982035929,0.170999
0.6120449101796408,0.12597439999999996,0.6120449101796408,0.1259656125,0.6120449101796408,0.125292,0.6120449101796408,0.11629151250000003,0.6120449101796408,0.11627915000000004,0.6120449101796408,0.116022,0.6120449101796408,0.19574684999999997,0.6120449101796408,0.19572208749999995,0.6120449101796408,0.193845,0.6120449101796408,0.171220525,0.6120449101796408,0.17117475,0.6120449101796408,0.169321
0.6210523952095809,0.12538695000000002,0.6210523952095809,0.1253775875,0.6210523952095809,0.124682,0.6210523952095809,0.11550662500000004,0.6210523952095809,0.11549337499999998,0.6210523952095809,0.11521,0.6210523952095809,0.19448735000000003,0.6210523952095809,0.1944609125,0.6210523952095809,0.192523,0.6210523952095809,0.16964642499999993,0.6210523952095809,0.1695978125,0.6210523952095809,0.167639
0.6300748502994012,0.12479573750000002,0.6300748502994012,0.1247856625,0.6300748502994012,0.124068,0.6300748502994012,0.11471863750000003,0.6300748502994012,0.11470458750000001,0.6300748502994012,0.114395,0.6300748502994012,0.19322384999999997,0.6300748502994012,0.19319574999999997,0.6300748502994012,0.191195,0.6300748502994012,0.16807313750000014,0.6300748502994012,0.16802169999999997,0.6300748502994012,0.165954
0.6391122754491018,0.12420042499999999,0.6391122754491018,0.12418985,0.6391122754491018,0.123449,0.6391122754491018,0.1139280375,0.6391122754491018,0.11391286249999999,0.6391122754491018,0.113575,0.6391122754491018,0.19195672500000002,0.6391122754491018,0.19192692500000003,0.6391122754491018,0.189862,0.6391122754491018,0.16650123749999995,0.6391122754491018,0.16644669999999995,0.6391122754491018,0.164266
0.6481631736526946,0.12360161249999999,0.6481631736526946,0.123590325,0.6481631736526946,0.122823,0.6481631736526946,0.11313472499999999,0.6481631736526946,0.11311877500000003,0.6481631736526946,0.112753,0.6481631736526946,0.19068633750000002,0.6481631736526946,0.190654675,0.6481631736526946,0.188523,0.6481631736526946,0.16493125000000003,0.6481631736526946,0.16487339999999995,0.6481631736526946,0.162576
0.6572290419161677,0.12299922499999998,0.6572290419161677,0.12298717499999993,0.6572290419161677,0.122194,0.6572290419161677,0.11233921250000001,0.6572290419161677,0.11232219999999997,0.6572290419161677,0.111926,0.6572290419161677,0.189413125,0.6572290419161677,0.18937952499999994,0.6572290419161677,0.18718,0.6572290419161677,0.16336357500000004,0.6572290419161677,0.1633025,0.6572290419161677,0.160885
0.666309880239521,0.12239341250000002,0.666309880239521,0.12238061250000005,0.666309880239521,0.121561,0.666309880239521,0.11154157500000002,0.666309880239521,0.111523475,0.666309880239521,0.111095,0.666309880239521,0.18813729999999998,0.666309880239521,0.18810173749999998,0.666309880239521,0.185833,0.666309880239521,0.16179868749999998,0.666309880239521,0.16173411249999997,0.666309880239521,0.159192
0.6754056886227545,0.12178443750000004,0.6754056886227545,0.1217708,0.6754056886227545,0.120925,0.6754056886227545,0.11074206249999992,0.6754056886227545,0.1107229,0.6754056886227545,0.110261,0.6754056886227545,0.18685942500000002,0.6754056886227545,0.18682172500000002,0.6754056886227545,0.184481,0.6754056886227545,0.16023695000000002,0.6754056886227545,0.16016883749999994,0.6754056886227545,0.157498
0.6845149700598803,0.12117234999999993,0.6845149700598803,0.12115784999999998,0.6845149700598803,0.120285,0.6845149700598803,0.10994100000000002,0.6845149700598803,0.10992054999999998,0.6845149700598803,0.109423,0.6845149700598803,0.1855796,0.6845149700598803,0.18553981249999993,0.6845149700598803,0.183125,0.6845149700598803,0.15867887500000008,0.6845149700598803,0.1586071375,0.6845149700598803,0.155803
0.6936392215568863,0.12055729999999998,0.6936392215568863,0.12054192500000002,0.6936392215568863,0.11964,0.6936392215568863,0.10913843749999999,0.6936392215568863,0.10911683750000004,0.6936392215568863,0.108583,0.6936392215568863,0.184298375,0.6936392215568863,0.18425637499999994,0.6936392215568863,0.181766,0.6936392215568863,0.15712499999999993,0.6936392215568863,0.1570493375,0.6936392215568863,0.154108
0.7027784431137725,0.11993941249999998,0.7027784431137725,0.11992310000000002,0.7027784431137725,0.118991,0.7027784431137725,0.10833463750000001,0.7027784431137725,0.10831181249999997,0.7027784431137725,0.107741,0.7027784431137725,0.18301595000000004,0.7027784431137725,0.18297167500000003,0.7027784431137725,0.180404,0.7027784431137725,0.15557555000000003,0.7027784431137725,0.15549587499999998,0.7027784431137725,0.152414
0.7119326347305389,0.11931877500000002,0.7119326347305389,0.11930164999999997,0.7119326347305389,0.118336,0.7119326347305389,0.10752991250000002,0.7119326347305389,0.10750567499999994,0.7119326347305389,0.106898,0.7119326347305389,0.18173268750000002,0.7119326347305389,0.18168606249999994,0.7119326347305389,0.179038,0.7119326347305389,0.15403098749999997,0.7119326347305389,0.15394726250000004,0.7119326347305389,0.15072
0.7211002994011977,0.11869564999999996,0.7211002994011977,0.1186775125,0.7211002994011977,0.117678,0.7211002994011977,0.10672426249999997,0.7211002994011977,0.10669878750000002,0.7211002994011977,0.106052,0.7211002994011977,0.18044901250000003,0.7211002994011977,0.18039984999999997,0.7211002994011977,0.177671,0.7211002994011977,0.1524917125,0.7211002994011977,0.15240375,0.7211002994011977,0.149027
0.7302844311377247,0.11807018750000002,0.7302844311377247,0.11805104999999998,0.7302844311377247,0.117017,0.7302844311377247,0.10591807499999994,0.7302844311377247,0.1058911875,0.7302844311377247,0.105205,0.7302844311377247,0.17916513750000002,0.7302844311377247,0.17911337499999996,0.7302844311377247,0.176301,0.7302844311377247,0.15095801250000002,0.7302844311377247,0.15086567500000003,0.7302844311377247,0.147335
0.7394820359281437,0.11744245000000005,0.7394820359281437,0.11742222499999996,0.7394820359281437,0.116352,0.7394820359281437,0.10511148749999999,0.7394820359281437,0.10508320000000002,0.7394820359281437,0.104355,0.7394820359281437,0.17788140000000002,0.7394820359281437,0.17782688749999995,0.7394820359281437,0.174928,0.7394820359281437,0.149430275,0.7394820359281437,0.14933352500000002,0.7394820359281437,0.145645
0.7486946107784432,0.11681258750000001,0.7486946107784432,0.11679123750000005,0.7486946107784432,0.115684,0.7486946107784432,0.10430466249999999,0.7486946107784432,0.10427483750000002,0.7486946107784432,0.103504,0.7486946107784432,0.17659806250000004,0.7486946107784432,0.17654090000000003,0.7486946107784432,0.173555,0.7486946107784432,0.14790894999999998,0.7486946107784432,0.14780740000000003,0.7486946107784432,0.143957
0.7579221556886228,0.11618069999999998,0.7579221556886228,0.11615822500000003,0.7579221556886228,0.115014,0.7579221556886228,0.10349781250000004,0.7579221556886228,0.1034664,0.7579221556886228,0.10265,0.7579221556886228,0.1753154625,0.7579221556886228,0.17525544999999995,0.7579221556886228,0.17218,0.7579221556886228,0.14639416249999998,0.7579221556886228,0.1462879875,0.7579221556886228,0.142272
0.7671646706586828,0.11554698749999999,0.7671646706586828,0.11552337499999998,0.7671646706586828,0.114341,0.7671646706586828,0.10269117500000009,0.7671646706586828,0.10265808750000002,0.7671646706586828,0.101795,0.7671646706586828,0.174034,0.7671646706586828,0.1739709875,0.7671646706586828,0.170803,0.7671646706586828,0.14488635,0.7671646706586828,0.1447753374999999,0.7671646706586828,0.140589
0.7764221556886227,0.11491154999999997,0.7764221556886227,0.11488670000000001,0.7764221556886227,0.113665,0.7764221556886227,0.10188486250000003,0.7764221556886227,0.10185020000000004,0.7764221556886227,0.100939,0.7764221556886227,0.17275373750000006,0.7764221556886227,0.1726877375,0.7764221556886227,0.169426,0.7764221556886227,0.14338582500000002,0.7764221556886227,0.1432696625,0.7764221556886227,0.138909
0.7856931137724551,0.11427456250000001,0.7856931137724551,0.11424843749999995,0.7856931137724551,0.112985,0.7856931137724551,0.10107896250000001,0.7856931137724551,0.10104262500000001,0.7856931137724551,0.100082,0.7856931137724551,0.17147505000000002,0.7856931137724551,0.17140591250000003,0.7856931137724551,0.168049,0.7856931137724551,0.14189273749999998,0.7856931137724551,0.141771425,0.7856931137724551,0.137233
0.7949805389221557,0.11363605000000003,0.7949805389221557,0.11360868750000001,0.7949805389221557,0.112303,0.7949805389221557,0.10027398749999998,0.7949805389221557,0.1002357425,0.7949805389221557,0.0992265,0.7949805389221557,0.170198225,0.7949805389221557,0.17012585000000002,0.7949805389221557,0.166671,0.7949805389221557,0.14040761250000003,0.7949805389221557,0.140280975,0.7949805389221557,0.13556
0.8042814371257486,0.11299632500000001,0.8042814371257486,0.11296753750000006,0.8042814371257486,0.111619,0.8042814371257486,0.09946978,0.8042814371257486,0.09942975125,0.8042814371257486,0.0983686,0.8042814371257486,0.16892353749999997,0.8042814371257486,0.1688478,0.8042814371257486,0.165293,0.8042814371257486,0.13893042500000002,0.8042814371257486,0.1387984125,0.8042814371257486,0.133891
0.8135988023952097,0.11235532500000005,0.8135988023952097,0.11232505000000004,0.8135988023952097,0.110934,0.8135988023952097,0.09866661125,0.8135988023952097,0.09862469625,0.8135988023952097,0.097508,0.8135988023952097,0.16765121250000004,0.8135988023952097,0.16757194999999997,0.8135988023952097,0.163915,0.8135988023952097,0.1374616375,0.8135988023952097,0.13732400000000003,0.8135988023952097,0.132226
0.8229296407185629,0.11171315000000004,0.8229296407185629,0.11168152499999999,0.8229296407185629,0.110246,0.8229296407185629,0.09786464875000002,0.8229296407185629,0.097820775,0.8229296407185629,0.0966463,0.8229296407185629,0.16638147499999995,0.8229296407185629,0.16629868749999996,0.8229296407185629,0.162538,0.8229296407185629,0.1360014125,0.8229296407185629,0.13585796249999998,0.8229296407185629,0.130566
0.8322769461077845,0.11107019999999998,0.8322769461077845,0.11103702499999997,0.8322769461077845,0.109557,0.8322769461077845,0.09706404999999999,0.8322769461077845,0.09701816124999998,0.8322769461077845,0.0957846,0.8322769461077845,0.16511456249999998,0.8322769461077845,0.16502818749999992,0.8322769461077845,0.161161,0.8322769461077845,0.13454996249999998,0.8322769461077845,0.13440071250000002,0.8322769461077845,0.128911
0.8416392215568863,0.11042624999999999,0.8416392215568863,0.11039165000000002,0.8416392215568863,0.108866,0.8416392215568863,0.09626496250000001,0.8416392215568863,0.09621698999999999,0.8416392215568863,0.0949221,0.8416392215568863,0.16385078749999998,0.8416392215568863,0.16376059999999998,0.8416392215568863,0.159786,0.8416392215568863,0.133107525,0.8416392215568863,0.13295225000000002,0.8416392215568863,0.12726
0.8510149700598802,0.10978176250000002,0.8510149700598802,0.1097453625,0.8510149700598802,0.108174,0.8510149700598802,0.09546754249999999,0.8510149700598802,0.09541743374999999,0.8510149700598802,0.0940587,0.8510149700598802,0.16259025000000005,0.8510149700598802,0.16249636249999994,0.8510149700598802,0.158411,0.8510149700598802,0.13167426249999997,0.8510149700598802,0.1315127875,0.8510149700598802,0.125615
0.8604071856287425,0.1091366125,0.8604071856287425,0.1090986625,0.8604071856287425,0.107479,0.8604071856287425,0.09467194125000002,0.8604071856287425,0.09461963874999998,0.8604071856287425,0.0931945,0.8604071856287425,0.1613332624999999,0.8604071856287425,0.16123532499999998,0.8604071856287425,0.157038,0.8604071856287425,0.1302503375,0.8604071856287425,0.13008265,0.8604071856287425,0.123976
0.869812874251497,0.10849088749999998,0.869812874251497,0.10845125,0.869812874251497,0.106785,0.869812874251497,0.09387830750000001,0.869812874251497,0.09382373999999997,0.869812874251497,0.0923305,0.869812874251497,0.16008008750000005,0.869812874251497,0.15997804999999993,0.869812874251497,0.155667,0.869812874251497,0.12883612500000002,0.869812874251497,0.12866196250000003,0.869812874251497,0.122342
0.8792350299401198,0.10784488749999999,0.8792350299401198,0.10780346249999995,0.8792350299401198,0.106089,0.8792350299401198,0.09308675874999997,0.8792350299401198,0.09302987375000002,0.8792350299401198,0.0914674,0.8792350299401198,0.15883073749999999,0.8792350299401198,0.15872455,0.8792350299401198,0.154298,0.8792350299401198,0.1274315125000001,0.8792350299401198,0.12725086250000006,0.8792350299401198,0.120714
0.8886721556886228,0.10719852500000004,0.8886721556886228,0.10715551249999992,0.8886721556886228,0.105392,0.8886721556886228,0.09229743750000004,0.8886721556886228,0.092238175,0.8886721556886228,0.0906039,0.8886721556886228,0.1575856,0.8886721556886228,0.15747510000000003,0.8886721556886228,0.15293,0.8886721556886228,0.12603695000000004,0.8886721556886228,0.12584956249999998,0.8886721556886228,0.119092
0.8981242514970059,0.10655221249999998,0.8981242514970059,0.10650724999999998,0.8981242514970059,0.104694,0.8981242514970059,0.09151049999999997,0.8981242514970059,0.09144877000000001,0.8981242514970059,0.0897393,0.8981242514970059,0.15634473750000005,0.8981242514970059,0.15622996249999993,0.8981242514970059,0.151565,0.8981242514970059,0.12465229999999994,0.8981242514970059,0.1244581875,0.8981242514970059,0.117476
0.9075913173652695,0.10590573750000001,0.9075913173652695,0.10585897500000004,0.9075913173652695,0.103993,0.9075913173652695,0.09072603000000001,0.9075913173652695,0.09066180374999996,0.9075913173652695,0.0888752,0.9075913173652695,0.15510841249999996,0.9075913173652695,0.15498915000000005,0.9075913173652695,0.150201,0.9075913173652695,0.12327799999999997,0.9075913173652695,0.12307686249999994,0.9075913173652695,0.115867
0.9170748502994012,0.1052594625,0.9170748502994012,0.10521063750000001,0.9170748502994012,0.103292,0.9170748502994012,0.08994418874999996,0.9170748502994012,0.0898773825,0.9170748502994012,0.0880125,0.9170748502994012,0.1538768125,0.9170748502994012,0.15375293750000002,0.9170748502994012,0.148841,0.9170748502994012,0.12191388750000003,0.9170748502994012,0.12170571249999998,0.9170748502994012,0.114265
0.9265718562874251,0.1046132125,0.9265718562874251,0.10456245000000002,0.9265718562874251,0.10259,0.9265718562874251,0.0891650675,0.9265718562874251,0.08909563000000001,0.9265718562874251,0.0871508,0.9265718562874251,0.1526501125,0.9265718562874251,0.1525214875,0.9265718562874251,0.147483,0.9265718562874251,0.1205603875,0.9265718562874251,0.1203449375,0.9265718562874251,0.112669
0.9360853293413174,0.10396728749999999,0.9360853293413174,0.10391451249999997,0.9360853293413174,0.101886,0.9360853293413174,0.08838881125000002,0.9360853293413174,0.08831666625000001,0.9360853293413174,0.0862897,0.9360853293413174,0.151428375,0.9360853293413174,0.15129500000000004,0.9360853293413174,0.146128,0.9360853293413174,0.11921739999999996,0.9360853293413174,0.1189945375,0.9360853293413174,0.111081
0.9456137724550898,0.10332185,0.9456137724550898,0.1032669125,0.9456137724550898,0.101184,0.9456137724550898,0.08761550750000002,0.9456137724550898,0.08754059874999998,0.9456137724550898,0.0854287,0.9456137724550898,0.15021191250000002,0.9456137724550898,0.15007349999999994,0.9456137724550898,0.144777,0.9456137724550898,0.11788497499999999,0.9456137724550898,0.11765471250000001,0.9456137724550898,0.109499
0.9551571856287425,0.10267682500000001,0.9551571856287425,0.10261978749999996,0.9551571856287425,0.100481,0.9551571856287425,0.08684527249999999,0.9551571856287425,0.08676754499999999,0.9551571856287425,0.0845687,0.9551571856287425,0.14900068749999998,0.9551571856287425,0.1488573625,0.9551571856287425,0.143428,0.9551571856287425,0.11656346249999998,0.9551571856287425,0.11632548749999998,0.9551571856287425,0.107925
0.9647155688622755,0.10203241249999999,0.9647155688622755,0.1019731,0.9647155688622755,0.0997771,0.9647155688622755,0.08607820375000004,0.9647155688622755,0.08599759874999999,0.9647155688622755,0.0837111,0.9647155688622755,0.14779517500000006,0.9647155688622755,0.14764655,0.9647155688622755,0.142083,0.9647155688622755,0.11525266249999996,0.9647155688622755,0.1150070875,0.9647155688622755,0.106359
0.9742904191616767,0.10138862499999998,0.9742904191616767,0.10132717500000002,0.9742904191616767,0.0990731,0.9742904191616767,0.08531442750000001,0.9742904191616767,0.08523085875,0.9742904191616767,0.0828555,0.9742904191616767,0.14659507500000002,0.9742904191616767,0.14644124999999997,0.9742904191616767,0.140742,0.9742904191616767,0.11395295000000005,0.9742904191616767,0.11369951249999999,0.9742904191616767,0.1048
0.9838787425149701,0.10074566249999999,0.9838787425149701,0.10068182499999996,0.9838787425149701,0.0983695,0.9838787425149701,0.0845539975,0.9838787425149701,0.08446743000000002,0.9838787425149701,0.0820014,0.9838787425149701,0.14540083749999994,0.9838787425149701,0.14524165000000003,0.9838787425149701,0.139404,0.9838787425149701,0.11266422499999999,0.9838787425149701,0.1124026625,0.9838787425149701,0.103249
0.9934835329341318,0.10010350500000001,0.9934835329341318,0.10003736749999999,0.9934835329341318,0.0976656,0.9934835329341318,0.0837970475,0.9934835329341318,0.08370739999999999,0.9934835329341318,0.0811498,0.9934835329341318,0.14421251250000003,0.9934835329341318,0.14404787500000005,0.9934835329341318,0.13807,0.9934835329341318,0.1113864250000001,0.9934835329341318,0.11111694999999996,0.9934835329341318,0.101706
1.0031047904191617,0.09946240125,1.0031047904191617,0.09939380249999999,1.0031047904191617,0.0969615,1.0031047904191617,0.083043645,1.0031047904191617,0.08295086375,1.0031047904191617,0.0803005,1.0031047904191617,0.14303023749999996,1.0031047904191617,0.1428599875,1.0031047904191617,0.13674,1.0031047904191617,0.11011987499999998,1.0031047904191617,0.10984208750000005,1.0031047904191617,0.10017
1.012741017964072,0.09882228124999999,1.012741017964072,0.09875120750000001,1.012741017964072,0.0962566,1.012741017964072,0.0822938875,1.012741017964072,0.08219790625000004,1.012741017964072,0.0794529,1.012741017964072,0.141854,1.012741017964072,0.141678125,1.012741017964072,0.135414,1.012741017964072,0.10886447500000003,1.012741017964072,0.10857844999999997,1.012741017964072,0.0986433
1.0223922155688623,0.0981832925,1.0223922155688623,0.09810969499999997,1.0223922155688623,0.0955518,1.0223922155688623,0.08154784624999997,1.0223922155688623,0.08144860999999999,1.0223922155688623,0.078607,1.0223922155688623,0.14068407499999996,1.0223922155688623,0.14050243750000005,1.0223922155688623,0.134093,1.0223922155688623,0.10762033749999997,1.0223922155688623,0.10732586250000001,1.0223922155688623,0.0971244
1.032058383233533,0.09754551749999998,1.032058383233533,0.0974693325,1.032058383233533,0.0948475,1.032058383233533,0.08080561375,1.032058383233533,0.08070305499999997,1.032058383233533,0.0777636,1.032058383233533,0.13952057499999998,1.032058383233533,0.139333,1.032058383233533,0.132776,1.032058383233533,0.10638745000000001,1.032058383233533,0.10608441249999996,1.032058383233533,0.0956139
1.0417410179640718,0.09690901875,1.0417410179640718,0.09683020749999996,1.0417410179640718,0.0941426,1.0417410179640718,0.08006725375000003,1.0417410179640718,0.07996132,1.0417410179640718,0.0769232,1.0417410179640718,0.13836346249999998,1.0417410179640718,0.13816990000000007,1.0417410179640718,0.131463,1.0417410179640718,0.10516582499999998,1.0417410179640718,0.1048540625,1.0417410179640718,0.0941117
1.051438622754491,0.09627390375,1.051438622754491,0.09619239500000007,1.051438622754491,0.0934383,1.051438622754491,0.07933284374999999,1.051438622754491,0.07922346625,1.051438622754491,0.0760864,1.051438622754491,0.13721300000000008,1.051438622754491,0.13701318750000005,1.051438622754491,0.130155,1.051438622754491,0.10395552500000005,1.051438622754491,0.10363498750000003,1.051438622754491,0.0926181
1.0611511976047905,0.09564024125000002,1.0611511976047905,0.09555598499999997,1.0611511976047905,0.0927349,1.0611511976047905,0.07860245625,1.0611511976047905,0.07848957625,1.0611511976047905,0.0752525,1.0611511976047905,0.136069075,1.0611511976047905,0.13586317500000006,1.0611511976047905,0.128851,1.0611511976047905,0.10275657499999999,1.0611511976047905,0.10242717500000002,1.0611511976047905,0.091133
1.0708802395209582,0.09500810499999998,1.0708802395209582,0.09492103625000001,1.0708802395209582,0.0920305,1.0708802395209582,0.07787615374999998,1.0708802395209582,0.07775971624999999,1.0708802395209582,0.0744209,1.0708802395209582,0.134932,1.0708802395209582,0.13471976250000003,1.0708802395209582,0.127553,1.0708802395209582,0.10156895000000002,1.0708802395209582,0.10123062500000002,1.0708802395209582,0.0896566
1.0806257485029942,0.09437756,1.0806257485029942,0.09428764999999997,1.0806257485029942,0.091326,1.0806257485029942,0.07715401625000003,1.0806257485029942,0.07703394250000002,1.0806257485029942,0.0735912,1.0806257485029942,0.133801675,1.0806257485029942,0.13358298750000003,1.0806257485029942,0.126259,1.0806257485029942,0.100392675,1.0806257485029942,0.10004519999999999,1.0806257485029942,0.0881889
1.0903862275449103,0.09374869000000004,1.0903862275449103,0.0936558525,1.0903862275449103,0.0906221,1.0903862275449103,0.07643606250000001,1.0903862275449103,0.07631231875,1.0903862275449103,0.0727642,1.0903862275449103,0.13267836250000004,1.0903862275449103,0.1324530875,1.0903862275449103,0.124971,1.0903862275449103,0.09922781,1.0903862275449103,0.09887111375000002,1.0903862275449103,0.08673
1.1001616766467066,0.09312155999999999,1.1001616766467066,0.09302575625000001,1.1001616766467066,0.0899195,1.1001616766467066,0.0757224,1.1001616766467066,0.07559491125,1.1001616766467066,0.0719391,1.1001616766467066,0.1315619375,1.1001616766467066,0.1313300375,1.1001616766467066,0.123687,1.1001616766467066,0.09807425875,1.1001616766467066,0.09770827250000004,1.1001616766467066,0.08528
1.1099535928143713,0.09249623125000002,1.1099535928143713,0.09239740875,1.1099535928143713,0.0892176,1.1099535928143713,0.07501305625000002,1.1099535928143713,0.07488175124999999,1.1099535928143713,0.0711161,1.1099535928143713,0.13045256249999998,1.1099535928143713,0.13021391250000003,1.1099535928143713,0.122409,1.1099535928143713,0.09693205875000001,1.1099535928143713,0.0965566875,1.1099535928143713,0.0838389
1.1197604790419162,0.09187279499999998,1.1197604790419162,0.091770875,1.1197604790419162,0.0885169,1.1197604790419162,0.07430807874999998,1.1197604790419162,0.07417293249999998,1.1197604790419162,0.0702964,1.1197604790419162,0.12935027500000001,1.1197604790419162,0.1291048375,1.1197604790419162,0.121136,1.1197604790419162,0.09580120125,1.1197604790419162,0.09541635125,1.1197604790419162,0.0824068
1.1295838323353296,0.0912512875,1.1295838323353296,0.09114624375,1.1295838323353296,0.0878161,1.1295838323353296,0.07360753249999999,1.1295838323353296,0.0734684625,1.1295838323353296,0.0694794,1.1295838323353296,0.12825523749999995,1.1295838323353296,0.12800275000000003,1.1295838323353296,0.119868,1.1295838323353296,0.09468164874999994,1.1295838323353296,0.09428723374999999,1.1295838323353296,0.0809837
1.1394221556886228,0.09063178125000002,1.1394221556886228,0.09052353875,1.1394221556886228,0.0871161,1.1394221556886228,0.07291145000000002,1.1394221556886228,0.07276840499999997,1.1394221556886228,0.0686652,1.1394221556886228,0.12716737500000003,1.1394221556886228,0.12690785,1.1394221556886228,0.118606,1.1394221556886228,0.09357339500000002,1.1394221556886228,0.09316932625000002,1.1394221556886228,0.0795697
1.1492769461077845,0.09001433875,1.1492769461077845,0.08990284750000002,1.1492769461077845,0.0864172,1.1492769461077845,0.0722198775,1.1492769461077845,0.07207280125000001,1.1492769461077845,0.067853,1.1492769461077845,0.12608678750000007,1.1492769461077845,0.12582013750000004,1.1492769461077845,0.11735,1.1492769461077845,0.09247641625000004,1.1492769461077845,0.09206259749999998,1.1492769461077845,0.0781649
1.1591467065868264,0.089399015,1.1591467065868264,0.08928422625000002,1.1591467065868264,0.0857203,1.1591467065868264,0.07153285499999999,1.1591467065868264,0.07138170249999996,1.1591467065868264,0.0670449,1.1591467065868264,0.12501350000000003,1.1591467065868264,0.12473956249999998,1.1591467065868264,0.116099,1.1591467065868264,0.091390675,1.1591467065868264,0.0909670375,1.1591467065868264,0.0767692
1.1690329341317367,0.08878586624999998,1.1690329341317367,0.08866771999999999,1.1690329341317367,0.0850251,1.1690329341317367,0.07085042,1.1690329341317367,0.07069513249999997,1.1690329341317367,0.0662395,1.1690329341317367,0.12394754999999998,1.1690329341317367,0.12366626250000001,1.1690329341317367,0.114853,1.1690329341317367,0.09031614624999999,1.1690329341317367,0.08988260875000001,1.1690329341317367,0.0753828
1.178935628742515,0.08817495375000002,1.178935628742515,0.08805338499999997,1.178935628742515,0.084332,1.178935628742515,0.07017261124999996,1.178935628742515,0.07001313749999998,1.178935628742515,0.0654367,1.178935628742515,0.12288908750000001,1.178935628742515,0.1226002875,1.178935628742515,0.113614,1.178935628742515,0.08925278500000002,1.178935628742515,0.08880926874999995,1.178935628742515,0.0740056
1.1888532934131737,0.08756631750000002,1.1888532934131737,0.08744128625,1.1888532934131737,0.0836404,1.1888532934131737,0.06949946375000002,1.1888532934131737,0.06933574500000002,1.1888532934131737,0.0646365,1.1888532934131737,0.12183795000000004,1.1888532934131737,0.12154163749999998,1.1888532934131737,0.11238,1.1888532934131737,0.08820056375000003,1.1888532934131737,0.0877469825,1.1888532934131737,0.0726376
1.1987874251497006,0.08696002374999998,1.1987874251497006,0.08683147625000001,1.1987874251497006,0.0829499,1.1987874251497006,0.06883100875000003,1.1987874251497006,0.06866298125,1.1987874251497006,0.0638384,1.1987874251497006,0.12079437499999994,1.1987874251497006,0.12049041250000003,1.1987874251497006,0.111152,1.1987874251497006,0.08715942625000002,1.1987874251497006,0.08669572125000001,1.1987874251497006,0.071279
1.208738023952096,0.08635611625,1.208738023952096,0.08622399124999999,1.208738023952096,0.0822609,1.208738023952096,0.0681672575,1.208738023952096,0.06799489624999999,1.208738023952096,0.0630438,1.208738023952096,0.11975828749999998,1.208738023952096,0.11944656250000003,1.208738023952096,0.10993,1.208738023952096,0.08612933125,1.208738023952096,0.08565542624999997,1.208738023952096,0.0699297
1.2187035928143715,0.08575464499999999,1.2187035928143715,0.08561888625,1.2187035928143715,0.0815734,1.2187035928143715,0.06750823874999999,1.2187035928143715,0.06733149374999998,1.2187035928143715,0.0622519,1.2187035928143715,0.11872968750000004,1.2187035928143715,0.11841016249999999,1.2187035928143715,0.108714,1.2187035928143715,0.08511023375000001,1.2187035928143715,0.08462606624999999,1.2187035928143715,0.0685897
1.228685628742515,0.08515565,1.228685628742515,0.08501620625,1.228685628742515,0.0808867,1.228685628742515,0.06685400749999998,1.228685628742515,0.06667280374999998,1.228685628742515,0.0614639,1.228685628742515,0.11770861249999998,1.228685628742515,0.11738112499999993,1.228685628742515,0.107504,1.228685628742515,0.08410208250000004,1.228685628742515,0.08360757625,1.228685628742515,0.0672591
1.238682634730539,0.08455918749999997,1.238682634730539,0.08441600500000002,1.238682634730539,0.0802017,1.238682634730539,0.06620454875000001,1.238682634730539,0.06601886000000001,1.238682634730539,0.0606792,1.238682634730539,0.11669505000000002,1.238682634730539,0.11635961250000001,1.238682634730539,0.1063,1.238682634730539,0.08310481000000002,1.238682634730539,0.08259991374999998,1.238682634730539,0.0659378
1.2486976047904192,0.08396528499999997,1.2486976047904192,0.08381831374999996,1.2486976047904192,0.0795182,1.2486976047904192,0.0655599075,1.2486976047904192,0.06536966625,1.2486976047904192,0.0598982,1.2486976047904192,0.1156892375,1.2486976047904192,0.115345575,1.2486976047904192,0.105102,1.2486976047904192,0.08211836375,1.2486976047904192,0.08160302500000001,1.2486976047904192,0.064626
1.2587275449101798,0.08337398750000001,1.2587275449101798,0.08322319,1.2587275449101798,0.0788368,1.2587275449101798,0.06492007249999998,1.2587275449101798,0.06472525499999998,1.2587275449101798,0.0591202,1.2587275449101798,0.11469091249999999,1.2587275449101798,0.11433906249999996,1.2587275449101798,0.10391,1.2587275449101798,0.08114269999999998,1.2587275449101798,0.08061685124999998,1.2587275449101798,0.0633236
1.2687739520958083,0.08278534250000001,1.2687739520958083,0.0826306575,1.2687739520958083,0.0781571,1.2687739520958083,0.06428508875000002,1.2687739520958083,0.06408564124999996,1.2687739520958083,0.0583455,1.2687739520958083,0.1137002125,1.2687739520958083,0.11334002499999996,1.2687739520958083,0.102724,1.2687739520958083,0.08017774250000001,1.2687739520958083,0.07964134250000002,1.2687739520958083,0.0620306
1.2788353293413173,0.08219939000000001,1.2788353293413173,0.08204075625,1.2788353293413173,0.0774791,1.2788353293413173,0.06365494125,1.2788353293413173,0.06345082124999997,1.2788353293413173,0.0575746,1.2788353293413173,0.11271703749999995,1.2788353293413173,0.112348475,1.2788353293413173,0.101545,1.2788353293413173,0.07922343000000001,1.2788353293413173,0.07867641499999996,1.2788353293413173,0.060747
1.2889146706586827,0.08161615624999999,1.2889146706586827,0.08145354125000001,1.2889146706586827,0.0768034,1.2889146706586827,0.06302967500000002,1.2889146706586827,0.06282082,1.2889146706586827,0.056808,1.2889146706586827,0.11174152500000004,1.2889146706586827,0.11136452499999991,1.2889146706586827,0.100372,1.2889146706586827,0.07827969375,1.2889146706586827,0.0777220175,1.2889146706586827,0.0594729
1.299008982035928,0.08103568000000001,1.299008982035928,0.08086902375,1.299008982035928,0.0761297,1.299008982035928,0.06240926875000001,1.299008982035928,0.06219564749999997,1.299008982035928,0.0560454,1.299008982035928,0.11077363750000002,1.299008982035928,0.1103880625,1.299008982035928,0.0992047,1.299008982035928,0.07734646124999997,1.299008982035928,0.07677810124999997,1.299008982035928,0.0582082
1.309119760479042,0.0804580075,1.309119760479042,0.08028725625000001,1.309119760479042,0.0754578,1.309119760479042,0.06179375124999999,1.309119760479042,0.061575315000000005,1.309119760479042,0.0552879,1.309119760479042,0.10981332499999996,1.309119760479042,0.10941915000000006,1.309119760479042,0.0980441,1.309119760479042,0.07642368499999999,1.309119760479042,0.07584457124999999,1.309119760479042,0.056953
1.319247005988024,0.07988313749999999,1.319247005988024,0.07970826125000001,1.319247005988024,0.0747878,1.319247005988024,0.061183110000000054,1.319247005988024,0.06095982875,1.319247005988024,0.0545357,1.319247005988024,0.10886067499999996,1.319247005988024,0.10845776249999999,1.319247005988024,0.0968898,1.319247005988024,0.075511265,1.319247005988024,0.0749213825,1.319247005988024,0.0557072
1.329389221556886,0.07931114000000002,1.329389221556886,0.07913207499999998,1.329389221556886,0.0741201,1.329389221556886,0.060577362499999995,1.329389221556886,0.060349185000000014,1.329389221556886,0.0537881,1.329389221556886,0.10791560000000004,1.329389221556886,0.107503875,1.329389221556886,0.0957418,1.329389221556886,0.074609155,1.329389221556886,0.07400845124999997,1.329389221556886,0.0544708
1.3395494011976048,0.07874202000000004,1.3395494011976048,0.07855872,1.3395494011976048,0.073455,1.3395494011976048,0.059976507499999984,1.3395494011976048,0.05974341124999999,1.3395494011976048,0.0530449,1.3395494011976048,0.1069781125,1.3395494011976048,0.10655747499999997,1.3395494011976048,0.0946002,1.3395494011976048,0.07371726375000001,1.3395494011976048,0.07310571249999999,1.3395494011976048,0.0532437
1.3497245508982036,0.07817581500000001,1.3497245508982036,0.07798824250000003,1.3497245508982036,0.0727926,1.3497245508982036,0.05938054375,1.3497245508982036,0.05914247999999998,1.3497245508982036,0.0523058,1.3497245508982036,0.10604821250000004,1.3497245508982036,0.10561871250000003,1.3497245508982036,0.093465,1.3497245508982036,0.07283552125000001,1.3497245508982036,0.07221308499999998,1.3497245508982036,0.0520261
1.3599176646706588,0.07761253874999999,1.3599176646706588,0.07742064249999998,1.3599176646706588,0.0721325,1.3599176646706588,0.05878947875,1.3599176646706588,0.058546403749999996,1.3599176646706588,0.0515703,1.3599176646706588,0.105125925,1.3599176646706588,0.10468731249999996,1.3599176646706588,0.0923362,1.3599176646706588,0.07196385374999997,1.3599176646706588,0.07133050125000003,1.3599176646706588,0.0508178
1.370125748502994,0.07705223374999999,1.370125748502994,0.07685596375,1.370125748502994,0.0714751,1.370125748502994,0.05820329499999999,1.370125748502994,0.05795518375000001,1.370125748502994,0.0508381,1.370125748502994,0.10421113749999997,1.370125748502994,0.10376341250000001,1.370125748502994,0.0912138,1.370125748502994,0.07110217999999999,1.370125748502994,0.07045789125000002,1.370125748502994,0.0496189
1.3803502994011976,0.07649492875,1.3803502994011976,0.07629423124999998,1.3803502994011976,0.070821,1.3803502994011976,0.05762201250000001,1.3803502994011976,0.057368815000000004,1.3803502994011976,0.0501102,1.3803502994011976,0.10330386249999998,1.3803502994011976,0.10284698749999996,1.3803502994011976,0.090098,1.3803502994011976,0.0702504175,1.3803502994011976,0.06959516625,1.3803502994011976,0.0484293
1.3905913173652695,0.07594061125000003,1.3905913173652695,0.07573545250000004,1.3905913173652695,0.07017,1.3905913173652695,0.057045607499999984,1.3905913173652695,0.05678729249999999,1.3905913173652695,0.0493867,1.3905913173652695,0.10240421250000001,1.3905913173652695,0.1019380875,1.3905913173652695,0.0889885,1.3905913173652695,0.06940848499999999,1.3905913173652695,0.06874225999999997,1.3905913173652695,0.047249
1.4008502994011978,0.07538933125000004,1.4008502994011978,0.07517966750000003,1.4008502994011978,0.0695217,1.4008502994011978,0.05647408374999998,1.4008502994011978,0.05621062124999998,1.4008502994011978,0.0486675,1.4008502994011978,0.10151206249999997,1.4008502994011978,0.10103643749999998,1.4008502994011978,0.0878856,1.4008502994011978,0.06857631500000003,1.4008502994011978,0.06789908625,1.4008502994011978,0.046078
1.4111242514970062,0.07484110375000001,1.4111242514970062,0.07462688125000003,1.4111242514970062,0.0688764,1.4111242514970062,0.05590742875,1.4111242514970062,0.055638785000000024,1.4111242514970062,0.0479533,1.4111242514970062,0.10062732500000002,1.4111242514970062,0.10014233875000003,1.4111242514970062,0.0867892,1.4111242514970062,0.06775381375000002,1.4111242514970062,0.06706557249999998,1.4111242514970062,0.0449163
1.4214146706586828,0.07429595000000001,1.4214146706586828,0.07407713749999996,1.4214146706586828,0.0682334,1.4214146706586828,0.055345627499999994,1.4214146706586828,0.05507177874999999,1.4214146706586828,0.0472425,1.4214146706586828,0.0997500175,1.4214146706586828,0.09925564249999999,1.4214146706586828,0.0856992,1.4214146706586828,0.06694090500000002,1.4214146706586828,0.06624163250000001,1.4214146706586828,0.0437639
1.4317215568862276,0.07375387750000001,1.4317215568862276,0.07353042750000002,1.4317215568862276,0.0675925,1.4317215568862276,0.054788682499999984,1.4317215568862276,0.054509596250000014,1.4317215568862276,0.046536,1.4317215568862276,0.09888018375000002,1.4317215568862276,0.09837627500000003,1.4317215568862276,0.0846158,1.4317215568862276,0.06613750374999998,1.4317215568862276,0.065427195,1.4317215568862276,0.0426207
1.442046407185629,0.073214915,1.442046407185629,0.07298677875000001,1.442046407185629,0.0669549,1.442046407185629,0.054236582500000005,1.442046407185629,0.05395222374999999,1.442046407185629,0.0458345,1.442046407185629,0.0980177575,1.442046407185629,0.09750424875000002,1.442046407185629,0.0835389,1.442046407185629,0.06534351875,1.442046407185629,0.0646221675,1.442046407185629,0.0414867
1.4523862275449102,0.07267906250000003,1.4523862275449102,0.07244620625,1.4523862275449102,0.0663201,1.4523862275449102,0.05368931124999998,1.4523862275449102,0.053399648749999994,1.4523862275449102,0.0451376,1.4523862275449102,0.09716271000000001,1.4523862275449102,0.09663953500000003,1.4523862275449102,0.0824685,1.4523862275449102,0.0645588775,1.4523862275449102,0.063826475,1.4523862275449102,0.0403618
1.46274251497006,0.07214634874999999,1.46274251497006,0.07190872875,1.46274251497006,0.0656874,1.46274251497006,0.05314685125,1.46274251497006,0.052851871249999995,1.46274251497006,0.0444457,1.46274251497006,0.09631500625000002,1.46274251497006,0.095782105,1.46274251497006,0.0814046,1.46274251497006,0.06378349875,1.46274251497006,0.06304003,1.46274251497006,0.0392462
1.473116766467066,0.07161678375,1.473116766467066,0.07137434625,1.473116766467066,0.0650572,1.473116766467066,0.05260918749999999,1.473116766467066,0.05230886250000002,1.473116766467066,0.043758,1.473116766467066,0.09547462750000003,1.473116766467066,0.09493193874999999,1.473116766467066,0.0803472,1.473116766467066,0.06301726750000002,1.473116766467066,0.062262763750000005,1.473116766467066,0.0381396
1.4835074850299401,0.07109037249999998,1.4835074850299401,0.07084309500000002,1.4835074850299401,0.06443,1.4835074850299401,0.052076315000000005,1.4835074850299401,0.05177062124999998,1.4835074850299401,0.0430742,1.4835074850299401,0.09464153375000003,1.4835074850299401,0.0940889975,1.4835074850299401,0.0792963,1.4835074850299401,0.06226013374999999,1.4835074850299401,0.06149456875000002,1.4835074850299401,0.0370422
1.4939131736526947,0.07056712874999997,1.4939131736526947,0.07031496500000002,1.4939131736526947,0.0638058,1.4939131736526947,0.05154822125000001,1.4939131736526947,0.051237128750000006,1.4939131736526947,0.0423942,1.4939131736526947,0.09381569249999999,1.4939131736526947,0.09325325749999996,1.4939131736526947,0.0782519,1.4939131736526947,0.06151200375,1.4939131736526947,0.06073539,1.4939131736526947,0.0359538
1.5043413173652695,0.07004706999999999,1.5043413173652695,0.06978997750000002,1.5043413173652695,0.0631844,1.5043413173652695,0.05102487375000001,1.5043413173652695,0.050708351250000006,1.5043413173652695,0.0417178,1.5043413173652695,0.09299707000000001,1.5043413173652695,0.09242467624999998,1.5043413173652695,0.077214,1.5043413173652695,0.06077276749999998,1.5043413173652695,0.0599851225,1.5043413173652695,0.0348744
1.5147754491017966,0.06953018999999999,1.5147754491017966,0.06926813500000004,1.5147754491017966,0.0625659,1.5147754491017966,0.050506267500000014,1.5147754491017966,0.05018430125000001,1.5147754491017966,0.0410451,1.5147754491017966,0.09218563999999999,1.5147754491017966,0.09160322250000004,1.5147754491017966,0.0761826,1.5147754491017966,0.06004237624999999,1.5147754491017966,0.05924369,1.5147754491017966,0.033804
1.5252395209580838,0.06901650749999998,1.5252395209580838,0.06874945750000001,1.5252395209580838,0.0619503,1.5252395209580838,0.04999236875,1.5252395209580838,0.049664946249999974,1.5252395209580838,0.0403761,1.5252395209580838,0.09138134749999997,1.5252395209580838,0.09078886124999999,1.5252395209580838,0.0751577,1.5252395209580838,0.059320723750000005,1.5252395209580838,0.05851100374999999,1.5252395209580838,0.0327426
1.5357035928143712,0.0685060425,1.5357035928143712,0.06823394375,1.5357035928143712,0.0613378,1.5357035928143712,0.04948317625000001,1.5357035928143712,0.0491502675,1.5357035928143712,0.0397106,1.5357035928143712,0.09058416875000001,1.5357035928143712,0.08998156499999999,1.5357035928143712,0.0741392,1.5357035928143712,0.058607712500000006,1.5357035928143712,0.05778699124999999,1.5357035928143712,0.0316902
1.5461976047904191,0.06799877000000001,1.5461976047904191,0.06772160375000003,1.5461976047904191,0.0607281,1.5461976047904191,0.04897866125,1.5461976047904191,0.048640245,1.5461976047904191,0.0390485,1.5461976047904191,0.08979405625000003,1.5461976047904191,0.08918128375000002,1.5461976047904191,0.0731272,1.5461976047904191,0.05790327499999999,1.5461976047904191,0.057071562500000006,1.5461976047904191,0.0306466
1.5567065868263472,0.06749472000000002,1.5567065868263472,0.06721243874999998,1.5567065868263472,0.0601212,1.5567065868263472,0.048478794999999984,1.5567065868263472,0.04813487125000001,1.5567065868263472,0.0383908,1.5567065868263472,0.08901099000000004,1.5567065868263472,0.08838800249999998,1.5567065868263472,0.0721216,1.5567065868263472,0.05720731375,1.5567065868263472,0.05636462375000002,1.5567065868263472,0.0296119
1.5672305389221557,0.0669938775,1.5672305389221557,0.0667064675,1.5672305389221557,0.0595165,1.5672305389221557,0.04798356374999998,1.5672305389221557,0.0476341075,1.5672305389221557,0.0377381,1.5672305389221557,0.08823490999999999,1.5672305389221557,0.08760164875000001,1.5672305389221557,0.0711224,1.5672305389221557,0.056519752500000006,1.5672305389221557,0.05566610999999998,1.5672305389221557,0.028586
1.5777694610778443,0.06649626125000002,1.5777694610778443,0.06620366874999997,1.5777694610778443,0.058914,1.5777694610778443,0.0474929525,1.5777694610778443,0.04713793999999999,1.5777694610778443,0.03709,1.5777694610778443,0.08746578875000001,1.5777694610778443,0.08682220124999994,1.5777694610778443,0.0701297,1.5777694610778443,0.055840496250000024,1.5777694610778443,0.05497591,1.5777694610778443,0.0275688
1.5883383233532933,0.06600187375,1.5883383233532933,0.06570406999999998,1.5883383233532933,0.0583138,1.5883383233532933,0.047006918749999994,1.5883383233532933,0.04664634999999999,1.5883383233532933,0.036446,1.5883383233532933,0.08670356625,1.5883383233532933,0.08604963,1.5883383233532933,0.0691433,1.5883383233532933,0.05516947125000001,1.5883383233532933,0.054293967500000005,1.5883383233532933,0.0265604
1.5989071856287425,0.06551071124999999,1.5989071856287425,0.06520766000000001,1.5989071856287425,0.0577167,1.5989071856287425,0.046525453750000015,1.5989071856287425,0.046159314999999985,1.5989071856287425,0.0358065,1.5989071856287425,0.08594822125,1.5989071856287425,0.08528388625000001,1.5989071856287425,0.0681633,1.5989071856287425,0.05450657374999999,1.5989071856287425,0.05362018749999999,1.5989071856287425,0.0255607
1.609491017964072,0.06502277375,1.609491017964072,0.06471444499999998,1.609491017964072,0.0571228,1.609491017964072,0.04604853749999999,1.609491017964072,0.045676800000000004,1.609491017964072,0.0351711,1.609491017964072,0.08519969875000001,1.609491017964072,0.08452491875,1.609491017964072,0.0671897,1.609491017964072,0.05385172624999999,1.609491017964072,0.052954481250000004,1.609491017964072,0.0245697
1.6201047904191619,0.06453805750000001,1.6201047904191619,0.06422442874999998,1.6201047904191619,0.0565316,1.6201047904191619,0.04557613250000001,1.6201047904191619,0.045198796250000006,1.6201047904191619,0.0345409,1.6201047904191619,0.08445796000000001,1.6201047904191619,0.08377269624999997,1.6201047904191619,0.0662225,1.6201047904191619,0.053204845000000014,1.6201047904191619,0.052296778750000016,1.6201047904191619,0.0235872
1.6307335329341317,0.06405657875000001,1.6307335329341317,0.06373761624999998,1.6307335329341317,0.0559439,1.6307335329341317,0.045108223749999975,1.6307335329341317,0.044725276249999994,1.6307335329341317,0.0339145,1.6307335329341317,0.08372295499999999,1.6307335329341317,0.08302717875,1.6307335329341317,0.0652616,1.6307335329341317,0.05256584124999999,1.6307335329341317,0.05164697000000003,1.6307335329341317,0.0226133
1.6413772455089821,0.06357832125000001,1.6413772455089821,0.06325398750000003,1.6413772455089821,0.0553586,1.6413772455089821,0.04464477125000001,1.6413772455089821,0.044256208750000005,1.6413772455089821,0.0332921,1.6413772455089821,0.08299465125000004,1.6413772455089821,0.08228831250000002,1.6413772455089821,0.064307,1.6413772455089821,0.05193464,1.6413772455089821,0.05100500999999998,1.6413772455089821,0.0216479
1.6520359281437127,0.0631032925,1.6520359281437127,0.06277356750000003,1.6520359281437127,0.0547758,1.6520359281437127,0.04418576375,1.6520359281437127,0.04379157875,1.6520359281437127,0.0326745,1.6520359281437127,0.08227299125,1.6520359281437127,0.08155606374999999,1.6520359281437127,0.0633587,1.6520359281437127,0.0513111425,1.6520359281437127,0.05037078250000001,1.6520359281437127,0.0206909
1.6627095808383234,0.0626314775,1.6627095808383234,0.06229632374999999,1.6627095808383234,0.0541967,1.6627095808383234,0.043731171250000006,1.6627095808383234,0.043331343749999994,1.6627095808383234,0.0320609,1.6627095808383234,0.08155793874999998,1.6627095808383234,0.08083038249999998,1.6627095808383234,0.0624167,1.6627095808383234,0.050695267499999995,1.6627095808383234,0.049744220000000006,1.6627095808383234,0.0197424
1.6734131736526947,0.06216288124999999,1.6734131736526947,0.061822287499999976,1.6734131736526947,0.0536208,1.6734131736526947,0.043280962500000006,1.6734131736526947,0.04287550250000003,1.6734131736526947,0.031451,1.6734131736526947,0.08084943875000003,1.6734131736526947,0.08011122,1.6734131736526947,0.0614809,1.6734131736526947,0.05008695250000002,1.6734131736526947,0.04912523875000001,1.6734131736526947,0.0188022
1.684116766467066,0.061697512499999996,1.684116766467066,0.061351428750000006,1.684116766467066,0.0530476,1.684116766467066,0.04283510999999999,1.684116766467066,0.04242400249999999,1.684116766467066,0.0308448,1.684116766467066,0.08014745124999999,1.684116766467066,0.07939854250000002,1.684116766467066,0.0605513,1.684116766467066,0.04948608375,1.684116766467066,0.04851375499999998,1.684116766467066,0.0178703
1.6948502994011978,0.06123533624999998,1.6948502994011978,0.06088374875000002,1.6948502994011978,0.0524769,1.6948502994011978,0.04239359125000001,1.6948502994011978,0.04197682625000001,1.6948502994011978,0.0302427,1.6948502994011978,0.079451925,1.6948502994011978,0.07869229375000002,1.6948502994011978,0.0596279,1.6948502994011978,0.048892592500000005,1.6948502994011978,0.047909688749999985,1.6948502994011978,0.0169468
1.7055988023952096,0.06077637250000001,1.7055988023952096,0.06041925500000004,1.7055988023952096,0.0519093,1.7055988023952096,0.04195637250000002,1.7055988023952096,0.04153395125,1.7055988023952096,0.0296444,1.7055988023952096,0.07876282750000003,1.7055988023952096,0.07799244625,1.7055988023952096,0.0587107,1.7055988023952096,0.04830639124999999,1.7055988023952096,0.04731295999999999,1.7055988023952096,0.0160314
1.7163622754491017,0.06032060249999997,1.7163622754491017,0.05995793999999999,1.7163622754491017,0.0513445,1.7163622754491017,0.04152342500000001,1.7163622754491017,0.041095347499999976,1.7163622754491017,0.0290496,1.7163622754491017,0.07808008624999997,1.7163622754491017,0.07729893374999999,1.7163622754491017,0.0577996,1.7163622754491017,0.04772741,1.7163622754491017,0.046723495,1.7163622754491017,0.0151241
1.7271407185628744,0.05986803249999999,1.7271407185628744,0.05949978375000002,1.7271407185628744,0.0507825,1.7271407185628744,0.041094731249999995,1.7271407185628744,0.04066099124999999,1.7271407185628744,0.0284593,1.7271407185628744,0.07740367624999997,1.7271407185628744,0.07661171499999996,1.7271407185628744,0.0568947,1.7271407185628744,0.04715555,1.7271407185628744,0.046141188750000006,1.7271407185628744,0.0142251
1.737934131736527,0.05941864500000001,1.737934131736527,0.05904479125000002,1.737934131736527,0.0502237,1.737934131736527,0.04067024125000001,1.737934131736527,0.04023084250000001,1.737934131736527,0.0278732,1.737934131736527,0.076733535,1.737934131736527,0.07593074624999999,1.737934131736527,0.0559958,1.737934131736527,0.046590748749999994,1.737934131736527,0.04556599999999998,1.737934131736527,0.0133341
1.74875748502994,0.05897243625,1.74875748502994,0.058592955,1.74875748502994,0.049668,1.74875748502994,0.040249944999999995,1.74875748502994,0.03980488124999999,1.74875748502994,0.0272915,1.74875748502994,0.07606962375,1.74875748502994,0.07525598124999999,1.74875748502994,0.0551031,1.74875748502994,0.046032909999999996,1.74875748502994,0.04499781125,1.74875748502994,0.0124511
1.7595808383233533,0.058529400000000044,1.7595808383233533,0.058144265000000014,1.7595808383233533,0.0491148,1.7595808383233533,0.03983379999999999,1.7595808383233533,0.03938308125,1.7595808383233533,0.0267138,1.7595808383233533,0.0754118825,1.7595808383233533,0.07458737250000001,1.7595808383233533,0.0542163,1.7595808383233533,0.045481952500000006,1.7595808383233533,0.04443656375000001,1.7595808383233533,0.0115761
1.7704341317365269,0.05808953375000001,1.7704341317365269,0.05769872374999999,1.7704341317365269,0.0485649,1.7704341317365269,0.039421788750000006,1.7704341317365269,0.03896540375,1.7704341317365269,0.0261401,1.7704341317365269,0.07476028375000002,1.7704341317365269,0.07392486499999998,1.7704341317365269,0.0533356,1.7704341317365269,0.044937812500000014,1.7704341317365269,0.04388218625000002,1.7704341317365269,0.010709
1.781302395209581,0.057652808750000006,1.781302395209581,0.05725630624999998,1.781302395209581,0.0480192,1.781302395209581,0.03901386624999999,1.781302395209581,0.038551828749999996,1.781302395209581,0.025571,1.781302395209581,0.07411476374999998,1.781302395209581,0.07326842624999999,1.781302395209581,0.0524609,1.781302395209581,0.04440039874999999,1.781302395209581,0.043334583749999996,1.781302395209581,0.0098498
1.792185628742515,0.05721923875000001,1.792185628742515,0.056817027499999985,1.792185628742515,0.0474764,1.792185628742515,0.038610018749999996,1.792185628742515,0.038142328749999996,1.792185628742515,0.0250054,1.792185628742515,0.07347526874999999,1.792185628742515,0.07261800250000003,1.792185628742515,0.0515921,1.792185628742515,0.04386962875000001,1.792185628742515,0.04279368874999999,1.792185628742515,0.00899844
1.8030838323353295,0.056788796249999995,1.8030838323353295,0.05638085000000002,1.8030838323353295,0.0469361,1.8030838323353295,0.038210201250000006,1.8030838323353295,0.03773686125000001,1.8030838323353295,0.0244441,1.8030838323353295,0.07284176375000001,1.8030838323353295,0.07197354750000001,1.8030838323353295,0.0507293,1.8030838323353295,0.043345443750000004,1.8030838323353295,0.04225941250000001,1.8030838323353295,0.00815487
1.814011976047904,0.05636148499999999,1.814011976047904,0.0559477825,1.814011976047904,0.0463992,1.814011976047904,0.037814397499999985,1.814011976047904,0.037335411250000006,1.814011976047904,0.0238871,1.814011976047904,0.0722141875,1.814011976047904,0.0713350175,1.814011976047904,0.0498724,1.814011976047904,0.042827752500000024,1.814011976047904,0.041731695,1.814011976047904,0.00731904
1.8249550898203593,0.05593728875,1.8249550898203593,0.05551781375000001,1.8249550898203593,0.0458652,1.8249550898203593,0.037422561250000014,1.8249550898203593,0.03693794125000001,1.8249550898203593,0.0233342,1.8249550898203593,0.07159250874999999,1.8249550898203593,0.07070234250000001,1.8249550898203593,0.0490214,1.8249550898203593,0.04231647375,1.8249550898203593,0.04121045,1.8249550898203593,0.00649088
1.8358982035928144,0.055516195000000025,1.8358982035928144,0.05509092750000001,1.8358982035928144,0.0453336,1.8358982035928144,0.037034664999999994,1.8358982035928144,0.0365444275,1.8358982035928144,0.0227862,1.8358982035928144,0.07097665875000003,1.8358982035928144,0.07007550250000003,1.8358982035928144,0.0481762,1.8358982035928144,0.04181154250000001,1.8358982035928144,0.04069562,1.8358982035928144,0.00567035
1.84687125748503,0.05509819374999998,1.84687125748503,0.05466711875,1.84687125748503,0.0448047,1.84687125748503,0.036650692500000005,1.84687125748503,0.03615482625000001,1.84687125748503,0.0222421,1.84687125748503,0.07036659499999999,1.84687125748503,0.069454425,1.84687125748503,0.0473369,1.84687125748503,0.041312884999999994,1.84687125748503,0.04018710875000001,1.84687125748503,0.00485739
1.857859281437126,0.05468327500000001,1.857859281437126,0.05424637125000002,1.857859281437126,0.044279,1.857859281437126,0.036270602500000006,1.857859281437126,0.035769122500000014,1.857859281437126,0.0217022,1.857859281437126,0.06976228000000002,1.857859281437126,0.06883908875000001,1.857859281437126,0.0465033,1.857859281437126,0.040820416249999984,1.857859281437126,0.03968485375,1.857859281437126,0.00405197
1.8688772455089822,0.05427142374999999,1.8688772455089822,0.05382868124999999,1.8688772455089822,0.0437561,1.8688772455089822,0.03589435875,1.8688772455089822,0.03538728000000001,1.8688772455089822,0.0211666,1.8688772455089822,0.069163645,1.8688772455089822,0.06822942624999999,1.8688772455089822,0.0456756,1.8688772455089822,0.04033406125,1.8688772455089822,0.03918876875,1.8688772455089822,0.003254
1.8798952095808386,0.05386262625000001,1.8798952095808386,0.05341403000000002,1.8798952095808386,0.0432359,1.8798952095808386,0.03552193624999999,1.8798952095808386,0.03500927124999999,1.8798952095808386,0.0206353,1.8798952095808386,0.06857066500000002,1.8798952095808386,0.067625405,1.8798952095808386,0.0448535,1.8798952095808386,0.039853759999999995,1.8798952095808386,0.03869881125000001,1.8798952095808386,0.00246346
1.8909431137724553,0.05345687500000003,1.8909431137724553,0.05300241,1.8909431137724553,0.0427183,1.8909431137724553,0.035153306249999995,1.8909431137724553,0.034635049999999994,1.8909431137724553,0.0201082,1.8909431137724553,0.06798326750000001,1.8909431137724553,0.06702696625000003,1.8909431137724553,0.0440371,1.8909431137724553,0.0393794225,1.8909431137724553,0.038214867500000006,1.8909431137724553,0.00168028
1.9020059880239522,0.053054162500000016,1.9020059880239522,0.05259381125,1.9020059880239522,0.0422034,1.9020059880239522,0.0347884275,1.9020059880239522,0.034264615,1.9020059880239522,0.0195856,1.9020059880239522,0.06740141999999996,1.9020059880239522,0.06643405749999999,1.9020059880239522,0.0432265,1.9020059880239522,0.0389109875,1.9020059880239522,0.03773690875,1.9020059880239522,0.000904392
1.9130838323353296,0.05265446625000001,1.9130838323353296,0.05218820749999999,1.9130838323353296,0.0416908,1.9130838323353296,0.034427283749999975,1.9130838323353296,0.03389790999999999,1.9130838323353296,0.0190665,1.9130838323353296,0.06682505625,1.9130838323353296,0.06584664875000003,1.9130838323353296,0.0424214,1.9130838323353296,0.038448377500000006,1.9130838323353296,0.037264831250000005,1.9130838323353296,0.000135751
1.924176646706587,0.05225776875000001,1.924176646706587,0.051785593750000004,1.924176646706587,0.0411804,1.924176646706587,0.034069827500000004,1.924176646706587,0.03353491875,1.924176646706587,0.0185517,1.924176646706587,0.0662541575,1.924176646706587,0.06526467374999996,1.924176646706587,0.041622,1.924176646706587,0.037991545,1.924176646706587,0.03679857875000002,1.924176646706587,-0.000625699
1.9352994011976048,0.05186406999999997,1.9352994011976048,0.05138596499999998,1.9352994011976048,0.0406732,1.9352994011976048,0.03371603749999999,1.9352994011976048,0.033175601250000006,1.9352994011976048,0.0180408,1.9352994011976048,0.06568864749999997,1.9352994011976048,0.06468810000000001,1.9352994011976048,0.0408281,1.9352994011976048,0.03754038375,1.9352994011976048,0.0363380925,1.9352994011976048,-0.00137999
1.946422155688623,0.05147334875,1.946422155688623,0.05098929125000003,1.946422155688623,0.0401689,1.946422155688623,0.033365882500000006,1.946422155688623,0.03281993875,1.946422155688623,0.0175339,1.946422155688623,0.06512850125,1.946422155688623,0.06411687,1.946422155688623,0.0400398,1.946422155688623,0.0370948375,1.946422155688623,0.03588327874999998,1.946422155688623,-0.0021272
1.9575748502994013,0.05108558125000001,1.9575748502994013,0.0505955825,1.9575748502994013,0.0396674,1.9575748502994013,0.033019331249999985,1.9575748502994013,0.032467891250000006,1.9575748502994013,0.0170311,1.9575748502994013,0.06457363875,1.9575748502994013,0.06355094374999998,1.9575748502994013,0.039257,1.9575748502994013,0.03665484749999999,1.9575748502994013,0.03543408750000001,1.9575748502994013,-0.00286736
1.96874251497006,0.05070077249999999,1.96874251497006,0.050204802500000034,1.96874251497006,0.0391692,1.96874251497006,0.03267635249999999,1.96874251497006,0.032119426250000006,1.96874251497006,0.0165325,1.96874251497006,0.06402403749999998,1.96874251497006,0.0629902725,1.96874251497006,0.0384797,1.96874251497006,0.036220340000000004,1.96874251497006,0.03499044,1.96874251497006,-0.00360054
1.9799251497005987,0.050318882500000016,1.9799251497005987,0.049816935,1.9799251497005987,0.038674,1.9799251497005987,0.03233690875,1.9799251497005987,0.03177452125,1.9799251497005987,0.0160381,1.9799251497005987,0.06347965125000003,1.9799251497005987,0.06243481125,1.9799251497005987,0.0377079,1.9799251497005987,0.03579124875000001,1.9799251497005987,0.03455228125,1.9799251497005987,-0.00432678
1.9911377245508983,0.0499399225,1.9911377245508983,0.04943199375,1.9911377245508983,0.0381816,1.9911377245508983,0.032000972499999995,1.9911377245508983,0.03143313625,1.9911377245508983,0.0155476,1.9911377245508983,0.06294042250000001,1.9911377245508983,0.061884505,1.9911377245508983,0.0369415,1.9911377245508983,0.0353674975,1.9911377245508983,0.034119543749999995,1.9911377245508983,-0.00504614
2.002350299401198,0.049563862499999986,2.002350299401198,0.04904993374999998,2.002350299401198,0.0376919,2.002350299401198,0.0316685175,2.002350299401198,0.031095251250000004,2.002350299401198,0.0150605,2.002350299401198,0.062406306249999974,2.002350299401198,0.06133931749999999,2.002350299401198,0.0361805,2.002350299401198,0.03494902625000001,2.002350299401198,0.03369215,2.002350299401198,-0.00575867
2.0135928143712576,0.04919069125,2.0135928143712576,0.04867076500000002,2.0135928143712576,0.0372049,2.0135928143712576,0.03133951,2.0135928143712576,0.030760827499999997,2.0135928143712576,0.0145771,2.0135928143712576,0.06187724749999999,2.0135928143712576,0.06079919625000001,2.0135928143712576,0.0354249,2.0135928143712576,0.03453577874999999,2.0135928143712576,0.03327004625,2.0135928143712576,-0.00646442
2.024850299401198,0.048820390000000005,2.024850299401198,0.04829444625,2.024850299401198,0.0367207,2.024850299401198,0.03101391375,2.024850299401198,0.030429831250000004,2.024850299401198,0.0140969,2.024850299401198,0.06135322124999998,2.024850299401198,0.060264093750000025,2.024850299401198,0.0346745,2.024850299401198,0.03412767375,2.024850299401198,0.03285316375000001,2.024850299401198,-0.00716345
2.036122754491018,0.048452947499999996,2.036122754491018,0.0479209875,2.036122754491018,0.0362392,2.036122754491018,0.03069170249999999,2.036122754491018,0.030102256250000008,2.036122754491018,0.0136201,2.036122754491018,0.06083415875000001,2.036122754491018,0.05973397625000002,2.036122754491018,0.0339295,2.036122754491018,0.03372465874999999,2.036122754491018,0.03244143750000001,2.036122754491018,-0.00785581
2.047425149700599,0.048088344999999984,2.047425149700599,0.047550351250000025,2.047425149700599,0.0357603,2.047425149700599,0.030372848749999997,2.047425149700599,0.029778046250000002,2.047425149700599,0.0131461,2.047425149700599,0.060320023749999986,2.047425149700599,0.05920878249999998,2.047425149700599,0.0331898,2.047425149700599,0.03332666125,2.047425149700599,0.03203481125,2.047425149700599,-0.00854156
2.05872754491018,0.047726571250000016,2.05872754491018,0.047182541249999994,2.05872754491018,0.0352843,2.05872754491018,0.030057316250000004,2.05872754491018,0.029457178750000007,2.05872754491018,0.0126759,2.05872754491018,0.05981076874999998,2.05872754491018,0.05868847749999998,2.05872754491018,0.0324553,2.05872754491018,0.032933629999999985,2.05872754491018,0.03163321375000001,2.05872754491018,-0.00922072
2.070059880239521,0.04736760249999999,2.070059880239521,0.04681753625,2.070059880239521,0.0348111,2.070059880239521,0.029745076250000013,2.070059880239521,0.029139627500000004,2.070059880239521,0.0122099,2.070059880239521,0.05930634000000003,2.070059880239521,0.058173012499999996,2.070059880239521,0.0317259,2.070059880239521,0.032545491249999996,2.070059880239521,0.031236585000000004,2.070059880239521,-0.00989337
2.0814071856287426,0.047011426249999995,2.0814071856287426,0.046455303749999996,2.0814071856287426,0.0343403,2.0814071856287426,0.029436092500000004,2.0814071856287426,0.028825353750000005,2.0814071856287426,0.0117472,2.0814071856287426,0.058806702499999995,2.0814071856287426,0.05766234,2.0814071856287426,0.0310018,2.0814071856287426,0.0321621925,2.0814071856287426,0.030844876250000014,2.0814071856287426,-0.0105595
2.0927844311377246,0.04665802750000002,2.0927844311377246,0.04609585125,2.0927844311377246,0.0338726,2.0927844311377246,0.02913033874999999,2.0927844311377246,0.028514332499999996,2.0927844311377246,0.0112882,2.0927844311377246,0.05831181499999999,2.0927844311377246,0.057156425,2.0927844311377246,0.0302828,2.0927844311377246,0.03178367,2.0927844311377246,0.030458002500000008,2.0927844311377246,-0.0112193
2.1041616766467066,0.04630737625,2.1041616766467066,0.04573915124999997,2.1041616766467066,0.0334074,2.1041616766467066,0.028827802500000006,2.1041616766467066,0.028206547500000005,2.1041616766467066,0.010833,2.1041616766467066,0.05782161874999999,2.1041616766467066,0.05665521250000001,2.1041616766467066,0.0295689,2.1041616766467066,0.031409863749999996,2.1041616766467066,0.030075924999999996,2.1041616766467066,-0.0118727
2.115568862275449,0.04595948625,2.115568862275449,0.04538518875000001,2.115568862275449,0.0329452,2.115568862275449,0.028528432500000006,2.115568862275449,0.027901951250000008,2.115568862275449,0.0103816,2.115568862275449,0.05733607374999998,2.115568862275449,0.05615865374999997,2.115568862275449,0.02886,2.115568862275449,0.03104071125000001,2.115568862275449,0.029698572499999992,2.115568862275449,-0.0125198
2.126991017964072,0.04561431625,2.126991017964072,0.04503395874999999,2.126991017964072,0.0324857,2.126991017964072,0.028232197500000007,2.126991017964072,0.027600518749999997,2.126991017964072,0.00993393,2.126991017964072,0.05685512999999999,2.126991017964072,0.05566673,2.126991017964072,0.0281562,2.126991017964072,0.03067615125,2.126991017964072,0.02932590000000001,2.126991017964072,-0.0131606
2.138428143712575,0.045271848749999996,2.138428143712575,0.044685413749999986,2.138428143712575,0.0320292,2.138428143712575,0.027939072500000006,2.138428143712575,0.027302217500000003,2.138428143712575,0.00949001,2.138428143712575,0.0563787525,2.138428143712575,0.05517936250000001,2.138428143712575,0.0274574,2.138428143712575,0.030316141250000005,2.138428143712575,0.028957838750000003,2.138428143712575,-0.0137952
2.149880239520958,0.044932082499999984,2.149880239520958,0.04433956874999999,2.149880239520958,0.0315754,2.149880239520958,0.027649040000000003,2.149880239520958,0.027007033750000013,2.149880239520958,0.00904869,2.149880239520958,0.055906901250000016,2.149880239520958,0.054696536250000004,2.149880239520958,0.0267635,2.149880239520958,0.02996059749999999,2.149880239520958,0.028594338749999997,2.149880239520958,-0.0144237
2.161362275449102,0.04459499000000001,2.161362275449102,0.043996401249999983,2.161362275449102,0.0311241,2.161362275449102,0.0273620525,2.161362275449102,0.026714915000000006,2.161362275449102,0.00861036,2.161362275449102,0.05543951874999999,2.161362275449102,0.05421819625000003,2.161362275449102,0.0260746,2.161362275449102,0.029609500000000004,2.161362275449102,0.028235331250000006,2.161362275449102,-0.015046
2.172859281437126,0.0442605475,2.172859281437126,0.04365588124999999,2.172859281437126,0.0306751,2.172859281437126,0.02707809375000001,2.172859281437126,0.026425859999999995,2.172859281437126,0.00817501,2.172859281437126,0.05497656249999999,2.172859281437126,0.05374430124999998,2.172859281437126,0.0253906,2.172859281437126,0.029262749999999987,2.172859281437126,0.027880775000000003,2.172859281437126,-0.0156623
2.18437125748503,0.043928753749999994,2.18437125748503,0.043318002499999994,2.18437125748503,0.0302289,2.18437125748503,0.026797123749999995,2.18437125748503,0.026139802499999996,2.18437125748503,0.00774293,2.18437125748503,0.05451799750000001,2.18437125748503,0.05327480999999999,2.18437125748503,0.0247115,2.18437125748503,0.02892032625,2.18437125748503,0.02753060125000001,2.18437125748503,-0.0162726
2.1958982035928143,0.04359958125000001,2.1958982035928143,0.04298275250000001,2.1958982035928143,0.0297856,2.1958982035928143,0.026519116249999992,2.1958982035928143,0.025856755,2.1958982035928143,0.00731486,2.1958982035928143,0.054063787499999995,2.1958982035928143,0.05280967999999999,2.1958982035928143,0.0240372,2.1958982035928143,0.02858215375,2.1958982035928143,0.027184759999999995,2.1958982035928143,-0.016877
2.207455089820359,0.04327302500000001,2.207455089820359,0.04265010625000002,2.207455089820359,0.0293453,2.207455089820359,0.02624404875,2.207455089820359,0.025576663749999996,2.207455089820359,0.00689043,2.207455089820359,0.05361387249999998,2.207455089820359,0.052348863749999974,2.207455089820359,0.0233678,2.207455089820359,0.02824819374999999,2.207455089820359,0.02684319999999999,2.207455089820359,-0.0174754
2.2190269461077845,0.0429490525,2.2190269461077845,0.04232004625000001,2.2190269461077845,0.0289082,2.2190269461077845,0.025971902499999998,2.2190269461077845,0.025299506250000013,2.2190269461077845,0.00646936,2.2190269461077845,0.05316822249999997,2.2190269461077845,0.051892323750000004,2.2190269461077845,0.0227031,2.2190269461077845,0.027918373750000003,2.2190269461077845,0.026505868749999995,2.2190269461077845,-0.018068
2.2306137724550896,0.04262765125000001,2.2306137724550896,0.04199256125,2.2306137724550896,0.0284747,2.2306137724550896,0.025702614999999995,2.2306137724550896,0.025025253749999997,2.2306137724550896,0.00605168,2.2306137724550896,0.05272678500000002,2.2306137724550896,0.05144002624999999,2.2306137724550896,0.0220431,2.2306137724550896,0.0275926575,2.2306137724550896,0.026172713750000003,2.2306137724550896,-0.0186548
2.2422155688622754,0.04230880500000001,2.2422155688622754,0.041667622499999994,2.2422155688622754,0.0280439,2.2422155688622754,0.025436181249999995,2.2422155688622754,0.02475388249999998,2.2422155688622754,0.00563754,2.2422155688622754,0.05228952374999999,2.2422155688622754,0.05099191000000001,2.2422155688622754,0.0213879,2.2422155688622754,0.027270980000000007,2.2422155688622754,0.025843663750000006,2.2422155688622754,-0.0192358
2.253847305389222,0.04199249375,2.253847305389222,0.04134523125000002,2.253847305389222,0.0276157,2.253847305389222,0.025172576249999995,2.253847305389222,0.02448535749999999,2.253847305389222,0.00522685,2.253847305389222,0.05185640624999999,2.253847305389222,0.05054795125,2.253847305389222,0.0207373,2.253847305389222,0.02695329875000001,2.253847305389222,0.025518701250000005,2.253847305389222,-0.0198111
2.265479041916168,0.0416787075,2.265479041916168,0.04102535,2.265479041916168,0.0271904,2.265479041916168,0.024911755,2.265479041916168,0.02421965875,2.265479041916168,0.00481906,2.265479041916168,0.05142737499999998,2.265479041916168,0.05010811624999999,2.265479041916168,0.0200913,2.265479041916168,0.02663955750000001,2.265479041916168,0.025197745000000004,2.265479041916168,-0.0203808
2.2771407185628743,0.0413674225,2.2771407185628743,0.04070798124999999,2.2771407185628743,0.0267677,2.2771407185628743,0.02465370875,2.2771407185628743,0.023956748749999996,2.2771407185628743,0.00441437,2.2771407185628743,0.051002404999999994,2.2771407185628743,0.04967234250000001,2.2771407185628743,0.01945,2.2771407185628743,0.026329716250000003,2.2771407185628743,0.02488076625,2.2771407185628743,-0.0209448
2.2888323353293414,0.04105862,2.2888323353293414,0.040393098749999995,2.2888323353293414,0.026347,2.2888323353293414,0.024398403749999995,2.2888323353293414,0.02369660375000001,2.2888323353293414,0.00401289,2.2888323353293414,0.05058143875000002,2.2888323353293414,0.04924060500000001,2.2888323353293414,0.0188132,2.2888323353293414,0.02602371374999999,2.2888323353293414,0.0245677,2.2888323353293414,-0.0215033
2.3005239520958085,0.04075228750000001,2.3005239520958085,0.04008068625000002,2.3005239520958085,0.0259283,2.3005239520958085,0.0241458025,2.3005239520958085,0.02343921124999999,2.3005239520958085,0.00361462,2.3005239520958085,0.05016445624999999,2.3005239520958085,0.04881285499999999,2.3005239520958085,0.018181,2.3005239520958085,0.025721496249999996,2.3005239520958085,0.024258502499999994,2.3005239520958085,-0.0220563
2.312245508982036,0.04044841,2.312245508982036,0.03977071625000001,2.312245508982036,0.0255126,2.312245508982036,0.023895885000000002,2.312245508982036,0.023184527500000007,2.312245508982036,0.00321987,2.312245508982036,0.049751401249999994,2.312245508982036,0.048389070000000006,2.312245508982036,0.0175533,2.312245508982036,0.025423030000000013,2.312245508982036,0.02395312,2.312245508982036,-0.0226038
2.323982035928144,0.04014695874999999,2.323982035928144,0.03946319750000001,2.323982035928144,0.0250999,2.323982035928144,0.023648631250000007,2.323982035928144,0.02293252624999999,2.323982035928144,0.00282837,2.323982035928144,0.04934223124999999,2.323982035928144,0.047969201249999996,2.323982035928144,0.0169301,2.323982035928144,0.02512825625,2.323982035928144,0.02365151375,2.323982035928144,-0.0231459
2.3357335329341318,0.03984792999999999,2.3357335329341318,0.03915809000000002,2.3357335329341318,0.0246896,2.3357335329341318,0.023404010000000003,2.3357335329341318,0.0226831875,2.3357335329341318,0.00243983,2.3357335329341318,0.04893693125,2.3357335329341318,0.047553198750000004,2.3357335329341318,0.0163113,2.3357335329341318,0.024837131250000005,2.3357335329341318,0.02335363,2.3357335329341318,-0.0236827
2.3475149700598803,0.039551296249999986,2.3475149700598803,0.03885538625,2.3475149700598803,0.0242819,2.3475149700598803,0.023161982500000004,2.3475149700598803,0.022436483749999993,2.3475149700598803,0.00205482,2.3475149700598803,0.0485354425,2.3475149700598803,0.047141037499999996,2.3475149700598803,0.0156969,2.3475149700598803,0.024549609999999993,2.3475149700598803,0.023059414999999993,2.3475149700598803,-0.0242141
2.359311377245509,0.03925703875,2.359311377245509,0.038555055000000005,2.359311377245509,0.0238765,2.359311377245509,0.02292253625,2.359311377245509,0.022192371249999995,2.359311377245509,0.00167308,2.359311377245509,0.0481377325,2.359311377245509,0.04673267750000002,2.359311377245509,0.0150869,2.359311377245509,0.024265642500000007,2.359311377245509,0.02276883625,2.359311377245509,-0.0247402
2.3711227544910183,0.03896514499999999,2.3711227544910183,0.03825710999999998,2.3711227544910183,0.0234736,2.3711227544910183,0.0226856375,2.3711227544910183,0.021950858749999993,2.3711227544910183,0.00129497,2.3711227544910183,0.04774376124999998,2.3711227544910183,0.04632807375000001,2.3711227544910183,0.0144813,2.3711227544910183,0.023985173749999998,2.3711227544910183,0.0224818375,2.3711227544910183,-0.0252611
2.3829491017964073,0.03867560874999998,2.3829491017964073,0.03796149875000001,2.3829491017964073,0.023073,2.3829491017964073,0.022451267499999997,2.3829491017964073,0.021711890000000005,2.3829491017964073,0.000920484,2.3829491017964073,0.04735348750000003,2.3829491017964073,0.04592720499999999,2.3829491017964073,0.01388,2.3829491017964073,0.023708177500000007,2.3829491017964073,0.022198378750000008,2.3829491017964073,-0.0257769
2.394805389221557,0.03838839749999999,2.394805389221557,0.037668227500000005,2.394805389221557,0.0226748,2.394805389221557,0.02221939125,2.394805389221557,0.02147546625000001,2.394805389221557,0.000549303,2.394805389221557,0.0469668925,2.394805389221557,0.04553002125,2.394805389221557,0.0132829,2.394805389221557,0.023434601250000003,2.394805389221557,0.021918419999999997,2.394805389221557,-0.0262875
2.406676646706587,0.038103486250000006,2.406676646706587,0.03737727250000001,2.406676646706587,0.0222793,2.406676646706587,0.02198998875,2.406676646706587,0.0212415325,2.406676646706587,0.000181137,2.406676646706587,0.04658391124999999,2.406676646706587,0.04513648375,2.406676646706587,0.0126901,2.406676646706587,0.023164399999999995,2.406676646706587,0.02164190499999999,2.406676646706587,-0.026793
2.418562874251497,0.03782087999999999,2.418562874251497,0.037088608749999974,2.418562874251497,0.0218864,2.418562874251497,0.02176303250000001,2.418562874251497,0.021010080000000007,2.418562874251497,-0.00018408,2.418562874251497,0.046204532500000006,2.418562874251497,0.04474657375,2.418562874251497,0.0121016,2.418562874251497,0.022897529999999992,2.418562874251497,0.021368798749999994,2.418562874251497,-0.0272935
2.4304640718562873,0.03754054624999999,2.4304640718562873,0.036802247499999996,2.4304640718562873,0.0214958,2.4304640718562873,0.021538502499999994,2.4304640718562873,0.0207810875,2.4304640718562873,-0.000546556,2.4304640718562873,0.04582869500000001,2.4304640718562873,0.04436023000000001,2.4304640718562873,0.0115172,2.4304640718562873,0.022633948750000007,2.4304640718562873,0.021099047500000006,2.4304640718562873,-0.027789
2.4423952095808383,0.037262470000000006,2.4423952095808383,0.03651813624999999,2.4423952095808383,0.0211074,2.4423952095808383,0.02131637125,2.4423952095808383,0.02055452,2.4423952095808383,-0.000906053,2.4423952095808383,0.045456385,2.4423952095808383,0.04397744125,2.4423952095808383,0.0109369,2.4423952095808383,0.02237360625,2.4423952095808383,0.0208326225,2.4423952095808383,-0.0282795
2.4543413173652695,0.03698664749999998,2.4543413173652695,0.03623627374999999,2.4543413173652695,0.0207216,2.4543413173652695,0.0210966025,2.4543413173652695,0.020330354999999998,2.4543413173652695,-0.00126268,2.4543413173652695,0.04508756,2.4543413173652695,0.043598145000000005,2.4543413173652695,0.0103608,2.4543413173652695,0.022116477500000002,2.4543413173652695,0.020569475000000007,2.4543413173652695,-0.0287652
2.4663023952095813,0.03671303999999998,2.4663023952095813,0.03595664250000001,2.4663023952095813,0.0203385,2.4663023952095813,0.0208791825,2.4663023952095813,0.020108572499999994,2.4663023952095813,-0.00161639,2.4663023952095813,0.04472216499999999,2.4663023952095813,0.043222332500000016,2.4663023952095813,0.00978884,2.4663023952095813,0.0218625,2.4663023952095813,0.020309561250000004,2.4663023952095813,-0.029246
2.478293413173653,0.03644165,2.478293413173653,0.03567923375,2.478293413173653,0.019958,2.478293413173653,0.020664094999999987,2.478293413173653,0.01988914375,2.478293413173653,-0.00196705,2.478293413173653,0.04436020249999999,2.478293413173653,0.04284995000000001,2.478293413173653,0.00922089,2.478293413173653,0.021611647499999994,2.478293413173653,0.020052842500000008,2.478293413173653,-0.0297219
2.490299401197605,0.0361724425,2.490299401197605,0.035404013750000005,2.490299401197605,0.0195802,2.490299401197605,0.020451296249999994,2.490299401197605,0.019672043749999993,2.490299401197605,-0.00231468,2.490299401197605,0.044001606250000005,2.490299401197605,0.04248098249999998,2.490299401197605,0.00865697,2.490299401197605,0.021363883750000007,2.490299401197605,0.01979926875,2.490299401197605,-0.0301931
2.502320359281437,0.03590541499999999,2.502320359281437,0.035130983750000004,2.502320359281437,0.0192045,2.502320359281437,0.020240776249999988,2.502320359281437,0.019457255,2.502320359281437,-0.0026594,2.502320359281437,0.04364635875000002,2.502320359281437,0.042115379999999994,2.502320359281437,0.00809706,2.502320359281437,0.02111916499999999,2.502320359281437,0.019548823749999996,2.502320359281437,-0.0306596
2.5143562874251497,0.035640547500000015,2.5143562874251497,0.03486011375,2.5143562874251497,0.018831,2.5143562874251497,0.02003250250000001,2.5143562874251497,0.019244742499999995,2.5143562874251497,-0.00300096,2.5143562874251497,0.04329441625000001,2.5143562874251497,0.04175311125,2.5143562874251497,0.00754112,2.5143562874251497,0.020877436250000006,2.5143562874251497,0.019301448750000002,2.5143562874251497,-0.0311214
2.526422155688623,0.035377803749999985,2.526422155688623,0.034591393750000005,2.526422155688623,0.0184596,2.526422155688623,0.01982645375,2.526422155688623,0.01903449,2.526422155688623,-0.00333993,2.526422155688623,0.04294575249999998,2.526422155688623,0.04139415249999999,2.526422155688623,0.00698912,2.526422155688623,0.02063866874999999,2.526422155688623,0.019057102499999992,2.526422155688623,-0.0315786
2.538502994011976,0.035117209999999996,2.538502994011976,0.034324806250000006,2.538502994011976,0.0180906,2.538502994011976,0.019622616249999995,2.538502994011976,0.018826480000000003,2.538502994011976,-0.00367635,2.538502994011976,0.04260032749999999,2.538502994011976,0.04103844875,2.538502994011976,0.00644103,2.538502994011976,0.020402837500000007,2.538502994011976,0.018815757500000002,2.538502994011976,-0.0320311
2.5505988023952098,0.034858707499999995,2.5505988023952098,0.03406033875,2.5505988023952098,0.0177241,2.5505988023952098,0.019420952499999998,2.5505988023952098,0.018620677499999995,2.5505988023952098,-0.00401,2.5505988023952098,0.04225811249999999,2.5505988023952098,0.040685985,2.5505988023952098,0.00589683,2.5505988023952098,0.020169885000000002,2.5505988023952098,0.018577367499999997,2.5505988023952098,-0.0324792
2.5627245508982037,0.03460229999999999,2.5627245508982037,0.03379796624999999,2.5627245508982037,0.0173599,2.5627245508982037,0.019221442499999998,2.5627245508982037,0.0184170625,2.5627245508982037,-0.00434072,2.5627245508982037,0.041919073749999994,2.5627245508982037,0.0403367275,2.5627245508982037,0.00535647,2.5627245508982037,0.019939788750000007,2.5627245508982037,0.018341899999999994,2.5627245508982037,-0.0329227
2.574865269461078,0.03434796999999999,2.574865269461078,0.03353767875000001,2.574865269461078,0.0169982,2.574865269461078,0.01902407500000001,2.574865269461078,0.018215621250000008,2.574865269461078,-0.00466875,2.574865269461078,0.041583169999999996,2.574865269461078,0.039990642500000013,2.574865269461078,0.00481994,2.574865269461078,0.0197125,2.574865269461078,0.01810931625,2.574865269461078,-0.0333617
2.5870209580838326,0.03409569875,2.5870209580838326,0.03327945499999999,2.5870209580838326,0.0166384,2.5870209580838326,0.0188288175,2.5870209580838326,0.018016324999999996,2.5870209580838326,-0.00499414,2.5870209580838326,0.04125038875000001,2.5870209580838326,0.039647690000000006,2.5870209580838326,0.0042872,2.5870209580838326,0.01948798625,2.5870209580838326,0.017879577500000004,2.5870209580838326,-0.0337963
2.599191616766467,0.033845458749999995,2.599191616766467,0.033023285,2.599191616766467,0.0162805,2.599191616766467,0.018635639999999995,2.599191616766467,0.017819137499999995,2.599191616766467,-0.00531639,2.599191616766467,0.04092067875000001,2.599191616766467,0.03930785124999999,2.599191616766467,0.00375822,2.599191616766467,0.0192662175,2.599191616766467,0.017652648749999993,2.599191616766467,-0.0342265
2.6113922155688623,0.033597246250000004,2.6113922155688623,0.03276914,2.6113922155688623,0.0159247,2.6113922155688623,0.018444543749999997,2.6113922155688623,0.017624062500000006,2.6113922155688623,-0.00563564,2.6113922155688623,0.04059401749999998,2.6113922155688623,0.038971082500000004,2.6113922155688623,0.00323297,2.6113922155688623,0.0190471475,2.6113922155688623,0.0174284975,2.6113922155688623,-0.0346524
2.623607784431138,0.03335104875,2.623607784431138,0.03251702,2.623607784431138,0.0155709,2.623607784431138,0.018255481249999993,2.623607784431138,0.017431061249999998,2.623607784431138,-0.00595191,2.623607784431138,0.04027036749999999,2.623607784431138,0.03863736125,2.623607784431138,0.00271143,2.623607784431138,0.018830756250000004,2.623607784431138,0.017207079999999993,2.623607784431138,-0.035074
2.635853293413174,0.03310684374999999,2.635853293413174,0.032266899999999994,2.635853293413174,0.0152192,2.635853293413174,0.018068437499999996,2.635853293413174,0.017240122500000003,2.635853293413174,-0.00626562,2.635853293413174,0.03994970875,2.635853293413174,0.038306660000000006,2.635853293413174,0.00219356,2.635853293413174,0.0186169975,2.635853293413174,0.016988368750000003,2.635853293413174,-0.0354913
2.6480988023952095,0.03286461624999999,2.6480988023952095,0.032018767499999996,2.6480988023952095,0.0148696,2.6480988023952095,0.017883402500000003,2.6480988023952095,0.01705121375,2.6480988023952095,-0.00657662,2.6480988023952095,0.03963200125000001,2.6480988023952095,0.03797893500000002,2.6480988023952095,0.00167934,2.6480988023952095,0.018405838750000007,2.6480988023952095,0.01677232750000001,2.6480988023952095,-0.0359044
2.6603892215568865,0.03262435,2.6603892215568865,0.031772606249999995,2.6603892215568865,0.0145222,2.6603892215568865,0.017700342500000004,2.6603892215568865,0.016864308749999998,2.6603892215568865,-0.00688497,2.6603892215568865,0.039317221250000006,2.6603892215568865,0.037654162500000005,2.6603892215568865,0.00116874,2.6603892215568865,0.018197247500000006,2.6603892215568865,0.016558923749999996,2.6603892215568865,-0.0363133
2.672679640718563,0.03238602999999999,2.672679640718563,0.03152839875,2.672679640718563,0.0141768,2.672679640718563,0.017519243749999993,2.672679640718563,0.016679411249999998,2.672679640718563,-0.00719092,2.672679640718563,0.039005328750000005,2.672679640718563,0.03733231875,2.672679640718563,0.000661722,2.672679640718563,0.017991191250000003,2.672679640718563,0.016348115000000003,2.672679640718563,-0.0367181
2.685,0.032149636249999995,2.685,0.031286129999999995,2.685,0.0138338,2.685,0.017340078749999994,2.685,0.0164964825,2.685,-0.00749437,2.685,0.038696305,2.685,0.037013375000000015,2.685,0.000158261,2.685,0.017787638749999998,2.685,0.016139886249999996,2.685,-0.0371187
2.6973353293413176,0.03191515124999999,2.6973353293413176,0.03104578375,2.6973353293413176,0.013493,2.6973353293413176,0.017162840000000006,2.6973353293413176,0.016315495000000003,2.6973353293413176,-0.00779494,2.6973353293413176,0.03839011125,2.6973353293413176,0.036697287499999995,2.6973353293413176,-0.000341668,2.6973353293413176,0.01758655625,2.6973353293413176,0.015934182499999994,2.6973353293413176,-0.0375153
2.709685628742515,0.03168257000000001,2.709685628742515,0.03080734625,2.709685628742515,0.0131543,2.709685628742515,0.01698748250000001,2.709685628742515,0.016136435000000005,2.709685628742515,-0.00809293,2.709685628742515,0.03808672874999999,2.709685628742515,0.036384034999999995,2.709685628742515,-0.000838093,2.709685628742515,0.017387908749999993,2.709685628742515,0.015730992500000006,2.709685628742515,-0.0379079
2.722065868263473,0.031451864999999996,2.722065868263473,0.03057080875000001,2.722065868263473,0.0128177,2.722065868263473,0.01681401625,2.722065868263473,0.015959295000000005,2.722065868263473,-0.00838815,2.722065868263473,0.037786120000000006,2.722065868263473,0.0360735875,2.722065868263473,-0.00133104,2.722065868263473,0.01719165875,2.722065868263473,0.015530262499999994,2.722065868263473,-0.0382965
2.7344610778443115,0.031223031250000012,2.7344610778443115,0.03033613749999999,2.7344610778443115,0.0124835,2.7344610778443115,0.0166423925,2.7344610778443115,0.015784038750000003,2.7344610778443115,-0.00868067,2.7344610778443115,0.037488263749999994,2.7344610778443115,0.03576592875000001,2.7344610778443115,-0.00182054,2.7344610778443115,0.016997796250000002,2.7344610778443115,0.015331986250000007,2.7344610778443115,-0.0386812
2.7468712574850302,0.030996051250000007,2.7468712574850302,0.030103339999999996,2.7468712574850302,0.0121516,2.7468712574850302,0.016472606249999997,2.7468712574850302,0.015610643749999997,2.7468712574850302,-0.00897011,2.7468712574850302,0.03719312000000002,2.7468712574850302,0.03546101,2.7468712574850302,-0.00230661,2.7468712574850302,0.016806271249999997,2.7468712574850302,0.015136106249999995,2.7468712574850302,-0.0390619
2.7593113772455093,0.030770902499999992,2.7593113772455093,0.029872377500000012,2.7593113772455093,0.0118222,2.7593113772455093,0.016304637499999993,2.7593113772455093,0.01543910875,2.7593113772455093,-0.00925684,2.7593113772455093,0.03690067875,2.7593113772455093,0.035158827499999996,2.7593113772455093,-0.0027893,2.7593113772455093,0.01661706375,2.7593113772455093,0.014942612500000004,2.7593113772455093,-0.0394388
2.771766467065868,0.0305475725,2.771766467065868,0.029643255,2.771766467065868,0.0114947,2.771766467065868,0.016138463750000002,2.771766467065868,0.015269396250000001,2.771766467065868,-0.0095412,2.771766467065868,0.03661089375,2.771766467065868,0.034859322500000005,2.771766467065868,-0.00326861,2.771766467065868,0.016430138749999997,2.771766467065868,0.014751463749999996,2.771766467065868,-0.0398119
2.784236526946108,0.030326052500000006,2.784236526946108,0.029415941249999994,2.784236526946108,0.0111695,2.784236526946108,0.015974067499999994,2.784236526946108,0.015101492500000003,2.784236526946108,-0.00982317,2.784236526946108,0.03632375375,2.784236526946108,0.03456250250000001,2.784236526946108,-0.00374459,2.784236526946108,0.016245462499999995,2.784236526946108,0.014562642499999995,2.784236526946108,-0.0401811
2.7967215568862276,0.03010632500000001,2.7967215568862276,0.0291904375,2.7967215568862276,0.0108465,2.7967215568862276,0.015811424999999997,2.7967215568862276,0.014935387499999998,2.7967215568862276,-0.0101031,2.7967215568862276,0.03603920999999998,2.7967215568862276,0.034268308750000004,2.7967215568862276,-0.00421725,2.7967215568862276,0.016063028749999993,2.7967215568862276,0.014376095,2.7967215568862276,-0.0405467
2.809236526946108,0.02988837125,2.809236526946108,0.02896671875,2.809236526946108,0.0105258,2.809236526946108,0.01565052125,2.809236526946108,0.014771041250000002,2.809236526946108,-0.0103806,2.809236526946108,0.03575726124999999,2.809236526946108,0.033976742500000004,2.809236526946108,-0.00468663,2.809236526946108,0.015882765,2.809236526946108,0.014191814999999997,2.809236526946108,-0.0409085
2.8217814371257486,0.029672174999999995,2.8217814371257486,0.028744770000000013,2.8217814371257486,0.0102071,2.8217814371257486,0.015491335000000004,2.8217814371257486,0.014608454999999998,2.8217814371257486,-0.0106555,2.8217814371257486,0.035477862500000006,2.8217814371257486,0.03368775375,2.8217814371257486,-0.00515274,2.8217814371257486,0.0157046925,2.8217814371257486,0.014009762500000009,2.8217814371257486,-0.0412666
2.8343263473053892,0.02945772625,2.8343263473053892,0.02852457749999999,2.8343263473053892,0.00989046,2.8343263473053892,0.015333847499999992,2.8343263473053892,0.014447598749999999,2.8343263473053892,-0.0109275,2.8343263473053892,0.0352009975,2.8343263473053892,0.033401328749999994,2.8343263473053892,-0.00561562,2.8343263473053892,0.015528748749999998,2.8343263473053892,0.01382992,2.8343263473053892,-0.041621
2.84690119760479,0.029245003749999988,2.84690119760479,0.028306137499999995,2.84690119760479,0.00957613,2.84690119760479,0.015178047500000003,2.84690119760479,0.014288457499999999,2.84690119760479,-0.0111974,2.84690119760479,0.03492663625,2.84690119760479,0.033117445,2.84690119760479,-0.00607528,2.84690119760479,0.015354916250000008,2.84690119760479,0.013652244999999999,2.84690119760479,-0.0419719
2.8595059880239524,0.029034008750000014,2.8595059880239524,0.028089420000000004,2.8595059880239524,0.0092639,2.8595059880239524,0.015023904999999999,2.8595059880239524,0.014131018749999998,2.8595059880239524,-0.0114651,2.8595059880239524,0.034654752500000004,2.8595059880239524,0.0328360725,2.8595059880239524,-0.00653177,2.8595059880239524,0.015183183750000006,2.8595059880239524,0.013476715000000004,2.8595059880239524,-0.0423192
2.8721257485029943,0.02882471250000001,2.8721257485029943,0.027874422500000003,2.8721257485029943,0.00895374,2.8721257485029943,0.014871408750000004,2.8721257485029943,0.013975255000000002,2.8721257485029943,-0.0117309,2.8721257485029943,0.03438532624999999,2.8721257485029943,0.032557165,2.8721257485029943,-0.0069851,2.8721257485029943,0.015013492499999993,2.8721257485029943,0.013303306249999999,2.8721257485029943,-0.0426629
2.8847604790419163,0.028617104999999997,2.8847604790419163,0.027661127499999993,2.8847604790419163,0.00864543,2.8847604790419163,0.0147205475,2.8847604790419163,0.0138211525,2.8847604790419163,-0.0119942,2.8847604790419163,0.034118318749999994,2.8847604790419163,0.032280735000000005,2.8847604790419163,-0.00743529,2.8847604790419163,0.01484584625,2.8847604790419163,0.013131996250000003,2.8847604790419163,-0.0430032
2.897410179640719,0.02841117999999999,2.897410179640719,0.027449508750000007,2.897410179640719,0.00833919,2.897410179640719,0.014571286250000001,2.897410179640719,0.013668691250000004,2.897410179640719,-0.0122552,2.897410179640719,0.0338537225,2.897410179640719,0.03200673999999999,2.897410179640719,-0.00788238,2.897410179640719,0.014680195000000002,2.897410179640719,0.012962742500000004,2.897410179640719,-0.0433399
2.9100898203592815,0.028206898749999997,2.9100898203592815,0.02723957,2.9100898203592815,0.00803487,2.9100898203592815,0.014423619999999998,2.9100898203592815,0.013517856249999996,2.9100898203592815,-0.0125136,2.9100898203592815,0.033591504999999994,2.9100898203592815,0.031735147500000005,2.9100898203592815,-0.00832639,2.9100898203592815,0.014516537500000001,2.9100898203592815,0.012795532500000002,2.9100898203592815,-0.0436733
2.9227844311377247,0.0280042725,2.9227844311377247,0.027031289999999996,2.9227844311377247,0.00773255,2.9227844311377247,0.014277525000000003,2.9227844311377247,0.013368618750000002,2.9227844311377247,-0.0127697,2.9227844311377247,0.03333162875,2.9227844311377247,0.03146595124999999,2.9227844311377247,-0.00876733,2.9227844311377247,0.014354821250000002,2.9227844311377247,0.012630337500000005,2.9227844311377247,-0.0440032
2.9355089820359286,0.027803271249999994,2.9355089820359286,0.026824642499999996,2.9355089820359286,0.00743226,2.9355089820359286,0.014132995,2.9355089820359286,0.01322097375,2.9355089820359286,-0.0130235,2.9355089820359286,0.033074102499999994,2.9355089820359286,0.031199114999999993,2.9355089820359286,-0.00920524,2.9355089820359286,0.014195038750000005,2.9355089820359286,0.012467131249999997,2.9355089820359286,-0.0443297
2.9482335329341316,0.02760388875,2.9482335329341316,0.02661964499999999,2.9482335329341316,0.00713405,2.9482335329341316,0.013989995000000002,2.9482335329341316,0.013074909999999995,2.9482335329341316,-0.0132749,2.9482335329341316,0.032818871250000006,2.9482335329341316,0.030934603750000005,2.9482335329341316,-0.00964015,2.9482335329341316,0.014037163749999993,2.9482335329341316,0.012305880000000002,2.9482335329341316,-0.044653
2.961002994011976,0.02740611375000001,2.961002994011976,0.026416253750000007,2.961002994011976,0.00683791,2.961002994011976,0.013848523750000005,2.961002994011976,0.012930401250000001,2.961002994011976,-0.0135238,2.961002994011976,0.032565915,2.961002994011976,0.030672417499999993,2.961002994011976,-0.0100721,2.961002994011976,0.013881167500000003,2.961002994011976,0.012146577500000002,2.961002994011976,-0.0449729
2.9737724550898204,0.0272099225,2.9737724550898204,0.02621446375,2.9737724550898204,0.00654369,2.9737724550898204,0.013708563749999994,2.9737724550898204,0.012787427499999999,2.9737724550898204,-0.0137705,2.9737724550898204,0.03231523624999999,2.9737724550898204,0.03041252875000001,2.9737724550898204,-0.010501,2.9737724550898204,0.01372702875,2.9737724550898204,0.011989181249999998,2.9737724550898204,-0.0452896
2.986571856287425,0.027015317500000004,2.986571856287425,0.02601427125,2.986571856287425,0.00625125,2.986571856287425,0.013570083749999998,2.986571856287425,0.012645977500000002,2.986571856287425,-0.0140151,2.986571856287425,0.03206678375000001,2.986571856287425,0.030154892500000002,2.986571856287425,-0.010927,2.986571856287425,0.01357472125,2.986571856287425,0.011833667500000002,2.986571856287425,-0.045603
2.999401197604791,0.026822265,2.999401197604791,0.02581565125,2.999401197604791,0.0059607,2.999401197604791,0.01343308,2.999401197604791,0.012506031249999999,2.999401197604791,-0.0142577,2.999401197604791,0.031820541250000015,2.999401197604791,0.029899508750000005,2.999401197604791,-0.0113502,2.999401197604791,0.01342422,2.999401197604791,0.011680034999999998,2.999401197604791,-0.0459132
3.012230538922156,0.026630778749999993,3.012230538922156,0.025618592499999992,3.012230538922156,0.00567215,3.012230538922156,0.013297533749999996,3.012230538922156,0.012367574999999997,3.012230538922156,-0.0144979,3.012230538922156,0.0315764875,3.012230538922156,0.02964634625,3.012230538922156,-0.0117704,3.012230538922156,0.0132755125,3.012230538922156,0.011528233750000004,3.012230538922156,-0.0462202
3.0250898203592813,0.02644081625,3.0250898203592813,0.025423092499999994,3.0250898203592813,0.00538526,3.0250898203592813,0.013163426250000004,3.0250898203592813,0.012230593750000003,3.0250898203592813,-0.0147361,3.0250898203592813,0.031334610000000006,3.0250898203592813,0.029395387499999988,3.0250898203592813,-0.0121877,3.0250898203592813,0.013128552499999998,3.0250898203592813,0.011378257499999999,3.0250898203592813,-0.0465241
3.037979041916168,0.026252381250000005,3.037979041916168,0.02522912500000001,3.037979041916168,0.00510006,3.037979041916168,0.013030756249999997,3.037979041916168,0.012095071249999995,3.037979041916168,-0.0149717,3.037979041916168,0.031094873749999995,3.037979041916168,0.029146610000000007,3.037979041916168,-0.0126022,3.037979041916168,0.012983352500000003,3.037979041916168,0.011230069999999997,3.037979041916168,-0.0468249
3.050883233532934,0.02606545625,3.050883233532934,0.025036678749999996,3.050883233532934,0.00481688,3.050883233532934,0.012899484999999999,3.050883233532934,0.011960988750000002,3.050883233532934,-0.0152052,3.050883233532934,0.030857261249999997,3.050883233532934,0.028899978749999992,3.050883233532934,-0.0130139,3.050883233532934,0.012839851250000003,3.050883233532934,0.011083656250000002,3.050883233532934,-0.0471226
3.063802395209581,0.025880026250000004,3.063802395209581,0.024845747499999998,3.063802395209581,0.00453553,3.063802395209581,0.012769602500000001,3.063802395209581,0.011828336249999998,3.063802395209581,-0.0154365,3.063802395209581,0.030621755000000007,3.063802395209581,0.028655485,3.063802395209581,-0.0134228,3.063802395209581,0.012698058749999996,3.063802395209581,0.010938996250000006,3.063802395209581,-0.0474173
3.0767514970059886,0.025696077499999987,3.0767514970059886,0.024656312499999992,3.0767514970059886,0.00425592,3.0767514970059886,0.01264111,3.0767514970059886,0.011697089999999995,3.0767514970059886,-0.0156657,3.0767514970059886,0.030388327500000017,3.0767514970059886,0.028413109999999984,3.0767514970059886,-0.0138289,3.0767514970059886,0.01255793875,3.0767514970059886,0.010796061250000006,3.0767514970059886,-0.0477089
3.0897155688622755,0.025513609999999985,3.0897155688622755,0.024468359999999998,3.0897155688622755,0.00397807,3.0897155688622755,0.012513982499999996,3.0897155688622755,0.011567240000000003,3.0897155688622755,-0.015893,3.0897155688622755,0.03015696125000001,3.0897155688622755,0.02817282124999999,3.0897155688622755,-0.0142323,3.0897155688622755,0.012419471249999998,3.0897155688622755,0.010654825,3.0897155688622755,-0.0479976
3.102694610778443,0.025332602499999995,3.102694610778443,0.024281888749999998,3.102694610778443,0.00370219,3.102694610778443,0.012388195,3.102694610778443,0.011438767500000002,3.102694610778443,-0.0161185,3.102694610778443,0.029927636250000007,3.102694610778443,0.027934602500000006,3.102694610778443,-0.0146329,3.102694610778443,0.012282635,3.102694610778443,0.010515289999999998,3.102694610778443,-0.0482833
3.1157035928143713,0.025153033750000005,3.1157035928143713,0.024096871250000006,3.1157035928143713,0.00342808,3.1157035928143713,0.012263746250000002,3.1157035928143713,0.01131166875,3.1157035928143713,-0.0163421,3.1157035928143713,0.029700320000000013,3.1157035928143713,0.027698443750000017,3.1157035928143713,-0.0150309,3.1157035928143713,0.012147403750000002,3.1157035928143713,0.010377408749999999,3.1157035928143713,-0.0485661
3.1287275449101797,0.024974903749999992,3.1287275449101797,0.023913302499999994,3.1287275449101797,0.00315586,3.1287275449101797,0.012140613750000001,3.1287275449101797,0.01118591125,3.1287275449101797,-0.0165639,3.1287275449101797,0.0294750125,3.1287275449101797,0.02746430125000001,3.1287275449101797,-0.0154261,3.1287275449101797,0.012013774999999994,3.1287275449101797,0.010241168750000001,3.1287275449101797,-0.0488459
3.141781437125749,0.024798181250000002,3.141781437125749,0.0237311775,3.141781437125749,0.00288549,3.141781437125749,0.012018788749999999,3.141781437125749,0.011061495,3.141781437125749,-0.0167836,3.141781437125749,0.02925167749999999,3.141781437125749,0.027232175000000004,3.141781437125749,-0.0158187,3.141781437125749,0.01188170875,3.141781437125749,0.010106549625,3.141781437125749,-0.0491229
3.1548502994011978,0.024622889999999995,3.1548502994011978,0.023550470000000004,3.1548502994011978,0.00261687,3.1548502994011978,0.011898249999999996,3.1548502994011978,0.010938397499999999,3.1548502994011978,-0.0170012,3.1548502994011978,0.02903029374999999,3.1548502994011978,0.02700204375000001,3.1548502994011978,-0.0162086,3.1548502994011978,0.011751193749999996,3.1548502994011978,0.009973533500000003,3.1548502994011978,-0.0493971
3.167934131736527,0.024448973750000005,3.167934131736527,0.023371172499999992,3.167934131736527,0.00235002,3.167934131736527,0.011778994999999999,3.167934131736527,0.010816611249999997,3.167934131736527,-0.0172168,3.167934131736527,0.028810858750000008,3.167934131736527,0.0267738725,3.167934131736527,-0.0165959,3.167934131736527,0.011622208750000002,3.167934131736527,0.009842099500000001,3.167934131736527,-0.0496684
3.181047904191617,0.024276467500000003,3.181047904191617,0.023193286249999997,3.181047904191617,0.00208508,3.181047904191617,0.01166099625,3.181047904191617,0.010696108749999999,3.181047904191617,-0.0174301,3.181047904191617,0.02859333750000001,3.181047904191617,0.026547655000000003,3.181047904191617,-0.0169806,3.181047904191617,0.01149473375,3.181047904191617,0.009712224624999998,3.181047904191617,-0.049937
3.194176646706587,0.024105319999999996,3.194176646706587,0.023016774999999993,3.194176646706587,0.00182194,3.194176646706587,0.011544246249999992,3.194176646706587,0.010576889999999997,3.194176646706587,-0.0176416,3.194176646706587,0.028377709999999993,3.194176646706587,0.026323363749999988,3.194176646706587,-0.0173628,3.194176646706587,0.011368753750000005,3.194176646706587,0.009583892124999998,3.194176646706587,-0.0502028
3.207335329341318,0.023935535,3.207335329341318,0.022841646250000004,3.207335329341318,0.00156047,3.207335329341318,0.011428732499999998,3.207335329341318,0.010458941250000003,3.207335329341318,-0.0178511,3.207335329341318,0.02816396625,3.207335329341318,0.02610099125000001,3.207335329341318,-0.0177423,3.207335329341318,0.011244249999999997,3.207335329341318,0.009457081750000002,3.207335329341318,-0.0504658
3.2205089820359287,0.023767103750000004,3.2205089820359287,0.0226678775,3.2205089820359287,0.00130075,3.2205089820359287,0.011314431250000001,3.2205089820359287,0.01034224,3.2205089820359287,-0.0180587,3.2205089820359287,0.027952077499999988,3.2205089820359287,0.025880508750000003,3.2205089820359287,-0.0181194,3.2205089820359287,0.011121197499999996,3.2205089820359287,0.009331774125000003,3.2205089820359287,-0.0507262
3.2336976047904193,0.0236000125,3.2336976047904193,0.022495462499999997,3.2336976047904193,0.0010428,3.2336976047904193,0.01120135,3.2336976047904193,0.010226768374999997,3.2336976047904193,-0.0182644,3.2336976047904193,0.027742037500000004,3.2336976047904193,0.025661897499999996,3.2336976047904193,-0.0184939,3.2336976047904193,0.010999583750000002,3.2336976047904193,0.009207950625000001,3.2336976047904193,-0.0509839
3.2469161676646707,0.02343424000000001,3.2469161676646707,0.022324389999999996,3.2469161676646707,0.000786368,3.2469161676646707,0.01108945,3.2469161676646707,0.010112531125,3.2469161676646707,-0.0184679,3.2469161676646707,0.027533818749999994,3.2469161676646707,0.025445143750000003,3.2469161676646707,-0.018866,3.2469161676646707,0.0108793775,3.2469161676646707,0.009085592874999996,3.2469161676646707,-0.0512389
3.2601497005988023,0.02326978,3.2601497005988023,0.022154647500000006,3.2601497005988023,0.000531551,3.2601497005988023,0.01097873625,3.2601497005988023,0.009999490999999998,3.2601497005988023,-0.0186695,3.2601497005988023,0.0273274,3.2601497005988023,0.025230215000000007,3.2601497005988023,-0.0192355,3.2601497005988023,0.010760573750000002,3.2601497005988023,0.008964681750000002,3.2601497005988023,-0.0514913
3.2734131736526946,0.023106630000000006,3.2734131736526946,0.02198621875,3.2734131736526946,0.000278388,3.2734131736526946,0.010869196250000004,3.2734131736526946,0.009887660249999996,3.2734131736526946,-0.0188693,3.2734131736526946,0.027122769999999997,3.2734131736526946,0.025017116249999992,3.2734131736526946,-0.0196026,3.2734131736526946,0.01064316625,3.2734131736526946,0.008845199875000001,3.2734131736526946,-0.0517411
3.2866916167664675,0.022944767499999998,3.2866916167664675,0.0218191,3.2866916167664675,2.67179e-05,3.2866916167664675,0.010760795,3.2866916167664675,0.009777006874999999,3.2866916167664675,-0.0190672,3.2866916167664675,0.02691990999999999,3.2866916167664675,0.024805811249999997,3.2866916167664675,-0.0199673,3.2866916167664675,0.010527105000000004,3.2866916167664675,0.008727128250000002,3.2866916167664675,-0.0519884
3.29998502994012,0.02278418375,3.29998502994012,0.021653280000000004,3.29998502994012,-0.000223333,3.29998502994012,0.010653549999999998,3.29998502994012,0.009667527124999999,3.29998502994012,-0.0192632,3.29998502994012,0.026718808749999996,3.29998502994012,0.02459629499999999,3.29998502994012,-0.0203295,3.29998502994012,0.010412399999999999,3.29998502994012,0.008610450874999998,3.29998502994012,-0.0522331
3.313308383233533,0.022624873749999996,3.313308383233533,0.02148874,3.313308383233533,-0.000471841,3.313308383233533,0.010547425000000001,3.313308383233533,0.009559205125000001,3.313308383233533,-0.0194577,3.313308383233533,0.02651942375,3.313308383233533,0.02438853750000001,3.313308383233533,-0.0206894,3.313308383233533,0.010299021249999998,3.313308383233533,0.008495148749999997,3.313308383233533,-0.0524752
3.3266616766467068,0.022466822500000004,3.3266616766467068,0.0213254725,3.3266616766467068,-0.000718757,3.3266616766467068,0.010442422499999998,3.3266616766467068,0.009452029125,3.3266616766467068,-0.0196505,3.3266616766467068,0.026321760000000007,3.3266616766467068,0.02418253250000001,3.3266616766467068,-0.0210469,3.3266616766467068,0.010186963375,3.3266616766467068,0.00838120575,3.3266616766467068,-0.0527149
3.3400299401197606,0.022310017500000008,3.3400299401197606,0.021163466250000006,3.3400299401197606,-0.000964035,3.3400299401197606,0.010338514999999998,3.3400299401197606,0.009345986875,3.3400299401197606,-0.0198414,3.3400299401197606,0.026125798750000002,3.3400299401197606,0.023978256249999996,3.3400299401197606,-0.021402,3.3400299401197606,0.010076194875,3.3400299401197606,0.0082686045,3.3400299401197606,-0.0529522
3.3534131736526946,0.022154448750000003,3.3534131736526946,0.021002725,3.3534131736526946,-0.00120761,3.3534131736526946,0.01023571375,3.3534131736526946,0.009241064,3.3534131736526946,-0.0200304,3.3534131736526946,0.025931512499999993,3.3534131736526946,0.023775683750000002,3.3534131736526946,-0.0217548,3.3534131736526946,0.00996671025,3.3534131736526946,0.008157327374999997,3.3534131736526946,-0.0531869
3.3668113772455093,0.022000102500000004,3.3668113772455093,0.02084320875,3.3668113772455093,-0.00144955,3.3668113772455093,0.010133982500000001,3.3668113772455093,0.009137250999999997,3.3668113772455093,-0.0202175,3.3668113772455093,0.025738897500000003,3.3668113772455093,0.023574817500000005,3.3668113772455093,-0.0221053,3.3668113772455093,0.009858490124999997,3.3668113772455093,0.00804736025,3.3668113772455093,-0.0534193
3.3802544910179644,0.021846978750000003,3.3802544910179644,0.0206849275,3.3802544910179644,-0.00168994,3.3802544910179644,0.010033316375,3.3802544910179644,0.009034533999999997,3.3802544910179644,-0.020403,3.3802544910179644,0.025547928749999994,3.3802544910179644,0.023375629999999994,3.3802544910179644,-0.0224534,3.3802544910179644,0.009751519249999998,3.3802544910179644,0.007938684249999998,3.3802544910179644,-0.0536492
3.393697604790419,0.0216950525,3.393697604790419,0.02052786125,3.393697604790419,-0.00192852,3.393697604790419,0.00993371925,3.393697604790419,0.008932901375,3.393697604790419,-0.0205868,3.393697604790419,0.02535859125,3.393697604790419,0.0231781,3.393697604790419,-0.0227993,3.393697604790419,0.009645781375,3.393697604790419,0.007831285000000002,3.393697604790419,-0.0538768
3.4071706586826345,0.02154432124999999,3.4071706586826345,0.020372015000000014,3.4071706586826345,-0.00216548,3.4071706586826345,0.009835158375000003,3.4071706586826345,0.008832341874999998,3.4071706586826345,-0.020769,3.4071706586826345,0.025170864999999997,3.4071706586826345,0.022982217499999992,3.4071706586826345,-0.0231429,3.4071706586826345,0.009541259625,3.4071706586826345,0.007725145625000001,3.4071706586826345,-0.0541021
3.420673652694611,0.021394774999999998,3.420673652694611,0.020217365000000008,3.420673652694611,-0.00240069,3.420673652694611,0.009737633125000002,3.420673652694611,0.008732843124999997,3.420673652694611,-0.0209496,3.420673652694611,0.024984745000000006,3.420673652694611,0.0227879675,3.420673652694611,-0.0234843,3.420673652694611,0.009437940874999998,3.420673652694611,0.00762025,3.420673652694611,-0.054325
3.434176646706587,0.021246406249999992,3.434176646706587,0.020063899999999996,3.434176646706587,-0.00263427,3.434176646706587,0.009641128875000002,3.434176646706587,0.008634394,3.434176646706587,-0.0211287,3.434176646706587,0.02480020375,3.434176646706587,0.02259532625,3.434176646706587,-0.0238234,3.434176646706587,0.00933580875,3.434176646706587,0.007516583875000001,3.434176646706587,-0.0545456
3.4477245508982035,0.021099192500000006,3.4477245508982035,0.01991161249999999,3.4477245508982035,-0.00286628,3.4477245508982035,0.009545633750000001,3.4477245508982035,0.008536984000000003,3.4477245508982035,-0.0213064,3.4477245508982035,0.024617226250000006,3.4477245508982035,0.022404295000000008,3.4477245508982035,-0.0241604,3.4477245508982035,0.009234848875000002,3.4477245508982035,0.007414130875000001,3.4477245508982035,-0.0547639
3.461287425149701,0.020953138750000006,3.461287425149701,0.019760502500000006,3.461287425149701,-0.00309697,3.461287425149701,0.009451139000000004,3.461287425149701,0.008440599,3.461287425149701,-0.0214822,3.461287425149701,0.024435801250000014,3.461287425149701,0.0222148325,3.461287425149701,-0.0244951,3.461287425149701,0.009135046875,3.461287425149701,0.0073128768750000015,3.461287425149701,-0.05498
3.4748652694610778,0.02080821875,3.4748652694610778,0.019610546250000003,3.4748652694610778,-0.00332639,3.4748652694610778,0.009357633125,3.4748652694610778,0.008345230250000002,3.4748652694610778,-0.0216563,3.4748652694610778,0.02425591875,3.4748652694610778,0.022026941249999998,3.4748652694610778,-0.0248277,3.4748652694610778,0.009036387999999998,3.4748652694610778,0.0072128065,3.4748652694610778,-0.0551939
3.488473053892216,0.020664436249999994,3.488473053892216,0.019461730000000007,3.488473053892216,-0.0035544,3.488473053892216,0.009265102624999999,3.488473053892216,0.008250866,3.488473053892216,-0.0218289,3.488473053892216,0.024077549999999996,3.488473053892216,0.02184060375,3.488473053892216,-0.0251581,3.488473053892216,0.0089388575,3.488473053892216,0.007113905874999998,3.488473053892216,-0.0554055
3.5020958083832334,0.020521782500000006,3.5020958083832334,0.019314059999999997,3.5020958083832334,-0.00378109,3.5020958083832334,0.009173540124999997,3.5020958083832334,0.008157494999999997,3.5020958083832334,-0.022,3.5020958083832334,0.023900694999999993,3.5020958083832334,0.021655808749999998,3.5020958083832334,-0.0254864,3.5020958083832334,0.008842442749999997,3.5020958083832334,0.007016159499999998,3.5020958083832334,-0.055615
3.515733532934132,0.020380241249999993,3.515733532934132,0.019167523749999995,3.515733532934132,-0.0040065,3.515733532934132,0.009082933750000001,3.515733532934132,0.008065106375,3.515733532934132,-0.0221695,3.515733532934132,0.023725331250000002,3.515733532934132,0.02147252375,3.515733532934132,-0.0258125,3.515733532934132,0.008747128249999996,3.515733532934132,0.0069195535,3.515733532934132,-0.0558223
3.5294011976047903,0.020239802499999997,3.5294011976047903,0.019022096250000002,3.5294011976047903,-0.00423064,3.5294011976047903,0.0089932715,3.5294011976047903,0.007973690250000002,3.5294011976047903,-0.0223372,3.5294011976047903,0.023551437499999994,3.5294011976047903,0.021290747500000002,3.5294011976047903,-0.0261365,3.5294011976047903,0.008652900749999998,3.5294011976047903,0.0068240736250000005,3.5294011976047903,-0.0560274
3.5430988023952095,0.020100458750000005,3.5430988023952095,0.018877781250000003,3.5430988023952095,-0.00445339,3.5430988023952095,0.008904544999999998,3.5430988023952095,0.007883235250000002,3.5430988023952095,-0.0225034,3.5430988023952095,0.023379003750000005,3.5430988023952095,0.02111046875,3.5430988023952095,-0.0264585,3.5430988023952095,0.008559747624999997,3.5430988023952095,0.006729705500000002,3.5430988023952095,-0.0562305
3.556811377245509,0.019962189999999998,3.556811377245509,0.018734569999999992,3.556811377245509,-0.00467485,3.556811377245509,0.00881674175,3.556811377245509,0.007793732125000003,3.556811377245509,-0.022668,3.556811377245509,0.0232080225,3.556811377245509,0.020931660000000005,3.556811377245509,-0.0267784,3.556811377245509,0.00846765375,3.556811377245509,0.006636436875,3.556811377245509,-0.0564314
3.5705389221556887,0.019825011249999993,3.5705389221556887,0.018592451249999996,3.5705389221556887,-0.00489505,3.5705389221556887,0.008729853250000003,3.5705389221556887,0.007705168874999999,3.5705389221556887,-0.0228311,3.5705389221556887,0.023038479999999993,3.5705389221556887,0.02075433125,3.5705389221556887,-0.0270962,3.5705389221556887,0.008376607624999996,3.5705389221556887,0.006544253374999999,3.5705389221556887,-0.0566302
3.584296407185629,0.019688888750000008,3.584296407185629,0.0184514025,3.584296407185629,-0.0051139,3.584296407185629,0.008643869125000002,3.584296407185629,0.007617535125,3.584296407185629,-0.0229926,3.584296407185629,0.022870344999999993,3.584296407185629,0.020578437500000005,3.584296407185629,-0.027412,3.584296407185629,0.008286595999999997,3.584296407185629,0.0064531400000000004,3.584296407185629,-0.056827
3.5980838323353295,0.0195538225,3.5980838323353295,0.01831143375,3.5980838323353295,-0.00533136,3.5980838323353295,0.008558778500000004,3.5980838323353295,0.007530822625,3.5980838323353295,-0.0231524,3.5980838323353295,0.02270362000000001,3.5980838323353295,0.020403978749999996,3.5980838323353295,-0.0277257,3.5980838323353295,0.008197604874999997,3.5980838323353295,0.006363085875000002,3.5980838323353295,-0.0570218
3.6118862275449106,0.019419808749999996,3.6118862275449106,0.01817253125000001,3.6118862275449106,-0.00554726,3.6118862275449106,0.008474573375000004,3.6118862275449106,0.007445020375,3.6118862275449106,-0.0233108,3.6118862275449106,0.022538288750000003,3.6118862275449106,0.020230950000000004,3.6118862275449106,-0.0280375,3.6118862275449106,0.008109622375,3.6118862275449106,0.006274076124999998,3.6118862275449106,-0.0572145
3.6257035928143715,0.01928683625,3.6257035928143715,0.01803467125,3.6257035928143715,-0.00576205,3.6257035928143715,0.008391242250000002,3.6257035928143715,0.0073601167499999995,3.6257035928143715,-0.023468,3.6257035928143715,0.02237433125,3.6257035928143715,0.02005931625,3.6257035928143715,-0.0283472,3.6257035928143715,0.008022637500000002,3.6257035928143715,0.00618610025,3.6257035928143715,-0.0574053
3.639550898203593,0.0191548775,3.639550898203593,0.017897865000000002,3.639550898203593,-0.0059756,3.639550898203593,0.008308776124999999,3.639550898203593,0.007276103374999998,3.639550898203593,-0.023624,3.639550898203593,0.022211738749999994,3.639550898203593,0.019889087499999996,3.639550898203593,-0.028655,3.639550898203593,0.007936634874999998,3.639550898203593,0.006099144374999999,3.639550898203593,-0.057594
3.653413173652695,0.019023945000000004,3.653413173652695,0.017762083749999994,3.653413173652695,-0.00618791,3.653413173652695,0.008227165249999998,3.653413173652695,0.007192970999999997,3.653413173652695,-0.0237786,3.653413173652695,0.022050497499999995,3.653413173652695,0.01972023625,3.653413173652695,-0.0289609,3.653413173652695,0.007851603999999996,3.653413173652695,0.006013194125000001,3.653413173652695,-0.0577808
3.667305389221557,0.0188940375,3.667305389221557,0.017627340000000005,3.667305389221557,-0.00639892,3.667305389221557,0.008146400874999998,3.667305389221557,0.007110709000000002,3.667305389221557,-0.0239318,3.667305389221557,0.02189059125,3.667305389221557,0.01955275124999999,3.667305389221557,-0.0292647,3.667305389221557,0.007767532624999997,3.667305389221557,0.0059282393750000025,3.667305389221557,-0.0579657
3.6812275449101794,0.01876511874999999,3.6812275449101794,0.01749361125,3.6812275449101794,-0.00660863,3.6812275449101794,0.008066472124999998,3.6812275449101794,0.007029307874999996,3.6812275449101794,-0.0240837,3.6812275449101794,0.02173200250000001,3.6812275449101794,0.01938661999999999,3.6812275449101794,-0.0295667,3.6812275449101794,0.00768440975,3.6812275449101794,0.005844268,3.6812275449101794,-0.0581487
3.6951497005988023,0.018637192499999993,3.6951497005988023,0.017360893750000002,3.6951497005988023,-0.00681701,3.6951497005988023,0.007987372250000006,3.6951497005988023,0.006948759374999998,3.6951497005988023,-0.0242339,3.6951497005988023,0.021574738749999996,3.6951497005988023,0.01922183125000001,3.6951497005988023,-0.0298667,3.6951497005988023,0.007602222874999997,3.6951497005988023,0.005761267124999999,3.6951497005988023,-0.0583297
3.709116766467066,0.018510258749999994,3.709116766467066,0.01722916750000001,3.709116766467066,-0.00702415,3.709116766467066,0.007909089624999999,3.709116766467066,0.006869053874999999,3.709116766467066,-0.0243826,3.709116766467066,0.021418768750000004,3.709116766467066,0.019058362500000002,3.709116766467066,-0.0301649,3.709116766467066,0.007520960374999995,3.709116766467066,0.005679224750000002,3.709116766467066,-0.0585089
3.7230988023952096,0.018384295,3.7230988023952096,0.017098438750000007,3.7230988023952096,-0.00722998,3.7230988023952096,0.007831617500000002,3.7230988023952096,0.006790180749999994,3.7230988023952096,-0.0245299,3.7230988023952096,0.021264088749999993,3.7230988023952096,0.01889621375,3.7230988023952096,-0.0304611,3.7230988023952096,0.007440610749999998,3.7230988023952096,0.005598129375000002,3.7230988023952096,-0.0586863
3.7370958083832337,0.01825930375,3.7370958083832337,0.016968693750000003,3.7370958083832337,-0.00743445,3.7370958083832337,0.0077549458750000005,3.7370958083832337,0.006712132624999999,3.7370958083832337,-0.0246758,3.7370958083832337,0.021110678750000004,3.7370958083832337,0.01873537625,3.7370958083832337,-0.0307555,3.7370958083832337,0.007361164375000004,3.7370958083832337,0.005517969375000001,3.7370958083832337,-0.0588617
3.751122754491018,0.01813526500000001,3.751122754491018,0.016839925000000002,3.751122754491018,-0.00763769,3.751122754491018,0.007679065250000001,3.751122754491018,0.006634900125,3.751122754491018,-0.0248201,3.751122754491018,0.020958534999999986,3.751122754491018,0.018575813749999996,3.751122754491018,-0.031048,3.751122754491018,0.0072826075000000014,3.751122754491018,0.0054387338750000016,3.751122754491018,-0.0590354
3.7651646706586828,0.018012188749999998,3.7651646706586828,0.016712116249999992,3.7651646706586828,-0.00783983,3.7651646706586828,0.007603966874999998,3.7651646706586828,0.006558474250000003,3.7651646706586828,-0.0249631,3.7651646706586828,0.020807633750000006,3.7651646706586828,0.018417539999999993,3.7651646706586828,-0.0313387,3.7651646706586828,0.00720493175,3.7651646706586828,0.005360410374999998,3.7651646706586828,-0.0592073
3.779236526946108,0.017890049999999998,3.779236526946108,0.016585276249999996,3.779236526946108,-0.00804065,3.779236526946108,0.007529644750000002,3.779236526946108,0.006482847000000002,3.779236526946108,-0.0251046,3.779236526946108,0.020657965000000004,3.779236526946108,0.018260527500000005,3.779236526946108,-0.0316276,3.779236526946108,0.0071281243749999985,3.779236526946108,0.0052829884999999995,3.779236526946108,-0.0593774
3.7933233532934136,0.01776884875,3.7933233532934136,0.016459377499999997,3.7933233532934136,-0.00824005,3.7933233532934136,0.007456087874999999,3.7933233532934136,0.006408008500000001,3.7933233532934136,-0.0252448,3.7933233532934136,0.02050953375,3.7933233532934136,0.018104770000000003,3.7933233532934136,-0.0319147,3.7933233532934136,0.007052176624999998,3.7933233532934136,0.005206457499999998,3.7933233532934136,-0.0595457
3.8074401197604795,0.017648568749999996,3.8074401197604795,0.016334433749999995,3.8074401197604795,-0.00843815,3.8074401197604795,0.007383288249999999,3.8074401197604795,0.006333950499999998,3.8074401197604795,-0.0253836,3.8074401197604795,0.02036231125,3.8074401197604795,0.017950261250000005,3.8074401197604795,-0.0321999,3.8074401197604795,0.0069770757500000015,3.8074401197604795,0.005130806749999998,3.8074401197604795,-0.0597123
3.821571856287425,0.017529212499999995,3.821571856287425,0.016210406250000003,3.821571856287425,-0.00863501,3.821571856287425,0.007311237500000003,3.821571856287425,0.006260665124999998,3.821571856287425,-0.025521,3.821571856287425,0.02021628,3.821571856287425,0.017796974999999996,3.821571856287425,-0.0324834,3.821571856287425,0.006902813375000002,3.821571856287425,0.00505602425,3.821571856287425,-0.0598771
3.8357335329341318,0.017410766250000008,3.8357335329341318,0.01608732,3.8357335329341318,-0.00883078,3.8357335329341318,0.007239928250000001,3.8357335329341318,0.006188143249999999,3.8357335329341318,-0.0256572,3.8357335329341318,0.020071434999999995,3.8357335329341318,0.01764490625,3.8357335329341318,-0.0327651,3.8357335329341318,0.006829378625000002,3.8357335329341318,0.0049821004999999995,3.8357335329341318,-0.0600402
3.8499251497005993,0.017293215,3.8499251497005993,0.01596514375,3.8499251497005993,-0.00902534,3.8499251497005993,0.007169351625000002,3.8499251497005993,0.0061163767499999985,3.8499251497005993,-0.0257922,3.8499251497005993,0.019927786250000003,3.8499251497005993,0.017494034999999998,3.8499251497005993,-0.0330451,3.8499251497005993,0.00675676075,3.8499251497005993,0.004909025250000001,3.8499251497005993,-0.0602017
3.8641317365269465,0.017176564999999998,3.8641317365269465,0.015843880000000005,3.8641317365269465,-0.00921871,3.8641317365269465,0.007099500249999999,3.8641317365269465,0.006045356875000001,3.8641317365269465,-0.0259259,3.8641317365269465,0.019785295000000005,3.8641317365269465,0.017344375000000006,3.8641317365269465,-0.0333233,3.8641317365269465,0.006684950125000003,3.8641317365269465,0.004836787,3.8641317365269465,-0.0603614
3.8783532934131735,0.017060807500000004,3.8783532934131735,0.015723522499999996,3.8783532934131735,-0.00941087,3.8783532934131735,0.0070303642500000015,3.8783532934131735,0.005975075749999997,3.8783532934131735,-0.0260584,3.8783532934131735,0.019643960000000002,3.8783532934131735,0.017195892499999997,3.8783532934131735,-0.0335998,3.8783532934131735,0.00661393775,3.8783532934131735,0.004765377374999999,3.8783532934131735,-0.0605195
3.892604790419162,0.01694592,3.892604790419162,0.015604052499999998,3.892604790419162,-0.0096018,3.892604790419162,0.006961938125000002,3.892604790419162,0.005905526250000001,3.892604790419162,-0.0261895,3.892604790419162,0.01950377375,3.892604790419162,0.017048584999999998,3.892604790419162,-0.0338746,3.892604790419162,0.0065437127500000015,3.892604790419162,0.004694783999999999,3.892604790419162,-0.060676
3.90687125748503,0.016831911250000005,3.90687125748503,0.0154854725,3.90687125748503,-0.00979155,3.90687125748503,0.006894212250000001,3.90687125748503,0.005836700124999998,3.90687125748503,-0.0263191,3.90687125748503,0.019364714999999994,3.90687125748503,0.016902433749999994,3.90687125748503,-0.0341477,3.90687125748503,0.0064742657499999995,3.90687125748503,0.004624999750000001,3.90687125748503,-0.0608308
3.921167664670659,0.016718765,3.921167664670659,0.015367773749999999,3.921167664670659,-0.0099801,3.921167664670659,0.0068271803749999985,3.921167664670659,0.005768590375000002,3.921167664670659,-0.0264472,3.921167664670659,0.01922678625000001,3.921167664670659,0.01675743875,3.921167664670659,-0.0344191,3.921167664670659,0.006405588750000001,3.921167664670659,0.0045560127499999995,3.921167664670659,-0.060984
3.9354940119760484,0.016606474999999996,3.9354940119760484,0.015250938749999998,3.9354940119760484,-0.0101674,3.9354940119760484,0.006760833875000002,3.9354940119760484,0.005701187,3.9354940119760484,-0.0265742,3.9354940119760484,0.01908996375,3.9354940119760484,0.016613578750000003,3.9354940119760484,-0.0346888,3.9354940119760484,0.006337670750000001,3.9354940119760484,0.004487814125000001,3.9354940119760484,-0.0611356
3.949835329341317,0.01649502875000001,3.949835329341317,0.015134977499999999,3.949835329341317,-0.0103535,3.949835329341317,0.00669516625,3.949835329341317,0.005634483625,3.949835329341317,-0.0267,3.949835329341317,0.01895424375000001,3.949835329341317,0.016470852500000004,3.949835329341317,-0.0349569,3.949835329341317,0.006270503374999998,3.949835329341317,0.004420393375,3.949835329341317,-0.0612857
3.9642065868263474,0.01638442875,3.9642065868263474,0.015019882499999998,3.9642065868263474,-0.0105386,3.9642065868263474,0.006630169,3.9642065868263474,0.005568473624999999,3.9642065868263474,-0.0268245,3.9642065868263474,0.018819619999999995,3.9642065868263474,0.016329247499999998,3.9642065868263474,-0.0352233,3.9642065868263474,0.0062040770000000005,3.9642065868263474,0.004353743750000001,3.9642065868263474,-0.0614341
3.978592814371258,0.01627467,3.978592814371258,0.01490562125,3.978592814371258,-0.0107225,3.978592814371258,0.006565835624999998,3.978592814371258,0.005503147124999999,3.978592814371258,-0.0269479,3.978592814371258,0.01868607125000001,3.978592814371258,0.016188746250000004,3.978592814371258,-0.0354881,3.978592814371258,0.006138383124999999,3.978592814371258,0.0042878528749999995,3.978592814371258,-0.0615811
3.9930089820359287,0.0161657325,3.9930089820359287,0.01479220375,3.9930089820359287,-0.0109052,3.9930089820359287,0.006502158125000002,3.9930089820359287,0.0054384989999999985,3.9930089820359287,-0.0270699,3.9930089820359287,0.018553586249999997,3.9930089820359287,0.01604933625,3.9930089820359287,-0.0357512,3.9930089820359287,0.006073411875000004,3.9930089820359287,0.004222714000000001,3.9930089820359287,-0.0617265
4.00744011976048,0.016057618750000006,4.00744011976048,0.014679622500000003,4.00744011976048,-0.0110867,4.00744011976048,0.006439130625000002,4.00744011976048,0.005374520374999999,4.00744011976048,-0.0271905,4.00744011976048,0.018422174999999995,4.00744011976048,0.015911023750000003,4.00744011976048,-0.0360128,4.00744011976048,0.0060091566249999995,4.00744011976048,0.004158316625,4.00744011976048,-0.0618704
4.02190119760479,0.015950317500000002,4.02190119760479,0.014567877500000003,4.02190119760479,-0.0112673,4.02190119760479,0.006376745125000002,4.02190119760479,0.005311205624999999,4.02190119760479,-0.0273102,4.02190119760479,0.0182918025,4.02190119760479,0.01577378125,4.02190119760479,-0.0362727,4.02190119760479,0.005945607249999999,4.02190119760479,0.004094651750000003,4.02190119760479,-0.0620127
4.036377245508982,0.01584382125,4.036377245508982,0.014456945000000002,4.036377245508982,-0.0114468,4.036377245508982,0.006314994874999999,4.036377245508982,0.0052485462500000005,4.036377245508982,-0.0274287,4.036377245508982,0.01816248125,4.036377245508982,0.015637603750000003,4.036377245508982,-0.0365311,4.036377245508982,0.005882755000000002,4.036377245508982,0.004031711375000001,4.036377245508982,-0.0621536
4.050883233532934,0.01573812375000001,4.050883233532934,0.014346839999999996,4.050883233532934,-0.0116251,4.050883233532934,0.006253872125,4.050883233532934,0.005186535250000001,4.050883233532934,-0.027546,4.050883233532934,0.018034173750000007,4.050883233532934,0.015502496250000003,4.050883233532934,-0.0367879,4.050883233532934,0.005820592750000001,4.050883233532934,0.003969486375,4.050883233532934,-0.0622931
4.065404191616767,0.01563322125,4.065404191616767,0.014237536249999993,4.065404191616767,-0.0118024,4.065404191616767,0.006193370999999999,4.065404191616767,0.0051251665,4.065404191616767,-0.027662,4.065404191616767,0.017906905000000008,4.065404191616767,0.015368423750000002,4.065404191616767,-0.0370431,4.065404191616767,0.005759110875000001,4.065404191616767,0.003907968249999999,4.065404191616767,-0.062431
4.07995508982036,0.015529103750000004,4.07995508982036,0.014129028750000003,4.07995508982036,-0.0119787,4.07995508982036,0.006133484,4.07995508982036,0.005064431500000001,4.07995508982036,-0.027777,4.07995508982036,0.017780636250000002,4.07995508982036,0.01523539625,4.07995508982036,-0.0372968,4.07995508982036,0.005698301875,4.07995508982036,0.003847148875000001,4.07995508982036,-0.0625675
4.094535928143713,0.015425765000000008,4.094535928143713,0.014021314999999998,4.094535928143713,-0.0121541,4.094535928143713,0.006074205499999999,4.094535928143713,0.005004325375000002,4.094535928143713,-0.0278909,4.094535928143713,0.017655371250000003,4.094535928143713,0.015103392500000002,4.094535928143713,-0.0375489,4.094535928143713,0.005638157250000002,4.094535928143713,0.0037870200000000008,4.094535928143713,-0.0627027
4.109131736526947,0.015323203749999995,4.109131736526947,0.013914396249999999,4.109131736526947,-0.0123284,4.109131736526947,0.006015528000000002,4.109131736526947,0.004944839874999998,4.109131736526947,-0.0280036,4.109131736526947,0.0175310875,4.109131736526947,0.014972404999999998,4.109131736526947,-0.0377996,4.109131736526947,0.005578670375000001,4.109131736526947,0.0037275721249999992,4.109131736526947,-0.0628363
4.12375748502994,0.015221396249999996,4.12375748502994,0.013808254999999997,4.12375748502994,-0.0125016,4.12375748502994,0.0059574448750000005,4.12375748502994,0.0048859670000000015,4.12375748502994,-0.0281153,4.12375748502994,0.017407804999999995,4.12375748502994,0.014842433749999995,4.12375748502994,-0.0380487,4.12375748502994,0.005519831375000001,4.12375748502994,0.0036687982500000008,4.12375748502994,-0.0629686
4.138398203592815,0.01512036125,4.138398203592815,0.01370289375,4.138398203592815,-0.0126738,4.138398203592815,0.0058999494999999996,4.138398203592815,0.0048277035000000015,4.138398203592815,-0.0282259,4.138398203592815,0.017285478750000006,4.138398203592815,0.014713453749999997,4.138398203592815,-0.0382963,4.138398203592815,0.005461634125,4.138398203592815,0.0036106907499999993,4.138398203592815,-0.0630995
4.1530688622754495,0.01502007125,4.1530688622754495,0.013598288749999998,4.1530688622754495,-0.0128451,4.1530688622754495,0.005843036750000001,4.1530688622754495,0.004770040749999999,4.1530688622754495,-0.0283355,4.1530688622754495,0.017164133749999998,4.1530688622754495,0.014585469999999998,4.1530688622754495,-0.0385424,4.1530688622754495,0.005404070125,4.1530688622754495,0.0035532396250000007,4.1530688622754495,-0.0632291
4.167754491017964,0.014920528750000005,4.167754491017964,0.013494445000000002,4.167754491017964,-0.0130153,4.167754491017964,0.005786698749999999,4.167754491017964,0.004712972375000001,4.167754491017964,-0.0284441,4.167754491017964,0.017043738750000002,4.167754491017964,0.014458466249999996,4.167754491017964,-0.0387871,4.167754491017964,0.005347132499999999,4.167754491017964,0.0034964387500000006,4.167754491017964,-0.0633573
4.18247005988024,0.014821730000000002,4.18247005988024,0.013391361249999997,4.18247005988024,-0.0131843,4.18247005988024,0.005730930124999998,4.18247005988024,0.004656492999999999,4.18247005988024,-0.0285517,4.18247005988024,0.01692428375,4.18247005988024,0.014332431249999996,4.18247005988024,-0.0390303,4.18247005988024,0.005290813125000001,4.18247005988024,0.003440281125,4.18247005988024,-0.0634841


==> anc/e2e3_fs_N_E_weight.dat <==
time_e2,e2,time_e3,e3,time_e2E,e2E,time_e3_E,e3E
0.0,0.14959900000000015,0.0,0.1498469999999999,0.0,0.25041257499999997,0.0,0.24551869999999992
0.008025688622754492,0.14959411250000004,0.008025688622754492,0.14983961250000005,0.008025688622754492,0.2504006875000001,0.008025688622754492,0.24550110000000003
0.016064221556886228,0.14957973749999992,0.016064221556886228,0.149817725,0.016064221556886228,0.25036476250000006,0.016064221556886228,0.24544785
0.024115718562874252,0.1495556125,0.024115718562874252,0.14978131249999999,0.024115718562874252,0.2503046499999999,0.024115718562874252,0.24535907500000004
0.03218008982035928,0.1495217625,0.03218008982035928,0.1497302,0.03218008982035928,0.2502201625,0.03218008982035928,0.2452344500000001
0.04025748502994012,0.14947808750000002,0.04025748502994012,0.1496643749999999,0.04025748502994012,0.25011135000000007,0.04025748502994012,0.24507408750000007
0.04834775449101797,0.14942459999999996,0.04834775449101797,0.14958378749999993,0.04834775449101797,0.24997812500000008,0.04834775449101797,0.24487787499999997
0.05645104790419162,0.14936126249999998,0.05645104790419162,0.14948837500000006,0.05645104790419162,0.24982043750000002,0.05645104790419162,0.2446457374999999
0.06456736526946108,0.14928803750000003,0.06456736526946108,0.14937822499999998,0.06456736526946108,0.2496382125,0.06456736526946108,0.24437777500000002
0.07269670658682635,0.14920495,0.07269670658682635,0.149253175,0.07269670658682635,0.2494315250000001,0.07269670658682635,0.24407400000000004
0.08083907185628743,0.14911202500000004,0.08083907185628743,0.14911333750000005,0.08083907185628743,0.24920038750000012,0.08083907185628743,0.24373440000000005
0.08899446107784431,0.14900908749999994,0.08899446107784431,0.14895865000000003,0.08899446107784431,0.2489447625,0.08899446107784431,0.24335925000000005
0.0971630239520958,0.14889623750000006,0.0971630239520958,0.14878921249999996,0.0971630239520958,0.24866471250000016,0.0971630239520958,0.24294857499999994
0.10534461077844312,0.14877362500000002,0.10534461077844312,0.14860501250000002,0.10534461077844312,0.24836030000000003,0.10534461077844312,0.24250252500000008
0.11353937125748503,0.14864091250000003,0.11353937125748503,0.14840601250000002,0.11353937125748503,0.2480315375,0.11353937125748503,0.2420213
0.12174730538922156,0.148498325,0.12174730538922156,0.14819224999999997,0.12174730538922156,0.24767856249999992,0.12174730538922156,0.24150527499999988
0.1299684131736527,0.14834588750000002,0.1299684131736527,0.14796387500000002,0.1299684131736527,0.2473013125000001,0.1299684131736527,0.24095441250000005
0.13820269461077844,0.1481835625,0.13820269461077844,0.14772095,0.13820269461077844,0.24690008750000003,0.13820269461077844,0.24036912499999996
0.1464502994011976,0.14801126249999993,0.1464502994011976,0.14746341250000003,0.1464502994011976,0.24647488749999996,0.1464502994011976,0.2397497875
0.1547110778443114,0.14782920000000002,0.1547110778443114,0.14719151249999995,0.1547110778443114,0.24602596250000003,0.1547110778443114,0.23909661249999997
0.16298502994011976,0.14763727499999996,0.16298502994011976,0.14690510000000004,0.16298502994011976,0.2455534125,0.16298502994011976,0.23840997500000002
0.17127245508982036,0.14743558750000002,0.17127245508982036,0.14660431249999994,0.17127245508982036,0.2450573125,0.17127245508982036,0.23769041250000003
0.17957335329341317,0.14722407500000007,0.17957335329341317,0.14628945000000002,0.17957335329341317,0.2445379375,0.17957335329341317,0.23693803749999995
0.1878862275449102,0.1470029375,0.1878862275449102,0.1459603375,0.1878862275449102,0.24399538749999997,0.1878862275449102,0.23615359999999996
0.19621407185628745,0.146772075,0.19621407185628745,0.1456173125,0.19621407185628745,0.24343001250000001,0.19621407185628745,0.23533733749999994
0.2045553892215569,0.14653158750000003,0.2045553892215569,0.14526036250000005,0.2045553892215569,0.24284184999999997,0.2045553892215569,0.2344898000000001
0.21290868263473056,0.1462815375,0.21290868263473056,0.1448896875,0.21290868263473056,0.2422313375000001,0.21290868263473056,0.23361141250000003
0.22127544910179645,0.14602186250000004,0.22127544910179645,0.14450537500000002,0.22127544910179645,0.24159851250000003,0.22127544910179645,0.232702825
0.22965718562874254,0.14575282500000003,0.22965718562874254,0.14410752499999996,0.22965718562874254,0.24094373750000014,0.22965718562874254,0.23176451250000002
0.23805089820359282,0.14547434999999992,0.23805089820359282,0.1436963875,0.23805089820359282,0.24026721250000005,0.23805089820359282,0.23079694999999995
0.24645958083832337,0.14518648750000002,0.24645958083832337,0.14327206250000002,0.24645958083832337,0.23956941249999994,0.24645958083832337,0.22980091249999995
0.25488023952095806,0.14488930000000005,0.25488023952095806,0.14283466250000004,0.25488023952095806,0.23885030000000002,0.25488023952095806,0.22877680000000003
0.2633158682634731,0.14458294999999993,0.2633158682634731,0.14238441250000006,0.2633158682634731,0.23811033750000005,0.2633158682634731,0.2277253125
0.2717634730538922,0.14426742500000003,0.2717634730538922,0.14192137499999996,0.2717634730538922,0.23734994999999995,0.2717634730538922,0.22664716250000003
0.28022604790419164,0.14394297500000003,0.28022604790419164,0.14144602499999992,0.28022604790419164,0.2365693625,0.28022604790419164,0.2255428375
0.28870059880239524,0.14360945000000003,0.28870059880239524,0.1409582,0.28870059880239524,0.23576875,0.28870059880239524,0.22441308750000002
0.29719011976047904,0.14326711250000002,0.29719011976047904,0.14045825000000003,0.29719011976047904,0.2349487125000001,0.29719011976047904,0.22325857499999993
0.3056931137724551,0.1429158875,0.3056931137724551,0.13994638750000002,0.3056931137724551,0.23410946249999992,0.3056931137724551,0.22207997500000004
0.3142095808383234,0.14255607499999995,0.3142095808383234,0.13942272499999997,0.3142095808383234,0.23325136250000003,0.3142095808383234,0.22087790000000015
0.32273952095808384,0.14218752499999998,0.32273952095808384,0.13888761249999998,0.32273952095808384,0.232374825,0.32273952095808384,0.21965322500000012
0.33128293413173654,0.1418106125,0.33128293413173654,0.1383410875,0.33128293413173654,0.23148014999999997,0.33128293413173654,0.2184065125
0.33983982035928145,0.14142525,0.33983982035928145,0.13778349999999998,0.33983982035928145,0.23056770000000001,0.33983982035928145,0.21713850000000007
0.3484116766467066,0.14103155,0.3484116766467066,0.13721501250000007,0.3484116766467066,0.22963800000000006,0.3484116766467066,0.2158499875
0.3569970059880239,0.14062957500000003,0.3569970059880239,0.136635925,0.3569970059880239,0.2286913375,0.3569970059880239,0.2145416625000002
0.3655958083832336,0.14021967499999996,0.3655958083832336,0.13604628749999997,0.3655958083832336,0.22772813750000004,0.3655958083832336,0.21321428749999996
0.37420808383233534,0.13980171249999992,0.37420808383233534,0.13544649999999997,0.37420808383233534,0.2267487875,0.37420808383233534,0.21186856249999994
0.38283383233532936,0.13937604999999997,0.38283383233532936,0.13483673749999994,0.38283383233532936,0.22575376249999998,0.38283383233532936,0.21050515000000009
0.3914745508982036,0.1389424,0.3914745508982036,0.13421723750000003,0.3914745508982036,0.22474336249999993,0.3914745508982036,0.20912495000000003
0.4001287425149701,0.1385013625,0.4001287425149701,0.13358817499999995,0.4001287425149701,0.2237181125,0.4001287425149701,0.20772859999999999
0.40879640718562876,0.13805286249999998,0.40879640718562876,0.1329499375,0.40879640718562876,0.22267836249999995,0.40879640718562876,0.20631683750000002
0.41747754491017963,0.1375968375,0.41747754491017963,0.13230275000000008,0.41747754491017963,0.22162451250000004,0.41747754491017963,0.2048905125
0.42617365269461077,0.13713360000000008,0.42617365269461077,0.13164671249999998,0.42617365269461077,0.22055702500000005,0.42617365269461077,0.20345028749999994
0.4348832335329341,0.13666335000000004,0.4348832335329341,0.13098213749999998,0.4348832335329341,0.21947637499999995,0.4348832335329341,0.20199682500000002
0.44360778443113774,0.13618608750000008,0.44360778443113774,0.13030935000000005,0.44360778443113774,0.21838295000000008,0.44360778443113774,0.20053095
0.4523443113772455,0.1357020125,0.4523443113772455,0.1296285625,0.4523443113772455,0.21727723749999991,0.4523443113772455,0.1990533625
0.46109730538922156,0.13521115,0.46109730538922156,0.12893998750000002,0.46109730538922156,0.21615958749999997,0.46109730538922156,0.19756481250000005
0.4698622754491018,0.13471374999999994,0.4698622754491018,0.1282440375,0.4698622754491018,0.21503043749999998,0.4698622754491018,0.19606588750000006
0.4786422155688623,0.13420997499999998,0.4786422155688623,0.127540775,0.4786422155688623,0.21389036249999993,0.4786422155688623,0.1945575625000001
0.487437125748503,0.13369982499999997,0.487437125748503,0.12683046250000002,0.487437125748503,0.21273957499999993,0.487437125748503,0.1930403
0.4962440119760479,0.13318360000000004,0.4962440119760479,0.1261134625,0.4962440119760479,0.211578675,0.4962440119760479,0.19151478749999995
0.505067365269461,0.13266130000000007,0.505067365269461,0.12538998750000002,0.505067365269461,0.21040803750000006,0.505067365269461,0.1899818375
0.5139026946107784,0.13213317500000005,0.5139026946107784,0.12466035000000004,0.5139026946107784,0.20922812499999996,0.5139026946107784,0.18844205
0.5227529940119761,0.131599425,0.5227529940119761,0.12392475,0.5227529940119761,0.20803927500000005,0.5227529940119761,0.18689611249999993
0.531618263473054,0.13105996250000002,0.531618263473054,0.12318334999999996,0.531618263473054,0.20684203750000002,0.531618263473054,0.18534465
0.540497005988024,0.13051508750000002,0.540497005988024,0.12243651250000002,0.540497005988024,0.20563671250000004,0.540497005988024,0.1837883125
0.5493907185628742,0.12996493749999996,0.5493907185628742,0.1216845375,0.5493907185628742,0.20442385000000005,0.5493907185628742,0.1822277874999999
0.5582979041916167,0.12940959999999996,0.5582979041916167,0.12092762500000001,0.5582979041916167,0.20320373750000006,0.5582979041916167,0.18066364999999998
0.5672200598802395,0.12884937499999996,0.5672200598802395,0.12016603749999999,0.5672200598802395,0.20197695000000002,0.5672200598802395,0.17909639999999996
0.5761556886227546,0.12828420000000001,0.5761556886227546,0.11939996250000003,0.5761556886227546,0.200743675,0.5761556886227546,0.17752697500000003
0.5851062874251497,0.1277144,0.5851062874251497,0.11862970000000006,0.5851062874251497,0.19950458750000005,0.5851062874251497,0.17595555000000004
0.5940718562874252,0.1271400125,0.5940718562874252,0.11785547499999997,0.5940718562874252,0.19825988750000012,0.5940718562874252,0.174382875
0.6030508982035929,0.12656126250000005,0.6030508982035929,0.11707753749999998,0.6030508982035929,0.19701007500000003,0.6030508982035929,0.1728096000000001
0.6120449101796408,0.12597821250000002,0.6120449101796408,0.11629618749999997,0.6120449101796408,0.19575545,0.6120449101796408,0.17123612500000002
0.6210523952095809,0.12539111249999996,0.6210523952095809,0.11551147499999999,0.6210523952095809,0.1944965375,0.6210523952095809,0.16966299999999998
0.6300748502994012,0.1247999625,0.6300748502994012,0.11472394999999998,0.6300748502994012,0.1932336375,0.6300748502994012,0.16809076250000005
0.6391122754491018,0.12420503750000007,0.6391122754491018,0.11393360000000004,0.6391122754491018,0.1919670875,0.6391122754491018,0.16651992499999996
0.6481631736526946,0.12360645,0.6481631736526946,0.11314067499999994,0.6481631736526946,0.19069735,0.6481631736526946,0.164951025
0.6572290419161677,0.1230042875,0.6572290419161677,0.11234550000000001,0.6572290419161677,0.18942477500000002,0.6572290419161677,0.16338445000000007
0.666309880239521,0.12239876250000008,0.666309880239521,0.11154823750000002,0.666309880239521,0.18814964999999995,0.666309880239521,0.16182081249999997
0.6754056886227545,0.12179011249999996,0.6754056886227545,0.11074922499999999,0.6754056886227545,0.1868724125,0.6754056886227545,0.16026031249999992
0.6845149700598803,0.12117818750000005,0.6845149700598803,0.10994848750000001,0.6845149700598803,0.18559337499999998,0.6845149700598803,0.15870349999999997
0.6936392215568863,0.12056349999999996,0.6936392215568863,0.10914626250000001,0.6936392215568863,0.18431293749999997,0.6936392215568863,0.15715093750000006
0.7027784431137725,0.11994591250000002,0.7027784431137725,0.108343025,0.7027784431137725,0.18303128749999995,0.7027784431137725,0.15560283750000006
0.7119326347305389,0.11932567499999995,0.7119326347305389,0.1075386125,0.7119326347305389,0.1817489125,0.7119326347305389,0.15405966249999997
0.7211002994011977,0.11870291250000001,0.7211002994011977,0.10673355,0.7211002994011977,0.18046611250000008,0.7211002994011977,0.15252179999999999
0.7302844311377247,0.11807782500000001,0.7302844311377247,0.10592778749999995,0.7302844311377247,0.17918308750000006,0.7302844311377247,0.15098962499999996
0.7394820359281437,0.11745051250000002,0.7394820359281437,0.10512172499999997,0.7394820359281437,0.17790029999999996,0.7394820359281437,0.14946347499999998
0.7486946107784432,0.11682098749999996,0.7486946107784432,0.10431544999999998,0.7486946107784432,0.17661797500000007,0.7486946107784432,0.14794368749999998
0.7579221556886228,0.11618952500000004,0.7579221556886228,0.10350912499999998,0.7579221556886228,0.175336375,0.7579221556886228,0.1464305375
0.7671646706586828,0.115556225,0.7671646706586828,0.10270306250000003,0.7671646706586828,0.17405591249999997,0.7671646706586828,0.14492441250000004
0.7764221556886227,0.11492125000000002,0.7764221556886227,0.1018973125,0.7764221556886227,0.17277665,0.7764221556886227,0.1434256125
0.7856931137724551,0.11428468750000002,0.7856931137724551,0.1010921875,0.7856931137724551,0.17149908749999998,0.7856931137724551,0.14193438749999998
0.7949805389221557,0.11364670000000002,0.7949805389221557,0.10028766250000001,0.7949805389221557,0.1702234,0.7949805389221557,0.14045095
0.8042814371257486,0.11300735000000002,0.8042814371257486,0.09948409749999998,0.8042814371257486,0.16894983749999987,0.8042814371257486,0.13897578750000003
0.8135988023952097,0.11236688749999994,0.8135988023952097,0.09868159375000002,0.8135988023952097,0.16767874999999993,0.8135988023952097,0.1375088375
0.8229296407185629,0.11172532499999996,0.8229296407185629,0.09788030125,0.8229296407185629,0.16641025000000007,0.8229296407185629,0.13605052499999998
0.8322769461077845,0.11108281249999999,0.8322769461077845,0.09708040125000002,0.8322769461077845,0.16514459999999995,0.8322769461077845,0.13460113749999994
0.8416392215568863,0.1104394625,0.8416392215568863,0.09628203250000003,0.8416392215568863,0.16388213750000002,0.8416392215568863,0.13316075000000002
0.8510149700598802,0.10979551250000001,0.8510149700598802,0.09548535000000004,0.8510149700598802,0.162622975,0.8510149700598802,0.13172957500000007
0.8604071856287425,0.1091509625,0.8604071856287425,0.0946905075,0.8604071856287425,0.161367325,0.8604071856287425,0.13030788750000002
0.869812874251497,0.10850581250000002,0.869812874251497,0.09389764875000002,0.869812874251497,0.16011552499999998,0.869812874251497,0.12889579999999995
0.8792350299401198,0.10786050000000003,0.8792350299401198,0.09310690374999998,0.8792350299401198,0.15886765000000003,0.8792350299401198,0.12749353749999998
0.8886721556886228,0.10721478749999998,0.8886721556886228,0.09231840624999997,0.8886721556886228,0.15762396250000002,0.8886721556886228,0.1261011875
0.8981242514970059,0.10656906250000002,0.8981242514970059,0.09153231000000002,0.8981242514970059,0.15638463750000003,0.8981242514970059,0.12471898750000002
0.9075913173652695,0.10592329999999997,0.9075913173652695,0.09074871375000002,0.9075913173652695,0.15514996249999996,0.9075913173652695,0.12334701249999995
0.9170748502994012,0.1052776625,0.9170748502994012,0.08996775125,0.9170748502994012,0.15391996250000006,0.9170748502994012,0.1219854
0.9265718562874251,0.10463220000000002,0.9265718562874251,0.08918954875000004,0.9265718562874251,0.1526948875,0.9265718562874251,0.12063431249999997
0.9360853293413174,0.10398702499999998,0.9360853293413174,0.08841420999999997,0.9360853293413174,0.15147478749999999,0.9360853293413174,0.11929386249999999
0.9456137724550898,0.10334232500000004,0.9456137724550898,0.08764185749999998,0.9456137724550898,0.150260075,0.9456137724550898,0.11796406249999995
0.9551571856287425,0.10269805000000001,0.9551571856287425,0.08687258875000001,0.9551571856287425,0.1490506375,0.9551571856287425,0.11664513749999998
0.9647155688622755,0.10205442499999999,0.9647155688622755,0.0861065125,0.9647155688622755,0.14784677499999999,0.9647155688622755,0.1153370875
0.9742904191616767,0.101411425,0.9742904191616767,0.0853437475,0.9742904191616767,0.14664856250000005,0.9742904191616767,0.1140398625
0.9838787425149701,0.10076933749999999,0.9838787425149701,0.08458435749999997,0.9838787425149701,0.14545624999999998,0.9838787425149701,0.11275397499999998
0.9934835329341318,0.1001280475,0.9934835329341318,0.08382846499999999,0.9934835329341318,0.14426976250000004,0.9934835329341318,0.11147908749999995
1.0031047904191617,0.09948775750000001,1.0031047904191617,0.08307614250000003,1.0031047904191617,0.14308933750000002,1.0031047904191617,0.11021532499999995
1.012741017964072,0.09884852249999997,1.012741017964072,0.08232747875,1.012741017964072,0.14191525000000002,1.012741017964072,0.10896273749999999
1.0223922155688623,0.09821043749999996,1.0223922155688623,0.08158256,1.0223922155688623,0.140747325,1.0223922155688623,0.10772154999999997
1.032058383233533,0.09757358499999999,1.032058383233533,0.08084146750000001,1.032058383233533,0.13958592500000003,1.032058383233533,0.10649159999999999
1.0417410179640718,0.09693804624999999,1.0417410179640718,0.08010427125000001,1.0417410179640718,0.13843087500000006,1.0417410179640718,0.10527302500000002
1.051438622754491,0.09630388374999999,1.051438622754491,0.07937104499999999,1.051438622754491,0.137282525,1.051438622754491,0.10406567499999997
1.0611511976047905,0.0956712025,1.0611511976047905,0.07864186625,1.0611511976047905,0.1361408375,1.0611511976047905,0.10286983749999998
1.0708802395209582,0.09504006374999999,1.0708802395209582,0.07791679374999999,1.0708802395209582,0.13500596249999997,1.0708802395209582,0.10168532500000002
1.0806257485029942,0.09441053874999998,1.0806257485029942,0.07719588499999999,1.0806257485029942,0.13387791249999997,1.0806257485029942,0.10051219999999998
1.0903862275449103,0.09378271750000003,1.0903862275449103,0.0764792175,1.0903862275449103,0.13275678749999997,1.0903862275449103,0.09935048249999998
1.1001616766467066,0.09315664750000002,1.1001616766467066,0.07576683374999997,1.1001616766467066,0.13164278750000002,1.1001616766467066,0.09820014374999994
1.1099535928143713,0.09253240999999998,1.1099535928143713,0.07505878874999998,1.1099535928143713,0.13053573749999997,1.1099535928143713,0.09706118374999996
1.1197604790419162,0.09191005749999998,1.1197604790419162,0.07435514374999999,1.1197604790419162,0.12943587499999998,1.1197604790419162,0.09593358999999999
1.1295838323353296,0.09128967000000002,1.1295838323353296,0.07365593625,1.1295838323353296,0.1283432875,1.1295838323353296,0.09481735249999998
1.1394221556886228,0.09067129625,1.1394221556886228,0.07296121500000001,1.1394221556886228,0.12725783749999997,1.1394221556886228,0.09371243999999997
1.1492769461077845,0.09005501500000002,1.1492769461077845,0.07227102625000001,1.1492769461077845,0.12617972500000002,1.1492769461077845,0.09261882250000004
1.1591467065868264,0.08944086874999999,1.1591467065868264,0.07158540625000002,1.1591467065868264,0.12510901250000003,1.1591467065868264,0.09153647499999998
1.1690329341317367,0.08882891249999997,1.1690329341317367,0.07090439625,1.1690329341317367,0.1240456875,1.1690329341317367,0.09046536875000002
1.178935628742515,0.08821920999999999,1.178935628742515,0.07022802499999996,1.178935628742515,0.12298978750000003,1.178935628742515,0.08940545624999999
1.1888532934131737,0.08761182499999999,1.1888532934131737,0.06955633250000001,1.1888532934131737,0.12194138750000001,1.1888532934131737,0.08835671875000004
1.1987874251497006,0.08700677749999998,1.1987874251497006,0.06888934625,1.1987874251497006,0.12090032500000006,1.1987874251497006,0.08731906874999998
1.208738023952096,0.08640413875,1.208738023952096,0.06822709250000002,1.208738023952096,0.11986706249999998,1.208738023952096,0.08629251000000002
1.2187035928143715,0.08580395749999999,1.2187035928143715,0.067569595,1.2187035928143715,0.11884115000000006,1.2187035928143715,0.08527695374999998
1.228685628742515,0.08520627374999999,1.228685628742515,0.06691689125000003,1.228685628742515,0.11782290000000002,1.228685628742515,0.08427236874999998
1.238682634730539,0.08461112875000001,1.238682634730539,0.06626897874999997,1.238682634730539,0.11681222500000002,1.238682634730539,0.08327869124999998
1.2486976047904192,0.08401857125,1.2486976047904192,0.06562589374999998,1.2486976047904192,0.11580912500000003,1.2486976047904192,0.08229586000000001
1.2587275449101798,0.08342864874999997,1.2587275449101798,0.06498764625,1.2587275449101798,0.1148136625,1.2587275449101798,0.08132382125000001
1.2687739520958083,0.0828413875,1.2687739520958083,0.06435424750000003,1.2687739520958083,0.11382585,1.2687739520958083,0.08036250875000002
1.2788353293413173,0.08225683124999998,1.2788353293413173,0.06372572124999996,1.2788353293413173,0.11284573749999996,1.2788353293413173,0.07941186500000001
1.2889146706586827,0.08167501500000002,1.2889146706586827,0.06310207749999998,1.2889146706586827,0.11187318750000001,1.2889146706586827,0.07847181250000003
1.299008982035928,0.08109598,1.299008982035928,0.06248331625,1.299008982035928,0.11090826250000003,1.299008982035928,0.07754229125
1.309119760479042,0.08051974999999997,1.309119760479042,0.06186944874999998,1.309119760479042,0.10995098750000003,1.309119760479042,0.076623215
1.319247005988024,0.0799463725,1.319247005988024,0.06126048125000002,1.319247005988024,0.10900145000000001,1.319247005988024,0.07571453750000004
1.329389221556886,0.07937584500000001,1.329389221556886,0.06065642000000003,1.329389221556886,0.10805937499999993,1.329389221556886,0.07481615999999998
1.3395494011976048,0.07880823249999999,1.3395494011976048,0.060057258749999995,1.3395494011976048,0.10712509999999997,1.3395494011976048,0.07392801749999997
1.3497245508982036,0.07824355125000002,1.3497245508982036,0.05946300874999997,1.3497245508982036,0.1061983375,1.3497245508982036,0.0730500425
1.3599176646706588,0.07768182,1.3599176646706588,0.05887367000000001,1.3599176646706588,0.105279125,1.3599176646706588,0.07218214124999998
1.370125748502994,0.07712306875000002,1.370125748502994,0.05828923124999998,1.370125748502994,0.10436753750000001,1.370125748502994,0.07132424750000001
1.3803502994011976,0.07656732374999994,1.3803502994011976,0.05770969624999998,1.3803502994011976,0.1034635625,1.3803502994011976,0.070476275
1.3905913173652695,0.07601459875,1.3905913173652695,0.05713505375000002,1.3905913173652695,0.10256711249999999,1.3905913173652695,0.06963814500000003
1.4008502994011978,0.07546493000000001,1.4008502994011978,0.05656530125,1.4008502994011978,0.10167823749999998,1.4008502994011978,0.06880977
1.4111242514970062,0.07491831875,1.4111242514970062,0.056000425,1.4111242514970062,0.10079675000000002,1.4111242514970062,0.06799107374999999
1.4214146706586828,0.07437479500000002,1.4214146706586828,0.0554404275,1.4214146706586828,0.09992285124999999,1.4214146706586828,0.06718197625000003
1.4317215568862276,0.07383438499999997,1.4317215568862276,0.05488528375000003,1.4317215568862276,0.09905635375000002,1.4317215568862276,0.06638239374999998
1.442046407185629,0.07329707875,1.442046407185629,0.05433500375,1.442046407185629,0.09819730125000001,1.442046407185629,0.06559223375
1.4523862275449102,0.07276290875,1.4523862275449102,0.05378955875,1.4523862275449102,0.09734564625,1.4523862275449102,0.06481140874999997
1.46274251497006,0.07223189374999998,1.46274251497006,0.05324893374999999,1.46274251497006,0.09650136750000002,1.46274251497006,0.06403984374999999
1.473116766467066,0.0717040275,1.473116766467066,0.05271312625000002,1.473116766467066,0.09566441875000001,1.473116766467066,0.06327744375000002
1.4835074850299401,0.07117934125,1.4835074850299401,0.052182098749999996,1.4835074850299401,0.09483479624999999,1.4835074850299401,0.0625241325
1.4939131736526947,0.0706578325,1.4939131736526947,0.05165587375000001,1.4939131736526947,0.09401243250000005,1.4939131736526947,0.06177980125
1.5043413173652695,0.07013952375000002,1.5043413173652695,0.05113439875000001,1.5043413173652695,0.09319730874999996,1.5043413173652695,0.06104439749999999
1.5147754491017966,0.06962440999999998,1.5147754491017966,0.050617659999999995,1.5147754491017966,0.09238939875000006,1.5147754491017966,0.060317806250000015
1.5252395209580838,0.06911250375000001,1.5252395209580838,0.05010565,1.5252395209580838,0.09158864624999996,1.5252395209580838,0.05959995874999998
1.5357035928143712,0.06860381625,1.5357035928143712,0.04959834499999999,1.5357035928143712,0.09079502625,1.5357035928143712,0.058890759999999986
1.5461976047904191,0.06809835,1.5461976047904191,0.0490957225,1.5461976047904191,0.09000849124999998,1.5461976047904191,0.05819011750000003
1.5567065868263472,0.06759611,1.5567065868263472,0.04859776875000001,1.5567065868263472,0.08922901499999994,1.5567065868263472,0.05749795375
1.5672305389221557,0.06709709624999996,1.5672305389221557,0.04810444624999998,1.5672305389221557,0.08845654125000002,1.5672305389221557,0.05681416999999998
1.5777694610778443,0.0666013225,1.5777694610778443,0.047615748750000006,1.5777694610778443,0.087691045,1.5777694610778443,0.05613868750000003
1.5883383233532933,0.06610877875000001,1.5883383233532933,0.04713164749999999,1.5883383233532933,0.08693246750000001,1.5883383233532933,0.05547142250000001
1.5989071856287425,0.06561948124999999,1.5989071856287425,0.04665210500000001,1.5989071856287425,0.0861807825,1.5989071856287425,0.05481229125
1.609491017964072,0.06513341375000001,1.609491017964072,0.04617711500000001,1.609491017964072,0.08543592874999999,1.609491017964072,0.05416119500000001
1.6201047904191619,0.0646505875,1.6201047904191619,0.045706646249999996,1.6201047904191619,0.08469787999999999,1.6201047904191619,0.053518047499999985
1.6307335329341317,0.06417099749999997,1.6307335329341317,0.0452406725,1.6307335329341317,0.08396657874999999,1.6307335329341317,0.052882775000000014
1.6413772455089821,0.06369464374999999,1.6413772455089821,0.04477915875000002,1.6413772455089821,0.08324198499999999,1.6413772455089821,0.052255285
1.6520359281437127,0.06322153,1.6520359281437127,0.04432210500000001,1.6520359281437127,0.082524055,1.6520359281437127,0.05163549625
1.6627095808383234,0.06275163874999998,1.6627095808383234,0.04386945000000002,1.6627095808383234,0.08181273625000002,1.6627095808383234,0.051023316249999985
1.6734131736526947,0.062284985,1.6734131736526947,0.043421192499999976,1.6734131736526947,0.08110799624999997,1.6734131736526947,0.050418663750000016
1.684116766467066,0.06182155250000001,1.684116766467066,0.04297729,1.684116766467066,0.08040977125000003,1.684116766467066,0.04982146374999999
1.6948502994011978,0.061361331249999984,1.6948502994011978,0.04253771875000001,1.6948502994011978,0.07971802,1.6948502994011978,0.0492316225
1.7055988023952096,0.06090433000000003,1.7055988023952096,0.042102452499999964,1.7055988023952096,0.07903269875000003,1.7055988023952096,0.04864905625
1.7163622754491017,0.060450536249999985,1.7163622754491017,0.041671457499999995,1.7163622754491017,0.07835375749999998,1.7163622754491017,0.0480736775
1.7271407185628744,0.05999994375000001,1.7271407185628744,0.04124471250000001,1.7271407185628744,0.07768114499999998,1.7271407185628744,0.04750541625
1.737934131736527,0.059552549999999996,1.737934131736527,0.04082218250000001,1.737934131736527,0.07701482124999999,1.737934131736527,0.04694419750000001
1.74875748502994,0.05910833875,1.74875748502994,0.04040384000000001,1.74875748502994,0.07635473249999998,1.74875748502994,0.0463899175
1.7595808383233533,0.058667305000000024,1.7595808383233533,0.03998965874999999,1.7595808383233533,0.07570082999999997,1.7595808383233533,0.045842513749999994
1.7704341317365269,0.05822944499999999,1.7704341317365269,0.03957958749999998,1.7704341317365269,0.07505306125000005,1.7704341317365269,0.04530190374999999
1.781302395209581,0.057794753750000004,1.781302395209581,0.03917362750000001,1.781302395209581,0.07441137750000004,1.781302395209581,0.044767992500000006
1.792185628742515,0.05736319999999998,1.792185628742515,0.03877172749999999,1.792185628742515,0.07377574125,1.792185628742515,0.04424072124999999
1.8030838323353295,0.056934801250000014,1.8030838323353295,0.03837385999999999,1.8030838323353295,0.073146095,1.8030838323353295,0.043720003749999986
1.814011976047904,0.05650952874999998,1.814011976047904,0.03798000374999999,1.814011976047904,0.07252237999999998,1.814011976047904,0.04320576625000001
1.8249550898203593,0.05608737874999999,1.8249550898203593,0.037590109999999975,1.8249550898203593,0.07190456875,1.8249550898203593,0.04269791624999998
1.8358982035928144,0.055668343749999995,1.8358982035928144,0.03720416625,1.8358982035928144,0.07129258749999999,1.8358982035928144,0.042196392500000006
1.84687125748503,0.05525239499999999,1.84687125748503,0.03682213374999999,1.84687125748503,0.07068641375,1.84687125748503,0.04170112124999999
1.857859281437126,0.05483953625000001,1.857859281437126,0.03644397125,1.857859281437126,0.07008597874999997,1.857859281437126,0.04121201625
1.8688772455089822,0.054429763750000026,1.8688772455089822,0.03606966374999999,1.8688772455089822,0.06949123499999998,1.8688772455089822,0.040729003749999985
1.8798952095808386,0.054023048750000024,1.8798952095808386,0.035699175000000014,1.8798952095808386,0.06890213499999998,1.8798952095808386,0.040252025
1.8909431137724553,0.0536193825,1.8909431137724553,0.03533246250000001,1.8909431137724553,0.06831863374999998,1.8909431137724553,0.039780988749999996
1.9020059880239522,0.053218753750000014,1.9020059880239522,0.03496951,1.9020059880239522,0.06774066999999999,1.9020059880239522,0.03931583000000001
1.9130838323353296,0.05282114624999999,1.9130838323353296,0.034610277499999995,1.9130838323353296,0.067168215,1.9130838323353296,0.03885647999999999
1.924176646706587,0.05242655374999998,1.924176646706587,0.03425474999999999,1.924176646706587,0.06660121125000001,1.924176646706587,0.03840286624999999
1.9352994011976048,0.05203494875,1.9352994011976048,0.03390285875,1.9352994011976048,0.06603961,1.9352994011976048,0.03795491499999999
1.946422155688623,0.05164633249999999,1.946422155688623,0.033554605,1.946422155688623,0.06548335250000001,1.946422155688623,0.03751255375
1.9575748502994013,0.0512606775,1.9575748502994013,0.033209946250000004,1.9575748502994013,0.06493240624999999,1.9575748502994013,0.03707572625000002
1.96874251497006,0.05087797625000001,1.96874251497006,0.032868856249999995,1.96874251497006,0.06438671499999998,1.96874251497006,0.03664434125000001
1.9799251497005987,0.05049821375000001,1.9799251497005987,0.032531301250000005,1.9799251497005987,0.06384622625,1.9799251497005987,0.036218365000000016
1.9911377245508983,0.05012137,1.9911377245508983,0.03219724624999999,1.9911377245508983,0.06331089375000001,1.9911377245508983,0.03579769625000001
2.002350299401198,0.04974743875000001,2.002350299401198,0.03186665874999999,2.002350299401198,0.06278068499999997,2.002350299401198,0.03538228750000001
2.0135928143712576,0.04937639375,2.0135928143712576,0.03153951375,2.0135928143712576,0.06225554124999999,2.0135928143712576,0.03497206875
2.024850299401198,0.04900822125,2.024850299401198,0.03121577999999999,2.024850299401198,0.06173540625,2.024850299401198,0.03456697499999999
2.036122754491018,0.04864291375,2.036122754491018,0.030895428750000002,2.036122754491018,0.06122024374999999,2.036122754491018,0.03416694625000001
2.047425149700599,0.04828044875,2.047425149700599,0.030578404999999996,2.047425149700599,0.060710005,2.047425149700599,0.033771905
2.05872754491018,0.04792080999999999,2.05872754491018,0.030264715000000015,2.05872754491018,0.06020464250000004,2.05872754491018,0.033381799999999996
2.070059880239521,0.04756398625000001,2.070059880239521,0.02995429999999999,2.070059880239521,0.059704120000000006,2.070059880239521,0.03299656875
2.0814071856287426,0.047209949999999994,2.0814071856287426,0.02964714124999999,2.0814071856287426,0.05920836999999999,2.0814071856287426,0.03261614499999999
2.0927844311377246,0.046858702499999995,2.0927844311377246,0.029343213749999993,2.0927844311377246,0.05871736624999999,2.0927844311377246,0.03224047374999999
2.1041616766467066,0.04651019875,2.1041616766467066,0.029042473750000002,2.1041616766467066,0.058231054999999976,2.1041616766467066,0.0318694925
2.115568862275449,0.0461644575,2.115568862275449,0.028744888750000003,2.115568862275449,0.057749391250000004,2.115568862275449,0.031503143750000004
2.126991017964072,0.045821443749999996,2.126991017964072,0.028450447499999993,2.126991017964072,0.05727232624999997,2.126991017964072,0.031141364999999987
2.138428143712575,0.04548113124999998,2.138428143712575,0.028159117499999997,2.138428143712575,0.05679983000000001,2.138428143712575,0.0307840925
2.149880239520958,0.04514351250000001,2.149880239520958,0.0278708475,2.149880239520958,0.05633183124999998,2.149880239520958,0.030431278750000002
2.161362275449102,0.04480858000000001,2.161362275449102,0.027585631249999992,2.161362275449102,0.05586832749999997,2.161362275449102,0.03008286750000001
2.172859281437126,0.044476296250000005,2.172859281437126,0.027303413749999998,2.172859281437126,0.05540923874999998,2.172859281437126,0.02973879375
2.18437125748503,0.04414665874999999,2.18437125748503,0.02702418750000001,2.18437125748503,0.05495453125000001,2.18437125748503,0.029399003750000003
2.1958982035928143,0.04381964749999999,2.1958982035928143,0.02674791875000001,2.1958982035928143,0.05450416374999999,2.1958982035928143,0.02906344874999999
2.207455089820359,0.043495242499999996,2.207455089820359,0.02647458125,2.207455089820359,0.054058095000000014,2.207455089820359,0.028732062500000006
2.2190269461077845,0.04317342625000001,2.2190269461077845,0.026204136250000003,2.2190269461077845,0.053616279999999995,2.2190269461077845,0.02840481625
2.2306137724550896,0.04285418125,2.2306137724550896,0.025936558750000005,2.2306137724550896,0.05317868375000001,2.2306137724550896,0.028081629999999996
2.2422155688622754,0.04253749499999998,2.2422155688622754,0.025671822499999997,2.2422155688622754,0.05274525249999999,2.2422155688622754,0.02776246125
2.253847305389222,0.042223349999999986,2.253847305389222,0.02540990249999999,2.253847305389222,0.05231594875000001,2.253847305389222,0.027447257500000006
2.265479041916168,0.04191171874999999,2.265479041916168,0.025150770000000006,2.265479041916168,0.051890735,2.265479041916168,0.027135978750000005
2.2771407185628743,0.04160259125000001,2.2771407185628743,0.024894384999999998,2.2771407185628743,0.05146957,2.2771407185628743,0.026828557499999996
2.2888323353293414,0.04129595000000001,2.2888323353293414,0.024640735000000004,2.2888323353293414,0.05105241374999999,2.2888323353293414,0.0265249575
2.3005239520958085,0.04099177625,2.3005239520958085,0.02438977875,2.3005239520958085,0.050639220000000006,2.3005239520958085,0.026225108750000004
2.312245508982036,0.04069005,2.312245508982036,0.024141505,2.312245508982036,0.0502299625,2.312245508982036,0.025928995000000003
2.323982035928144,0.04039075625000001,2.323982035928144,0.02389587125,2.323982035928144,0.04982457875,2.323982035928144,0.025636531249999994
2.3357335329341318,0.04009387874999999,2.3357335329341318,0.023652855,2.3357335329341318,0.04942304500000001,2.3357335329341318,0.025347702500000003
2.3475149700598803,0.03979939875,2.3475149700598803,0.02341243375,2.3475149700598803,0.0490253225,2.3475149700598803,0.025062447499999994
2.359311377245509,0.039507298749999996,2.359311377245509,0.023174570000000005,2.359311377245509,0.048631375,2.359311377245509,0.024780713750000016
2.3711227544910183,0.03921755374999999,2.3711227544910183,0.022939255000000006,2.3711227544910183,0.04824115500000001,2.3711227544910183,0.024502468750000003
2.3829491017964073,0.038930166250000016,2.3829491017964073,0.022706459999999998,2.3829491017964073,0.04785462874999999,2.3829491017964073,0.024227656249999993
2.394805389221557,0.03864509875000001,2.394805389221557,0.02247614125000001,2.394805389221557,0.04747175250000002,2.394805389221557,0.02395624375
2.406676646706587,0.03836234249999999,2.406676646706587,0.022248286250000002,2.406676646706587,0.04709251125000001,2.406676646706587,0.023688168750000002
2.418562874251497,0.03808187875,2.418562874251497,0.022022866250000012,2.418562874251497,0.04671683750000001,2.418562874251497,0.0234234025
2.4304640718562873,0.03780368625000001,2.4304640718562873,0.021799859999999997,2.4304640718562873,0.046344721250000005,2.4304640718562873,0.02316190125
2.4423952095808383,0.03752776124999999,2.4423952095808383,0.021579234999999995,2.4423952095808383,0.04597610500000001,2.4423952095808383,0.022903623750000008
2.4543413173652695,0.03725406374999999,2.4543413173652695,0.0213609725,2.4543413173652695,0.045610971249999986,2.4543413173652695,0.022648518750000013
2.4663023952095813,0.03698259625000001,2.4663023952095813,0.02114504125000001,2.4663023952095813,0.045249275000000005,2.4663023952095813,0.0223965475
2.478293413173653,0.036713343749999995,2.478293413173653,0.020931425,2.478293413173653,0.044890973750000014,2.478293413173653,0.0221476825
2.490299401197605,0.03644627125,2.490299401197605,0.020720103750000007,2.490299401197605,0.044536047499999995,2.490299401197605,0.021901860000000002
2.502320359281437,0.036181375,2.502320359281437,0.020511023750000003,2.502320359281437,0.04418445249999999,2.502320359281437,0.02165905875
2.5143562874251497,0.035918625,2.5143562874251497,0.02030420125,2.5143562874251497,0.0438361575,2.5143562874251497,0.021419239999999996
2.526422155688623,0.03565802375,2.526422155688623,0.020099592500000003,2.526422155688623,0.04349112874999998,2.526422155688623,0.02118235
2.538502994011976,0.035399538750000015,2.538502994011976,0.019897168749999992,2.538502994011976,0.043149325,2.538502994011976,0.02094836499999999
2.5505988023952098,0.035143166249999996,2.5505988023952098,0.01969691625,2.5505988023952098,0.04281072625,2.5505988023952098,0.020717237500000003
2.5627245508982037,0.03488887125000001,2.5627245508982037,0.0194988075,2.5627245508982037,0.04247529374999998,2.5627245508982037,0.020488942499999996
2.574865269461078,0.0346366525,2.574865269461078,0.019302817499999993,2.574865269461078,0.042142991250000005,2.574865269461078,0.0202634325
2.5870209580838326,0.03438649124999998,2.5870209580838326,0.019108932500000002,2.5870209580838326,0.041813792499999995,2.5870209580838326,0.020040672500000006
2.599191616766467,0.03413836124999999,2.599191616766467,0.01891711375,2.599191616766467,0.04148765875,2.599191616766467,0.019820628749999996
2.6113922155688623,0.03389226625,2.6113922155688623,0.01872735875,2.6113922155688623,0.041164561249999995,2.6113922155688623,0.019603265
2.623607784431138,0.033648164999999994,2.623607784431138,0.01853963375,2.623607784431138,0.04084448374999999,2.623607784431138,0.019388549999999997
2.635853293413174,0.03340605875,2.635853293413174,0.01835392125,2.635853293413174,0.04052736624999999,2.635853293413174,0.01917644625
2.6480988023952095,0.03316592624999999,2.6480988023952095,0.01817019625,2.6480988023952095,0.040213192500000015,2.6480988023952095,0.018966915000000008
2.6603892215568865,0.03292774749999999,2.6603892215568865,0.0179884475,2.6603892215568865,0.03990193500000001,2.6603892215568865,0.018759922500000005
2.672679640718563,0.03269151499999999,2.672679640718563,0.017808636250000003,2.672679640718563,0.039593557499999994,2.672679640718563,0.018555447499999995
2.685,0.032457203750000004,2.685,0.017630743749999997,2.685,0.0392880425,2.685,0.018353455000000005
2.6973353293413176,0.032224806249999995,2.6973353293413176,0.017454771249999994,2.6973353293413176,0.03898534624999999,2.6973353293413176,0.01815390500000001
2.709685628742515,0.03199429875000001,2.709685628742515,0.017280667499999996,2.709685628742515,0.03868544875,2.709685628742515,0.01795677125
2.722065868263473,0.031765672499999995,2.722065868263473,0.0171084325,2.722065868263473,0.03838831500000001,2.722065868263473,0.01776201
2.7344610778443115,0.03153890625000001,2.7344610778443115,0.0169380425,2.7344610778443115,0.038093921249999996,2.7344610778443115,0.017569611250000006
2.7468712574850302,0.031313988749999994,2.7468712574850302,0.0167694875,2.7468712574850302,0.03780222875000001,2.7468712574850302,0.01737953250000001
2.7593113772455093,0.031090906250000005,2.7593113772455093,0.016602713750000005,2.7593113772455093,0.03751322624999999,2.7593113772455093,0.017191738749999998
2.771766467065868,0.030869636249999992,2.771766467065868,0.01643773375,2.771766467065868,0.03722687374999999,2.771766467065868,0.017006216250000004
2.784236526946108,0.030650167500000002,2.784236526946108,0.01627452375,2.784236526946108,0.03694314750000001,2.784236526946108,0.01682292
2.7967215568862276,0.03043248625000001,2.7967215568862276,0.01611306125,2.7967215568862276,0.03666202249999999,2.7967215568862276,0.01664182375
2.809236526946108,0.030216578750000007,2.809236526946108,0.015953303749999995,2.809236526946108,0.03638346750000001,2.809236526946108,0.016462905000000007
2.8217814371257486,0.030002427500000005,2.8217814371257486,0.015795267499999998,2.8217814371257486,0.03610745375,2.8217814371257486,0.016286133749999997
2.8343263473053892,0.029790017499999995,2.8343263473053892,0.015638917500000002,2.8343263473053892,0.035833961250000004,2.8343263473053892,0.016111472499999994
2.84690119760479,0.029579332500000007,2.84690119760479,0.015484233749999998,2.84690119760479,0.035562963749999996,2.84690119760479,0.01593891375
2.8595059880239524,0.029370365,2.8595059880239524,0.015331211249999999,2.8595059880239524,0.03529443875,2.8595059880239524,0.015768412499999992
2.8721257485029943,0.029163083749999992,2.8721257485029943,0.015179820000000005,2.8721257485029943,0.03502835,2.8721257485029943,0.015599947500000006
2.8847604790419163,0.028957507500000007,2.8847604790419163,0.01503003374999999,2.8847604790419163,0.03476468375000001,2.8847604790419163,0.015433505
2.897410179640719,0.028753574999999996,2.897410179640719,0.014881849999999997,2.897410179640719,0.03450339874999999,2.897410179640719,0.015269033750000003
2.9100898203592815,0.028551315000000004,2.9100898203592815,0.014735252499999999,2.9100898203592815,0.03424449375000001,2.9100898203592815,0.015106526249999998
2.9227844311377247,0.0283506975,2.9227844311377247,0.014590207500000002,2.9227844311377247,0.033987918750000005,2.9227844311377247,0.014945953750000001
2.9355089820359286,0.02815169125,2.9355089820359286,0.014446717500000001,2.9355089820359286,0.03373367124999999,2.9355089820359286,0.014787295000000002
2.9482335329341316,0.02795431000000001,2.9482335329341316,0.0143047525,2.9482335329341316,0.033481712500000003,2.9482335329341316,0.01463051375
2.961002994011976,0.027758528750000004,2.961002994011976,0.014164298750000007,2.961002994011976,0.03323202875,2.961002994011976,0.01447559125
2.9737724550898204,0.027564322499999988,2.9737724550898204,0.014025338750000001,2.9737724550898204,0.03298459125000001,2.9737724550898204,0.014322517500000001
2.986571856287425,0.027371698749999986,2.986571856287425,0.013887854999999996,2.986571856287425,0.032739378749999985,2.986571856287425,0.014171239999999993
2.999401197604791,0.02718063999999999,2.999401197604791,0.013751842499999996,2.999401197604791,0.03249637875,2.999401197604791,0.014021753750000001
3.012230538922156,0.026991112500000004,3.012230538922156,0.013617267499999993,3.012230538922156,0.03225554500000001,3.012230538922156,0.013874044999999996
3.0250898203592813,0.026803125000000004,3.0250898203592813,0.013484122500000004,3.0250898203592813,0.03201686500000001,3.0250898203592813,0.013728072500000004
3.037979041916168,0.02661664374999999,3.037979041916168,0.013352391250000002,3.037979041916168,0.03178033250000001,3.037979041916168,0.013583823750000001
3.050883233532934,0.026431677499999993,3.050883233532934,0.013222065000000002,3.050883233532934,0.03154590624999999,3.050883233532934,0.013441268750000002
3.063802395209581,0.026248204999999997,3.063802395209581,0.013093120000000003,3.063802395209581,0.03131356625000001,3.063802395209581,0.013300396250000004
3.0767514970059886,0.026066214999999993,3.0767514970059886,0.012965536250000007,3.0767514970059886,0.03108330875,3.0767514970059886,0.013161171250000006
3.0897155688622755,0.02588568375,3.0897155688622755,0.012839312499999997,3.0897155688622755,0.030855088750000002,3.0897155688622755,0.013023587499999998
3.102694610778443,0.025706606249999996,3.102694610778443,0.012714415000000001,3.102694610778443,0.03062890125,3.102694610778443,0.012887618750000001
3.1157035928143713,0.0255289775,3.1157035928143713,0.012590854999999995,3.1157035928143713,0.03040471625000001,3.1157035928143713,0.012753236250000003
3.1287275449101797,0.02535276749999999,3.1287275449101797,0.012468595,3.1287275449101797,0.030182523750000002,3.1287275449101797,0.012620433749999998
3.141781437125749,0.025177981250000002,3.141781437125749,0.012347632499999997,3.141781437125749,0.02996229374999999,3.141781437125749,0.01248917625
3.1548502994011978,0.025004599999999995,3.1548502994011978,0.012227942500000002,3.1548502994011978,0.029744009999999998,3.1548502994011978,0.01235946125
3.167934131736527,0.024832611249999997,3.167934131736527,0.012109521250000001,3.167934131736527,0.029527656250000013,3.167934131736527,0.012231249999999997
3.181047904191617,0.024662005000000004,3.181047904191617,0.011992361249999996,3.181047904191617,0.02931319874999999,3.181047904191617,0.012104534999999998
3.194176646706587,0.02449276625,3.194176646706587,0.011876425,3.194176646706587,0.029100637500000005,3.194176646706587,0.011979291249999998
3.207335329341318,0.024324876249999995,3.207335329341318,0.011761714999999999,3.207335329341318,0.02888994375,3.207335329341318,0.011855505000000004
3.2205089820359287,0.024158332499999997,3.2205089820359287,0.01164820875,3.2205089820359287,0.028681097500000013,3.2205089820359287,0.011733161249999997
3.2336976047904193,0.023993120000000003,3.2336976047904193,0.01153591,3.2336976047904193,0.028474083749999997,3.2336976047904193,0.011612230000000005
3.2469161676646707,0.023829237500000003,3.2469161676646707,0.011424795000000003,3.2469161676646707,0.028268875000000006,3.2469161676646707,0.011492704999999999
3.2601497005988023,0.023666652500000007,3.2601497005988023,0.011314845,3.2601497005988023,0.028065465,3.2601497005988023,0.011374553750000006
3.2734131736526946,0.023505376249999998,3.2734131736526946,0.011206053750000002,3.2734131736526946,0.027863831249999988,3.2734131736526946,0.011257782500000002
3.2866916167664675,0.02334537625,3.2866916167664675,0.011098398749999997,3.2866916167664675,0.027663946249999995,3.2866916167664675,0.011142346250000004
3.29998502994012,0.023186662499999997,3.29998502994012,0.010991883750000002,3.29998502994012,0.0274658125,3.29998502994012,0.011028249999999996
3.313308383233533,0.02302919875000001,3.313308383233533,0.010886488750000003,3.313308383233533,0.027269391250000004,3.313308383233533,0.010915461250000003
3.3266616766467068,0.0228729975,3.3266616766467068,0.010782197499999998,3.3266616766467068,0.027074683749999995,3.3266616766467068,0.010803985000000002
3.3400299401197606,0.02271805,3.3400299401197606,0.01067899625,3.3400299401197606,0.026881653750000012,3.3400299401197606,0.01069377125
3.3534131736526946,0.022564315000000005,3.3534131736526946,0.01057688375,3.3534131736526946,0.026690297499999998,3.3534131736526946,0.01058483
3.3668113772455093,0.022411796250000008,3.3668113772455093,0.010475841250000003,3.3668113772455093,0.026500599999999992,3.3668113772455093,0.010477145000000004
3.3802544910179644,0.022260509999999994,3.3802544910179644,0.010375849999999999,3.3802544910179644,0.026312528750000008,3.3802544910179644,0.010370686249999999
3.393697604790419,0.02211040625,3.393697604790419,0.010276910000000002,3.393697604790419,0.026126086250000003,3.393697604790419,0.010265443749999999
3.4071706586826345,0.02196149999999999,3.4071706586826345,0.010179007124999997,3.4071706586826345,0.02594124874999999,3.4071706586826345,0.010161405999999998
3.420673652694611,0.021813761249999997,3.420673652694611,0.010082123749999995,3.420673652694611,0.025757993750000006,3.420673652694611,0.010058558124999999
3.434176646706587,0.02166719874999999,3.434176646706587,0.009986250124999997,3.434176646706587,0.025576316249999988,3.434176646706587,0.009956878499999999
3.4477245508982035,0.021521791250000012,3.4477245508982035,0.009891380999999998,3.4477245508982035,0.02539618625,3.4477245508982035,0.009856359624999998
3.461287425149701,0.021377536250000002,3.461287425149701,0.009797499749999997,3.461287425149701,0.02521761125,3.461287425149701,0.009756984249999998
3.4748652694610778,0.0212344175,3.4748652694610778,0.009704598625,3.4748652694610778,0.025040550000000005,3.4748652694610778,0.009658735874999996
3.488473053892216,0.021092417499999995,3.488473053892216,0.009612664125,3.488473053892216,0.02486500125,3.488473053892216,0.009561603749999998
3.5020958083832334,0.020951544999999995,3.5020958083832334,0.009521687000000001,3.5020958083832334,0.024690951250000003,3.5020958083832334,0.009465572499999998
3.515733532934132,0.020811768749999994,3.515733532934132,0.009431656000000002,3.515733532934132,0.024518373750000003,3.515733532934132,0.00937062725
3.5294011976047903,0.02067310375,3.5294011976047903,0.009342561125000003,3.5294011976047903,0.024347272499999996,3.5294011976047903,0.009276756375000002
3.5430988023952095,0.020535524999999992,3.5430988023952095,0.009254391499999999,3.5430988023952095,0.024177614999999996,3.5430988023952095,0.009183945749999995
3.556811377245509,0.020399018749999998,3.556811377245509,0.009167137124999999,3.556811377245509,0.024009404999999994,3.556811377245509,0.009092181875000003
3.5705389221556887,0.02026358875,3.5705389221556887,0.009080788875000002,3.5705389221556887,0.02384260500000001,3.5705389221556887,0.009001451625
3.584296407185629,0.020129221250000003,3.584296407185629,0.008995333875,3.584296407185629,0.0236772225,3.584296407185629,0.008911742
3.5980838323353295,0.01999589625000001,3.5980838323353295,0.008910765250000003,3.5980838323353295,0.023513219999999984,3.5980838323353295,0.008823041875000001
3.6118862275449106,0.019863615000000005,3.6118862275449106,0.008827071249999997,3.6118862275449106,0.02335060874999999,3.6118862275449106,0.008735337375000003
3.6257035928143715,0.0197323675,3.6257035928143715,0.008744243875,3.6257035928143715,0.023189366249999992,3.6257035928143715,0.008648615500000002
3.639550898203593,0.019602143750000006,3.639550898203593,0.008662271374999995,3.639550898203593,0.023029480000000012,3.639550898203593,0.008562866249999999
3.653413173652695,0.019472936250000007,3.653413173652695,0.008581146124999998,3.653413173652695,0.022870920000000003,3.653413173652695,0.008478075375000001
3.667305389221557,0.019344732499999996,3.667305389221557,0.008500857625000004,3.667305389221557,0.022713688750000002,3.667305389221557,0.008394231749999998
3.6812275449101794,0.01921753375,3.6812275449101794,0.008421397624999999,3.6812275449101794,0.022557779999999996,3.6812275449101794,0.008311324250000003
3.6951497005988023,0.019091303750000004,3.6951497005988023,0.008342756875000003,3.6951497005988023,0.022403169999999986,3.6951497005988023,0.008229340499999998
3.709116766467066,0.01896607,3.709116766467066,0.008264925125000001,3.709116766467066,0.022249852499999993,3.709116766467066,0.00814827025
3.7230988023952096,0.018841798749999993,3.7230988023952096,0.008187894500000004,3.7230988023952096,0.022097807500000004,3.7230988023952096,0.0080681005
3.7370958083832337,0.01871849625,3.7370958083832337,0.008111656250000002,3.7370958083832337,0.02194701875,3.7370958083832337,0.007988821250000003
3.751122754491018,0.018596148749999996,3.751122754491018,0.008036200375,3.751122754491018,0.021797489999999996,3.751122754491018,0.007910422249999998
3.7651646706586828,0.018474744999999994,3.7651646706586828,0.007961519499999997,3.7651646706586828,0.021649197500000005,3.7651646706586828,0.007832891000000002
3.779236526946108,0.018354280000000008,3.779236526946108,0.007887604500000001,3.779236526946108,0.021502135000000002,3.779236526946108,0.007756218125000001
3.7933233532934136,0.018234740000000006,3.7933233532934136,0.007814447375,3.7933233532934136,0.02135628,3.7933233532934136,0.007680392875
3.8074401197604795,0.018116123749999997,3.8074401197604795,0.007742039000000001,3.8074401197604795,0.021211628749999992,3.8074401197604795,0.00760540425
3.821571856287425,0.017998426249999998,3.821571856287425,0.007670371624999998,3.821571856287425,0.02106817125,3.821571856287425,0.0075312432499999955
3.8357335329341318,0.017881621249999993,3.8357335329341318,0.007599438249999998,3.8357335329341318,0.020925892499999994,3.8357335329341318,0.007457898125000001
3.8499251497005993,0.017765722500000004,3.8499251497005993,0.007529227750000003,3.8499251497005993,0.02078478125000001,3.8499251497005993,0.007385361
3.8641317365269465,0.01765070874999999,3.8641317365269465,0.007459735874999996,3.8641317365269465,0.02064483125000001,3.8641317365269465,0.0073136195
3.8783532934131735,0.01753657999999999,3.8783532934131735,0.007390951875,3.8783532934131735,0.020506023749999998,3.8783532934131735,0.007242665
3.892604790419162,0.017423324999999996,3.892604790419162,0.007322869249999998,3.892604790419162,0.020368350000000007,3.892604790419162,0.007172489250000004
3.90687125748503,0.017310938749999998,3.90687125748503,0.00725547975,3.90687125748503,0.020231801249999994,3.90687125748503,0.0071030807500000025
3.921167664670659,0.017199399999999997,3.921167664670659,0.007188775750000001,3.921167664670659,0.02009636125000001,3.921167664670659,0.007034432124999998
3.9354940119760484,0.017088727499999998,3.9354940119760484,0.0071227506249999985,3.9354940119760484,0.0199620275,3.9354940119760484,0.006966532250000002
3.949835329341317,0.01697890250000001,3.949835329341317,0.007057395499999999,3.949835329341317,0.01982879124999999,3.949835329341317,0.006899372750000003
3.9642065868263474,0.016869900000000004,3.9642065868263474,0.006992704124999999,3.9642065868263474,0.01969662625000001,3.9642065868263474,0.006832945874999999
3.978592814371258,0.01676173625,3.978592814371258,0.006928669750000002,3.978592814371258,0.01956554,3.978592814371258,0.006767241
3.9930089820359287,0.0166543925,3.9930089820359287,0.006865282499999998,3.9930089820359287,0.0194355075,3.9930089820359287,0.0067022495
4.00744011976048,0.016547854999999993,4.00744011976048,0.006802538624999997,4.00744011976048,0.019306530000000002,4.00744011976048,0.0066379640000000005
4.02190119760479,0.016442136250000006,4.02190119760479,0.0067404298750000004,4.02190119760479,0.019178582499999996,4.02190119760479,0.0065743752499999985
4.036377245508982,0.016337213749999996,4.036377245508982,0.006678947624999999,4.036377245508982,0.019051678750000002,4.036377245508982,0.00651147475
4.050883233532934,0.016233093749999997,4.050883233532934,0.006618087,4.050883233532934,0.0189257925,4.050883233532934,0.006449255500000001
4.065404191616767,0.01612974625,4.065404191616767,0.006557840625000001,4.065404191616767,0.018800909999999994,4.065404191616767,0.006387707750000001
4.07995508982036,0.016027198749999996,4.07995508982036,0.006498202250000001,4.07995508982036,0.018677036250000008,4.07995508982036,0.0063268232499999995
4.094535928143713,0.015925407499999995,4.094535928143713,0.00643916375,4.094535928143713,0.018554155000000006,4.094535928143713,0.006266595375000001
4.109131736526947,0.015824393750000006,4.109131736526947,0.006380719875000001,4.109131736526947,0.01843224625,4.109131736526947,0.006207014625000002
4.12375748502994,0.015724141250000004,4.12375748502994,0.006322864125000001,4.12375748502994,0.018311322499999994,4.12375748502994,0.006148075499999998
4.138398203592815,0.015624637499999997,4.138398203592815,0.006265589125000001,4.138398203592815,0.018191361250000006,4.138398203592815,0.006089768625
4.1530688622754495,0.01552588,4.1530688622754495,0.00620889,4.1530688622754495,0.018072354999999995,4.1530688622754495,0.006032086875
4.167754491017964,0.015427871250000011,4.167754491017964,0.0061527592500000014,4.167754491017964,0.017954290000000008,4.167754491017964,0.005975022374999998
4.18247005988024,0.015330586250000009,4.18247005988024,0.006097191250000001,4.18247005988024,0.017837166249999998,4.18247005988024,0.0059185686250000005


==> anc/e2p_Kn25.dat <==
time_sim,e2p_sim,time_anal,e2p_Osigma
0.0,0.0,0.0,0.0
0.008025688622754492,-1.5185200000000039e-06,0.008025688622754492,1.0797572468764613e-09
0.016064221556886228,-2.753560000000011e-06,0.016064221556886228,8.660635825740193e-09
0.024115718562874252,-4.14260000000001e-06,0.024115718562874252,2.9303020511249907e-08
0.03218008982035928,-3.7291500000000014e-06,0.03218008982035928,6.962478058544663e-08
0.04025748502994012,-1.957240000000005e-06,0.04025748502994012,1.3629543775885395e-07
0.04834775449101797,-1.5920200000000092e-06,0.04834775449101797,2.3602519675401827e-07
0.05645104790419162,-1.3894700000000021e-06,0.05645104790419162,3.7556228332856e-07
0.06456736526946108,-3.031879999999999e-06,0.06456736526946108,5.616811191644297e-07
0.07269670658682635,-1.5945100000000004e-06,0.07269670658682635,8.011750730491137e-07
0.08083907185628743,-3.3232000000001175e-07,0.08083907185628743,1.100848087149749e-06
0.08899446107784431,5.962899999999922e-07,0.08899446107784431,1.4675061587677776e-06
0.0971630239520958,1.074279999999996e-06,0.0971630239520958,1.9079574693185945e-06
0.10534461077844312,2.0973399999999937e-06,0.10534461077844312,2.4289802997216904e-06
0.11353937125748503,2.614509999999994e-06,0.11353937125748503,3.0373466971549405e-06
0.12174730538922156,2.493519999999997e-06,0.12174730538922156,3.739788758815645e-06
0.1299684131736527,3.7924299999999965e-06,0.1299684131736527,4.542996905702744e-06
0.13820269461077844,4.482079999999994e-06,0.13820269461077844,5.453610690835324e-06
0.1464502994011976,5.95965999999999e-06,0.1464502994011976,6.47822919069958e-06
0.1547110778443114,6.4969499999999955e-06,0.1547110778443114,7.6233471308509174e-06
0.16298502994011976,7.086019999999994e-06,0.16298502994011976,8.895395970614281e-06
0.17127245508982036,8.981089999999997e-06,0.17127245508982036,1.0300772137770456e-05
0.17957335329341317,9.255139999999995e-06,0.17957335329341317,1.1845736342317821e-05
0.1878862275449102,1.1544759999999995e-05,0.1878862275449102,1.3536125768794094e-05
0.19621407185628745,1.383466999999999e-05,0.19621407185628745,1.5378587864551164e-05
0.2045553892215569,1.6484329999999996e-05,0.2045553892215569,1.7378745945487076e-05
0.21290868263473056,1.827196999999999e-05,0.21290868263473056,1.9541978085389988e-05
0.22127544910179645,2.0013589999999997e-05,0.22127544910179645,2.1874263261545248e-05
0.22965718562874254,2.2713833999999992e-05,0.22965718562874254,2.4381546073528744e-05
0.23805089820359282,2.4979113999999994e-05,0.23805089820359282,2.7068250841011796e-05
0.24645958083832337,2.801300199999999e-05,0.24645958083832337,2.9940485733545757e-05
0.25488023952095806,3.184127599999999e-05,0.25488023952095806,3.300219663846846e-05
0.2633158682634731,3.406999599999999e-05,0.2633158682634731,3.625925267815442e-05
0.2717634730538922,3.8327250999999994e-05,0.2717634730538922,3.9715079637955114e-05
0.28022604790419164,4.1840331999999994e-05,0.28022604790419164,4.3375278719792e-05
0.28870059880239524,4.564396299999999e-05,0.28870059880239524,4.7242715861771824e-05
0.29719011976047904,4.7068612e-05,0.29719011976047904,5.132269631394145e-05
0.3056931137724551,5.061269499999999e-05,0.3056931137724551,5.5618263522009364e-05
0.3142095808383234,5.64481604e-05,0.3142095808383234,6.0132887747883214e-05
0.32273952095808384,6.071332299999998e-05,0.32273952095808384,6.486979347770587e-05
0.33128293413173654,6.727524e-05,0.33128293413173654,6.983195234208738e-05
0.33983982035928145,7.22631e-05,0.33983982035928145,7.502207635049471e-05
0.3484116766467066,7.610507300000001e-05,0.3484116766467066,8.044357777682236e-05
0.3569970059880239,8.070370896999999e-05,0.3569970059880239,8.609774252082508e-05
0.3655958083832336,8.471286199999998e-05,0.3655958083832336,9.198646714017125e-05
0.37420808383233534,8.915959999999999e-05,0.37420808383233534,9.811136487051333e-05
0.38283383233532936,9.527202999999997e-05,0.38283383233532936,0.00010447376074585573
0.3914745508982036,0.00010320187999999998,0.3914745508982036,0.00011107585078044545
0.4001287425149701,0.00010928694000000001,0.4001287425149701,0.0001179172863439954
0.40879640718562876,0.00011563199999999998,0.40879640718562876,0.00012499850289883659
0.41747754491017963,0.00012061590999999999,0.41747754491017963,0.00013231963261926922
0.42617365269461077,0.00012547846,0.42617365269461077,0.0001398818233372532
0.4348832335329341,0.00013228726000000002,0.4348832335329341,0.00014768335044886187
0.44360778443113774,0.00013821024,0.44360778443113774,0.00015572482205694472
0.4523443113772455,0.00014612901,0.4523443113772455,0.00016400237734644148
0.46109730538922156,0.00015367617999999998,0.46109730538922156,0.00017251891674572158
0.4698622754491018,0.0001620871,0.4698622754491018,0.00018126840581419247
0.4786422155688623,0.00016912978,0.4786422155688623,0.00019025180182799753
0.487437125748503,0.00017802777000000002,0.487437125748503,0.00019946687728400039
0.4962440119760479,0.00018580847100000002,0.4962440119760479,0.0002089078515473242
0.505067365269461,0.00019681412000000003,0.505067365269461,0.00021857664663551402
0.5139026946107784,0.00020449828679999996,0.5139026946107784,0.00022846515091156836
0.5227529940119761,0.00021185320100000003,0.5227529940119761,0.00023857317765693992
0.531618263473054,0.00022132433000000002,0.531618263473054,0.0002488970031684729
0.540497005988024,0.000231181415,0.540497005988024,0.00025943082587759976
0.5493907185628742,0.00024009990999999996,0.5493907185628742,0.00027017208650546674
0.5582979041916167,0.00025000371,0.5582979041916167,0.000281114373476249
0.5672200598802395,0.00025972007,0.5672200598802395,0.0002922546613466755
0.5761556886227546,0.00026920400999999995,0.5761556886227546,0.0003035859661827995
0.5851062874251497,0.00027893259,0.5851062874251497,0.00031510483027329496
0.5940718562874252,0.00028831477999999994,0.5940718562874252,0.0003268057090988715
0.6030508982035929,0.00029778008,0.6030508982035929,0.00033868084489060177
0.6120449101796408,0.00030858087999999993,0.6120449101796408,0.00035072620805275817
0.6210523952095809,0.00031970431999999994,0.6210523952095809,0.0003629335941099792
0.6300748502994012,0.00032980971999999997,0.6300748502994012,0.0003752986553663961
0.6391122754491018,0.00034019321999999996,0.6391122754491018,0.00038781488759792045
0.6481631736526946,0.00035060372,0.6481631736526946,0.00040047353547493337
0.6572290419161677,0.00036110501999999994,0.6572290419161677,0.0004132698832445778
0.666309880239521,0.00037339042000000003,0.666309880239521,0.0004261970407001434
0.6754056886227545,0.0003851228199999999,0.6754056886227545,0.0004392480250211991
0.6845149700598803,0.00039653531999999997,0.6845149700598803,0.0004524136098795498
0.6936392215568863,0.00040908022,0.6936392215568863,0.00046568883193737925
0.7027784431137725,0.0004210502199999999,0.7027784431137725,0.0004790665586776537
0.7119326347305389,0.00043103422,0.7119326347305389,0.0004925396509695508
0.7211002994011977,0.00044226201999999994,0.7211002994011977,0.000506098767692237
0.7302844311377247,0.00045284702000000007,0.7302844311377247,0.0005197412576943708
0.7394820359281437,0.00046413471999999994,0.7394820359281437,0.0005334556628769238
0.7486946107784432,0.00047536792,0.7486946107784432,0.0005472372859442994
0.7579221556886228,0.00048756522,0.7579221556886228,0.0005610793308089172
0.7671646706586828,0.00050033062,0.7671646706586828,0.0005749751494717598
0.7764221556886227,0.0005119286199999999,0.7764221556886227,0.0005889182705287264
0.7856931137724551,0.0005234871200000001,0.7856931137724551,0.0006029001695105146
0.7949805389221557,0.0005359041199999999,0.7949805389221557,0.0006169193326178212
0.8042814371257486,0.00054921112,0.8042814371257486,0.0006309654785237111
0.8135988023952097,0.0005611500199999999,0.8135988023952097,0.0006450376625806225
0.8229296407185629,0.0005740924200000001,0.8229296407185629,0.0006591262262753396
0.8322769461077845,0.0005857001199999999,0.8322769461077845,0.0006732309129421861
0.8416392215568863,0.00059793302,0.8416392215568863,0.0006873450766242487
0.8510149700598802,0.00061079292,0.8510149700598802,0.0007014625049749388
0.8604071856287425,0.0006235464199999998,0.8604071856287425,0.0007155842050464854
0.869812874251497,0.00063367552,0.869812874251497,0.0007297026657656025
0.8792350299401198,0.00064580152,0.8792350299401198,0.0007438198954294496
0.8886721556886228,0.0006571654200000001,0.8886721556886228,0.0007579317160616213
0.8981242514970059,0.0006697820199999999,0.8981242514970059,0.0007720367889247549
0.9075913173652695,0.0006808768199999999,0.9075913173652695,0.0007861343981731996
0.9170748502994012,0.0006932387199999999,0.9170748502994012,0.0008002267053918589
0.9265718562874251,0.00070482692,0.9265718562874251,0.000814309888226012
0.9360853293413174,0.00071635132,0.9360853293413174,0.0008283897321052679
0.9456137724550898,0.00072792902,0.9456137724550898,0.0008424661100881629
0.9551571856287425,0.0007395024200000001,0.9551571856287425,0.0008565418967405073
0.9647155688622755,0.00075253852,0.9647155688622755,0.0008706207747323604
0.9742904191616767,0.0007643414199999999,0.9742904191616767,0.0008847094643535901
0.9838787425149701,0.00077629742,0.9838787425149701,0.0008988089413888517
0.9934835329341318,0.0007882262199999999,0.9934835329341318,0.0009129298781383837
1.0031047904191617,0.00079837342,,


==> anc/e2p_Kn25_err.dat <==
# sim_err
3.535533905932738e-05


==> anc/e2p_time_Kn.dat <==
time_Kn=0.02,e2p_Kn=0.02,time_Kn=0.06,e2p_Kn=0.06,time_Kn=0.10,e2p_Kn=0.10,time_Kn=0.29,e2p_Kn=0.29,time_Kn=0.64,e2p_Kn=0.64,time_Kn=2.51,e2p_Kn=2.51,time_Kn=5.03,e2p_Kn=5.03,time_Kn=10.64,e2p_Kn=10.64,time_Kn=25.07,e2p_Kn=25.07
0.0023557185628742512,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0,0.006688967065868264,0.0
0.004712814371257485,-2.575767499999999e-05,0.013389116766467066,-2.7080525000000008e-05,0.013389116766467066,-1.1889347499999995e-05,0.013389116766467066,-4.474650000000005e-06,0.013389116766467066,-5.148250000000023e-07,0.013389116766467066,2.8570000000000304e-07,0.013389116766467066,-2.88625000000001e-07,0.013389116766467066,3.661249999999998e-07,0.013389116766467066,-3.6154999999999826e-07
0.007071302395209581,-5.081485e-05,0.020100449101796408,-5.421467500000003e-05,0.020100449101796408,-2.3380372500000005e-05,0.020100449101796408,-7.604474999999998e-06,0.020100449101796408,-4.2239999999999955e-07,0.020100449101796408,-5.007499999999986e-07,0.020100449101796408,-1.3010750000000018e-06,0.020100449101796408,5.422749999999998e-07,0.020100449101796408,-5.803250000000002e-07
0.009431182634730539,-6.597322500000002e-05,0.026823053892215572,-7.459067499999999e-05,0.026823053892215572,-3.835427250000001e-05,0.026823053892215572,-5.35e-06,0.026823053892215572,1.199749999999971e-07,0.026823053892215572,-2.1474999999999655e-08,0.026823053892215572,-1.2836750000000009e-06,0.026823053892215572,6.686000000000007e-07,0.026823053892215572,-5.106249999999982e-07
0.011792440119760479,-7.8390875e-05,0.033556886227544915,-8.521167500000001e-05,0.033556886227544915,-4.0558847499999995e-05,0.033556886227544915,-6.257474999999999e-06,0.033556886227544915,5.676749999999979e-07,0.033556886227544915,-1.3410000000000097e-07,0.033556886227544915,-1.6835250000000018e-06,0.033556886227544915,8.528249999999981e-07,0.033556886227544915,-5.490499999999994e-07
0.014155104790419162,-9.0613125e-05,0.04030194610778443,-8.239417500000002e-05,0.04030194610778443,-4.16912975e-05,0.04030194610778443,-1.137750000000001e-06,0.04030194610778443,2.834874999999999e-06,0.04030194610778443,8.768250000000016e-07,0.04030194610778443,-1.5141999999999998e-06,0.04030194610778443,1.220199999999999e-06,0.04030194610778443,-1.216999999999992e-07
0.01651916167664671,-0.00010150775,0.04705823353293413,-7.914792500000002e-05,0.04705823353293413,-3.9613497499999986e-05,0.04705823353293413,2.229450000000001e-06,0.04705823353293413,4.753524999999998e-06,0.04705823353293413,1.3697249999999998e-06,0.04705823353293413,-6.764999999999994e-07,0.04705823353293413,1.948824999999999e-06,0.04705823353293413,6.220000000000086e-08
0.018884580838323357,-0.00012126712499999999,0.05382589820359282,-6.237017499999999e-05,0.05382589820359282,-2.7632322499999988e-05,0.05382589820359282,1.0365899999999998e-05,0.05382589820359282,8.841449999999998e-06,0.05382589820359282,3.0561499999999995e-06,0.05382589820359282,-2.5942499999999964e-07,0.05382589820359282,2.668475e-06,0.05382589820359282,-8.444999999999883e-08
0.021251497005988024,-0.000151290675,0.06060494011976048,-3.3833400000000014e-05,0.06060494011976048,-2.535382500000005e-06,0.06060494011976048,1.7190399999999997e-05,0.06060494011976048,1.3817899999999995e-05,0.06060494011976048,5.2226500000000016e-06,0.06060494011976048,5.263250000000004e-07,0.06060494011976048,3.4486999999999997e-06,0.06060494011976048,4.7380000000000214e-07
0.023619610778443115,-0.00017967792499999998,0.06739520958083832,-8.1274e-06,0.06739520958083832,1.68714525e-05,0.06739520958083832,3.28442525e-05,0.06739520958083832,2.2271074999999996e-05,0.06739520958083832,7.59595e-06,0.06739520958083832,1.2732499999999984e-06,0.06739520958083832,3.592099999999999e-06,0.06739520958083832,4.6945000000000107e-07
0.02598922155688623,-0.00018623767500000003,0.07419685628742516,3.485326499999999e-05,0.07419685628742516,5.32804525e-05,0.07419685628742516,4.91850825e-05,0.07419685628742516,3.10086325e-05,0.07419685628742516,1.0733175e-05,0.07419685628742516,2.3713999999999973e-06,0.07419685628742516,4.2520749999999994e-06,0.07419685628742516,3.4022499999999893e-07
0.028360329341317367,-0.00020764792500000003,0.08100988023952096,9.483735e-05,0.08100988023952096,9.96760775e-05,0.08100988023952096,6.7736675e-05,0.08100988023952096,4.37341575e-05,0.08100988023952096,1.3020300000000001e-05,0.08100988023952096,3.3610750000000007e-06,0.08100988023952096,4.3441500000000014e-06,0.08100988023952096,3.759000000000009e-07
0.030732784431137725,-0.00021573667499999997,0.08783443113772454,0.00014831765,0.08783443113772454,0.0001442447275,0.08783443113772454,8.415094999999998e-05,0.08783443113772454,5.4570331999999996e-05,0.08783443113772454,1.6931850000000003e-05,0.08783443113772454,4.941374999999998e-06,0.08783443113772454,5.102925e-06,0.08783443113772454,9.24450000000001e-07
0.0331065868263473,-0.000216245175,0.09467020958083833,0.000224822325,0.09467020958083833,0.0002022314525,0.09467020958083833,0.00010731275,0.09467020958083833,6.85673e-05,0.09467020958083833,2.1389049999999998e-05,0.09467020958083833,7.4030249999999985e-06,0.09467020958083833,6.525625000000001e-06,0.09467020958083833,1.3187500000000016e-06
0.03548173652694611,-0.000213369675,0.10151751497005988,0.000305953325,0.10151751497005988,0.0002669267025,0.10151751497005988,0.000136518725,0.10151751497005988,8.3802375e-05,0.10151751497005988,2.5733525000000002e-05,0.10151751497005988,9.66545e-06,0.10151751497005988,7.7419e-06,0.10151751497005988,1.665025000000002e-06
0.03785838323353294,-0.000219007925,0.10837619760479042,0.000392156325,0.10837619760479042,0.0003414907025,0.10837619760479042,0.0001700303,0.10837619760479042,9.91855e-05,0.10837619760479042,3.0204000000000004e-05,0.10837619760479042,1.2690774999999999e-05,0.10837619760479042,9.123925e-06,0.10837619760479042,2.013825000000001e-06
0.040236377245508985,-0.00023328817499999996,0.11524640718562876,0.000498419325,0.11524640718562876,0.00042286795250000004,0.11524640718562876,0.00020737005,0.11524640718562876,0.00012141969999999999,0.11524640718562876,3.63699375e-05,0.11524640718562876,1.5260525000000002e-05,0.11524640718562876,1.0906825e-05,0.11524640718562876,2.9533749999999995e-06
0.04261571856287426,-0.000232025425,0.12212814371257485,0.000614993075,0.12212814371257485,0.0005168242025,0.12212814371257485,0.00024977405,0.12212814371257485,0.0001407059,0.12212814371257485,4.20810475e-05,0.12212814371257485,1.8567924999999997e-05,0.12212814371257485,1.261935e-05,0.12212814371257485,3.5161e-06
0.04499655688622754,-0.000223389175,0.12902125748502996,0.000735209075,0.12902125748502996,0.0006149917025000001,0.12902125748502996,0.00029875805,0.12902125748502996,0.00016347775,0.12902125748502996,4.85973705e-05,0.12902125748502996,2.2812825e-05,0.12902125748502996,1.419155e-05,0.12902125748502996,3.903400000000001e-06
0.04737874251497006,-0.00020660492499999998,0.1359260479041916,0.000862782575,0.1359260479041916,0.0007191297025,0.1359260479041916,0.00035247230000000004,0.1359260479041916,0.00018806825,0.1359260479041916,5.6222402499999996e-05,0.1359260479041916,2.6946175e-05,0.1359260479041916,1.6248874999999998e-05,0.1359260479041916,4.607825e-06
0.049762425149700605,-0.00019101317499999997,0.14284221556886229,0.0010119043249999999,0.14284221556886229,0.0008383752025,0.14284221556886229,0.0004102078,0.14284221556886229,0.00021575575,0.14284221556886229,6.2942725e-05,0.14284221556886229,3.164645e-05,0.14284221556886229,1.8134525000000002e-05,0.14284221556886229,5.635125000000001e-06
0.05214745508982036,-0.00018496092499999995,0.1497694610778443,0.0011725970750000002,0.1497694610778443,0.0009732129525,0.1497694610778443,0.00046833705000000006,0.1497694610778443,0.00024711000000000004,0.1497694610778443,7.216320000000001e-05,0.1497694610778443,3.58140825e-05,0.1497694610778443,2.0061774999999996e-05,0.1497694610778443,6.283825000000001e-06
0.054533832335329345,-0.000168921675,0.15670958083832337,0.001347442075,0.15670958083832337,0.0011209202025,0.15670958083832337,0.0005300768,0.15670958083832337,0.000277975,0.15670958083832337,8.1460775e-05,0.15670958083832337,4.12010025e-05,0.15670958083832337,2.2449575e-05,0.15670958083832337,7.044275000000001e-06
0.05692170658682635,-0.000155277175,0.16366017964071858,0.001536654575,0.16366017964071858,0.0012680552025,0.16366017964071858,0.0006069928,0.16366017964071858,0.00031641125,0.16366017964071858,9.231945e-05,0.16366017964071858,4.577302425e-05,0.16366017964071858,2.4953874999999997e-05,0.16366017964071858,7.863150000000003e-06
0.05931092814371258,-0.00014251267499999998,0.170622754491018,0.001730997075,0.170622754491018,0.0014223477025,0.170622754491018,0.0006897325500000001,0.170622754491018,0.000359299,0.170622754491018,0.0001030091,0.170622754491018,5.177007e-05,0.170622754491018,2.753405e-05,0.170622754491018,8.820075e-06
0.061701497005988024,-0.00011746842499999999,0.17759730538922155,0.0019405670750000002,0.17759730538922155,0.0015964552025000002,0.17759730538922155,0.0007683798,0.17759730538922155,0.0004044195,0.17759730538922155,0.00011573127499999999,0.17759730538922155,5.8915775e-05,0.17759730538922155,3.1026125e-05,0.17759730538922155,1.0178625000000001e-05
0.0640935628742515,-9.685042499999999e-05,0.18458383233532935,0.002158887075,0.18458383233532935,0.0017794202025,0.18458383233532935,0.0008592438,0.18458383233532935,0.000456593,0.18458383233532935,0.000128485225,0.18458383233532935,6.5592925e-05,0.18458383233532935,3.40693025e-05,0.18458383233532935,1.1517075e-05
0.06648712574850299,-6.9433175e-05,0.1915808383233533,0.002391422075,0.1915808383233533,0.0019773852025,0.1915808383233533,0.0009589340500000001,0.1915808383233533,0.00051068175,0.1915808383233533,0.00014300457500000002,0.1915808383233533,7.33097e-05,0.1915808383233533,3.71720375e-05,0.1915808383233533,1.2530350000000001e-05
0.06888188622754492,-4.8338175e-05,0.19858982035928147,0.0026287295750000005,0.19858982035928147,0.0021811577024999996,0.19858982035928147,0.0010620082999999998,0.19858982035928147,0.0005638975,0.19858982035928147,0.000159991325,0.19858982035928147,8.0890225e-05,0.19858982035928147,4.113002375e-05,0.19858982035928147,1.3960825e-05
0.07127814371257485,-6.653350000000003e-06,0.2056107784431138,0.002878499575,0.2056107784431138,0.0023877402024999996,0.2056107784431138,0.0011703133,0.2056107784431138,0.000621304,0.2056107784431138,0.000176404825,0.2056107784431138,8.949905e-05,0.2056107784431138,4.4642598e-05,0.2056107784431138,1.52018e-05
0.07367589820359281,7.614825000000009e-06,0.21264371257485032,0.003138229575,0.21264371257485032,0.0026148327025,0.21264371257485032,0.0012846333,0.21264371257485032,0.0006829955,0.21264371257485032,0.000193814825,0.21264371257485032,9.819284999999999e-05,0.21264371257485032,4.92320975e-05,0.21264371257485032,1.7063100000000003e-05
0.076075,3.598615e-05,0.21968862275449103,0.003421799575,0.21968862275449103,0.0028522302025,0.21968862275449103,0.0014097858,0.21968862275449103,0.00074871325,0.21968862275449103,0.000214610075,0.21968862275449103,0.0001075257,0.21968862275449103,5.3621092500000004e-05,0.21968862275449103,1.9101475e-05
0.07847544910179641,7.37044175e-05,0.2267455089820359,0.0037036120749999995,0.2267455089820359,0.0030949002025,0.2267455089820359,0.0015371208000000002,0.2267455089820359,0.000817437,0.2267455089820359,0.00023479982500000004,0.2267455089820359,0.0001171808,0.2267455089820359,5.8531049999999996e-05,0.2267455089820359,2.1102050000000002e-05
0.08087739520958084,0.00011576944999999999,0.23381287425149702,0.0039967320749999995,0.23381287425149702,0.0033562052025,0.23381287425149702,0.0016714558,0.23381287425149702,0.0008917259999999999,0.23381287425149702,0.00025555032499999995,0.23381287425149702,0.00012905670000000003,0.23381287425149702,6.381017499999999e-05,0.23381287425149702,2.3572575000000004e-05
0.0832808383233533,0.000167344675,0.24089371257485032,0.004312032075,0.24089371257485032,0.0036273602024999995,0.24089371257485032,0.0018116032999999998,0.24089371257485032,0.000970684,0.24089371257485032,0.000277369825,0.24089371257485032,0.0001405028,0.24089371257485032,6.9528975e-05,0.24089371257485032,2.5850200000000002e-05
0.08568547904191617,0.00018572102500000003,0.24798502994011976,0.004632289575,0.24798502994011976,0.0039002052024999997,0.24798502994011976,0.0019660458,0.24798502994011976,0.00105218125,0.24798502994011976,0.000301602575,0.24798502994011976,0.00015203030000000001,0.24798502994011976,7.5126025e-05,0.24798502994011976,2.8576124999999997e-05
0.08809176646706587,0.000228179575,0.2550883233532934,0.004967227075,0.2550883233532934,0.0041915327024999996,0.2550883233532934,0.0021185883,0.2550883233532934,0.001138947,0.2550883233532934,0.00032591682499999994,0.2550883233532934,0.0001646418,0.2550883233532934,8.030005e-05,0.2550883233532934,3.1142175e-05
0.090499251497006,0.000268394075,0.2622035928143713,0.0053122595750000005,0.2622035928143713,0.0044935427025,0.2622035928143713,0.0022835232999999996,0.2622035928143713,0.001227802,0.2622035928143713,0.00035280982499999995,0.2622035928143713,0.00017808605,0.2622035928143713,8.667225e-05,0.2622035928143713,3.394590750000001e-05
0.09290838323353293,0.000310974825,0.2693323353293413,0.005667249575,0.2693323353293413,0.0048026852025,0.2693323353293413,0.0024494407999999996,0.2693323353293413,0.0013216794999999998,0.2693323353293413,0.00037933232499999997,0.2693323353293413,0.00019154205000000002,0.2693323353293413,9.344810000000001e-05,0.2693323353293413,3.67416625e-05
0.0953187125748503,0.000344729075,0.27647155688622754,0.006034767075,0.27647155688622754,0.0051227452025,0.27647155688622754,0.0026303533000000003,0.27647155688622754,0.0014208745,0.27647155688622754,0.000408424575,0.27647155688622754,0.00020596255000000004,0.27647155688622754,9.97651e-05,0.27647155688622754,3.94860625e-05
0.09773053892215569,0.000379163825,0.283622754491018,0.006409784575000001,0.283622754491018,0.0054598852025,0.283622754491018,0.0028135533,0.283622754491018,0.0015228295,0.283622754491018,0.000437334325,0.283622754491018,0.00022183255,0.283622754491018,0.000107114825,0.283622754491018,4.2650675250000005e-05
0.10014386227544911,0.000422948825,0.29078592814371257,0.006793027075,0.29078592814371257,0.0058011002025,0.29078592814371257,0.0030081108,0.29078592814371257,0.0016281570000000003,0.29078592814371257,0.00046873307499999996,0.29078592814371257,0.00023832455000000002,0.29078592814371257,0.000114980225,0.29078592814371257,4.5463367500000004e-05
0.10255853293413174,0.00046407657500000004,0.2979610778443114,0.007190357075000001,0.2979610778443114,0.0061552877025,0.2979610778443114,0.0032058232999999997,0.2979610778443114,0.0017409044999999999,0.2979610778443114,0.000501387575,0.2979610778443114,0.00025518780000000004,0.2979610778443114,0.00012310109999999998,0.2979610778443114,4.9023775e-05
0.1049747005988024,0.000507212825,0.3051482035928144,0.007593102075,0.3051482035928144,0.0065145827025,0.3051482035928144,0.0034086158,0.3051482035928144,0.0018542419999999999,0.3051482035928144,0.000535391075,0.3051482035928144,0.00027146955,0.3051482035928144,0.0001307573,0.3051482035928144,5.2228050000000006e-05
0.10739221556886228,0.000562729325,0.31234730538922156,0.008018892075,0.31234730538922156,0.006889837702499999,0.31234730538922156,0.0036223783,0.31234730538922156,0.0019724144999999998,0.31234730538922156,0.0005704103250000001,0.31234730538922156,0.0002893163,0.31234730538922156,0.00013901045,0.31234730538922156,5.5884775e-05
0.1098112275449102,0.000617109075,0.31955838323353297,0.008441027075000001,0.31955838323353297,0.0072748227025,0.31955838323353297,0.0038466983,0.31955838323353297,0.0021001895,0.31955838323353297,0.000608349075,0.31955838323353297,0.00030924055000000004,0.31955838323353297,0.00014804132500000002,0.31955838323353297,5.9871674999999996e-05
0.11223158682634732,0.000658660075,0.32678143712574853,0.008881112075000001,0.32678143712574853,0.0076646277025,0.32678143712574853,0.0040719283,0.32678143712574853,0.0022304819999999998,0.32678143712574853,0.000646089825,0.32678143712574853,0.0003290718,0.32678143712574853,0.00015785757500000002,0.32678143712574853,6.41142e-05
0.11465329341317367,0.000706508075,0.3340179640718563,0.009331929575,0.3340179640718563,0.008070300202500002,0.3340179640718563,0.0043075508000000005,0.3340179640718563,0.0023628244999999997,0.3340179640718563,0.000686126575,0.3340179640718563,0.00034985655,0.3340179640718563,0.000167581075,0.3340179640718563,6.8024425e-05
0.11707664670658682,0.000781749325,0.34126497005988027,0.009797999575,0.34126497005988027,0.008482547702500001,0.34126497005988027,0.0045483858000000005,0.34126497005988027,0.0025005145,0.34126497005988027,0.000727732325,0.34126497005988027,0.0003712943,0.34126497005988027,0.00017773507500000002,0.34126497005988027,7.2284025e-05
0.11950119760479042,0.000843922575,0.3485239520958084,0.010268967075,0.3485239520958084,0.0089135802025,0.3485239520958084,0.0047989733,0.3485239520958084,0.0026437094999999995,0.3485239520958084,0.000769611075,0.3485239520958084,0.00039286355,0.3485239520958084,0.000188349325,0.3485239520958084,7.6830775e-05
0.12192739520958083,0.000891607075,0.35579640718562877,0.010742192074999999,0.35579640718562877,0.009346092702500001,0.35579640718562877,0.0050565683000000005,0.35579640718562877,0.002792972,0.35579640718562877,0.000813431575,0.35579640718562877,0.00041480254999999995,0.35579640718562877,0.000199199825,0.35579640718562877,8.17472e-05
0.12435479041916168,0.0009546648250000001,0.3630808383233533,0.011236267074999999,0.3630808383233533,0.0097856352025,0.3630808383233533,0.005323855800000001,0.3630808383233533,0.0029468395,0.3630808383233533,0.000859817325,0.3630808383233533,0.00043726355000000004,0.3630808383233533,0.00021038107500000002,0.3630808383233533,8.647677500000001e-05
0.12678383233532936,0.0010066773249999999,0.37037574850299404,0.011744167075,0.37037574850299404,0.0102401352025,0.37037574850299404,0.0055975208,0.37037574850299404,0.0031049669999999997,0.37037574850299404,0.0009065718250000001,0.37037574850299404,0.00046141155000000003,0.37037574850299404,0.000222300575,0.37037574850299404,9.1410275e-05
0.12921422155688622,0.001074711575,0.377684131736527,0.012259167075,0.377684131736527,0.0106982852025,0.377684131736527,0.0058762633,0.377684131736527,0.003266232,0.377684131736527,0.0009554535750000001,0.377684131736527,0.0004866633,0.377684131736527,0.00023407607500000003,0.377684131736527,9.6303975e-05
0.13164595808383234,0.0011553668249999999,0.3850044910179641,0.012782792074999999,0.3850044910179641,0.0111668852025,0.3850044910179641,0.006160938300000001,0.3850044910179641,0.003434192,0.3850044910179641,0.001006218325,0.3850044910179641,0.0005132630499999999,0.3850044910179641,0.000246786825,0.3850044910179641,0.0001015416
0.13407919161676649,0.001212501825,0.39233832335329344,0.013311267075,0.39233832335329344,0.0116470102025,0.39233832335329344,0.0064557333000000005,0.39233832335329344,0.0036037195,0.39233832335329344,0.001058066575,0.39233832335329344,0.0005394445499999999,0.39233832335329344,0.000259633325,0.39233832335329344,0.000106947175
0.13651392215568864,0.001281144325,0.39968263473053894,0.013844017075000001,0.39968263473053894,0.012135560202500001,0.39968263473053894,0.006758955800000001,0.39968263473053894,0.003778467,0.39968263473053894,0.001111499075,0.39968263473053894,0.0005680538,0.39968263473053894,0.00027332482500000004,0.39968263473053894,0.00011263705
0.13895,0.001358251825,0.40704041916167666,0.014394317075,0.40704041916167666,0.0126373352025,0.40704041916167666,0.0070671858,0.40704041916167666,0.003955677,0.40704041916167666,0.001165781575,0.40704041916167666,0.00059549905,0.40704041916167666,0.00028674057500000004,0.40704041916167666,0.000118425975
0.1413875748502994,0.001448546825,0.4144101796407186,0.014941817075,0.4144101796407186,0.013147110202500001,0.4144101796407186,0.0073783058,0.4144101796407186,0.004139157000000001,0.4144101796407186,0.001222299075,0.4144101796407186,0.0006244648,0.4144101796407186,0.000300677075,0.4144101796407186,0.00012428989999999998
0.143826497005988,0.001511996825,0.42179191616766465,0.015504192075,0.42179191616766465,0.0136634602025,0.42179191616766465,0.007699075800000001,0.42179191616766465,0.0043277745,0.42179191616766465,0.001280739075,0.42179191616766465,0.0006546605499999999,0.42179191616766465,0.000315137825,0.42179191616766465,0.00013056025
0.14626691616766468,0.001584834325,0.42918562874251504,0.016083342074999996,0.42918562874251504,0.014187335202500002,0.42918562874251504,0.0080230933,0.42918562874251504,0.004521822,0.42918562874251504,0.001340409075,0.42918562874251504,0.0006854125499999999,0.42918562874251504,0.000329672825,0.42918562874251504,0.00013684610000000002
0.14870883233532936,0.0016640243249999998,0.4365928143712575,0.016662842075,0.4365928143712575,0.014716010202500001,0.4365928143712575,0.0083595608,0.4365928143712575,0.004721582000000001,0.4365928143712575,0.001402049075,0.4365928143712575,0.0007169775499999999,0.4365928143712575,0.00034506582500000004,0.4365928143712575,0.000143623475
0.15115269461077846,0.001754821825,0.44401197604790427,0.017247617074999996,0.44401197604790427,0.0152521852025,0.44401197604790427,0.0086966733,0.44401197604790427,0.004926767,0.44401197604790427,0.001464476575,0.44401197604790427,0.0007492077999999999,0.44401197604790427,0.000360532075,0.44401197604790427,0.000150128
0.15359730538922156,0.0018516943249999999,0.4514431137724551,0.017843817074999997,0.4514431137724551,0.015798910202500002,0.4514431137724551,0.009042325799999999,0.4514431137724551,0.005137832000000001,0.4514431137724551,0.0015288065749999998,0.4514431137724551,0.0007831338,0.4514431137724551,0.00037617282500000004,0.4514431137724551,0.00015685599999999998
0.1560434131736527,0.0019262618249999998,0.45888772455089827,0.018443492074999998,0.45888772455089827,0.0163479102025,0.45888772455089827,0.009396410800000001,0.45888772455089827,0.0053494020000000005,0.45888772455089827,0.001594239075,0.45888772455089827,0.00081724055,0.45888772455089827,0.00039273582499999997,0.45888772455089827,0.000163776
0.1584910179640719,0.002010979325,0.4663428143712575,0.019051067074999997,0.4663428143712575,0.016910135202500003,0.4663428143712575,0.0097614433,0.4663428143712575,0.005566714500000001,0.4663428143712575,0.001660799075,0.4663428143712575,0.0008519948,0.4663428143712575,0.000409358075,0.4663428143712575,0.00017074024999999999
0.16094011976047906,0.002103634325,0.47381287425149704,0.019669742074999996,0.47381287425149704,0.0174778102025,0.47381287425149704,0.0101251533,0.47381287425149704,0.005785292,0.47381287425149704,0.0017282140750000002,0.47381287425149704,0.0008874855499999999,0.47381287425149704,0.00042667057499999996,0.47381287425149704,0.00017802525
0.16339071856287427,0.002201191825,0.4812934131736527,0.020288667074999996,0.4812934131736527,0.0180557852025,0.4812934131736527,0.0104961033,0.4812934131736527,0.0060132645000000005,0.4812934131736527,0.001798051575,0.4812934131736527,0.0009246095499999999,0.4812934131736527,0.00044449157499999996,0.4812934131736527,0.00018553249999999998
0.1658428143712575,0.0023098193250000003,0.4887874251497006,0.020920492075,0.4887874251497006,0.0186393352025,0.4887874251497006,0.0108737533,0.4887874251497006,0.0062417720000000005,0.4887874251497006,0.0018702190750000001,0.4887874251497006,0.00096195655,0.4887874251497006,0.00046237382500000004,0.4887874251497006,0.00019325575000000002
0.1682949101796407,0.002389539325,0.4962934131736527,0.021553392074999997,0.4962934131736527,0.019224885202500003,0.4962934131736527,0.011257103300000001,0.4962934131736527,0.006479547,0.4962934131736527,0.001943544075,0.4962934131736527,0.0009998213,0.4962934131736527,0.00048082357500000005,0.4962934131736527,0.000200983
0.17074999999999999,0.002475571825,0.503812874251497,0.022197192074999997,0.503812874251497,0.0198181602025,0.503812874251497,0.011646503300000001,0.503812874251497,0.006714489500000001,0.503812874251497,0.002018596575,0.503812874251497,0.0010386163,0.503812874251497,0.000499588825,0.503812874251497,0.0002086575
0.1732065868263473,0.002577564325,0.5113443113772455,0.022841067074999995,0.5113443113772455,0.020426310202500002,0.5113443113772455,0.012043403300000002,0.5113443113772455,0.0069539795000000005,0.5113443113772455,0.0020948040749999997,0.5113443113772455,0.00107877955,0.5113443113772455,0.0005183800750000001,0.5113443113772455,0.00021689775
0.17566467065868266,0.002657751825,0.5188877245508983,0.023497067074999996,0.5188877245508983,0.021035685202499998,0.5188877245508983,0.0124423283,0.5188877245508983,0.007200859500000001,0.5188877245508983,0.0021735015749999994,0.5188877245508983,0.00111959455,0.5188877245508983,0.000538282575,0.5188877245508983,0.00022521675000000002
0.17812275449101797,0.002754524325,0.5264446107784431,0.024164692074999997,0.5264446107784431,0.0216416102025,0.5264446107784431,0.012847703299999999,0.5264446107784431,0.007453092000000001,0.5264446107784431,0.002252029075,0.5264446107784431,0.0011603945500000001,0.5264446107784431,0.000557970325,0.5264446107784431,0.00023383950000000002
0.18058383233532935,0.0028488693250000004,0.5340134730538922,0.024839042074999998,0.5340134730538922,0.022259760202500003,0.5340134730538922,0.0132595283,0.5340134730538922,0.0077075245,0.5340134730538922,0.002331899075,0.5340134730538922,0.00120255455,0.5340134730538922,0.000578577575,0.5340134730538922,0.00024238925
0.18304640718562876,0.002945661825,0.5415958083832335,0.025511542075,0.5415958083832335,0.0228862352025,0.5415958083832335,0.0136764033,0.5415958083832335,0.007968499499999998,0.5415958083832335,0.002413951575,0.5415958083832335,0.0012455045500000001,0.5415958083832335,0.0005990760750000001,0.5415958083832335,0.00025140625
0.18550898203592817,0.003048609325,0.549190119760479,0.026191667074999998,0.549190119760479,0.023516335202500002,0.549190119760479,0.0140989033,0.549190119760479,0.008231111999999999,0.549190119760479,0.0024974740749999997,0.549190119760479,0.00128904705,0.549190119760479,0.000620397075,0.549190119760479,0.0002604405
0.1879745508982036,0.0031475543250000003,0.5567979041916168,0.026874217074999998,0.5567979041916168,0.0241468602025,0.5567979041916168,0.0145247783,0.5567979041916168,0.0084971145,0.5567979041916168,0.002580976575,0.5567979041916168,0.00133245455,0.5567979041916168,0.000641660575,0.5567979041916168,0.00026915150000000003
0.19044161676646706,0.0032450568250000002,0.5644176646706587,0.027567267074999995,0.5644176646706587,0.024791985202500002,0.5644176646706587,0.0149585533,0.5644176646706587,0.008766706999999999,0.5644176646706587,0.002667506575,0.5644176646706587,0.00137684455,0.5644176646706587,0.0006633208250000001,0.5644176646706587,0.000278417
0.19290868263473054,0.003348254325,0.5720508982035928,0.028258342074999995,0.5720508982035928,0.0254391352025,0.5720508982035928,0.0153967783,0.5720508982035928,0.009037937,0.5720508982035928,0.0027540090749999997,0.5720508982035928,0.00142263705,0.5720508982035928,0.0006856073250000001,0.5720508982035928,0.00028778625
0.19537874251497006,0.0034656718249999998,0.5796961077844311,0.028959467075000002,0.5796961077844311,0.0260906102025,0.5796961077844311,0.015836803299999997,0.5796961077844311,0.009315641999999999,0.5796961077844311,0.0028429415749999997,0.5796961077844311,0.00146847705,0.5796961077844311,0.000708008075,0.5796961077844311,0.00029762425
0.1978488023952096,0.003566626825,0.5873547904191617,0.029664467074999996,0.5873547904191617,0.0267481852025,0.5873547904191617,0.016284478300000002,0.5873547904191617,0.009593367,0.5873547904191617,0.0029332090749999997,0.5873547904191617,0.0015146320500000001,0.5873547904191617,0.0007300420750000001,0.5873547904191617,0.0003068595
0.20032185628742516,0.003688299325,0.5950254491017964,0.030370392075,0.5950254491017964,0.0274082352025,0.5950254491017964,0.016732928299999998,0.5950254491017964,0.009875112,0.5950254491017964,0.003023744075,0.5950254491017964,0.00156153205,0.5950254491017964,0.000752624825,0.5950254491017964,0.000316959
0.20279491017964074,0.003807881825,0.6027095808383233,0.031081392075,0.6027095808383233,0.0280726102025,0.6027095808383233,0.017183053299999997,0.6027095808383233,0.0101596695,0.6027095808383233,0.003116524075,0.6027095808383233,0.00160973705,0.6027095808383233,0.000775763575,0.6027095808383233,0.00032699775
0.20526946107784433,0.003916676825,0.6104071856287425,0.031798217074999996,0.6104071856287425,0.028733460202500002,0.6104071856287425,0.0176415533,0.6104071856287425,0.0104476695,0.6104071856287425,0.003211109075,0.6104071856287425,0.00165815205,0.6104071856287425,0.0007991463249999999,0.6104071856287425,0.0003369465
0.20774700598802398,0.004029271825000001,0.6181167664670658,0.032516442075,0.6181167664670658,0.029405260202500002,0.6181167664670658,0.018106653299999997,0.6181167664670658,0.0107368695,0.6181167664670658,0.0033056215749999998,0.6181167664670658,0.0017072645500000002,0.6181167664670658,0.0008230613249999999,0.6181167664670658,0.0003472215
0.2102245508982036,0.004130554325,0.6258398203592814,0.03323411707500001,0.6258398203592814,0.0300767352025,0.6258398203592814,0.0185705033,0.6258398203592814,0.011032219499999999,0.6258398203592814,0.003400734075,0.6258398203592814,0.00175652955,0.6258398203592814,0.0008472675749999999,0.6258398203592814,0.00035760874999999997
0.21270359281437126,0.004243351825,0.6335748502994013,0.033948717075,0.6335748502994013,0.0307534102025,0.6335748502994013,0.0190406783,0.6335748502994013,0.0113271195,0.6335748502994013,0.0034976140749999997,0.6335748502994013,0.0018069670500000003,0.6335748502994013,0.000871828075,0.6335748502994013,0.00036827725
0.21518562874251498,0.004344149325,0.6413233532934132,0.034674142075,0.6413233532934132,0.031438185202499996,0.6413233532934132,0.019508778299999998,0.6413233532934132,0.011626219499999998,0.6413233532934132,0.003595059075,0.6413233532934132,0.00185847705,0.6413233532934132,0.000896751325,0.6413233532934132,0.0003787235
0.2176676646706587,0.004459796825,0.6490853293413174,0.035403242075,0.6490853293413174,0.0321215852025,0.6490853293413174,0.0199803783,0.6490853293413174,0.0119259695,0.6490853293413174,0.003693384075,0.6490853293413174,0.0019099045500000002,0.6490853293413174,0.0009220565750000001,0.6490853293413174,0.00038933824999999995
0.22015119760479043,0.004585126825,0.6568592814371257,0.036133192075,0.6568592814371257,0.0328125602025,0.6568592814371257,0.020460478299999998,0.6568592814371257,0.0122317945,0.6568592814371257,0.003793151575,0.6568592814371257,0.0019618045499999997,0.6568592814371257,0.000947079575,0.6568592814371257,0.00040000124999999996
0.22263622754491016,0.004708231825,0.6646467065868265,0.036867617075000005,0.6646467065868265,0.0335038102025,0.6646467065868265,0.0209417283,0.6646467065868265,0.012540369499999999,0.6646467065868265,0.003894171575,0.6646467065868265,0.00201508705,0.6646467065868265,0.0009731780750000001,0.6646467065868265,0.00041065875
0.225124251497006,0.004841851825,0.6724461077844311,0.037603467075,0.6724461077844311,0.0341912352025,0.6724461077844311,0.021426528299999997,0.6724461077844311,0.0128489195,0.6724461077844311,0.003996434075,0.6724461077844311,0.00206903455,0.6724461077844311,0.000999064575,0.6724461077844311,0.00042174050000000005
0.22761227544910181,0.004945611825,0.6802604790419161,0.038340742075,0.6802604790419161,0.0348874352025,0.6802604790419161,0.021911803299999998,0.6802604790419161,0.013159444499999999,0.6802604790419161,0.004099496575,0.6802604790419161,0.0021233470499999996,0.6802604790419161,0.0010253553249999997,0.6802604790419161,0.00043309574999999997
0.23010179640718564,0.0050878718250000005,0.6880868263473054,0.03907394207500001,0.6880868263473054,0.0355811852025,0.6880868263473054,0.0223992783,0.6880868263473054,0.013472519499999999,0.6880868263473054,0.004204169075,0.6880868263473054,0.00217815455,0.6880868263473054,0.0010518243249999998,0.6880868263473054,0.00044462075
0.2325928143712575,0.0052118818249999995,0.6959266467065869,0.039810742075,0.6959266467065869,0.0362783602025,0.6959266467065869,0.022889428299999997,0.6959266467065869,0.0137873695,0.6959266467065869,0.004308901575,0.6959266467065869,0.00223328205,0.6959266467065869,0.001078599325,0.6959266467065869,0.00045598575
0.23508532934131737,0.005338741825,0.7037784431137726,0.040550717075,0.7037784431137726,0.0369738602025,0.7037784431137726,0.0233816533,0.7037784431137726,0.014107869499999998,0.7037784431137726,0.004413479075,0.7037784431137726,0.00228856955,0.7037784431137726,0.001105516825,0.7037784431137726,0.00046753075000000006
0.23757934131736527,0.005472184325,0.7116452095808384,0.041295917075,0.7116452095808384,0.0376740602025,0.7116452095808384,0.023873478299999997,0.7116452095808384,0.014425194499999999,0.7116452095808384,0.004520019074999999,0.7116452095808384,0.0023445195499999997,0.7116452095808384,0.0011324693249999999,0.7116452095808384,0.00047932400000000005
0.2400748502994012,0.005601351825,0.7195239520958084,0.042043817074999996,0.7195239520958084,0.0383759602025,0.7195239520958084,0.024369478299999997,0.7195239520958084,0.0147474695,0.7195239520958084,0.004626824075,0.7195239520958084,0.0024006795499999997,0.7195239520958084,0.001159556825,0.7195239520958084,0.000491142
0.24257335329341317,0.005742269325,0.7274161676646707,0.042787792075000004,0.7274161676646707,0.0390770852025,0.7274161676646707,0.0248693533,0.7274161676646707,0.015070169500000001,0.7274161676646707,0.004734339075,0.7274161676646707,0.00245723955,0.7274161676646707,0.0011870593249999999,0.7274161676646707,0.0005028132499999999
0.24507185628742517,0.005887629325,0.7353218562874252,0.043535967075,0.7353218562874252,0.039777610202499994,0.7353218562874252,0.0253658783,0.7353218562874252,0.0153928195,0.7353218562874252,0.004842336575000001,0.7353218562874252,0.00251381455,0.7353218562874252,0.0012150618249999999,0.7353218562874252,0.0005145425000000001
0.24757185628742517,0.006029101825,0.7432395209580838,0.044280692075,0.7432395209580838,0.0404806602025,0.7432395209580838,0.0258667533,0.7432395209580838,0.0157192445,0.7432395209580838,0.004951479075,0.7432395209580838,0.00257050455,0.7432395209580838,0.001242721825,0.7432395209580838,0.00052644725
0.2500733532934132,0.006175476825,0.7511721556886228,0.045022492075000003,0.7511721556886228,0.0411808852025,0.7511721556886228,0.0263662283,0.7511721556886228,0.0160445445,0.7511721556886228,0.005060561575,0.7511721556886228,0.00262775205,0.7511721556886228,0.001270831825,0.7511721556886228,0.0005385710000000001
0.25257634730538925,0.006314491825000001,0.7591167664670659,0.045768017075,0.7591167664670659,0.04188191020249999,0.7591167664670659,0.0268693283,0.7591167664670659,0.016373244500000002,0.7591167664670659,0.005169894075,0.7591167664670659,0.0026850620499999996,0.7591167664670659,0.001298991825,0.7591167664670659,0.00055080525
0.2550808383233533,0.006439261825,0.7670748502994013,0.046509742075,0.7670748502994013,0.0425812602025,0.7670748502994013,0.027371528299999996,0.7670748502994013,0.016701444499999996,0.7670748502994013,0.005279711574999999,0.7670748502994013,0.00274305955,0.7670748502994013,0.0013272318249999999,0.7670748502994013,0.00056311825
0.2575868263473054,0.006589244325,0.7750464071856288,0.047245967075000006,0.7750464071856288,0.043279210202499994,0.7750464071856288,0.027875378299999996,0.7750464071856288,0.0170309445,0.7750464071856288,0.005390906575,0.7750464071856288,0.0028012220499999997,0.7750464071856288,0.0013560718249999999,0.7750464071856288,0.000575293
0.26009431137724554,0.006721154325,0.7830314371257485,0.047985617075,0.7830314371257485,0.043984760202499994,0.7830314371257485,0.028379978299999997,0.7830314371257485,0.0173616945,0.7830314371257485,0.005502119075,0.7830314371257485,0.00285972455,0.7830314371257485,0.001384396825,0.7830314371257485,0.00058750275
0.2626017964071857,0.006855034325,0.7910299401197606,0.048727017075000004,0.7910299401197606,0.044681235202499996,0.7910299401197606,0.028886678299999996,0.7910299401197606,0.0176915195,0.7910299401197606,0.005613951575,0.7910299401197606,0.00291840705,0.7910299401197606,0.0014129568249999999,0.7910299401197606,0.00060001975
0.2651122754491018,0.007007704325,0.7990419161676647,0.049467392075000005,0.7990419161676647,0.04537751020249999,0.7990419161676647,0.0293920533,0.7990419161676647,0.0180226445,0.7990419161676647,0.0057266390750000005,0.7990419161676647,0.00297713955,0.7990419161676647,0.001441461825,0.7990419161676647,0.0006124955000000001
0.267624251497006,0.007168359325,0.8070673652694611,0.050206667075,0.8070673652694611,0.0460746602025,0.8070673652694611,0.0298973033,0.8070673652694611,0.0183550945,0.8070673652694611,0.005838936574999999,0.8070673652694611,0.0030360995499999995,0.8070673652694611,0.0014700293249999999,0.8070673652694611,0.0006247775
0.2701377245508982,0.007332769324999999,0.8151062874251498,0.05094424207500001,0.8151062874251498,0.04677423520249999,0.8151062874251498,0.0304009783,0.8151062874251498,0.0186873195,0.8151062874251498,0.005951836575,0.8151062874251498,0.00309461455,0.8151062874251498,0.0014988718249999999,0.8151062874251498,0.00063740375
0.27265269461077846,0.007481381825,0.8231586826347306,0.051680992075,0.8231586826347306,0.04746983520249999,0.8231586826347306,0.030903078299999998,0.8231586826347306,0.0190197195,0.8231586826347306,0.006064824075,0.8231586826347306,0.00315475455,0.8231586826347306,0.0015282043249999998,0.8231586826347306,0.00065003775
0.27516916167664673,0.007625146825,0.8312230538922156,0.052409817075000004,0.8312230538922156,0.04816271020249999,0.8312230538922156,0.0314068533,0.8312230538922156,0.019353294499999996,0.8312230538922156,0.006177924075,0.8312230538922156,0.00321448455,0.8312230538922156,0.001557604325,0.8312230538922156,0.00066266725
0.277687125748503,0.007796116825,0.8393023952095808,0.053141667074999996,0.8393023952095808,0.04885403520249999,0.8393023952095808,0.0319070033,0.8393023952095808,0.0196856445,0.8393023952095808,0.006292316574999999,0.8393023952095808,0.00327410955,0.8393023952095808,0.0015868568250000002,0.8393023952095808,0.0006752715
0.2802065868263473,0.007950459325,0.8473952095808382,0.053867742075,0.8473952095808382,0.0495415352025,0.8473952095808382,0.0324070033,0.8473952095808382,0.0200166445,0.8473952095808382,0.006405154075,0.8473952095808382,0.00333405705,0.8473952095808382,0.001616386825,0.8473952095808382,0.00068795
0.28272754491017965,0.008107319324999999,0.8555014970059881,0.054591167075,0.8555014970059881,0.0502278852025,0.8555014970059881,0.0329107533,0.8555014970059881,0.0203490195,0.8555014970059881,0.006518506575,0.8555014970059881,0.00339387455,0.8555014970059881,0.001645826825,0.8555014970059881,0.000700595
0.285248502994012,0.008267914325,0.8636212574850299,0.055314842075,0.8636212574850299,0.0509079352025,0.8636212574850299,0.033410703300000004,0.8636212574850299,0.0206813445,0.8636212574850299,0.006632436575,0.8636212574850299,0.0034540220499999995,0.8636212574850299,0.001675379325,0.8636212574850299,0.0007134425
0.28777245508982036,0.008424784324999999,0.8717529940119761,0.056040092075,0.8717529940119761,0.0515926602025,0.8717529940119761,0.03391127829999999,0.8717529940119761,0.0210134695,0.8717529940119761,0.006746581575,0.8717529940119761,0.00351383205,0.8717529940119761,0.001704539325,0.8717529940119761,0.0007262152500000001
0.2902979041916168,0.008595776825,0.8798997005988024,0.056761042075,0.8798997005988024,0.05227086020249999,0.8798997005988024,0.0344097033,0.8798997005988024,0.0213447945,0.8798997005988024,0.006860466575,0.8798997005988024,0.0035742745499999997,0.8798997005988024,0.001733899325,0.8798997005988024,0.00073881
0.2928248502994012,0.008739304324999999,0.888061377245509,0.057480367075000004,0.888061377245509,0.0529427852025,0.888061377245509,0.034904078299999995,0.888061377245509,0.021674194499999997,0.888061377245509,0.006974111575,0.888061377245509,0.00363452705,0.888061377245509,0.001763546825,0.888061377245509,0.00075162625
0.2953532934131737,0.008923924325,0.8962350299401197,0.058188342075,0.8962350299401197,0.0536146852025,0.8962350299401197,0.035398078300000003,0.8962350299401197,0.0220041445,0.8962350299401197,0.007087969075,0.8962350299401197,0.00369428955,0.8962350299401197,0.0017927643249999999,0.8962350299401197,0.0007642619999999999
0.2978817365269461,0.009098961825,0.9044221556886228,0.058901842075,0.9044221556886228,0.054285935202499996,0.9044221556886228,0.0358907533,0.9044221556886228,0.0223332695,0.9044221556886228,0.007201426575,0.9044221556886228,0.0037541945499999997,0.9044221556886228,0.0018223018249999997,0.9044221556886228,0.0007771655
0.3004131736526946,0.009268681825,0.912624251497006,0.059603392075,0.912624251497006,0.0549495602025,0.912624251497006,0.0363819033,0.912624251497006,0.0226613695,0.912624251497006,0.0073145865749999995,0.912624251497006,0.00381406955,0.912624251497006,0.0018515693249999997,0.912624251497006,0.00078953825
0.30294610778443115,0.009440454325,0.9208383233532935,0.060303992075,0.9208383233532935,0.0556167102025,0.9208383233532935,0.0368701783,0.9208383233532935,0.0229872445,0.9208383233532935,0.007427524075000001,0.9208383233532935,0.0038740820500000003,0.9208383233532935,0.001880754325,0.9208383233532935,0.00080209575
0.3054805389221557,0.009603701825,0.9290673652694611,0.06100114207500001,0.9290673652694611,0.0562772602025,0.9290673652694611,0.0373596533,0.9290673652694611,0.0233133945,0.9290673652694611,0.007541144075,0.9290673652694611,0.00393375205,0.9290673652694611,0.001909814325,0.9290673652694611,0.0008146442500000001
0.30801646706586827,0.009779801824999998,0.937309880239521,0.061697692075000005,0.937309880239521,0.05693241020249999,0.937309880239521,0.037844828299999994,0.937309880239521,0.0236390945,0.937309880239521,0.0076537265749999995,0.937309880239521,0.00399301705,0.937309880239521,0.001938706825,0.937309880239521,0.0008273482500000001
0.31055239520958083,0.009933746824999997,0.9455673652694612,0.062382217075,0.9455673652694612,0.057584410202500005,0.9455673652694612,0.038326478299999994,0.9455673652694612,0.023960919499999997,0.9455673652694612,0.007765461575,0.9455673652694612,0.00405256705,0.9455673652694612,0.001967731825,0.9455673652694612,0.0008398185
0.31309131736526946,0.010097471824999999,0.9538368263473054,0.06306296707499999,0.9538368263473054,0.058235585202499995,0.9538368263473054,0.0388033033,0.9538368263473054,0.0242821695,0.9538368263473054,0.007876969075,0.9538368263473054,0.0041122495500000005,0.9538368263473054,0.001996601825,0.9538368263473054,0.0008525135
0.31563173652694615,0.010269006825,0.96212125748503,0.063742492075,0.96212125748503,0.0588775102025,0.96212125748503,0.0392800033,0.96212125748503,0.0246039695,0.96212125748503,0.007988736575,0.96212125748503,0.004171422050000001,0.96212125748503,0.0020255968250000003,0.96212125748503,0.00086469325
0.3181736526946108,0.010445506824999999,0.9704191616766468,0.064417917075,0.9704191616766468,0.059520985202499994,0.9704191616766468,0.039752128299999995,0.9704191616766468,0.0249238445,0.9704191616766468,0.008100091575000001,0.9704191616766468,0.00422994955,0.9704191616766468,0.002054559325,0.9704191616766468,0.0008771427500000001
0.32071706586826343,0.010605806825,0.9787305389221557,0.065085592075,0.9787305389221557,0.0601604102025,0.9787305389221557,0.0402227783,0.9787305389221557,0.0252404445,0.9787305389221557,0.008211139075,0.9787305389221557,0.004288272050000001,0.9787305389221557,0.0020832293250000002,0.9787305389221557,0.0008896982499999999
0.3232604790419162,0.010784281824999999,0.987056886227545,0.065751192075,0.987056886227545,0.060789585202499996,0.987056886227545,0.0406922283,0.987056886227545,0.0255575945,0.987056886227545,0.008320756575000001,0.987056886227545,0.0043468920500000004,0.987056886227545,0.002111876825,0.987056886227545,0.00090228675
0.32580688622754495,0.010976231825,0.9953952095808384,0.066407992075,0.9953952095808384,0.061417210202499996,0.9953952095808384,0.04115810329999999,0.9953952095808384,0.0258715445,0.9953952095808384,0.008429956575000001,0.9953952095808384,0.0044048770499999996,0.9953952095808384,0.002140639325,0.9953952095808384,0.0009147704999999999
0.3283547904191617,0.011155581825,1.003748502994012,0.067060792075,1.003748502994012,0.0620336852025,1.003748502994012,0.0416186033,1.003748502994012,0.026185169499999997,1.003748502994012,0.008538811575000001,1.003748502994012,0.00446213455,1.003748502994012,0.0021685118250000003,1.003748502994012,0.0009269685000000001
0.3309041916167665,0.011329981825,1.0121167664670658,0.06770989207500001,1.0121167664670658,0.0626492602025,1.0121167664670658,0.042077578299999994,1.0121167664670658,0.0264959445,1.0121167664670658,0.008647484075000001,1.0121167664670658,0.0045194495500000004,1.0121167664670658,0.002196569325,1.0121167664670658,0.00093929875
0.33345508982035926,0.011521006825,1.0204985029940121,0.068351742075,1.0204985029940121,0.0632565602025,1.0204985029940121,0.042532928299999995,1.0204985029940121,0.0268035945,1.0204985029940121,0.008755524075000002,1.0204985029940121,0.0045768445500000005,1.0204985029940121,0.0022245318250000003,1.0204985029940121,0.0009515437499999999
0.3360059880239521,0.011693956824999999,1.0288937125748503,0.06899196707500001,1.0288937125748503,0.06386176020249999,1.0288937125748503,0.0429852783,1.0288937125748503,0.027110219499999998,1.0288937125748503,0.008862889075,1.0288937125748503,0.00463390705,1.0288937125748503,0.0022524943250000003,1.0288937125748503,0.00096346625
0.33855988023952094,0.011872756824999999,1.0373038922155688,0.069624367075,1.0373038922155688,0.0644610602025,1.0373038922155688,0.0434328533,1.0373038922155688,0.0274140945,1.0373038922155688,0.008969441575,1.0373038922155688,0.004690512050000001,1.0373038922155688,0.0022802293250000004,1.0373038922155688,0.0009754837499999999
0.34111526946107784,0.012057681825,1.0457260479041917,0.070251367075,1.0457260479041917,0.0650597602025,1.0457260479041917,0.0438774283,1.0457260479041917,0.027716869499999998,1.0457260479041917,0.009075419074999999,1.0457260479041917,0.00474686455,1.0457260479041917,0.002307789325,1.0457260479041917,0.0009875230000000001
0.34367215568862275,0.012233981824999999,,,,,,,,,,,,,,,,
0.34623053892215566,0.012418356824999999,,,,,,,,,,,,,,,,
0.34878892215568863,0.012620931824999999,,,,,,,,,,,,,,,,
0.35135029940119766,0.012819881824999999,,,,,,,,,,,,,,,,
0.3539131736526946,0.013006781824999999,,,,,,,,,,,,,,,,
0.3564775449101797,0.013196281825,,,,,,,,,,,,,,,,
0.35904341317365274,0.013410656824999999,,,,,,,,,,,,,,,,
0.3616107784431138,0.013614281825,,,,,,,,,,,,,,,,
0.3641796407185629,0.013797056824999999,,,,,,,,,,,,,,,,
0.36674850299401196,0.013987056824999998,,,,,,,,,,,,,,,,
0.36932035928143714,0.014187681824999998,,,,,,,,,,,,,,,,
0.37189371257485027,0.014403656824999998,,,,,,,,,,,,,,,,
0.37446856287425156,0.014600506824999998,,,,,,,,,,,,,,,,
0.37704491017964076,0.014802781825,,,,,,,,,,,,,,,,
0.379622754491018,0.015016381825,,,,,,,,,,,,,,,,
0.38220209580838327,0.015222756825,,,,,,,,,,,,,,,,
0.38478293413173653,0.015433356825,,,,,,,,,,,,,,,,
0.38736526946107785,0.015653681825,,,,,,,,,,,,,,,,
0.3899491017964072,0.015857981825,,,,,,,,,,,,,,,,
0.39253443113772457,0.016055956825000002,,,,,,,,,,,,,,,,
0.3951212574850299,0.016272606825,,,,,,,,,,,,,,,,
0.39770958083832336,0.016486731825000003,,,,,,,,,,,,,,,,
0.4002994011976048,0.016701831825000003,,,,,,,,,,,,,,,,
0.4028907185628743,0.016910281825,,,,,,,,,,,,,,,,
0.40548353293413175,0.017094456825,,,,,,,,,,,,,,,,
0.40807934131736523,0.017328231825,,,,,,,,,,,,,,,,
0.4106751497005988,0.017545756825,,,,,,,,,,,,,,,,
0.4132724550898204,0.017764956825000004,,,,,,,,,,,,,,,,
0.41587125748502995,0.017977206825,,,,,,,,,,,,,,,,
0.41847155688622756,0.018197806825000003,,,,,,,,,,,,,,,,
0.4210748502994012,0.018430706825,,,,,,,,,,,,,,,,
0.42367814371257484,0.018663781825,,,,,,,,,,,,,,,,
0.42628293413173657,0.018892406825,,,,,,,,,,,,,,,,
0.42888922155688625,0.019110806825,,,,,,,,,,,,,,,,
0.431498502994012,0.019318756825,,,,,,,,,,,,,,,,
0.4341077844311378,0.019551606825,,,,,,,,,,,,,,,,
0.4367185628742515,0.019790981825,,,,,,,,,,,,,,,,
0.43933233532934135,0.020006381825000003,,,,,,,,,,,,,,,,
0.44194610778443116,0.020235806825,,,,,,,,,,,,,,,,
0.444562874251497,0.020473606825,,,,,,,,,,,,,,,,
0.44717964071856287,0.020701956825,,,,,,,,,,,,,,,,
0.4497994011976048,0.020928781825000003,,,,,,,,,,,,,,,,
0.4524191616766467,0.021165106825000002,,,,,,,,,,,,,,,,
0.4550419161676647,0.021401156825000003,,,,,,,,,,,,,,,,
0.45766616766467066,0.021632056825000003,,,,,,,,,,,,,,,,
0.4602904191616766,0.021874056824999998,,,,,,,,,,,,,,,,
0.46291766467065876,0.022105206825,,,,,,,,,,,,,,,,
0.46554640718562873,0.022360356825,,,,,,,,,,,,,,,,
0.4681766467065868,0.022596231825,,,,,,,,,,,,,,,,
0.4708068862275449,0.022828956825000003,,,,,,,,,,,,,,,,
0.47344011976047906,0.023066631824999996,,,,,,,,,,,,,,,,
0.4760748502994012,0.023310706825000003,,,,,,,,,,,,,,,,
0.4787110778443114,0.023555431825000004,,,,,,,,,,,,,,,,
0.4813488023952096,0.023795081825,,,,,,,,,,,,,,,,
0.48398802395209584,0.024028631825,,,,,,,,,,,,,,,,
0.48662874251497007,0.024284431825,,,,,,,,,,,,,,,,
0.48927095808383236,0.024521056825,,,,,,,,,,,,,,,,
0.49191467065868266,0.024773656825,,,,,,,,,,,,,,,,
0.49455988023952097,0.025008831825,,,,,,,,,,,,,,,,
0.49720658682634733,0.025243881825,,,,,,,,,,,,,,,,
0.4998562874251497,0.025495006825,,,,,,,,,,,,,,,,
0.5025059880239521,0.025728006825000004,,,,,,,,,,,,,,,,
0.5051571856287426,0.025973456825,,,,,,,,,,,,,,,,
0.507809880239521,0.026210856825000003,,,,,,,,,,,,,,,,
0.5104655688622755,0.026471031825,,,,,,,,,,,,,,,,
0.5131212574850299,0.026736556825,,,,,,,,,,,,,,,,
0.5157799401197605,0.026974681825,,,,,,,,,,,,,,,,
0.518438622754491,0.027234656825000002,,,,,,,,,,,,,,,,
0.5211002994011976,0.027488256825,,,,,,,,,,,,,,,,
0.5237634730538923,0.027740181825,,,,,,,,,,,,,,,,
0.5264266467065868,0.028011381825,,,,,,,,,,,,,,,,
0.5290928143712574,0.028267406825,,,,,,,,,,,,,,,,
0.5317604790419163,0.028529856825,,,,,,,,,,,,,,,,
0.5344281437125749,0.028792381825000005,,,,,,,,,,,,,,,,
0.5370988023952096,0.029062906825000002,,,,,,,,,,,,,,,,
0.5397709580838324,0.029316781825000002,,,,,,,,,,,,,,,,
0.5424446107784432,0.029595856825000003,,,,,,,,,,,,,,,,
0.545119760479042,0.029866756825,,,,,,,,,,,,,,,,
0.5477964071856287,0.030133131825,,,,,,,,,,,,,,,,
0.5504745508982036,0.030402081825000003,,,,,,,,,,,,,,,,
0.5531556886227545,0.030658956825,,,,,,,,,,,,,,,,
0.5558368263473055,0.030900381825000003,,,,,,,,,,,,,,,,
0.5585194610778443,0.031158131825,,,,,,,,,,,,,,,,
0.5612035928143713,0.03142195682500001,,,,,,,,,,,,,,,,
0.5638907185628742,0.031700831825,,,,,,,,,,,,,,,,
0.5665778443113773,0.031959656825,,,,,,,,,,,,,,,,
0.5692679640718563,0.032231731825,,,,,,,,,,,,,,,,
0.5719580838323354,0.032503056825,,,,,,,,,,,,,,,,
0.5746511976047904,0.032767331825,,,,,,,,,,,,,,,,
0.5773458083832336,0.033038856825000004,,,,,,,,,,,,,,,,
0.5800404191616767,0.03330903182500001,,,,,,,,,,,,,,,,
0.5827380239520958,0.033578006825000006,,,,,,,,,,,,,,,,
0.585437125748503,0.033851756825,,,,,,,,,,,,,,,,
0.5881377245508982,0.034099556825,,,,,,,,,,,,,,,,
0.5908398203592815,0.034371081825000004,,,,,,,,,,,,,,,,
0.5935434131736527,0.034650606825000006,,,,,,,,,,,,,,,,
0.596248502994012,0.034921281825000004,,,,,,,,,,,,,,,,
0.5989550898203593,0.035194606825,,,,,,,,,,,,,,,,
0.6016646706586827,0.035478431825000004,,,,,,,,,,,,,,,,
0.604374251497006,0.035765106825000004,,,,,,,,,,,,,,,,
0.6070853293413173,0.03603598182500001,,,,,,,,,,,,,,,,
0.6097994011976048,0.036315481825,,,,,,,,,,,,,,,,
0.6125134730538923,0.036580756825,,,,,,,,,,,,,,,,
0.6152305389221557,0.036851531825,,,,,,,,,,,,,,,,
0.6179491017964073,0.037138281825,,,,,,,,,,,,,,,,
0.6206676646706587,0.037409556825,,,,,,,,,,,,,,,,
0.6233892215568864,0.037691131825,,,,,,,,,,,,,,,,
0.6261122754491019,0.037957106825,,,,,,,,,,,,,,,,
0.6288368263473054,0.038219606825,,,,,,,,,,,,,,,,
0.631562874251497,0.038498481825,,,,,,,,,,,,,,,,
0.6342904191616766,0.038778031825,,,,,,,,,,,,,,,,
0.6370194610778442,0.039060956825,,,,,,,,,,,,,,,,
0.63975,0.039341531825000005,,,,,,,,,,,,,,,,
0.6424835329341317,0.039620531825,,,,,,,,,,,,,,,,
0.6452170658682636,0.039892181825,,,,,,,,,,,,,,,,
0.6479520958083832,0.040176606825,,,,,,,,,,,,,,,,
0.6506901197604791,0.040450281825,,,,,,,,,,,,,,,,
0.6534296407185629,0.040730256825,,,,,,,,,,,,,,,,
0.6561691616766467,0.041009681825000005,,,,,,,,,,,,,,,,
0.6589116766467067,0.041278531825000006,,,,,,,,,,,,,,,,
0.6616556886227545,0.041564106825,,,,,,,,,,,,,,,,
0.6644011976047904,0.041844431825,,,,,,,,,,,,,,,,
0.6671482035928143,0.042114206825,,,,,,,,,,,,,,,,
0.6698967065868264,0.042402506825000005,,,,,,,,,,,,,,,,
0.6726467065868265,0.042690481825,,,,,,,,,,,,,,,,
0.6753982035928144,0.042964356824999994,,,,,,,,,,,,,,,,
0.6781511976047905,0.04324615682500001,,,,,,,,,,,,,,,,
0.6809071856287426,0.043531481825,,,,,,,,,,,,,,,,
0.6836631736526946,0.043814631825,,,,,,,,,,,,,,,,
0.6864221556886229,0.04410015682500001,,,,,,,,,,,,,,,,
0.689182634730539,0.044393481825000004,,,,,,,,,,,,,,,,
0.6919431137724551,0.044674081825,,,,,,,,,,,,,,,,
0.6947065868263473,0.044954631824999994,,,,,,,,,,,,,,,,
0.6974715568862276,0.045242306825,,,,,,,,,,,,,,,,
0.7002380239520959,0.045526056825,,,,,,,,,,,,,,,,
0.7030059880239522,0.04581678182500001,,,,,,,,,,,,,,,,
0.7057754491017963,0.046100706825000004,,,,,,,,,,,,,,,,
0.7085479041916168,0.046389906825,,,,,,,,,,,,,,,,
0.7113203592814371,0.046666131825,,,,,,,,,,,,,,,,
0.7140943113772455,0.046949131825000004,,,,,,,,,,,,,,,,
0.71687125748503,0.047228356825000005,,,,,,,,,,,,,,,,
0.7196497005988025,0.047505481825,,,,,,,,,,,,,,,,
0.7224281437125749,0.04779435682500001,,,,,,,,,,,,,,,,
0.7252095808383234,0.048086581825,,,,,,,,,,,,,,,,
0.7279925149700599,0.048369331825,,,,,,,,,,,,,,,,
0.7307769461077844,0.048655731825,,,,,,,,,,,,,,,,
0.733562874251497,0.048932406825,,,,,,,,,,,,,,,,
0.7363502994011977,0.049207806825,,,,,,,,,,,,,,,,
0.7391407185628742,0.049487981825,,,,,,,,,,,,,,,,
0.741931137724551,0.049766856825000004,,,,,,,,,,,,,,,,
0.7447245508982036,0.050043031825,,,,,,,,,,,,,,,,
0.7475179640718563,0.050319156825,,,,,,,,,,,,,,,,
0.7503143712574851,0.050609856825,,,,,,,,,,,,,,,,
0.7531122754491018,0.050894281825,,,,,,,,,,,,,,,,
0.7559116766467066,0.051180156825,,,,,,,,,,,,,,,,
0.7587125748502994,0.051467981824999995,,,,,,,,,,,,,,,,
0.7615149700598803,0.051755781825,,,,,,,,,,,,,,,,
0.7643188622754491,0.052043706824999994,,,,,,,,,,,,,,,,
0.767124251497006,0.052327856825000005,,,,,,,,,,,,,,,,
0.769932634730539,0.052615856825,,,,,,,,,,,,,,,,
0.7727410179640719,0.052899731825,,,,,,,,,,,,,,,,
0.7755523952095809,0.053187531824999995,,,,,,,,,,,,,,,,
0.7783637724550898,0.053478056825,,,,,,,,,,,,,,,,
0.781178143712575,0.053769206825,,,,,,,,,,,,,,,,
0.7839940119760479,0.054041606825,,,,,,,,,,,,,,,,
0.786811377245509,0.054312706825,,,,,,,,,,,,,,,,
0.7896302395209581,0.054589706825,,,,,,,,,,,,,,,,
0.7924520958083833,0.054879131825000003,,,,,,,,,,,,,,,,
0.7952739520958084,0.055151881825,,,,,,,,,,,,,,,,
0.7980973053892216,0.055435631825,,,,,,,,,,,,,,,,
0.8009236526946109,0.055714006825,,,,,,,,,,,,,,,,
0.8037514970059881,0.055998781825,,,,,,,,,,,,,,,,
0.8065808383233533,0.056274531825,,,,,,,,,,,,,,,,
0.8094116766467065,0.056553831825,,,,,,,,,,,,,,,,
0.812244011976048,0.056843181825000005,,,,,,,,,,,,,,,,
0.8150778443113773,0.057115831825,,,,,,,,,,,,,,,,
0.8179131736526947,0.057395256825000004,,,,,,,,,,,,,,,,
0.8207500000000001,0.057667756825,,,,,,,,,,,,,,,,
0.8235898203592814,0.057953981825,,,,,,,,,,,,,,,,
0.826429640718563,0.058226131825,,,,,,,,,,,,,,,,
0.8292724550898204,0.05850778182500001,,,,,,,,,,,,,,,,
0.8321167664670659,0.058789556825,,,,,,,,,,,,,,,,
0.8349625748502993,0.059073331825000006,,,,,,,,,,,,,,,,
0.837809880239521,0.059344956825,,,,,,,,,,,,,,,,
0.8406586826347305,0.059620131825,,,,,,,,,,,,,,,,
0.8435104790419161,0.059903281825,,,,,,,,,,,,,,,,
0.8463622754491018,0.060164406825,,,,,,,,,,,,,,,,
0.8492170658682635,0.060441581825,,,,,,,,,,,,,,,,
0.8520718562874252,0.060726931825,,,,,,,,,,,,,,,,
0.8549296407185629,0.061006056825,,,,,,,,,,,,,,,,
0.8577889221556887,0.061281706825000004,,,,,,,,,,,,,,,,
0.8606497005988024,0.061545256825000005,,,,,,,,,,,,,,,,
0.8635119760479042,0.061817531825,,,,,,,,,,,,,,,,
0.8663772455089821,0.062077531825000004,,,,,,,,,,,,,,,,
0.8692425149700599,0.062362331825000006,,,,,,,,,,,,,,,,
0.8721107784431139,0.062641956825,,,,,,,,,,,,,,,,
0.8749805389221558,0.06291008182499999,,,,,,,,,,,,,,,,
0.8778502994011976,0.063181131825,,,,,,,,,,,,,,,,
0.8807230538922156,0.06345163182500001,,,,,,,,,,,,,,,,
0.8835973053892215,0.063720256825,,,,,,,,,,,,,,,,
0.8864745508982036,0.06398838182500001,,,,,,,,,,,,,,,,
0.8893517964071858,0.06425883182500002,,,,,,,,,,,,,,,,
0.8922320359281438,0.064533831825,,,,,,,,,,,,,,,,
0.8951122754491019,0.064804831825,,,,,,,,,,,,,,,,
0.897995508982036,0.06506653182500001,,,,,,,,,,,,,,,,
0.9008802395209581,0.065330581825,,,,,,,,,,,,,,,,
0.9037664670658683,0.06558583182500001,,,,,,,,,,,,,,,,
0.9066541916167665,0.065854506825,,,,,,,,,,,,,,,,
0.9095434131736527,0.066110431825,,,,,,,,,,,,,,,,
0.9124356287425149,0.066375056825,,,,,,,,,,,,,,,,
0.9153278443113774,0.066641256825,,,,,,,,,,,,,,,,
0.9182230538922156,0.066915381825,,,,,,,,,,,,,,,,
0.921119760479042,0.067185256825,,,,,,,,,,,,,,,,
0.9240179640718563,0.067454806825,,,,,,,,,,,,,,,,
0.9269176646706587,0.067709481825,,,,,,,,,,,,,,,,
0.9298188622754492,0.06797133182500001,,,,,,,,,,,,,,,,
0.9327230538922157,0.068245831825,,,,,,,,,,,,,,,,
0.9356272455089821,0.068504806825,,,,,,,,,,,,,,,,
0.9385344311377245,0.068763481825,,,,,,,,,,,,,,,,
0.9414431137724552,0.069021606825,,,,,,,,,,,,,,,,
0.9443532934131736,0.06928060682500001,,,,,,,,,,,,,,,,
0.9472649700598803,0.069540906825,,,,,,,,,,,,,,,,
0.9501781437125749,0.069797456825,,,,,,,,,,,,,,,,
0.9530943113772455,0.070056231825,,,,,,,,,,,,,,,,
0.9560104790419162,0.070324231825,,,,,,,,,,,,,,,,
0.9589296407185629,0.070583256825,,,,,,,,,,,,,,,,
0.9618502994011976,0.070848081825,,,,,,,,,,,,,,,,
0.9647724550898203,0.071100456825,,,,,,,,,,,,,,,,
0.9676961077844312,0.071357206825,,,,,,,,,,,,,,,,
0.9706212574850299,0.071608681825,,,,,,,,,,,,,,,,
0.9735494011976048,0.071852681825,,,,,,,,,,,,,,,,
0.9764775449101797,0.072106931825,,,,,,,,,,,,,,,,
0.9794086826347306,0.072358806825,,,,,,,,,,,,,,,,
0.9823413173652694,0.07261158182500001,,,,,,,,,,,,,,,,
0.9852754491017964,0.07285925682500001,,,,,,,,,,,,,,,,
0.9882110778443115,0.07311158182500001,,,,,,,,,,,,,,,,
0.9911497005988024,0.073361906825,,,,,,,,,,,,,,,,
0.9940883233532934,0.073615031825,,,,,,,,,,,,,,,,
0.9970299401197605,0.073864831825,,,,,,,,,,,,,,,,
0.9999730538922157,0.074114981825,,,,,,,,,,,,,,,,
1.0029176646706588,0.074363731825,,,,,,,,,,,,,,,,
1.0058637724550898,0.074608706825,,,,,,,,,,,,,,,,
1.008811377245509,0.074849981825,,,,,,,,,,,,,,,,
1.0117619760479042,0.075100281825,,,,,,,,,,,,,,,,
1.0147125748502994,0.075340481825,,,,,,,,,,,,,,,,
1.0176661676646706,0.075583406825,,,,,,,,,,,,,,,,
1.02062125748503,0.075821506825,,,,,,,,,,,,,,,,
1.0235778443113774,0.076073656825,,,,,,,,,,,,,,,,
1.0265374251497006,0.076308556825,,,,,,,,,,,,,,,,
1.029497005988024,0.076558706825,,,,,,,,,,,,,,,,
1.0324595808383232,0.07679973182500001,,,,,,,,,,,,,,,,
1.0354221556886227,0.077041506825,,,,,,,,,,,,,,,,
1.0383877245508981,0.077271181825,,,,,,,,,,,,,,,,
1.0413547904191618,0.077515481825,,,,,,,,,,,,,,,,
1.0443248502994014,0.077749581825,,,,,,,,,,,,,,,,
1.047294910179641,0.07796960682500001,,,,,,,,,,,,,,,,


==> anc/gamma2.dat <==
# Kn,gamma2_weighted,gamma2_weighted_err,gamma2_fit0,gamma2_fit1,gamma2_fit2,gamma2_fit3,gamma2_fit4,gamma2_fit5,gamma2_fit6,gamma2_fit7,gamma2_fit8,gamma2_fit9,gamma2_fit10,gamma2_fit11,gamma2_fit12,gamma2_fit13,gamma2_fit14,gamma2_fit15,gamma2_fit16,gamma2_fit17,gamma2_fit18,gamma2_fit19,gamma2_fit20,gamma2_fit21,gamma2_fit22,gamma2_fit23,gamma2_fit24,gamma2_fit25,gamma2_fit26,gamma2_fit27,gamma2_fit28,gamma2_fit29,gamma2_fit30,gamma2_fit31,gamma2_fit32,gamma2_fit33,gamma2_fit34,gamma2_fit35,gamma2_fit36,gamma2_fit37,gamma2_fit38,gamma2_fit39,gamma2_fit40,gamma2_fit41,gamma2_fit42,gamma2_fit43,gamma2_fit44,gamma2_fit45,gamma2_fit46,gamma2_fit47,gamma2_fit48,gamma2_fit49,gamma2_fit50,gamma2_fit51,gamma2_fit52,gamma2_fit53,gamma2_fit54,gamma2_fit55,gamma2_fit56,gamma2_fit57,gamma2_fit58,gamma2_fit59,gamma2_fit60,gamma2_fit61,gamma2_fit62,gamma2_fit63,gamma2_fit64,gamma2_fit65,gamma2_fit66,gamma2_fit67,gamma2_fit68,gamma2_fit69,gamma2_fit70,gamma2_fit71,gamma2_fit72,gamma2_fit73,gamma2_fit74,gamma2_fit75,gamma2_fit76,gamma2_fit77,gamma2_fit78,gamma2_fit79,gamma2_fit80,gamma2_fit81,gamma2_fit82,gamma2_fit83,gamma2_fit84,gamma2_fit85,gamma2_fit86,gamma2_fit87,gamma2_fit88,gamma2_fit89,gamma2_fit90,gamma2_fit91,gamma2_fit92,gamma2_fit93,gamma2_fit94,gamma2_fit95,gamma2_fit96,gamma2_fit97,gamma2_fit98,gamma2_fit99,gamma2_fit100,gamma2_fit101,gamma2_fit102,gamma2_fit103,gamma2_fit104,gamma2_fit105,gamma2_fit106,gamma2_fit107,gamma2_fit108,gamma2_fit109,gamma2_fit110,gamma2_fit111,gamma2_fit112,gamma2_fit113,gamma2_fit114,gamma2_fit115,gamma2_fit116,gamma2_fit117,gamma2_fit118,gamma2_fit119,gamma2_fit120,gamma2_fit121,gamma2_fit122,gamma2_fit123,gamma2_fit124,gamma2_fit125,gamma2_fit126,gamma2_fit127,gamma2_fit128,gamma2_fit129,gamma2_fit130,gamma2_fit131,gamma2_fit132,gamma2_fit133,gamma2_fit134,gamma2_fit135,gamma2_fit136,gamma2_fit137,gamma2_fit138,gamma2_fit139,gamma2_fit140,gamma2_fit141,gamma2_fit142,gamma2_fit143,gamma2_fit144,gamma2_fit145,gamma2_fit146,gamma2_fit147,gamma2_fit148,gamma2_fit149,gamma2_fit150,gamma2_fit151,gamma2_fit152,gamma2_fit153,gamma2_fit154,gamma2_fit155,gamma2_fit156,gamma2_fit157,gamma2_fit158,gamma2_fit159,gamma2_fit160,gamma2_fit161,gamma2_fit162,gamma2_fit163,gamma2_fit164,gamma2_fit165,gamma2_fit166,gamma2_fit167,gamma2_fit168,gamma2_fit169,gamma2_fit170,gamma2_fit171,gamma2_fit172,gamma2_fit173,gamma2_fit174,gamma2_fit175,gamma2_fit176,gamma2_fit177,gamma2_fit178,gamma2_fit179,gamma2_fit180,gamma2_fit181,gamma2_fit182,gamma2_fit183,gamma2_fit184,gamma2_fit185,gamma2_fit186,gamma2_fit187,gamma2_fit188,gamma2_fit189,gamma2_fit190,gamma2_fit191,gamma2_fit192,gamma2_fit193,gamma2_fit194,gamma2_fit195,gamma2_fit196,gamma2_fit197,gamma2_fit198,gamma2_fit199,gamma2_fit200,gamma2_fit201,gamma2_fit202,gamma2_fit203,gamma2_fit204,gamma2_fit205,gamma2_fit206,gamma2_fit207,gamma2_fit208,gamma2_fit209,gamma2_fit210,gamma2_fit211,gamma2_fit212,gamma2_fit213,gamma2_fit214,gamma2_fit215,gamma2_fit216,gamma2_fit217,gamma2_fit218,gamma2_fit219,gamma2_fit220,gamma2_fit221,gamma2_fit222,gamma2_fit223,gamma2_fit224,gamma2_fit225,gamma2_fit226,gamma2_fit227,gamma2_fit228,gamma2_fit229,gamma2_fit230,gamma2_fit231,gamma2_fit232,gamma2_fit233,gamma2_fit234,gamma2_fit235,gamma2_fit236,gamma2_fit237,gamma2_fit238,gamma2_fit239,gamma2_fit240,gamma2_fit241,gamma2_fit242,gamma2_fit243,gamma2_fit244,gamma2_fit245,gamma2_fit246,gamma2_fit247,gamma2_fit248,gamma2_fit249,gamma2_fit250,gamma2_fit251,gamma2_fit252,gamma2_fit253,gamma2_fit254,gamma2_fit255,gamma2_fit256,gamma2_fit257,gamma2_fit258,gamma2_fit259,gamma2_fit260,gamma2_fit261,gamma2_fit262,gamma2_fit263,gamma2_fit264,gamma2_fit265,gamma2_fit266,gamma2_fit267,gamma2_fit268,gamma2_fit269,gamma2_fit270,gamma2_fit271,gamma2_fit272,gamma2_fit273,gamma2_fit274,gamma2_fit275,gamma2_fit276,gamma2_fit277,gamma2_fit278,gamma2_fit279,gamma2_fit280,gamma2_fit281,gamma2_fit282,gamma2_fit283,gamma2_fit284,gamma2_fit285,gamma2_fit286,gamma2_fit287,gamma2_fit288,gamma2_fit289,gamma2_fit290,gamma2_fit291,gamma2_fit292,gamma2_fit293,gamma2_fit294,gamma2_fit295,gamma2_fit296,gamma2_fit297,gamma2_fit298,gamma2_fit299,gamma2_fit300,gamma2_fit301,gamma2_fit302,gamma2_fit303,gamma2_fit304,gamma2_fit305,gamma2_fit306,gamma2_fit307,gamma2_fit308,gamma2_fit309,gamma2_fit310,gamma2_fit311,gamma2_fit312,gamma2_fit313,gamma2_fit314,gamma2_fit315,gamma2_fit316,gamma2_fit317,gamma2_fit318,gamma2_fit319,gamma2_fit320,gamma2_fit321,gamma2_fit322,gamma2_fit323,gamma2_fit324,gamma2_fit325,gamma2_fit326,gamma2_fit327,gamma2_fit328,gamma2_fit329,gamma2_fit330,gamma2_fit331,gamma2_fit332,gamma2_fit333,gamma2_fit334,gamma2_fit335,gamma2_fit336,gamma2_fit337,gamma2_fit338,gamma2_fit339,gamma2_fit340,gamma2_fit341,gamma2_fit342,gamma2_fit343,gamma2_fit344,gamma2_fit345,gamma2_fit346,gamma2_fit347,gamma2_fit348,gamma2_fit349,gamma2_fit350,gamma2_fit351,gamma2_fit352,gamma2_fit353,gamma2_fit354,gamma2_fit355,gamma2_fit356,gamma2_fit357,gamma2_fit358,gamma2_fit359,gamma2_fit360,gamma2_fit361,gamma2_fit362,gamma2_fit363,gamma2_fit364,gamma2_fit365,gamma2_fit366,gamma2_fit367,gamma2_fit368,gamma2_fit369,gamma2_fit370,gamma2_fit371,gamma2_fit372,gamma2_fit373,gamma2_fit374,gamma2_fit375,gamma2_fit376,gamma2_fit377,gamma2_fit378,gamma2_fit379,gamma2_fit380,gamma2_fit381,gamma2_fit382,gamma2_fit383,gamma2_fit384,gamma2_fit385,gamma2_fit386,gamma2_fit387,gamma2_fit388,gamma2_fit389,gamma2_fit390,gamma2_fit391,gamma2_fit392,gamma2_fit393,gamma2_fit394,gamma2_fit395,gamma2_fit396,gamma2_fit397,gamma2_fit398,gamma2_fit399,gamma2_fit400,gamma2_fit401,gamma2_fit402,gamma2_fit403,gamma2_fit404,gamma2_fit405,gamma2_fit406,gamma2_fit407,gamma2_fit408,gamma2_fit409,gamma2_fit410,gamma2_fit411,gamma2_fit412,gamma2_fit413,gamma2_fit414,gamma2_fit415,gamma2_fit416,gamma2_fit417,gamma2_fit418,gamma2_fit419,gamma2_fit420,gamma2_fit421,gamma2_fit422,gamma2_fit423,gamma2_fit424,gamma2_fit425,gamma2_fit426,gamma2_fit427,gamma2_fit428,gamma2_fit429,gamma2_fit430,gamma2_fit431,gamma2_fit432,gamma2_fit433,gamma2_fit434,gamma2_fit435,gamma2_fit436,gamma2_fit437,gamma2_fit438,gamma2_fit439,gamma2_fit440,gamma2_fit441,gamma2_fit442,gamma2_fit443,gamma2_fit444,gamma2_fit445,gamma2_fit446,gamma2_fit447,gamma2_fit448,gamma2_fit449,gamma2_fit450,gamma2_fit451,gamma2_fit452,gamma2_fit453,gamma2_fit454,gamma2_fit455,gamma2_fit456,gamma2_fit457,gamma2_fit458,gamma2_fit459,gamma2_fit460,gamma2_fit461,gamma2_fit462,gamma2_fit463,gamma2_fit464,gamma2_fit465,gamma2_fit466,gamma2_fit467,gamma2_fit468,gamma2_fit469,gamma2_fit470,gamma2_fit471,gamma2_fit472,gamma2_fit473,gamma2_fit474,gamma2_fit475,gamma2_fit476,gamma2_fit477,gamma2_fit478,gamma2_fit479,gamma2_fit480,gamma2_fit481,gamma2_fit482,gamma2_fit483,gamma2_fit484,gamma2_fit485,gamma2_fit486,gamma2_fit487,gamma2_fit488,gamma2_fit489,gamma2_fit490,gamma2_fit491,gamma2_fit492,gamma2_fit493,gamma2_fit494,gamma2_fit495,gamma2_fit496,gamma2_fit497,gamma2_fit498,gamma2_fit499
0.0204665,2.0647743597099786,0.0004204865181856239,2.2137285172791885,2.265147076305842,2.0016202392313938,2.198192028846206,2.0417200488930334,2.249350429666957,2.168174300963413,2.266128557145322,2.036533545167795,2.0217136823929147,2.1450798971820975,2.235624042689867,2.038360149056586,2.221897247645669,2.2576752975573755,2.1509187582241105,2.1715918824059415,2.032091533020891,2.0524716367510534,2.217583102299132,2.0166624096121297,2.007235534110734,2.0073473821102716,2.220592092354038,2.0048795470646903,2.0977136045381273,2.002566665411592,2.100005761243343,2.029999397676635,2.240210488528028,2.0541091263667166,2.2121787522505105,2.0065309493623356,2.001304872533437,2.0287225913389078,2.2473669312461593,2.2069612316077696,2.036053040736512,2.065232257026577,2.153851076311034,2.213637196406123,2.1201832050723923,2.158678211535012,2.0210009740140764,2.0326451097976825,2.0181242454080213,2.000732210566,2.1233698598566915,2.025474689418503,2.1000550794666215,2.1200391922636808,2.056658035489449,2.1881035310579504,2.05931377866233,2.0354608062876056,2.0881814188791386,2.0216420205851264,2.1287810155196585,2.162981732506792,2.2495758104854446,2.1277385151452712,2.2074055224671465,2.125652152515977,2.0650248839813385,2.147332752894817,2.137713169868865,2.0463247848142783,2.1846070010830116,2.219092595666215,2.0977488948682024,2.1171022283819165,2.255897987012557,2.0787702765734983,2.0690913357790714,2.0698615943502467,2.022650611003428,2.0049802187378316,2.274078681606013,2.267761203368859,2.025597827905391,2.070915236815832,2.216224842065145,2.0747729067680396,2.1475739557849707,2.09587988100452,2.175623607500033,2.207334048986446,2.1693373252943315,2.0141889515900377,2.174956390500257,2.023222892613487,2.0559303280210353,2.1143592643692406,2.0028620648987867,2.246027580968665,2.08386170791106,2.0829019389201537,2.0440855380061587,2.001812175415298,2.128635486498329,2.1259393372059927,2.0967337570133604,2.1301899623540206,2.0852886711001943,2.134028128858469,2.0740258688215714,2.1847110699652146,2.2332766649677063,2.036630594903817,2.1740570387838947,2.1088912939750872,2.075881905157983,2.223681879704255,2.103400884048384,2.005035773939262,2.0716306483131373,2.2496346426983123,2.2671579975656146,2.13282640881683,2.1284901765489534,2.1143332572820284,2.0395106158018654,2.175800297469513,2.0705244869743935,2.186928944592057,2.2423460031198497,2.0042036141316233,2.2742678251751207,2.184822594576949,2.007718354382456,2.032600358639298,2.1294222095478568,2.078753205945214,2.1309283418703204,2.1742240692855095,2.0052893360554718,2.0019321407900943,2.169138353833106,2.011408923553765,2.2092367630616554,2.205126557441341,2.089092085621867,2.1128048704757054,2.0774114629283056,2.1199377807658393,2.1618975920355856,2.0282410806128897,2.2707776581659886,2.1326764853410034,2.2232986165924946,2.062249554087498,2.1667577730495435,2.2401344193244297,2.028314010834873,2.1464129813169057,2.0052441714057916,2.046398591960094,2.0958710276077634,2.0566293854087827,2.091569602852396,2.1909567051413004,2.066787332664667,2.0807299674298068,2.1144998199736107,2.1384576334123073,2.216617743836231,2.0073194137871573,2.13217505231892,2.1590403333724235,2.0477913049962075,2.0274323054404992,2.140973719212328,2.2112802372006697,2.0367726197647653,2.0518531609033968,2.0136596676514626,2.2608982535005215,2.027064782539434,2.138439581659436,2.2457925366622105,2.0543884736464144,2.083779474573961,2.0960790825156828,2.1532261116805027,2.1063338709339434,2.014020795496396,2.243556606291729,2.1072733807565722,2.0316050234794036,2.063224498607488,2.1410840403827627,2.126116157683571,2.25135944851915,2.0800346127556657,2.212211816665656,2.07052019950024,2.2401344193244297,2.2080741637261743,2.2081779267341823,2.0685739200373674,2.0062837749329825,2.244164453842418,2.1443688117353665,2.021308936851422,2.0879551442550275,2.1085850473443455,2.15157203110143,2.0027418016159246,2.0048621930054873,2.1315010477963146,2.0661432801178115,2.2545863567620956,2.101044332794754,2.1671761447728044,2.1594370767978215,2.1433462351799832,2.0488667337675297,2.0716176966057325,2.122667372770345,2.1006840207918582,2.2158660189525237,2.1459444853000664,2.0319621808871915,2.277617633101376,2.015406569020964,2.1002480163487895,2.0985308735906396,2.1701393019049013,2.1268793579147727,2.145326780543804,2.126248811655933,2.014038681457109,2.0528401408767176,2.0519805940627203,2.015123572294473,2.258027710053781,2.0595103108674317,2.1122506788476967,2.206763183091314,2.0229924468688774,2.089060941466708,2.1382772201635487,2.278396044353383,2.2487242853890783,2.1773206792568183,2.17597041687936,2.22631259674983,2.1227260722379353,2.2584322165799215,2.0684341278222083,2.0446061318940276,2.158203795448069,2.1951620001861887,2.101084906724402,2.104599194515089,2.0367763604481373,2.0554694141231504,2.1138093808332052,2.115898690507386,2.0825302126375096,2.039108878134776,2.114380074967898,2.1337311681169133,2.082011823015328,2.0839786413566266,2.2212291834638207,2.068256277278413,2.1357435945750125,2.1533114405248543,2.0521081602716156,2.214941744877671,2.1387287095702967,2.0827204003599,2.268200007797429,2.1253100656999493,2.1220031142590168,2.0796538106124265,2.010132656896344,2.08455661651893,2.2423168433317695,2.03444879920761,2.0631165803183364,2.19463446659397,2.2076439850583833,2.1341797925316226,2.0384783909315516,2.0122438379465506,2.0422276426790287,2.055103008272633,2.0449193113366886,2.000934544146339,2.1914525826830604,2.127616376404093,2.0907984566848525,2.1997717325145416,2.01700501737337,2.1782107136726556,2.1478483217244673,2.0071237532320105,2.1358703423428214,2.200044520170517,2.0209687381836696,2.176548363965999,2.004189770591135,2.1005760504849365,2.0052441714057916,2.030054049958262,2.077112640346233,2.0125678244504273,2.17962261742428,2.132550782165526,2.0776146990342306,2.036828748084157,2.21444289959708,2.0870051475913782,2.001411147174721,2.049578003812229,2.1634195565291674,2.2749813661853304,2.040684513328833,2.0645222447796407,2.2475133878426115,2.056293954882384,2.003951125285499,2.109190153241993,2.1176908728809396,2.1073211632835727,2.2013064385662164,2.0857969284276687,2.2236283757503323,2.1982237431185463,2.2291970281022735,2.1969324552264977,2.0820852029758083,2.0018018930639854,2.1876452586616653,2.1200925443664977,2.2076121698282125,2.1154623763103864,2.0113415467682185,2.180255911340985,2.115011559095259,2.1254479525675816,2.2586501386221305,2.0801531008656258,2.026029268258506,2.0230212468879505,2.103162829758551,2.2264996000798494,2.2680244837463897,2.1658842915934247,2.060316239634538,2.0472323494169467,2.0231940816449585,2.0355950611218976,2.0332704069884664,2.053923156144782,2.1711105157699624,2.1164731956900247,2.2364688158906643,2.0176893122369672,2.1800451031433097,2.0456888767244714,2.0858412503941413,2.115567411587727,2.055147756097148,2.0195972945435776,2.221826710361583,2.1594572752494994,2.0003516776182906,2.036410491725802,2.0760202836471766,2.038543269505706,2.1218706849954936,2.0005744773358973,2.015087749322923,2.1675932695163773,2.0272030284011895,2.035691945289109,2.082305484712927,2.1095872619201694,2.0484286298145102,2.0276216260818147,2.2561142685490467,2.158805503311219,2.086787388801183,2.043103338716511,2.0126426386835354,2.2304246100741163,2.011068718850111,2.1982158136395213,2.106480238530917,2.059428430909394,2.1505304006723653,2.094457556033928,2.1957842326781725,2.1008460840509886,2.0524956384424984,2.1019524824940223,2.133471030356664,2.031638082898729,2.0143070539814643,2.1896615359127845,2.203572364746488,2.129654293891106,2.190766358073559,2.255589495156579,2.1264312613850143,2.0716133794998792,2.0161226429500068,2.1605425236476425,2.003089023832896,2.009055943396842,2.1973319250957695,2.1996835467327003,2.0649149284147903,2.195353655039825,2.225769207382782,2.148980912700768,2.0855932799094212,2.1177812073975466,2.1543727015434633,2.2324221209039448,2.1063197189981095,2.136568449907335,2.0208827637136784,2.0046887089012846,2.1090254785746265,2.042858214432696,2.027064782539434,2.1861817341240193,2.2186323424378576,2.1861817341240193,2.0661983779421713,2.106126525156981,2.0782609102370473,2.1261769534940833,2.1820174405793944,2.1424306475516373,2.0258479076683282,2.249281877724322,2.0630129447626326,2.065918640232075,2.021058277021185,2.0938982254966563,2.015560587822054,2.0491636186430537,2.1339796150964765,2.1121531889494323,2.076501195880129,2.0124040080305967,2.170321333688515,2.1102892423983834,2.0033093454570188,2.049407322777832,2.0438659408443174,2.0945941526175713,2.135241582464842,2.097673904502789,2.2001007178572225,2.2522649612098578,2.0800473058771343,2.035203064240871,2.2344204880997247,2.061056301628108,2.0689639957646033,2.0800346127556657,2.1446575597951743,2.27815889331238,2.066880512452961,2.082141335428593,2.0704730465230985,2.1472026048112944,2.1510933772202305,2.096676299697822,2.017001450670262,2.260731073172679,2.001476277906554,2.0987613406269614,2.26594275725312,2.0825647913871013,2.0226434183239723,2.0506614473087788,2.040375102583019,2.090932934051073,2.0126462017034457,2.25134953460224,2.0137525992091336,2.1093756475793386,2.1473783448230446,2.0519527066301815,2.0453531365639352,2.0157826146825153,2.2234322603166365,2.066545863412738,2.218955992956181,2.004314396962764,2.019626063316934,2.229394913930667,2.028233788166361
0.0354491,2.2127654386056337,0.000535086872740493,2.143999785070643,2.2387324803512705,2.140672351920131,2.2360274762970715,2.2394106098520856,2.1380515784077367,2.14552179713649,2.3037372413801127,2.248366956571273,2.50257140752989,2.137630540977922,2.417625504753393,2.1491418594343994,2.134103289574718,2.522913299261802,2.372762101386832,2.5155769715496517,2.3347440269793576,2.195392527954654,2.365781586875931,2.1255470701266748,2.228085254510981,2.4358896330787934,2.346944695800243,2.2372660674177265,2.3174536379945705,2.2708133050021195,2.172497945789328,2.2612262775691296,2.148542031189091,2.144974142710036,2.181140024475977,2.213519876852581,2.496514772744014,2.1285980630122405,2.1210618343916137,2.125303240475922,2.469320719608307,2.2763327990827458,2.3194230358204795,2.2455718011926606,2.1776493888088315,2.1324755534890394,2.158249646107293,2.1164388093426956,2.1236220587975994,2.366423068686212,2.178938298657489,2.160968371749027,2.1315064973263067,2.4413538555023555,2.241264361146764,2.229407167870848,2.500293805697505,2.204045581603837,2.370553443475374,2.3898645745248523,2.2314142725368638,2.1088551791165506,2.282204564406514,2.147665567979273,2.3085503786305064,2.5268318437963107,2.2405013903770548,2.2412952930606007,2.3555533008696825,2.3055547044138067,2.270024046511102,2.1286139181121304,2.1419039498340977,2.2792532821171374,2.2545878454828547,2.1430542804532418,2.1440746485016224,2.1515633363079756,2.1107857302217625,2.400953213475181,2.167077900208254,2.457367595380083,2.275710280545269,2.3049700850461865,2.1884201859151267,2.2120252631307005,2.2167134895925926,2.441651860055027,2.3930565607358716,2.498775777860668,2.402551570290176,2.122186309959732,2.2027627595802164,2.1411888104902217,2.5256831904777286,2.476763050682498,2.517384697239914,2.1983774519574566,2.226335331095264,2.1858136726638797,2.3173313112516105,2.3299389547783975,2.1995710530536345,2.1268681442833137,2.4208486600681893,2.333860503927011,2.205944533509056,2.219564197664878,2.304598921812711,2.4242542409455097,2.2419928933122817,2.1534005994130423,2.5152175811025264,2.1890159860667673,2.462374759371347,2.199740770068647,2.241558485264592,2.1321055513159894,2.4832506738166034,2.4501389641125972,2.214293141335479,2.1386588459679867,2.5046916518511195,2.2343034017963266,2.1189609409263697,2.509753830257552,2.1363191385470786,2.420380240139223,2.381457032340988,2.4993012227125755,2.4363407371080554,2.5116348359628646,2.1276788196624934,2.229857961258116,2.210964170827697,2.1663110235241705,2.205524079583208,2.112888957074087,2.280911800843273,2.17175942261038,2.519051221018079,2.3025753070956596,2.180130218601993,2.1276524399405212,2.359464770473211,2.223171913232098,2.1677830997158885,2.431411238723213,2.367780976212479,2.127531136176473,2.2265323120713925,2.1829391155009863,2.491588354424323,2.1506489321761184,2.12791108598883,2.1559750447379926,2.2655035072305507,2.356184106769023,2.336091156219165,2.156025895541286,2.4673784122089404,2.341749423735153,2.1793222362951643,2.2193755720192603,2.2151179304999693,2.4344503196700447,2.301431238956161,2.2526962675190947,2.1805259753147297,2.2361926807777133,2.278407433862253,2.1480889986895986,2.1180378130007296,2.438487969160148,2.1868662161954706,2.237765665850919,2.1687175807601364,2.3708283265466834,2.4297813441683243,2.356011599266557,2.255223711377903,2.44653645403557,2.195962248314661,2.2125394692723237,2.441589725136907,2.113825663555146,2.1158901514950186,2.2326801615570084,2.520253522053257,2.250289911310955,2.1321889055863714,2.2923266939408826,2.19102876563296,2.152430002376781,2.4449321814817573,2.133013157732374,2.482520997693365,2.1287354611878526,2.1936331401301232,2.46838181708015,2.166493942189205,2.456179432164217,2.360072259119639,2.525031262445077,2.499140665623833,2.1475339851308486,2.3215928043895393,2.1568996795510444,2.1343925523512626,2.4362553963282263,2.509352157382015,2.474433441944704,2.3394378238045666,2.2654365749176666,2.3690789418557894,2.5032726836613666,2.366379459210983,2.388151900838931,2.1286033480730744,2.3887261284773325,2.2151994936602333,2.1374014515374262,2.112251282513026,2.246596724041345,2.3813996478989017,2.522496006593565,2.1479843360969637,2.4542493855268113,2.2494053846002964,2.2223275739336215,2.353246106930146,2.4549586087095445,2.49874658796096,2.3040334465432823,2.365026407003172,2.1701594834337596,2.3209836083198905,2.1615444802945967,2.194403154976046,2.1438982033105707,2.4694565795188175,2.51449819337304,2.3434883161276128,2.5202238503370125,2.282882132377844,2.2244568793995856,2.4308751670180335,2.389013404068932,2.239357619768458,2.2057776217733376,2.269676154094372,2.163297134370113,2.1129938193863436,2.305044331216537,2.4170024850092884,2.187687120758191,2.4398233059584196,2.1422495143918434,2.3411836630512846,2.253106622379066,2.204631220614247,2.256382070601775,2.2458922885139816,2.130131682680833,2.2175388794700805,2.472877566941071,2.1760030952493854,2.4563916310423295,2.277903476259066,2.3368415909098736,2.472699777487596,2.1299741533527743,2.259178654449567,2.1118884647064107,2.151851958432049,2.237647736470678,2.216477958397905,2.193172818146753,2.2948240213587034,2.507366994616733,2.1469495989239937,2.3364273708096417,2.141564432375065,2.191400257462269,2.1896704279687764,2.198319406087318,2.32556952728049,2.246173884597371,2.240202435071362,2.257402841874905,2.2324358125243213,2.424998803198237,2.4046051355129157,2.3494442269035973,2.115874913101217,2.464534884812449,2.1279639009476283,2.4111805434199285,2.248849744009533,2.486871866071341,2.2184628292508175,2.462897274317538,2.1314387464535476,2.2264082754954653,2.3431585759738827,2.207075633365757,2.232638276904935,2.1682762489020644,2.1415856278256036,2.3107064323947824,2.141978322009044,2.3198890639074,2.3432615020879677,2.116347364855204,2.11002899967745,2.30562891216086,2.381686624561243,2.1293689026742917,2.386912443664185,2.2889348652068193,2.287903571967668,2.355594137834112,2.488047403225798,2.3076062416645438,2.4264247104198313,2.351093359276392,2.1194127009812553,2.139032632234101,2.3276363216012834,2.5221537547596364,2.343995316503651,2.2228258924899924,2.4830541022054455,2.452315954817138,2.3742705960164106,2.166551136205991,2.354142771179713,2.341911715776916,2.166351023101978,2.124120857054921,2.5302842878271146,2.17934510215134,2.1106614077913184,2.167662669604512,2.50853565385575,2.2087870422830487,2.1976444133490727,2.149688948082167,2.1975290903205473,2.1696506862705047,2.145457281636724,2.10544990753349,2.148453467169091,2.3012035407878306,2.186652639878216,2.362408189799212,2.13917291976547,2.130304783032769,2.1230112259771188,2.399147749262015,2.4442732214781313,2.511724636661407,2.2438464585713223,2.2428485628725374,2.402745741263512,2.4039728057394383,2.2234698403974678,2.1307184135777817,2.43939370839929,2.4226187072957814,2.3420234582198973,2.2055841123255826,2.4160247138128845,2.322595523164673,2.201847508593626,2.149069478639865,2.147058554959853,2.286677823885853,2.117566026153221,2.3727291332929257,2.2865208457268063,2.3671445958250756,2.1144909775302256,2.2042851063716364,2.5204167124420422,2.2336652393187832,2.270940616618366,2.5272020244291826,2.2102133602624736,2.355092528364724,2.3981908167061823,2.3026580319609993,2.280244764226076,2.1253291577393467,2.1629731791783833,2.374613170345119,2.228201470139824,2.386556736155811,2.3811816432813133,2.2699561611220314,2.3224760781916434,2.3014585875794467,2.2569849717447528,2.1374899993487846,2.450808433001127,2.2304127981347626,2.1735432178868437,2.497054161817346,2.134766411921305,2.169404696212817,2.1857362358773913,2.2429420416963337,2.1722401363540307,2.1144101616135136,2.3785892998431653,2.2757529046704588,2.3357557259617816,2.3152460913541737,2.195152509291393,2.3155455578404878,2.2770410774991108,2.149856904087022,2.213506173816903,2.2049775171118706,2.3488050314088618,2.272307396230944,2.315292845157351,2.3535702379011205,2.3668599540688153,2.148885957826089,2.106417939796909,2.2655788443301104,2.1624884389793286,2.4929718352242687,2.1384149522618054,2.1886656625129914,2.4487174536935226,2.1507334208767497,2.3929751592388198,2.4665195823267325,2.22979370778606,2.277382565874342,2.307247344457227,2.290302156746062,2.1649455430569997,2.2873421486321077,2.2793643734597335,2.463126455252092,2.19711989608578,2.314425803021226,2.173600785108724,2.1164946904497253,2.210643098769331,2.384030656346544,2.141310363028734,2.2113608732261922,2.3413046019048664,2.146732053397607,2.501870450437381,2.1494765177206236,2.430741265397849,2.427837252040856,2.177759705940184,2.1607579992136032,2.14819929623915,2.4736317532357868,2.141379121815474,2.2199695315697827,2.479814338579552,2.1204093393190955,2.198371000860587,2.397606956994179,2.4476978552364757,2.1364922008551672,2.121557193097747,2.2133211433964486,2.177131985003985,2.4068405673575404,2.167869121796743,2.441056456056569,2.120231157476462,2.1723661491104767,2.4830821787650437,2.229979195990942,2.506983426282881,2.1378125686839233,2.1685284729501326,2.2773996424215506,2.1410304562001774,2.1055090374547554,2.5049113998212005,2.351273759978705,2.138959921143219,2.341891413550983,2.2417522898491535,2.3130309406767044,2.1729798271586542,2.2706180995346084,2.496689675355512,2.43469436290586,2.204464798734328,2.491832829602795,2.312966671992821
0.0409331,2.237356251391094,0.0006213526526158015,2.1950876178074332,2.1399855080718813,2.507781611862025,2.2156633776365626,2.1637980764321036,2.265651795403824,2.2261705060281485,2.3306947736530335,2.436348999623401,2.1768543327833325,2.1515876889728367,2.1482050866364966,2.369191865233906,2.5768731116344035,2.1275068898132683,2.540447968131888,2.42371199128075,2.5189336726867912,2.418437438888785,2.1737580432744004,2.405121833572515,2.467528485828908,2.1911059374706174,2.4210370167508297,2.2988166685503426,2.2826353009409104,2.17194039311003,2.238106273011635,2.3091739576537997,2.2847955540130225,2.5854152385080704,2.359379439942514,2.368437192462619,2.184042027074458,2.5809753017450787,2.257350612916478,2.16561040899873,2.5821244571532977,2.125994937641647,2.3768948870822335,2.263351567077882,2.5677498605253013,2.254402145297977,2.2596972945035567,2.3366270239094304,2.168208222504003,2.2887728072174642,2.1720107255496894,2.2248448923645703,2.2759144598835146,2.454470453974108,2.560525596735439,2.156246008682036,2.543863993529694,2.16916287573897,2.4076601523733743,2.1697137139056,2.156701959996327,2.1487994679447375,2.3520146728446094,2.4686409769618676,2.51722215792935,2.1819509812510165,2.4212160205801383,2.3177579343591366,2.3088742572858068,2.2228420867772862,2.396338159617386,2.2140339856021876,2.1317059693123057,2.1348550064549556,2.125291418595032,2.4036245979310875,2.318917088466948,2.410851516904958,2.176004318400505,2.5125750504017135,2.5376496264087587,2.2437501424300605,2.3073477142754473,2.323051686985314,2.134100734070075,2.2421583220209733,2.260092116480128,2.14480485901533,2.155412753146729,2.398681332345919,2.3648116158443986,2.1980997262809647,2.4709014906927322,2.1891295483668243,2.527027784348665,2.4478296749710773,2.3817814076271784,2.1641532846150664,2.2503628444947137,2.146421291907423,2.4781065797912003,2.4645633280813364,2.2049698281337795,2.1910663252512914,2.2774492467343146,2.402237796360112,2.208708225743826,2.2306318109722656,2.2130636966777844,2.131051648927916,2.2677640696589125,2.1925170706944317,2.2274744483612166,2.28480390911717,2.2784053803761037,2.535211368577446,2.4088630105152182,2.174372205638751,2.3115407266197137,2.5744521469036727,2.4009384250297434,2.378676835231164,2.193621502753155,2.3302580025982573,2.150867558473771,2.18216000379848,2.4200250599880873,2.2724985155228783,2.2846368814581592,2.5442572349894075,2.598900857309855,2.5663420766332012,2.5924149482083427,2.1791714857220987,2.519441892134238,2.168890876635851,2.190585064976046,2.366800886864631,2.170729164251217,2.39906399110401,2.1764224433881725,2.539389833700278,2.1698087680896463,2.320103190099539,2.130121885193901,2.195667715784638,2.365637063416152,2.471730820023871,2.605691479123224,2.129617272450074,2.5251087966568244,2.529344777254827,2.393450083106191,2.228585092670094,2.5475458312905213,2.1687327993365133,2.141595768205715,2.384820085962482,2.284912561693168,2.247152282981027,2.184457534412047,2.3923203808470666,2.4381399160063024,2.176402828186757,2.346459942098016,2.5578557436080405,2.1548340116360607,2.1800120995579637,2.25776833358772,2.1321438012451908,2.268805418982367,2.5347342200411145,2.141868274524478,2.1698404587941598,2.142941941850587,2.1859806324698097,2.3870054402702356,2.148377273665821,2.1436511351823273,2.40643238499703,2.1884320883338777,2.1822057104890056,2.418969613730037,2.477449024740343,2.125418735711054,2.2324527642836727,2.1629031929294955,2.2120065277272087,2.4091693234933547,2.4792373244460606,2.1778773709530235,2.585703910286239,2.5268422213520103,2.1525616232511955,2.263916768809316,2.4833271296940924,2.2676745244058867,2.2919520793388566,2.3659864004248905,2.163487159450012,2.2537618912116755,2.4161290594745237,2.5290736747297644,2.394284762920362,2.325576636859572,2.1609865738420027,2.140118647123479,2.174081032454508,2.1700306679100057,2.3351025894130824,2.276298019038987,2.4969261886394185,2.3413093959057343,2.168644293083837,2.281884069300274,2.541216164137986,2.132600050355885,2.1931887427721466,2.5515082163554146,2.488485535926606,2.313755832550038,2.3429500519882396,2.1872308338849233,2.2665907716830573,2.5954988457517056,2.3078026103263998,2.24686552760346,2.543334137193631,2.1398292289085514,2.4516192842408375,2.156467590685364,2.2309055393301804,2.213521714951543,2.343576437216968,2.1298211253543875,2.144822371587559,2.2142093620311014,2.2829496689335165,2.346056872600033,2.395143890384112,2.307454515392575,2.199060790318755,2.1777263864589624,2.2438352878982966,2.1945943206195597,2.1426864134698187,2.3439904794954893,2.124141739581999,2.329543006552332,2.2244366037670966,2.4484154280042016,2.1834635018778337,2.514324231186774,2.1671721198484004,2.391728012194408,2.311978438879836,2.328763383537167,2.2499149482183434,2.2416651463364072,2.352803354184762,2.202688672115098,2.1301616657327025,2.3988320147921325,2.4596000652485177,2.352168485809996,2.1990675283963688,2.2432395332654917,2.390772584660241,2.226786693533893,2.487969363452028,2.555067469080806,2.2456174108711306,2.1387124389709697,2.377535851364771,2.376229075675669,2.4237481824558813,2.223227580228209,2.1406107967189665,2.5897949240792904,2.284686973391531,2.529429520939029,2.185229193418332,2.376833165357025,2.2954899420902675,2.5741987929149532,2.124732779048232,2.2466794999377075,2.264899367072104,2.3935300581134005,2.2731338648331954,2.316100559456008,2.1546153254033995,2.223699370994846,2.512132268104465,2.1541667358558825,2.320737959705752,2.241950168810864,2.459708411941286,2.3471506239934548,2.2479192479631758,2.4499939015887424,2.323545863056725,2.5199020399397614,2.2950939842468774,2.5373767209492204,2.5616637108750306,2.4027073218954147,2.552249164500678,2.1847170360896624,2.2465477210126084,2.1381049411775246,2.2548115695312907,2.3302301343535317,2.485876257535852,2.248252203262358,2.2356792491593698,2.371420972225602,2.2627620218263,2.159254330924322,2.2148644099747186,2.1454243300657256,2.360226735885116,2.529632951370516,2.2657416892684856,2.2615119911045656,2.1948209571939046,2.5724780830789076,2.477449024740343,2.148573394754065,2.274340183619629,2.5427019438354637,2.30464916482766,2.1505498745690206,2.2101582286635555,2.424448952534699,2.213757568757272,2.1681639932379704,2.4821519663518745,2.456016143442851,2.2153448230250246,2.255221632630171,2.2937398101896442,2.1992293193147194,2.359194463090394,2.2059647981633073,2.265619102696587,2.526639879617794,2.223127587237597,2.150801603910938,2.1692388096242277,2.384764327255725,2.4535291995033073,2.4212637768961276,2.3809453460540944,2.226313813134487,2.2720914091873765,2.17917805547158,2.283363965606778,2.195874462946754,2.2866609201187345,2.3432392270166735,2.4018040696685214,2.265790715453487,2.2402446294533918,2.243804324606579,2.337931881201055,2.1413407362728982,2.322286888363612,2.3171684316633496,2.2834884069270442,2.6039789602506427,2.2891163362744957,2.182290578094675,2.443522356472209,2.1997494303303435,2.2542786473382144,2.2508413056963885,2.3346477910891967,2.5334227161253957,2.21298962361404,2.1735387341744024,2.421538556451549,2.179473664391354,2.3253532601292086,2.123987212963655,2.4824593908386436,2.2082867940957067,2.442905898871894,2.5922664841828764,2.5113596531822315,2.3479848710711795,2.3506892959738166,2.130668613514909,2.5077971353415918,2.2184335168342386,2.21047581937948,2.2630485530903828,2.147914501271446,2.331858661042736,2.297511827522717,2.28247000773142,2.5961767473804627,2.1962413571254125,2.4358152890795113,2.2825113207616083,2.409699154526292,2.4045437321309153,2.2401910519211525,2.326655476709209,2.419324933695179,2.2169975914209292,2.12968518443897,2.4379903897989164,2.572223104813899,2.5050456189309616,2.4079079339392253,2.4396394190500135,2.1916613624365446,2.38252675428266,2.1562029739389663,2.5116431457325397,2.163099987157246,2.161303638644192,2.3249901555800405,2.553412161284927,2.4413395823948782,2.3676919768711446,2.197958967251579,2.320037835631468,2.392468581157938,2.198932815579974,2.304597236432846,2.3142153411340995,2.2375028468681637,2.179710095050587,2.163176160218879,2.2961409970453306,2.2716356049637714,2.305761759148231,2.362155547065141,2.404390436970913,2.6060719426430676,2.2471910297478006,2.308819882252498,2.1801499255466408,2.5608986168455155,2.224787580338962,2.15335094427958,2.6044927843338392,2.2990524406787833,2.427137273402537,2.156141524053004,2.3746254058310208,2.5692331569907245,2.14877565906389,2.1960945844386175,2.143215029412308,2.5253943468395765,2.3257069136569464,2.1665717658553185,2.5884602169814097,2.160087446833464,2.480603416314208,2.1258175526065473,2.587096736017229,2.238121391947681,2.4351826992314156,2.1909013657242995,2.520083096031565,2.1698467972747477,2.2064305809132505,2.2049629597519798,2.1262500837337055,2.167506961001535,2.445077095329603,2.316943739184797,2.1322014953631556,2.1284291930389703,2.598331780884319,2.3046231986337458,2.451336935478759,2.4733989749037075,2.2362668408720396,2.4570646556470703,2.477378993795407,2.3769978762897668,2.4361751930390287,2.3866230540700575,2.143278965382369,2.250702431497825,2.4572260380326574,2.3397349079055982,2.4883994060836483,2.581513995395451,2.3339489688395605,2.1908881753658846,2.1555471489475844,2.424158731433475,2.540943006925706,2.185164386148484,2.1932686135200785,2.56800289457315,2.2013876433929638
0.0501326,2.2721944939339047,0.0005969329442600734,2.424329372243136,2.3592398727209853,2.383222566651273,2.2409448450362683,2.437373859947305,2.4565522504630377,2.5337954811895367,2.4637523100036587,2.2500510734815626,2.1482303549670756,2.5877246444365545,2.44854892891967,2.2620881874326066,2.433129113071919,2.402492822961562,2.4102694111333873,2.542141035319352,2.301904941437979,2.5483171316804087,2.3512417390610025,2.2507890483787865,2.426879910893157,2.184896805756407,2.2154376985174458,2.1805605309422846,2.603272715379248,2.346017937116275,2.249966786637054,2.563978431321596,2.365545578334859,2.167159502551515,2.2148301728576323,2.1861853210488165,2.179967821429724,2.5511346995620925,2.374681946402989,2.1816629711922477,2.3577772368234697,2.2256992879948396,2.2157963229925026,2.1394306865676325,2.522060270654324,2.1775197481177435,2.5685661657320726,2.256645842706408,2.3581743635991326,2.21886565360232,2.529360813615607,2.5308283626064036,2.447557658780955,2.283431481462582,2.386672969799054,2.3400759648148566,2.2238387958022545,2.265493530822447,2.295648757991429,2.1829032712628385,2.3242404880204974,2.2478184662435794,2.403340475479553,2.226635654917377,2.580621657331538,2.142399545090936,2.205366195839625,2.3069933819303725,2.4882788130712488,2.2713622989248416,2.195027347144742,2.192101901778106,2.208951732146601,2.269679203354181,2.1869413755174714,2.177661678587433,2.307601380323898,2.146159799526853,2.5399784220173536,2.5008773062927103,2.1928070070443835,2.2444181760992143,2.18802843897374,2.2523612399766026,2.2650139858351714,2.4309311723649976,2.4042002562942306,2.1434501120990883,2.43372067397793,2.3773166331735993,2.3264503974978807,2.364407770317937,2.1804918165159735,2.2577073044443012,2.4973092699399158,2.2109336331520293,2.3155297542798365,2.586878375084953,2.240632566303937,2.2000415874294084,2.331504781756646,2.1634098585339885,2.260991961132536,2.4725285913334516,2.3379199083857047,2.5912093498248816,2.389895393491041,2.3460819387643124,2.403476671088252,2.480713497739672,2.492451915200735,2.5143561256406683,2.32540134495015,2.273845393292032,2.2411115646537776,2.302691994740216,2.4723567854328348,2.422013847161864,2.5931853100780664,2.2857385004421134,2.317902962489799,2.445768496208928,2.3252753020126744,2.2136534636400342,2.5821289819406927,2.345298105806739,2.2667017619703214,2.1626562228912807,2.2272507145054354,2.327338390588197,2.496197598193061,2.391278167833679,2.2799250373736477,2.156343681565218,2.2366829798292676,2.5010492540843314,2.327053694367268,2.183990614229334,2.2658521093617545,2.3758267662632315,2.5141054334290724,2.192665837121192,2.5112807185608994,2.272055304361107,2.1608009103983172,2.392005415135643,2.3480748577109356,2.353475150470689,2.5078655831756,2.262477573862324,2.5308730024422528,2.3363188536868456,2.3015872253107346,2.1992520787424983,2.236286565352876,2.4426236724557997,2.3101311438874723,2.1613300654866223,2.397333678826577,2.450668760939926,2.348019025829434,2.556764114589499,2.347314156477722,2.4286949543415233,2.4229483952662556,2.421430702147207,2.5355677093065316,2.1772422252607684,2.4168933444133045,2.139688645077868,2.354140196108598,2.4403492886274125,2.588467439874527,2.469518274971871,2.1900204796725546,2.227237341818802,2.47267598270949,2.5932754334772414,2.170839041118234,2.5973149235513957,2.536893628126902,2.2852825678060333,2.3539955182863577,2.2757046912697714,2.3040698010941494,2.1794016003068815,2.3966395550488078,2.4500762367092714,2.310235304303048,2.2748732509717073,2.142249786558846,2.3370184122290216,2.2077094455852726,2.572472812261818,2.5891410025192165,2.1614334897225675,2.1938170157953385,2.3551928910752147,2.4409591704534277,2.2884120217116304,2.449666135243441,2.248057193348853,2.399990536570503,2.320101332878192,2.2197368783980624,2.2523683109161277,2.2339686077716374,2.372690368129083,2.444277428868782,2.321035631873404,2.4453916514901257,2.2557354087011525,2.333162040732982,2.1740150912976124,2.3887513075386573,2.580223626634186,2.514175047823916,2.2431068359175153,2.416958662534152,2.283848651050734,2.3164563474929722,2.579531620791753,2.3199585044105504,2.2111413804083977,2.538486424218241,2.457400079755964,2.4782127276819423,2.4878792819478397,2.242365607309745,2.373838358606486,2.256965002642272,2.3264420138825312,2.4981817530416146,2.2608953387054926,2.2185297610439156,2.432024977232234,2.162066233062778,2.3394364836225967,2.372838613400298,2.265981981384898,2.200563375001832,2.3594045433020634,2.280979788840865,2.2720947496293324,2.524299251266721,2.469433509443217,2.369393594528357,2.196300657974854,2.290162660418837,2.403330000565294,2.4078235257535194,2.238609377981624,2.1943789807315994,2.463292782024839,2.3041814327468852,2.3770460693925,2.464332053104698,2.251824454863689,2.495070876752318,2.3777882702550386,2.576468260476139,2.3639997553358936,2.285658535208535,2.185861435545381,2.3773767954104605,2.499740654919401,2.575948275896329,2.2052298668996886,2.1498494292238233,2.3076253836106595,2.4703430603222043,2.279168030694667,2.191769168617011,2.3470094486047124,2.197461669955691,2.30776940853153,2.3577288083414665,2.2165223463052164,2.410301247543442,2.403340475479553,2.4846314769152826,2.172109723365734,2.247649936307723,2.22443823474981,2.279908930981342,2.2501072695367585,2.515724816859472,2.457756187105304,2.4347442478712376,2.2133181251727647,2.3596563930789847,2.272339475265697,2.2783870617509194,2.1867888620013036,2.5139245168218904,2.506379945817278,2.434766993341266,2.194391921410777,2.3725520581843655,2.4782127276819423,2.1438322303089263,2.2880375231679095,2.168528232767777,2.2498754847612323,2.191200415675386,2.441062872518815,2.306793423876563,2.3463383073720188,2.525963257941322,2.210524614972606,2.197993311440843,2.2710402274928914,2.165144501447561,2.192916148247677,2.1484745731955206,2.2097054334870188,2.3323065199238453,2.3059938685459707,2.1405717883577537,2.168334234580839,2.1701443241669653,2.5791164756224574,2.3943916098224367,2.3604604016284343,2.148325622875555,2.4173402020179733,2.3063536065427517,2.161439573685951,2.1628325453899633,2.184757293715176,2.451360138816829,2.3427358102429303,2.3940184457995843,2.3333828395104455,2.1512348728451562,2.3341831413423315,2.4594109353996294,2.1523205962448424,2.2786285566272952,2.5151793737696075,2.5712355090618346,2.560602832615892,2.4829502768762564,2.3283760784424428,2.237100281407604,2.224592858452552,2.3104677030493397,2.1544583582729944,2.1669779915124625,2.22909910008264,2.256269475139768,2.4355063126958734,2.214809952291886,2.189396345526206,2.3124265798174934,2.5384557225373894,2.4411205025677796,2.2782260940492502,2.447200737704021,2.592879079424703,2.4377502927599703,2.4325942406928247,2.465176338593557,2.2943507925651936,2.5899057847178364,2.210544738496733,2.4071898736670856,2.3409993608818964,2.14433703408872,2.2701396385416595,2.347443674473361,2.1954568907223915,2.310387558840414,2.1637134976504027,2.1947741502971563,2.216869329626698,2.4852122164273074,2.2458584451948598,2.4621900119342683,2.3653801381836903,2.3363964697344817,2.1992655374735333,2.476416463687553,2.360024485569703,2.2259201225143914,2.3243752199161447,2.3258380292820258,2.3480934742975346,2.447236397062237,2.242114304769588,2.207729742940693,2.2163728513197403,2.5885382964164134,2.3698447984441793,2.2727981027945825,2.5022676740492518,2.420804872289561,2.162120985193003,2.312837226917355,2.256052745030341,2.3511083475347205,2.505024412140988,2.267578473512313,2.2508593878491396,2.2909651607635304,2.3594626623648867,2.3551542241576238,2.2915844355593804,2.333162040732982,2.309122043121063,2.2629429410855604,2.580967890665534,2.2792405069028523,2.196985291024586,2.4258080127639174,2.314795803636683,2.2342544458383755,2.418842482018574,2.473587636557864,2.4442072767878193,2.20640749110789,2.472995748483696,2.3913197364103427,2.571462165039384,2.2413062197307356,2.365642915894626,2.4587252167895275,2.4796956870178453,2.2488223892905634,2.2125677733306577,2.3592108131814813,2.2464908865772393,2.363514283479775,2.4044732131313293,2.5451546015994566,2.3904257511340528,2.3157260681988783,2.452651321375006,2.492758189875186,2.230943885313391,2.37403666169484,2.325552551229857,2.242309742148966,2.2019997619802063,2.348242514094969,2.2585335743284314,2.46272364800627,2.225062803825563,2.379299414765498,2.1775876203465896,2.3008332741486157,2.3139436311335895,2.2296298170194824,2.2167672146348716,2.375846713707459,2.5159208571659155,2.380911760649183,2.5718804877010943,2.221967505159162,2.420637634343746,2.1769833862469086,2.5331927097348124,2.4078869271316616,2.333314876006699,2.152572379402034,2.5954632113761087,2.5879013029569418,2.365886325639761,2.2459708848415243,2.1874053585478173,2.588254989886494,2.5518372932764066,2.171174665337183,2.399263036610293,2.194094541551688,2.3503293376239127,2.3425488821170326,2.435972820618934,2.3471293870245638,2.3139517280984903,2.315154193603706,2.2078041542772833,2.2772288341620968,2.1667844018470315,2.398546763318857,2.2777111958888705,2.351232207565077,2.373868096832396,2.227986547975389,2.3079054395939274,2.3701589438050523,2.349375676127419,2.1599989256013012,2.3577094371128804,2.3926491602147637,2.358561818188893,2.3373820346100844,2.242058491849852,2.2191742959918916,2.190760014130584,2.2084325028896346,2.5425592711030727,2.239325561273511
0.0708982,2.3839569150724373,0.0007231018402948274,2.456747576349487,2.6415933682940045,2.348937559525869,2.5272047940292364,2.4469400123675267,2.4517752320856143,2.8333503112951046,2.735034267498042,2.5144642792678638,2.417385373554046,2.654034435105483,2.3333236044286325,2.3239209835885823,2.246002899886018,2.4045483264742664,2.247689487003097,2.427218821333366,2.2704817277054343,2.2547867892892417,2.5106883119598913,2.797162853235541,2.6407909204080457,2.3759873604643253,2.849536337404285,2.329226545690621,2.4866322716073137,2.3392720123274824,2.389246243762859,2.4488007216214633,2.4481481806677348,2.392513033931167,2.622708336614881,2.726134084854296,2.5645895998583623,2.2999031601196744,2.4004133780131744,2.792242554353722,2.344250568423597,2.3022224460872796,2.4537431504786738,2.3230757547971943,2.430088393193062,2.280128900550611,2.295789440377208,2.572985617077729,2.4738328889647794,2.362075021155031,2.3973667589074967,2.517671969926653,2.333093578232744,2.4036394891485067,2.3626143730576206,2.8492511552997035,2.7404533951971546,2.288475640826191,2.4688103978420703,2.5534527964191884,2.32503884364913,2.3155553070172,2.309773146504881,2.7439258706339102,2.7694819374690702,2.2748222869700148,2.7251691506691644,2.5009166566159284,2.714728298022244,2.715744497023478,2.4064415672200905,2.52136928963949,2.49883730152637,2.6628539737670183,2.513605634377581,2.3217573559669287,2.3121459259374864,2.4276462157660976,2.567507388894297,2.409256002136258,2.81149073061096,2.258794354204016,2.3690082607385103,2.539279629394389,2.6289672672616864,2.514599531432502,2.4288667478344017,2.776001763420821,2.425074673561031,2.407897182061032,2.287008684937808,2.4784686355701604,2.571559967282542,2.373301176184787,2.53098273808807,2.7116771781064655,2.8102554394486003,2.6710320483176946,2.5624016369028033,2.421060233682522,2.302957995002714,2.3949013905035907,2.488219321555875,2.403923206287502,2.2819402299909766,2.461208091795268,2.4065848238924605,2.3219481185564477,2.4914550005026186,2.2530603529363256,2.53648932978128,2.5111717184738795,2.395168115004931,2.5439518866719015,2.261628872038554,2.2733992480976095,2.355556160422559,2.300607522694907,2.6032729893815056,2.574870762256075,2.48998847338401,2.609413658107394,2.2904981444897548,2.391041820855674,2.3754101149415225,2.759723296007138,2.2459606150182454,2.294455484931888,2.4246591154978026,2.575499513630224,2.2724800099149998,2.6397991207645264,2.662275978194438,2.252476379696278,2.4030067905802213,2.682176756571157,2.312969700321903,2.352722707340892,2.3517300171122777,2.3549106386962797,2.695147590934286,2.4871654768896443,2.651258586883307,2.495967835319863,2.6046861203870932,2.283629434512788,2.8053771537644727,2.246425901430504,2.3706878534864506,2.307650392305267,2.2881684097293857,2.3705297301246606,2.6554637841651214,2.687179880182338,2.3634633806870164,2.469493900487152,2.5052972651453955,2.415142453525215,2.5021292227264644,2.3196915778906106,2.378349352346823,2.674989624216956,2.8318765567268938,2.5839288967044003,2.386767091148897,2.3267672647797886,2.346675197071409,2.524824008335463,2.3121459259374864,2.3364193750443625,2.3716359046431235,2.496973328735998,2.4564588352752703,2.7001624012952137,2.3146290016658857,2.7056827529154757,2.343308728427056,2.24607338085016,2.5434521836581374,2.7010673633693454,2.2453830035194065,2.6509885662079316,2.5313221577412888,2.7878725829662936,2.494905457383003,2.7533957013817734,2.5206607241194776,2.4747163641988736,2.263840267794665,2.6451002041368636,2.392067128007166,2.6346857521833678,2.444485437895967,2.25214190641618,2.5214453210901073,2.311553626392964,2.485332658279182,2.3979329115330037,2.6916152369034636,2.783135564054065,2.7761474133925463,2.267673092608234,2.525864296837931,2.530878361930052,2.4825305283827133,2.655947169584767,2.3368710872950396,2.3570349727168205,2.448158876618574,2.271621698681535,2.3406653643925193,2.283607091516161,2.5599400875844283,2.6288721735973737,2.649957828830934,2.4147630477569457,2.2775524934437867,2.6487715151844657,2.283443256901367,2.3948002885024056,2.291730938481292,2.622975837550754,2.494847739328248,2.5319495689390665,2.671585813567822,2.669952806486402,2.3925221422639367,2.652324735619048,2.2645588188088364,2.3376844705201973,2.3125329415973837,2.3762234987364517,2.4548657769263422,2.445615753009929,2.5154993322761108,2.505450655992934,2.5431958534234367,2.625926774166828,2.3751039728150163,2.2554227466101757,2.7952608117372377,2.7126850670867233,2.5251062226693035,2.702259898843915,2.8181951072316584,2.852158412099234,2.2642956974061637,2.601111341151998,2.3323622190999846,2.3182481451721353,2.6291416111383428,2.3760923108105905,2.523774365892532,2.7832820207982154,2.3186047942170323,2.2522059406903,2.422317928024645,2.803254503794901,2.5692827712695308,2.2751052471122573,2.358580964584698,2.6129416504769774,2.6343060989025693,2.848370252490148,2.5833969494686637,2.3823501532255236,2.705052937271161,2.625010045709751,2.3141332405167567,2.3582379238596145,2.415743192394927,2.434419184180204,2.3452292964957566,2.762601438830053,2.358915438764481,2.4822046156807955,2.4930128798044033,2.382640713300326,2.326271360536137,2.4609604674995853,2.567138550513285,2.2879212813532077,2.398221019910034,2.5736134400498347,2.269572567433102,2.766274165688696,2.3116194018371017,2.814804346757027,2.430203299359637,2.483612601609583,2.51451345171558,2.365231882322106,2.2626785913586516,2.3813389003049585,2.4113854464687807,2.6653602379131556,2.373800223714958,2.382587870921182,2.271621698681535,2.4802603564920047,2.244243444209031,2.445530386159283,2.7865729838512054,2.3031822942282902,2.4379800827450095,2.3683829410820083,2.5869526520898867,2.470676693457015,2.294755389297871,2.6260216694277414,2.3532074570950057,2.276818943824292,2.6050290737535198,2.3713638972201143,2.6302828601095762,2.808225979113704,2.5445741227749457,2.2920648316822017,2.3204880906737544,2.264679670727484,2.4810403934117193,2.2449536613550305,2.2600406042351953,2.5916802931488125,2.6683381190761493,2.2700197907671646,2.3790410368691743,2.3475283878827384,2.510410850839939,2.6343219200730763,2.2649284028568903,2.406661261105213,2.247611766701988,2.347359189672375,2.8012550804227727,2.367192592348137,2.2786201962754773,2.402516609857488,2.6558987942900374,2.2464400062534846,2.7276139677529896,2.7155410590981446,2.460917420197509,2.562218448432158,2.4038002298298724,2.384167124081742,2.690783001877327,2.368100941210479,2.320106428786883,2.248113576133113,2.2950711808071866,2.387337919090948,2.247830819977988,2.6547081005027744,2.363817148974005,2.2758982787135666,2.507405515285864,2.6109292962928543,2.7641473093007156,2.3076585323390426,2.5786475114906966,2.701494059144696,2.439741866677039,2.262600106369597,2.6920313352892706,2.5955785566075,2.4228244112953177,2.7643948787467636,2.5577265109254386,2.2577270517395593,2.2504793066891295,2.277002101458246,2.2490475242583416,2.686424025548871,2.296432780428527,2.2713220048613585,2.7669771158723773,2.7691504557093607,2.4828796633835624,2.394883005448385,2.5210653824865976,2.2910494827477144,2.480469905590886,2.25934592508734,2.2722579736024895,2.6327706223241294,2.452064064334977,2.578003040263536,2.338144804313766,2.5930448067802105,2.530943593664188,2.40092857040446,2.3117180820613212,2.3747365606428805,2.3995160229989274,2.242853625807695,2.403516626381405,2.540161035064079,2.4494212900436834,2.416255421273944,2.7288701194274423,2.6765352775244415,2.6292525605726658,2.6213574536351714,2.374325336498041,2.8032109001775956,2.245277400070178,2.693699696124975,2.7690675975429277,2.7571837885296557,2.510978223285352,2.368497474498647,2.251182178664041,2.6596812483765118,2.242062003433748,2.2986506145011987,2.7453956479506325,2.253352538892112,2.5310871427775883,2.530708811644982,2.3219564122361267,2.55686038085249,2.3828521436334085,2.3945522918011126,2.741416876752648,2.732680396980981,2.310970275074924,2.531844929319057,2.326891202534824,2.6102463252866905,2.7474309126939858,2.379146140587238,2.429409576262106,2.4400166656149467,2.7906344120357343,2.6122998943814637,2.2769361466503684,2.2884156756039538,2.275250515781726,2.5589863263654675,2.8432310195035737,2.3582467167191825,2.4086092212013157,2.3490056902151233,2.2536234616477953,2.454577116475662,2.648092604298186,2.4789104923823158,2.797913280477908,2.455197197556181,2.6750575105084637,2.4326287188122606,2.3485461992297076,2.797827444376006,2.5273598057551396,2.3288473312527707,2.6615674450725875,2.568401753142937,2.597655003291098,2.3934529189293245,2.4957021670818875,2.5884678374928902,2.439794701778941,2.7848316398130906,2.3166565648582202,2.6030948686902446,2.4233004976896044,2.5816014425854803,2.369791374523117,2.6946934650817136,2.515055113216167,2.3119072751055882,2.6963904493862794,2.37356385834141,2.445935958808524,2.3277996011861086,2.413095597411206,2.2641036099727816,2.757224666037604,2.388671421494984,2.3062938667917465,2.6041797443194605,2.8442642791604626,2.5473194315824403,2.478677908717941,2.2986192023157193,2.5445741227749457,2.2689414030453317,2.7856913628956383,2.276073321650222,2.323324401326981,2.2526472431147844,2.361933578580131,2.3948186678370083,2.388062034142852,2.621577084181405,2.2801881889419917,2.273737818412423,2.5070608164053025,2.6249626602868155,2.729499576613357,2.8078043909555856,2.394717597158833
0.129442,2.454207510213306,0.0004576024587560306,2.5036533399231056,2.5159685595922725,2.402513770764169,2.508313299862802,2.320312043530551,2.4887791234773085,2.749585708195629,2.3374317859577665,2.4527984414782407,2.644743427854203,2.5598819835068345,2.4437007148435304,2.536265686634894,2.5164676008071614,2.50349661255071,2.504343330061783,2.709401206584443,2.576314931014418,2.368415155016456,2.4391028363692477,2.708942457552947,2.4552018007988923,2.406447719247499,2.633667072888303,2.4548066139169866,2.503627206280462,2.3092708879510915,2.5228322821997673,2.3904658231048703,2.3932918147773994,2.565144856400166,2.399967462316665,2.409268513075039,2.533885854043835,2.729457116669553,2.4587322580263247,2.695368613545995,2.5667149334656116,2.4061279548393664,2.4720414491202387,2.4055386396347607,2.5904586741068614,2.514451342389315,2.4998019949962975,2.5721647597475363,2.372544303757219,2.5107837205849686,2.3066603222106212,2.418025753840026,2.555503698125405,2.317913821067922,2.42688034999978,2.745635170528424,2.5649186785539064,2.5236639481421252,2.5245254645468926,2.3411668444537916,2.4443198677409876,2.3645970819865307,2.5073890298916055,2.556197286757749,2.637843039585325,2.42042182687816,2.4273243280172068,2.6470700060201544,2.5974849502220154,2.467144598922747,2.4380721181196243,2.329748320585742,2.5871953431952406,2.4785672802383005,2.3075271281855683,2.379543025336219,2.7577058627841495,2.4535853176245164,2.328902862027266,2.6750521027243446,2.4712422695461203,2.5112565454707125,2.4727059593377705,2.3763342536817924,2.31718444758935,2.621719807414119,2.5850520508269597,2.7578839677479934,2.5022922065196713,2.5067193928591736,2.4214386377243673,2.548562580448665,2.513131854693442,2.5531713966846286,2.3405863790265338,2.6228104251193076,2.7225867430784882,2.560013175940588,2.5486474444743097,2.4837138369462943,2.319767859849502,2.569134429462288,2.3661937659345287,2.6393966956744945,2.3918038282452594,2.5054599850575494,2.4980529580517477,2.353020295346849,2.368401860429594,2.676706466930887,2.6654600253107485,2.6864424971215493,2.4558712981305932,2.357275772518266,2.427595166830867,2.6078101484737206,2.5010378229324592,2.374715667785182,2.3174546975318657,2.37641066717885,2.368129343810518,2.4098848838390063,2.6692563285874953,2.322577131888325,2.3339246361967594,2.416531319112562,2.430891060501048,2.43577055311999,2.7530447957075146,2.6008944379419203,2.699709276742221,2.527479217482626,2.4741227453712207,2.4202874509608754,2.3694328828103197,2.411141158157752,2.494106483054697,2.7435955217194015,2.5212201156575507,2.34737952122206,2.5333175597224984,2.549692583746739,2.322155464470323,2.3510578189516265,2.5333548412979185,2.3757100190449205,2.3280512294233837,2.3324479677706105,2.372544303757219,2.652099553133679,2.726028749931441,2.5857398642233362,2.6228334092749135,2.5868950716719743,2.5398589548339525,2.55126973787567,2.376765236666449,2.4836973256940498,2.68381112355033,2.5784044156689205,2.377935907314295,2.5965468893757446,2.757098881812341,2.5947209243457725,2.5374358820716396,2.622856394542053,2.4044157352987994,2.3234358894203426,2.707939437777389,2.4534717214375057,2.3059223513349174,2.6194055841812127,2.4886301552153185,2.598094938189519,2.439020016178616,2.3254806682649574,2.3250794529294323,2.5199578253358137,2.319666720679582,2.3593569356234227,2.7583748951581826,2.372774749677505,2.5605285104540707,2.4210420689246925,2.7152954843851305,2.7423170487299595,2.5757399956584157,2.700511915667125,2.5484871301116714,2.4814178919332868,2.5807789502218954,2.708684444134038,2.3663269998951204,2.533625064307505,2.482839666876586,2.340599716383284,2.542794634546124,2.3895347535863922,2.446476020327554,2.305700131091117,2.417662621458274,2.454351055577293,2.3688606231550704,2.6221902446061356,2.365079102851977,2.310062825769619,2.3568267068565936,2.3907405829356265,2.5256016131682153,2.484374752795545,2.649281060120663,2.3119897343738947,2.3422027196811968,2.3780056921860147,2.534760549577606,2.523865346669014,2.575611258611523,2.3217091576331,2.4955436198641334,2.3258758899794176,2.557866362043959,2.3457578195363977,2.759888967449421,2.338216037713649,2.4928310451372067,2.7085697865352443,2.323365260892735,2.640738363566228,2.657239648662599,2.3759386916924496,2.673736249799112,2.5285017278530444,2.3869982449183604,2.442953045394559,2.6453401978390207,2.38773672226893,2.3800049179372973,2.5488925022562556,2.356107954747467,2.320597194604353,2.4849454141951433,2.417470100707527,2.3141066175250447,2.5653146204027797,2.6083928181093543,2.7479871366266333,2.383626550140277,2.3670324757875987,2.327446836271006,2.5411627961848837,2.662219342823206,2.666398375373771,2.681883724805449,2.629543309625303,2.4185526310264205,2.476285390713377,2.5364049719558177,2.7352029102038102,2.5675812900855792,2.3490458580021145,2.4911194830093675,2.3170713600537693,2.4228031318703644,2.5142512523393137,2.526793270573622,2.734151810318554,2.421363784164089,2.624341755640656,2.4297291255079556,2.6440625714219,2.4523528274854938,2.4527908838045134,2.4003106643739716,2.450381729363595,2.31766848317315,2.464613120022393,2.4819019911211573,2.4282795094695624,2.4881748851271084,2.3252088187681452,2.44659484707824,2.432783184951623,2.6163504121053074,2.65264610822867,2.4751065121381033,2.325338241202016,2.4377940940994045,2.6904219575512234,2.5589728010620347,2.4141848903877636,2.720578716068041,2.3463857305402325,2.5458475481817797,2.7493838202947405,2.333208247549237,2.3234230461299656,2.3708613376179004,2.7290538379434555,2.5534242288091815,2.4504492150727875,2.4074274994660763,2.4982633338080222,2.5598913546204116,2.479353256671717,2.4214985301640946,2.513978331086087,2.576364537749681,2.3619327906256804,2.6040911284043253,2.4028726152088407,2.6895285970424667,2.4729116455915543,2.433186483247034,2.3963026751260754,2.4001134642550266,2.472603119656324,2.3828566508982294,2.4098196000725527,2.5368321195419075,2.741098606108444,2.710361529098342,2.5145240907160367,2.3689404357308534,2.5463784407710084,2.7108342223314357,2.6242033136213943,2.6330484578517366,2.487744335713011,2.3397066977886856,2.469809307562279,2.7062535644457983,2.6814166287222347,2.428181773930528,2.3854914204879676,2.358235033176434,2.591677957352881,2.582090180382601,2.4265717650839322,2.469920166217904,2.4221803808585576,2.5313669473849645,2.3682489809988367,2.537947151939016,2.4642474374105827,2.731711239207422,2.6881886092045084,2.3504178162042537,2.3932706141095474,2.328590780637849,2.5993216135011985,2.322909959007553,2.7305783610302425,2.412656239794646,2.413277143003906,2.7171081587004973,2.5305167831748796,2.5047642875114726,2.3201790708765904,2.392409678042733,2.3245045235485127,2.5400367848520173,2.4074782597394653,2.4603009656221966,2.5077025229908445,2.484614534930531,2.4034142804655105,2.515541862384155,2.628454564442771,2.3710221174756065,2.307431502671738,2.352109163536379,2.669899950009505,2.600455112819097,2.583662884570279,2.7183673928244843,2.4123206635571126,2.6329878892241343,2.3681027583284107,2.452209452451272,2.3893228499771184,2.715096906649943,2.7089711278441544,2.3805232094722406,2.6980792520543915,2.4879265033427984,2.5669049862722355,2.465034132249265,2.5235084149808285,2.5383286385641313,2.358317753481863,2.3426780530115043,2.668302184122636,2.374688137117732,2.421079464540696,2.419765350519153,2.44697365732649,2.7007715644451333,2.4664204864854202,2.6737487428947406,2.6881229324746267,2.4380420535586063,2.6081414573264396,2.3089406531578143,2.399967462316665,2.6480011910189574,2.490334149165268,2.369093440255994,2.4318190519039495,2.4207206134465866,2.363946057202501,2.3743375845899806,2.6608248540276795,2.4099574281801743,2.430291625198221,2.6421823227246386,2.3366218538867325,2.3920785028502443,2.3166066842847775,2.7573354778502304,2.518905948349042,2.4903176136486653,2.602761301235968,2.642554299481427,2.313568380332498,2.41403099234019,2.6087813180946853,2.6562526288674917,2.370667246921273,2.6247228111314267,2.4230058675628596,2.464784531400277,2.3800469245581155,2.433701654473058,2.52416770753164,2.741041998932972,2.3541959884407655,2.643249239685077,2.3174232659780913,2.7209055619125415,2.493311086062024,2.428076509290315,2.479702734833852,2.4234716601677784,2.337372002531981,2.7042702819770024,2.3313829795943275,2.68258571435203,2.562477191093872,2.3905503770635534,2.5582508407556173,2.3530683320853294,2.4597725340708902,2.3178005728160316,2.4179664397022327,2.6440386684140527,2.4386662558169525,2.3508466225580995,2.616991048912982,2.319451901769395,2.4598337769445697,2.3803410532204055,2.7145858949283355,2.379766932842945,2.675341504834615,2.7041436388898172,2.4410234220708813,2.6213987148877766,2.558344611286893,2.5194589676093657,2.7085554551620215,2.5094503605984944,2.6927739681720544,2.322980433457147,2.3682955081320927,2.6954346657000254,2.6278543628014055,2.4110975364059337,2.3843345631125907,2.363124327483021,2.4268276676265663,2.4201829703088578,2.3072338751116885,2.466963371265477,2.551963228200316,2.749874250662433,2.3295726889229114,2.695685795654366,2.7393880715638974,2.436062285271807,2.351999754562167,2.375218989640595,2.6894234946377478,2.3972524124332213,2.4996407436939956,2.6309391837691023,2.7027306721009925,2.3098350379304406,2.5780951733475965,2.3697659573341228,2.3499419240157167,2.748346745693188,2.3646037835324893,2.403231330407116
0.151155,2.492368540777251,0.0004585266012618249,2.460737566427689,2.7604102508898083,2.361969299256111,2.5185065791515,2.490267521777256,2.5849987776878485,2.422511725342493,2.5178283953476086,2.601133067410405,2.3848508101132957,2.345408546445528,2.3936559001932927,2.4931379189839467,2.7096346337801056,2.6048703871873493,2.460572730796421,2.732619114520338,2.3762205929405487,2.5019503883975003,2.646234734205054,2.5171915384568084,2.4217721986749745,2.545074618203446,2.5478155888036587,2.5726989052349247,2.608982354962109,2.6087169329388096,2.469552805207051,2.5549621761273262,2.6803714334228848,2.5509038974520353,2.435553485540381,2.72134451716081,2.4892631761713226,2.6248269178977313,2.5129756064043045,2.4030400200554842,2.701616728128878,2.507526243434927,2.691319358235206,2.4255903161570527,2.7145479260687435,2.4514435233535603,2.669110503097125,2.519364194339205,2.577654502058101,2.4151768070065587,2.5018198568902053,2.614253453550628,2.527739013771431,2.508683538515485,2.403407187034217,2.608726753517375,2.627061985097166,2.4501519890338286,2.716388763673117,2.6852089503640064,2.5551033808739483,2.6400832383861963,2.4425670665111623,2.35095133954587,2.41892590679954,2.59145739788372,2.570965274803923,2.56705858463312,2.6655646380419165,2.733150280805827,2.422799637086358,2.699456544524862,2.719892927917962,2.513112554724428,2.408502038317087,2.5582526296732735,2.684687823129369,2.4737896265715325,2.387642540047681,2.628513729426939,2.6587477195377303,2.439471388868855,2.496153795951524,2.773264329660823,2.4420866500905767,2.689525883493779,2.771335139710293,2.7401857611774436,2.596460257922449,2.409580935355565,2.475045343465912,2.5668030604639935,2.501664853248145,2.7069152098490097,2.69567226623251,2.6830945070505328,2.5803919843057854,2.6049750686483546,2.566365602408173,2.770131066526396,2.4945601164700117,2.4998615462810228,2.5462486737215575,2.415609658903748,2.5311816601543007,2.427629891241967,2.528383810054228,2.6171144971379356,2.7224879466746432,2.4873518082614843,2.376254169105543,2.4354958615650273,2.744758300669712,2.639943305593119,2.503729393561816,2.607719309584118,2.487262569271734,2.505240069592188,2.4454604838731844,2.684034291139444,2.6714702816913234,2.3478254575454423,2.3883843482632283,2.6953316124312043,2.417485543714907,2.373740483681364,2.4417324589954794,2.603498233679635,2.356527013085533,2.3841926035763468,2.506073152323581,2.3807111261786997,2.508357786495376,2.3831632259712388,2.73230973595366,2.436448187890616,2.455932572258875,2.517038487826031,2.517312397964767,2.501044837044656,2.6781930977298622,2.55284167337269,2.6464319372485843,2.365535713032776,2.7154378751137123,2.444393284039928,2.4049539632250365,2.3742470137624414,2.7145825392774037,2.4917664301284,2.6209104401636516,2.577373864382309,2.395304167809795,2.3948925596539303,2.403153533392332,2.6200709648061453,2.3671716921490598,2.629804766152922,2.474205241913344,2.6823446466520626,2.6452354060447716,2.6590845310736193,2.5580054134658665,2.350222565241915,2.4182747170257994,2.386287642183526,2.3694035122704062,2.4962358680743906,2.6672398104549835,2.577869652448252,2.745907211482514,2.3950252466438435,2.501966705035873,2.5203135629685,2.404807380283337,2.3634314370966574,2.653612607542639,2.6267244851481015,2.346451385493373,2.7390409805053006,2.4120252020882256,2.5071998683910506,2.5152041680668358,2.628971611894974,2.433844235362553,2.5038518493847235,2.7071935522972943,2.759308504740694,2.7130990384168316,2.374766635510789,2.3847710037872933,2.682190525143425,2.7122642357539823,2.59304151090626,2.6559361080953203,2.365568712234216,2.417698367595191,2.504006969349081,2.44983367655424,2.551364043104222,2.6849538821327306,2.522312627560237,2.5036804130703993,2.347586500231774,2.3807508719056543,2.4077535661420884,2.540748190985226,2.597547622542601,2.6680180979892874,2.3743820282254156,2.4265834318224564,2.4777171331955277,2.4420866500905767,2.44878230779137,2.7122870599542157,2.615570531463164,2.6216905480236825,2.479713014618336,2.536359015402338,2.71773799537104,2.470474459474067,2.5276971820787932,2.5560825635997215,2.3818901991366244,2.6474879628985937,2.3589423755809213,2.3655093169042742,2.759075619669315,2.4653309914126207,2.693703150052217,2.681005135316981,2.6572242568050126,2.406552955957731,2.4306621668286086,2.6322786505967146,2.448427526810464,2.7347409558392957,2.536257662832279,2.3629331025370908,2.398877451016125,2.446209074871223,2.4995757639755647,2.732331824484211,2.5466153246765844,2.4628769711641616,2.5808018299825015,2.6803278105165056,2.441077031381789,2.5168291144578157,2.388906521388596,2.5940260488784737,2.5873577991186503,2.417142156734185,2.6213412822078284,2.3855226688819986,2.3668594378539303,2.382871301840135,2.362461093554597,2.486516909858909,2.7458451903896015,2.4813893127839104,2.4223678436591456,2.6932182707436216,2.6396955090523213,2.35420097263388,2.6953096298019132,2.516676154091204,2.6746975555925903,2.417231450829943,2.415808961933034,2.6670714165099443,2.488977883481835,2.454959289096968,2.34924897858021,2.4329435537247437,2.7111831732204545,2.5434768865262423,2.5649491407631677,2.556796845701467,2.4278117595847277,2.341379708675885,2.6540177909425053,2.416221353166275,2.454466307816688,2.571854280318657,2.6843775695399885,2.592897224759447,2.5600490401311027,2.4990938053630947,2.6676606148957305,2.7409765325192157,2.5767565121764484,2.4832282087232875,2.6173687882959693,2.62699865749829,2.387251112247656,2.4566377224418967,2.4763517970387077,2.548246337638258,2.376918123504435,2.4629872800638335,2.4281969399203147,2.548343131192838,2.4195011470554477,2.6793166498911365,2.7755906080158885,2.5115150170301983,2.5592338665065197,2.3432183843397354,2.6767888585615536,2.670222571679834,2.7241603927680003,2.4714927760801366,2.4047940539543835,2.499918692910951,2.6719841369755883,2.4369979881192676,2.500645050400292,2.7463918756245578,2.4247050446444165,2.6595584832846377,2.5793001279980063,2.582933985776258,2.395769872775458,2.567945677491445,2.4199801774239087,2.470204205226228,2.364639746806119,2.3697057407005078,2.517788062426228,2.4234379743941745,2.4382973072464935,2.5778228814417044,2.346973492902923,2.7402210263170907,2.684510514251469,2.694913836605047,2.4040408866035357,2.432109813828301,2.3816119537748794,2.3522833168778567,2.471445010142088,2.378187668006728,2.5444339984029503,2.3415204935649365,2.419008114248036,2.587249471994092,2.4989875712510203,2.556655754866841,2.6968251206650464,2.6453710402858635,2.5960136863912155,2.432116929153705,2.5381683544275537,2.537567610264988,2.493565363938136,2.43664338592362,2.6931741731522307,2.5370011452248558,2.4213753949014154,2.379338547981198,2.567177304884592,2.37226741875687,2.489426300240898,2.4356975976225956,2.676554151035598,2.3828912018169066,2.7118196990493297,2.4002812262523467,2.6103771188153613,2.743461789104335,2.5088951585435044,2.6590318916233575,2.3851235182211505,2.5630109262782548,2.696616610096148,2.3975347214960254,2.4691558729029826,2.66537476879001,2.61067564416309,2.6729707065580053,2.3487825608115225,2.4240776431729727,2.3806183819322917,2.590882325468523,2.5000493027341126,2.5631366320805666,2.527045275688217,2.7534769872764695,2.369598246108432,2.582536876646296,2.518167343089031,2.36479764765236,2.6070684638134405,2.5576612269998202,2.7539150168868534,2.5235694900230246,2.517151257969017,2.488009535971656,2.5923746311831852,2.5823981729503065,2.602419126526165,2.4978260910544523,2.492628456995497,2.6474466213052095,2.3519366608869205,2.5762702502467154,2.5302393460663506,2.6882947585657564,2.410975123754727,2.4348915272560814,2.686474125212569,2.6211462979888,2.469473403064274,2.744733707140864,2.410374596967389,2.3691418414171794,2.586299512389538,2.7706148950956555,2.502660220682088,2.538939154254004,2.7586585362644183,2.3461293352459083,2.3826590701521697,2.4329792396085463,2.3631429010080116,2.371092746160023,2.6553928661898234,2.5729219569874093,2.4831717290657784,2.35976058802501,2.437258804752564,2.4535214580827858,2.357838067672287,2.7194505349905116,2.4562810430032114,2.4948806743784773,2.398286357935451,2.4051738192816217,2.6325380501094804,2.602129443738568,2.4638387741514847,2.428842612774348,2.622555520305474,2.5778602983092487,2.5521427847214913,2.5550592563174552,2.6329708120468704,2.6045758386081936,2.4031001182738145,2.5363505690240506,2.4362531276673405,2.5138451059649385,2.462750924422418,2.5335744432264757,2.7461431341344387,2.77380085918234,2.4317258607189474,2.560066783950745,2.5313668666869953,2.7725540793764267,2.71872824781314,2.424346339256598,2.535464027667509,2.460086405951079,2.405247101031545,2.3765360474825896,2.6394042706501897,2.399972386999344,2.579795042637157,2.5457869266875512,2.596095658965631,2.4962769007117296,2.5802335070509805,2.562177628125915,2.5488981056897586,2.3532865003276338,2.576438552442671,2.3826391765914763,2.501828015024394,2.4717316550841915,2.34625169378735,2.5513286450518087,2.345575801758753,2.3979238299951637,2.5935379363271793,2.651159756815687,2.701781374974882,2.611264384647157,2.4285616765308227,2.6864186148804787,2.4027193813585264,2.383900236939939,2.5914304317053536,2.427909746604728,2.633144056493227,2.5672138447797876,2.5747009707527155,2.740033098953879,2.6935929811748593,2.7778502842434905,2.5580760365466535,2.5210868261657278
0.167109,2.5037258850559145,0.00047469276494874473,2.4415166460666615,2.6768382454327972,2.582127033957766,2.444994389900396,2.565638243799498,2.616091477539345,2.6624961419089423,2.683449323105135,2.4960866661813563,2.3793938850119845,2.4435537501418203,2.6064776376852974,2.6757955055130287,2.70574831215715,2.770874510258852,2.491561559050188,2.494467307077252,2.720224386825547,2.5310253703170518,2.813047806789268,2.4116241087473025,2.778666006305028,2.3958404087635157,2.8019000922231037,2.6454911841029882,2.592393778522677,2.704185885917642,2.4950702633376984,2.6120773837084346,2.4881274427933966,2.4507127185147426,2.6351073604847497,2.592258290628051,2.397664604328223,2.735218060477674,2.7724305378147998,2.5612599084344847,2.4395427232347586,2.4050735607783214,2.3991486925259236,2.6093049957688583,2.6562796531576156,2.52975398323462,2.638110230497289,2.5131771571697543,2.454891225112043,2.5542565963274844,2.5338764085725316,2.545020513264643,2.812113796368362,2.5043757931745043,2.406868481855597,2.5019359023715357,2.780348807011618,2.4999372292461577,2.6041306184598234,2.421139548413479,2.392759552641876,2.434956816369731,2.4946341158806944,2.4868617663135484,2.4830918556318076,2.667889883445848,2.523537365801395,2.597077391479791,2.4371453791024225,2.6668266772865676,2.6597344876947147,2.4662341750518815,2.42731491588678,2.6898476247161205,2.423534969010601,2.371312220458449,2.62575918442496,2.7625298659826405,2.7253356757609435,2.690253520303768,2.643242932955795,2.6171948700451986,2.4358130581042094,2.454192325154627,2.6973929403307912,2.3742774494148673,2.6325639682141375,2.4609378431133684,2.5890726082395283,2.48395972110096,2.415950839255601,2.5603378560562975,2.4086148782611976,2.3877651379535747,2.673559201945718,2.6087353232798596,2.5238621328009274,2.426232417868985,2.538941572497811,2.526440363724171,2.3806941770199077,2.579727421233678,2.42584856415909,2.5249414071860308,2.715953347149603,2.6362795763971056,2.5947841649275305,2.6753324219152317,2.588584994985457,2.7274053062089,2.614987152454849,2.3728144670037175,2.43270750507886,2.492974012059776,2.5875548250133855,2.5034718386287165,2.697607774017847,2.63632848489054,2.5212768585751597,2.7152381698438313,2.448596849231853,2.5395159366247664,2.49086025299971,2.7290684447302866,2.567805727228723,2.7567369703933515,2.632535001466724,2.4011797886342343,2.5660591413176985,2.6919859019128722,2.6910337564656817,2.4621566788983187,2.708439908266982,2.77052938997174,2.5833149522150594,2.4616842954572955,2.426465457337573,2.5949748586625305,2.651280181203668,2.644398546001686,2.7497104111787753,2.468648492562048,2.5014938413488377,2.403882695790179,2.5942579262581345,2.4515929180809257,2.5413997818416347,2.4845261495565047,2.3883867632634113,2.4123100539402222,2.635351280564089,2.451435883447791,2.6663920773049727,2.625055338296642,2.6938716415198622,2.7954322458943905,2.403659648857088,2.642753712413913,2.4713082835087774,2.788180013636373,2.3880560694321713,2.7858034536112806,2.5013567773625507,2.7170111061267312,2.4161450879541806,2.7871694768140762,2.520195881050809,2.696726934636399,2.4497591255146323,2.7599106062787557,2.3981056466972492,2.5516027945195288,2.580134396985742,2.4744396647071527,2.6699026004644257,2.6105404387719626,2.6234480986140407,2.409743423440744,2.422321411310556,2.5669277481498316,2.664627932106805,2.4401841948872973,2.5083633688191718,2.511956239368188,2.4218929696019185,2.6727827754552393,2.3861646872896034,2.3811870116554172,2.4640932155746333,2.5629270152013945,2.7688251341042838,2.5069812032117382,2.7748089028539518,2.4365849375710584,2.513498549076055,2.7573900099387365,2.5377761068125655,2.490552638546355,2.4036393764427486,2.4779725800040837,2.3770918191742547,2.3965754916544606,2.3965287175551513,2.5282662588445346,2.5095568570368845,2.5993021009568125,2.4245400836813693,2.3957334755834925,2.6875327193139045,2.384632705668462,2.5400821651360848,2.417364976107368,2.714481914102232,2.5224931728698112,2.4084457837339515,2.6376794179224796,2.7185968160037697,2.4400152912158366,2.759104059834723,2.4908674073054335,2.720559136097902,2.596421226651526,2.6681885365773033,2.45522022834088,2.565401573792713,2.595929539353129,2.373802457059908,2.7114650440127956,2.654576575772702,2.691557848251078,2.589171912525886,2.6218144416513613,2.4178884855422007,2.7507077671011047,2.5890816362216373,2.591635336703482,2.401462063396549,2.622778353303942,2.5881604099714774,2.5862790568099427,2.5758288029797627,2.429178001548589,2.512628905617673,2.426013072507086,2.66742584542109,2.42992394270435,2.4064756124683284,2.578445072425497,2.5074670734719455,2.4116375669763648,2.412726591549283,2.718928016680144,2.38111370679743,2.699722608380499,2.5702861626360263,2.678918122571302,2.481276852302194,2.5577786727523955,2.375447854445507,2.4241090468208255,2.7258268118476687,2.7686541293218365,2.4652902855583947,2.402310077517123,2.6059904184170044,2.4605405334884067,2.68161863613919,2.453843018020199,2.662662414579342,2.5016766896308438,2.482213785853904,2.5741846271312454,2.3855088474584774,2.57654624123632,2.4992123875156924,2.380434786978629,2.5584283353848356,2.6564101207518447,2.4455218500115476,2.4450079142904664,2.5591750049868587,2.575354342818726,2.7089392915513524,2.5355430306567346,2.74895480238212,2.6754249691801943,2.5819457313067034,2.4173113117796943,2.458155179046827,2.4528710694787135,2.612705925435914,2.741822852394884,2.5317927406854643,2.7177722318145325,2.817233514685998,2.4334450765674496,2.4417941403297103,2.5027681471714867,2.559422065233728,2.818611658391237,2.5109805334581363,2.483437139872788,2.4305586811845283,2.3948578599926695,2.705298490812884,2.7920097273321263,2.7716376668785894,2.576555218541454,2.8045470389561173,2.4827120420302307,2.7709032852919613,2.5767168488967016,2.4148926008039515,2.5529652080052907,2.5894788076851274,2.502645875182679,2.8098281917119317,2.5485320839118164,2.779393785376347,2.37695526487388,2.7943238830135386,2.4812140801992544,2.7571465086940536,2.721194619965364,2.691900275072294,2.788180013636373,2.7090371947279803,2.4179019161321964,2.6525765024561596,2.491468500159721,2.4460426367040755,2.417962358636261,2.51706702411806,2.614818650851371,2.3754607422597553,2.5896412568789606,2.7982014335024132,2.5628398768298193,2.520511417073122,2.4291440188818023,2.5382173778712396,2.491447026620779,2.450113105924145,2.576591130165898,2.797279186507098,2.529223873670402,2.626351775636639,2.7366161205307717,2.410917078613288,2.7053734345747062,2.3730325871738973,2.412047881938307,2.3717683124527777,2.712256011168415,2.750528887534298,2.3784515126143555,2.5979255242179087,2.8077575486814097,2.4048433735677333,2.5306881053225996,2.649471196997209,2.530786747921661,2.6971781003903534,2.3974441058559246,2.549644451736377,2.473277029608208,2.605081343565924,2.788636348315193,2.7715368092648895,2.5933883074314683,2.506834789571979,2.514024140724209,2.5423449028778142,2.4587311519769606,2.3894991048953447,2.4498952419113533,2.5224773653353303,2.49528890206425,2.6255431499103508,2.545942329911107,2.476096949263615,2.6870106448117936,2.3778681022466777,2.4850371649639866,2.411213471220136,2.4568590263822467,2.454438955493597,2.51007741283427,2.46922294861871,2.5533545474154304,2.529248299456294,2.6394985657714747,2.4272806855353872,2.509052601994732,2.42765707025598,2.5196280518686116,2.388936036276683,2.7035229849593807,2.805859960581357,2.566760998617176,2.808334504077371,2.387692412580562,2.5289391989392973,2.400810437024987,2.7687396084757587,2.7587157062436027,2.7643597032036076,2.385886571804283,2.4251221545088377,2.720296060816254,2.4174790296634523,2.4930674423899553,2.3945169447565564,2.4292255666193414,2.4066043156066117,2.5227461420578936,2.7953396104544415,2.6121732700519606,2.508293747735899,2.5750860876842765,2.6939359897827093,2.6406281834389,2.7862526785082466,2.531223097539452,2.535584711651579,2.3769747648640105,2.4148792035646265,2.7822299179148477,2.4381698085455765,2.596867723069055,2.477834873464766,2.704731328884187,2.457393962712105,2.785687715683346,2.383794499931151,2.376183750082894,2.4161517865667106,2.691194160719124,2.6842769868806746,2.5647795724294475,2.395793625853232,2.4524675546258585,2.558563755975186,2.7021969377365074,2.5709388880639277,2.461780149984105,2.419840716944565,2.509362823995241,2.5583015132593285,2.5853097849149282,2.518855432126296,2.3716077511459313,2.7194499961248026,2.654833946340662,2.693410591028444,2.7502860299795233,2.37257066147357,2.521955899708484,2.818803805062996,2.4010588736424925,2.5872564034924954,2.6291433072871695,2.4986934884522998,2.431485870362833,2.5389748670988777,2.378025186379856,2.573641432430643,2.443526687500144,2.7914517405302184,2.492349583407682,2.400964853187766,2.648028062185451,2.4670480865171798,2.7089827958335064,2.503272866195738,2.4341016488922147,2.4990166408715777,2.438680420143224,2.5154539109478438,2.7910009614612408,2.381713797406764,2.489622705957151,2.5065883172786663,2.5510355878087543,2.4669660120035592,2.383034770894161,2.4563035379681484,2.7381845936198252,2.620120336285456,2.7820017274768847,2.6913866830879387,2.4941198207285584,2.50447546992871,2.50388532984016,2.4416858468800684,2.5114017305584038,2.6441508016826303,2.6574688948609686,2.7370236768398173,2.4897371630985967,2.6588221257072955,2.635653972613215,2.7146990835012574
0.189483,2.5245549582896625,0.0004016783520542813,2.7267257835181904,2.576620377276599,2.439113197752692,2.5464221716557622,2.642270987356853,2.5400838687295177,2.7176258992238584,2.5157772285833486,2.748376214043077,2.481384749691587,2.614932318839584,2.6144455506067246,2.7340435476111433,2.6539094304160584,2.412225120794662,2.4035571906382653,2.633874067857893,2.413155014663255,2.4321676485135404,2.5436333190644027,2.6909748492204963,2.489128349022969,2.3940573971325283,2.5080352348694355,2.718398024284068,2.4546279379969587,2.510654830416251,2.4046923139795853,2.4978362585508442,2.4781442302622025,2.4538637235722094,2.719391615956383,2.555526881863058,2.590972379530799,2.7284123374467524,2.609200400201107,2.602394054393698,2.4467687141242402,2.438593365477773,2.620347799211743,2.4030625051610963,2.5064345553787817,2.402305440733389,2.485763194501401,2.535864266966541,2.560422642270735,2.477440351648336,2.6118391663329947,2.4148939463097823,2.3886210181793524,2.6963626291585943,2.6243173962063002,2.7323199904513076,2.7662504158714656,2.543986880664123,2.4986880797771986,2.5978882629745152,2.5877822443178875,2.6546229286326035,2.547111045422665,2.45415349234562,2.4497604399872843,2.457299971845845,2.5032261909771893,2.672013368710783,2.540420183724669,2.5979115428167616,2.748717617398201,2.648223057248732,2.706598396435786,2.6065867677282633,2.5016005077255508,2.452067067367834,2.6661294562961984,2.685773178989705,2.5750067457326575,2.750591371289719,2.557143528598151,2.738785646425935,2.515150659418055,2.4683501308661833,2.460233862314259,2.467756720524532,2.731188894293317,2.4317657224450064,2.7768672296073786,2.7122298310044464,2.596037158828652,2.776062618693196,2.4112705371125385,2.765265438153011,2.6258293299300353,2.7544047270544962,2.703439529199799,2.6491618357649234,2.529709875684905,2.531423276902794,2.6843689554329053,2.5691488506370987,2.7513902872952776,2.449522721488884,2.697884025977515,2.5246397656687756,2.540894933850041,2.591901953300039,2.6940909081444655,2.704359640753075,2.744554093005083,2.5457806808406436,2.442800300788303,2.577045802544905,2.412725255681787,2.5274038437496302,2.5502850050936012,2.7191397609379053,2.7161831978808446,2.427544255319406,2.764313646855234,2.7189339996488213,2.4209642685848776,2.633230205780899,2.4655833479622316,2.5139312593681375,2.3875484914453065,2.667417468740143,2.5393958998458475,2.674722963795237,2.7827336449754574,2.5202237460419914,2.730280169878354,2.615418606571069,2.522822085176656,2.557580880048742,2.531257939772959,2.3872823470900886,2.615782904487849,2.6069474039034164,2.5361496150019494,2.47310234932082,2.4127444959045308,2.73442383514749,2.653918225159652,2.7531944546120766,2.5132814326063113,2.5526067243161865,2.5662123911235497,2.427569985732576,2.4061269315520946,2.667417468740143,2.6117174673083703,2.4666996271052533,2.3968432021978656,2.5197436960793484,2.4968985098545713,2.449284902037583,2.706802175098976,2.59457227124783,2.3892344707760884,2.5912271272558263,2.39582951444496,2.5063308246281837,2.476019035369273,2.615734355347675,2.480943818394098,2.552494745731305,2.5170854701694934,2.5437921372198824,2.388293474272104,2.7465449876823844,2.407701195552845,2.5494232178177767,2.4151955376872016,2.3920313908312996,2.617628447479028,2.5543120679180937,2.5333437526091824,2.477081504457872,2.4787375925398902,2.480757774550011,2.7408921501015047,2.4044976958390665,2.5424094185686914,2.617564263290886,2.499944709043636,2.4751642725242333,2.4931969260687024,2.408647230293122,2.4030499860964754,2.598759613051163,2.501440241522968,2.687154687971355,2.4398841398500295,2.605778090835456,2.5628025083075245,2.4891771202093262,2.557415825381933,2.495903621878571,2.548966848036076,2.705901645383196,2.7013987935794606,2.4048053620155048,2.5119670492956923,2.629099463840045,2.4194078006121447,2.4223028728633356,2.71632908706789,2.7573502217725414,2.3966626923295014,2.604979053212172,2.704894856758011,2.3866177637577546,2.622000659249456,2.578884035163039,2.749109758887372,2.4927960602342014,2.518929183536746,2.7094268088959033,2.392055936862848,2.624888290296245,2.5989469057565913,2.467473756665758,2.4686471493609714,2.450037653011152,2.615815266227652,2.5758385637000103,2.7752476549461287,2.5677638837489587,2.566931909617538,2.6956137118067134,2.647036371438661,2.3958419379507125,2.480599278847409,2.3860989249019173,2.565396144121178,2.546905361264812,2.550585861384979,2.482679748798122,2.6324679932050308,2.5170275295905458,2.4349319277488197,2.3878148195639777,2.4075490945032043,2.6641651983733894,2.3972666971906516,2.4035196060465416,2.7262733982031757,2.582743059992037,2.425206228163578,2.5535458454245914,2.4739120658197753,2.5546785299846464,2.6672309235055827,2.5381647743624236,2.448021450689391,2.568894557362955,2.763274852973645,2.6890525534575414,2.757453171964137,2.64614503778213,2.506787388165752,2.7158918461896793,2.4351276771590458,2.6441585799235297,2.417055763510311,2.4645551858195356,2.417145529913103,2.7880462083454396,2.402543128428918,2.4633528180677926,2.525838190890792,2.5931802558965393,2.665987316050893,2.6206861340111587,2.6474273133048993,2.4913291833752482,2.683139700613847,2.4648844157988106,2.5966209014932438,2.682892758732527,2.441667800204649,2.472821475961128,2.786900027466771,2.635323276944444,2.4751573834878857,2.44502968189888,2.585959202367841,2.4996643172857773,2.473410910621654,2.4862819310229143,2.4450960733259866,2.525214443257441,2.5045271708259014,2.4681140211692334,2.752609429706801,2.508049127715532,2.474544613132588,2.7562458420351974,2.628033984048177,2.446921273831761,2.5690665933785235,2.4651666482740886,2.666440367689687,2.4877096662735214,2.750819547678772,2.5696719680453124,2.4919742818544703,2.3979273918272135,2.5281032372329775,2.615013404614332,2.5033924800264824,2.3976281368189185,2.524380792194829,2.6372871731215555,2.40968543389566,2.5638578802419127,2.46163445812652,2.427615016207449,2.5864824296173157,2.442362970640285,2.627808982472323,2.540069240602798,2.5938749669094916,2.4586771936234073,2.6662449405675956,2.6775577402580972,2.431215219925832,2.520703670896315,2.646812621286659,2.5524177751730663,2.4810471689845013,2.712000209124154,2.488036074629737,2.4316620524115176,2.577202737132264,2.456557222512827,2.428877102206451,2.387233976609934,2.5241576002748025,2.4047425534831772,2.6312505413175002,2.544699286893081,2.4992081495093688,2.693247740688105,2.678807920192044,2.5327138898055757,2.692543084254596,2.4837271047472522,2.741942935781924,2.599588239526474,2.5038771073490733,2.599721460884244,2.408240515682881,2.761453544217912,2.7875318991460616,2.4631312120911844,2.685587672905473,2.6729624358888056,2.475888006620435,2.4816602968635673,2.3915531697363726,2.6947465043048546,2.6423889242053558,2.6108176101218925,2.424244327346905,2.4293994250075763,2.628787931260626,2.658126220487512,2.705430278825186,2.547302343679526,2.446065325213297,2.605530215172618,2.450057448878602,2.48214246823807,2.4068782526328154,2.426355182673724,2.5761212498737174,2.4342279227476142,2.6661294562961984,2.5769487073062027,2.768295103028762,2.592217241402979,2.7293746280907,2.707285057710823,2.64878012062946,2.457539071576148,2.744377974536338,2.540690499495954,2.7075427592564885,2.526853944534562,2.720506829079094,2.6650276288642165,2.414765605090917,2.6252816310855076,2.3947874216722873,2.4187158638872943,2.5661374649052906,2.488689683894242,2.66670684847123,2.4315778363546845,2.681177632965255,2.5120803629358615,2.621070717797523,2.4629566292759133,2.5381940992699796,2.3868834661838276,2.578439848426792,2.7328567375438406,2.41387362220281,2.7560280013359297,2.6029491746405617,2.395723930303643,2.4832240114055115,2.51321727968664,2.4105348018722035,2.4966798079085732,2.4638632579301953,2.435258223567209,2.441317206065311,2.4055787945461247,2.447809506785942,2.7829677791659266,2.4615673825666105,2.6880701447428867,2.432226019897894,2.6461614551257084,2.5331770712847734,2.7637800547329534,2.4625806588107326,2.5219963030507953,2.39901920788845,2.756117683067582,2.587842546591279,2.4803580635047338,2.6447454718090344,2.626647816298874,2.429967421859222,2.422744862987141,2.478730693831849,2.5896537042495917,2.409947071533592,2.514568800197496,2.536772057390174,2.4837615709618146,2.5066628306152134,2.660906232884274,2.5553214993416926,2.639195265501844,2.406947797443338,2.4510069104493724,2.610890518582561,2.4153687833724273,2.6334108653717587,2.6651520614122957,2.580298175259427,2.746809960466005,2.53125075360953,2.788090289828926,2.7351366019146623,2.3924919848508788,2.6402421484671463,2.578191830398075,2.596728680676819,2.5455305967944035,2.4946550023492966,2.7288328720327724,2.55097746576843,2.543047546669045,2.5970987944022164,2.5042506315226576,2.588271825013811,2.6430517471548707,2.5336919888326968,2.6094345121954867,2.541004403847097,2.634571955471063,2.774919394767964,2.5716316185235306,2.5417114141626707,2.496785635372448,2.698190043568601,2.550984457165525,2.537336350261005,2.6188988857587274,2.725976287962476,2.6214464897566407,2.4354606446500737,2.6109796426828304,2.4453881970620004,2.3936004648521614,2.589526230104456,2.7110192801919335,2.754838648100533,2.531150168290585,2.7089736676301435,2.537607587334784,2.675858544602584,2.752927303709604,2.7224326657822178,2.5425836236313066,2.687738799382803
0.2242,2.5899351507632353,0.00044592996312171863,2.8412224896452867,2.6136496779894527,2.5420169245283444,2.6577998080437446,2.5915258996588437,2.5605210591452257,2.5599922863669575,2.489096205496988,2.702803633087233,2.6081108003382583,2.746148366962929,2.7064749779941986,2.7187176317884805,2.5146489829593888,2.43820134037146,2.6590258514887197,2.497681006190282,2.8392677502805097,2.631483682782973,2.6114950783141375,2.5068549775796485,2.5242817649148113,2.6626289077695557,2.5677254583347335,2.4923562784023434,2.536934112267712,2.598739117275175,2.5010751263510227,2.846235781276091,2.489788949351059,2.757828698026516,2.656143620370443,2.6646333358947376,2.467626477205678,2.841638422498358,2.6492410263283914,2.4334885337902845,2.475915161964778,2.706415519435459,2.6885001120936196,2.5525509584784967,2.6006844951499692,2.495602212550391,2.854739399408582,2.4360515577808193,2.684166746073193,2.615531837485159,2.4458856361273456,2.794893354334837,2.5471163035616553,2.648727328826859,2.6145316189158443,2.740313225656293,2.7833059097279884,2.584652221338603,2.5931281607346937,2.6373010408861037,2.567668627374215,2.5855168898083916,2.826008412889782,2.628135376902499,2.707812514876961,2.449396114667238,2.6207833687320177,2.4891373276640594,2.7535591841518055,2.7092196313786987,2.485167877207792,2.8558837904996537,2.586699625127483,2.468489660543282,2.6572975209660283,2.5800066112490745,2.462295816960477,2.449146210141895,2.671067964358399,2.440582604386399,2.6676096336656436,2.6458995533579603,2.7225980992445384,2.698903616057237,2.610103925083992,2.4679318614956065,2.6153115035745222,2.8207364785666136,2.76025420603985,2.7515578591682104,2.643285375451897,2.7892805805473198,2.479675040733394,2.7166066169649543,2.607339039247832,2.6727794202858473,2.8196203063964527,2.699023052264064,2.4696920557511177,2.5153241120909917,2.6159385107814526,2.5897859647952033,2.522519485153101,2.8213817739401703,2.4377419346386553,2.6955744552296794,2.743555453275747,2.5311387863373525,2.597609638337381,2.685475200900247,2.62235957013265,2.5492101117716555,2.853479937414418,2.7783496622742025,2.6019671433758997,2.5862912064153036,2.5465662218313363,2.4293829317445774,2.5362256058517456,2.8083007322999296,2.555238974878201,2.5364333704923077,2.5301402031548528,2.5634303174632116,2.710003130411376,2.678858366685195,2.4841847014012646,2.8353455475212375,2.7566769268439737,2.4590175966275623,2.712180626288266,2.4840153759701424,2.620152944141669,2.622501818319117,2.8235108252290475,2.662013061626637,2.5854420126761646,2.7365229578602235,2.4526406433619794,2.592908626034381,2.54810742557817,2.638993651384164,2.526416716673653,2.565594042808916,2.5208541975697045,2.4904827692806037,2.486752293062255,2.553010148443958,2.501082129264825,2.7669312350942765,2.445682190515528,2.4536955150140396,2.4706113145411375,2.5836311248901147,2.450231106033234,2.4444502124067338,2.7451721899192,2.6853885294236592,2.8517827934528452,2.44298124211214,2.6180874899604536,2.852070864539652,2.4816622079719286,2.672144349911584,2.448179370720521,2.8554935442793044,2.7914211414127488,2.538301455933423,2.744338366365375,2.7631167020346616,2.47346635715074,2.75072819178258,2.572493494147114,2.8182266075772446,2.7461381989552742,2.7575284863862333,2.43910993259318,2.661114659740488,2.470686885943315,2.5253978400560775,2.493337073168403,2.6409618812057825,2.463211550274019,2.5282547296872915,2.7602243250054905,2.5192971227136356,2.525251635687046,2.561170694686611,2.7930233858096756,2.7016403782758607,2.6338482346382963,2.496102137198776,2.6985055313562603,2.841823522124879,2.623663298636941,2.5730991093451925,2.765564740335772,2.6388535813087817,2.6869413161722218,2.6751228684350465,2.688752499546405,2.4614097659971845,2.485697615347047,2.603826661264672,2.5523689425187275,2.4899262555224007,2.4378503294821945,2.8514351315067663,2.769080643112668,2.799919102446501,2.813812262028087,2.605345702662007,2.621261871734322,2.767733317904521,2.624930592667048,2.4727852720229313,2.664199902062231,2.6272444500744387,2.5202865923984312,2.576973462819926,2.832672733991843,2.7078422356826164,2.4750936852721463,2.43191177506482,2.8157994672431035,2.504050945822491,2.727003178279741,2.6918951547447993,2.8554935442793044,2.6336692184033605,2.7845688648239424,2.717842970333794,2.774657062755522,2.6019926230499912,2.653059453043712,2.8311086301459354,2.674425889778767,2.8510879248930867,2.6294034470101417,2.619664792136689,2.5670438492483414,2.63270045284396,2.822607715489721,2.573361157605262,2.5995716015052364,2.5464876708526343,2.4415651990578264,2.517189379999508,2.7514262820893314,2.4965260101582283,2.5947602641244334,2.634164077232542,2.494714495235743,2.5150255641295387,2.7555928788005626,2.731691980062075,2.531409950047305,2.6257548812414204,2.7544360410582573,2.73779277050691,2.5957345742695215,2.7057514378596963,2.4412285960279196,2.6662694521311656,2.6514437126704533,2.83430077367812,2.5688957555042276,2.464350743993633,2.7660202758270587,2.819191416371302,2.6175719694524244,2.6375184172959782,2.6390286811179298,2.5819988319236975,2.7526910463381715,2.525193180972004,2.516669118478632,2.661274530990464,2.7582586975910766,2.6622092205994083,2.5932041731177393,2.583274522695618,2.8256009382133938,2.487761962303113,2.856703174302238,2.476993686523873,2.769992912861168,2.6096119737664907,2.5928157715745286,2.5557078759567724,2.628810647035104,2.643834363812069,2.574164268532434,2.566760080098809,2.524631326262146,2.702813570875365,2.5096172854630767,2.469103707263989,2.7708466243663588,2.5617728900254493,2.70546391462191,2.5812625502060857,2.789604966042685,2.625671646925862,2.645207974710088,2.5694247564428228,2.66808060777215,2.606202510316461,2.6395459104369516,2.4426818099109213,2.744165507914122,2.601024296304945,2.4514202273416927,2.5916943306786067,2.5324527779457733,2.793611548346318,2.5188247394057117,2.680297447112171,2.4691993846908,2.543407353035807,2.4815811349393413,2.62751080590801,2.6361227242262695,2.7030719234386744,2.675247095947417,2.795537512272912,2.8467303662763226,2.5611064993004913,2.850180101411545,2.4852357568941597,2.672390595858913,2.513960191293097,2.428958180843023,2.6950296217067757,2.699739717299027,2.760144634843038,2.677659706724328,2.5646645505622834,2.695059322083559,2.7694970051674725,2.6982965667102197,2.477198059056747,2.4752581329146053,2.7969426286435515,2.632420950029895,2.449527633779813,2.573836362352504,2.728791801228724,2.57566622661441,2.8060045987324074,2.438956125128612,2.6705695421145754,2.4389176888327864,2.6952375683111556,2.443646322682197,2.7546575479332422,2.757828698026516,2.497722794265256,2.4502639708459855,2.6125554610434247,2.776033884195314,2.5104521121995003,2.8156934740522312,2.8272974637971156,2.791199950757758,2.538812616333634,2.7693383713174295,2.8552013146412394,2.6270696809434084,2.7689617116189242,2.6570948924534084,2.592393902073648,2.6529094656612697,2.8362747512585718,2.6543817708919746,2.500319268252498,2.5324300519021845,2.570272097523272,2.485283278735635,2.6804893586517142,2.7598556687234646,2.508330715749006,2.7253665710615356,2.8007488236534908,2.7476528987188513,2.59359283458674,2.813492645313798,2.84791128874987,2.558624584333508,2.5695876174315386,2.5146418793229324,2.5195621741860212,2.557427506950275,2.8289246024269654,2.5141518645097904,2.6189653230750034,2.506650368839376,2.5558032872378207,2.468367075353904,2.6602280982805966,2.5099638872281624,2.6470256498360767,2.618349302835531,2.6443039001028255,2.824217046837862,2.465725370242385,2.639914690708632,2.657605919330841,2.757908724917162,2.7614582355620336,2.5381466926536302,2.4747165585277293,2.7061974899332695,2.47661866235759,2.8308174956361927,2.7409533786210005,2.693813854638362,2.769982991824068,2.433878829665,2.491728697546336,2.6661506993198554,2.8433210654540586,2.847662904783389,2.7955870274322048,2.5040298462840567,2.438597627325844,2.6499580684049806,2.6857352987072787,2.7971008999725946,2.4729504254896386,2.4986777398453075,2.5404198629972377,2.6534384772396002,2.471016801997338,2.4634361723395815,2.817173950151708,2.6956240186188047,2.49948747938971,2.4785505319702037,2.6728743460195408,2.589509154933031,2.4953732202523127,2.7698738688557394,2.4577064666728408,2.6458552184599795,2.768416748486848,2.7000283737908486,2.4491790935343003,2.603656888164076,2.6546990006011137,2.8307205966720708,2.7206174398539407,2.7167482231165208,2.6723337467955,2.726231354160143,2.632387098375618,2.826290915334316,2.542836733468216,2.646325175074472,2.6981373732393354,2.8512914050173195,2.4355260897935693,2.7100725922174522,2.550874847975747,2.5139459948300398,2.4609447903946653,2.6054899314628357,2.7536398735276273,2.634215347407725,2.448455613044459,2.5821643834853405,2.5058182671921565,2.5344465863796617,2.7889151266120527,2.543211876670196,2.559160076147209,2.655394962900751,2.7442671889002144,2.4325896105065494,2.754768266386133,2.771791068067918,2.8443710488620884,2.764197557097872,2.7176906746506493,2.7511934295627065,2.768555446613884,2.712539632427726,2.541478835177072,2.6807484498739127,2.4437507825037206,2.748526635140304,2.574262668425462,2.563567318615462,2.5029826668530553,2.6398971193454055,2.780049497590546,2.7469820587140203,2.504761635130707,2.7798352757951137,2.4306398744958564,2.7265298372517304,2.5028281799470102,2.8537457996781646
0.298933,2.5958655366986614,0.00036153604623814886,2.5161704753698175,2.710255462053408,2.6852309696597696,2.6238291251271355,2.4794871445605167,2.5867753161894025,2.6718264241365226,2.8131327713809324,2.4763013126622164,2.660312912321179,2.567535240705785,2.5064197000568793,2.4992838688192203,2.7684147645569395,2.4757472155447573,2.6841223187540644,2.622706878895374,2.68113604356025,2.654346769645492,2.5754921763055525,2.5016405219600184,2.6706178441971242,2.526518828106827,2.5163067641617687,2.760703360822757,2.623013921893389,2.666687186766858,2.5129281675705153,2.6183685375345402,2.6965855024146954,2.582633976048363,2.6229888525867837,2.7375334581583344,2.540758206304231,2.579018306383862,2.7247126114717615,2.8014578446555296,2.6851074246753477,2.742538712317714,2.785670976751329,2.652067672591679,2.780768555187004,2.5512609582608743,2.7597220466689523,2.73994197022868,2.634488302432548,2.475246276776341,2.4758061561109357,2.5105876150901345,2.4887694874172737,2.693126369865569,2.676610553626941,2.5655824333815387,2.6531427380256662,2.6096940507843462,2.6070345414622897,2.760812796205042,2.793915423110615,2.667281159208252,2.5679781320043285,2.629674180044484,2.7432107641677117,2.4785367552657633,2.4733023885168954,2.6664937064437666,2.643279524915392,2.5714823321812332,2.6812838682110565,2.759307753861232,2.6352059507853336,2.472307424656751,2.4947829461254436,2.7629865655232266,2.746475889594391,2.6974486465455976,2.5443565053308315,2.6750047272328032,2.655587851255969,2.5589568849182154,2.6830066840585496,2.816657862968555,2.5982877315789166,2.8247963821579307,2.620242845202534,2.8202652864132673,2.578201519967128,2.5447743679881873,2.7057253133485855,2.7377797958945624,2.564381412093306,2.5863346372029854,2.4961708957255273,2.587617601386898,2.680248430146157,2.62448823565218,2.6543068023586778,2.738898911182196,2.8206262776482918,2.737033816137017,2.771241682975963,2.488113666313967,2.587215160588465,2.542573727142254,2.7070687477491404,2.5689744113187154,2.549049636996089,2.5293530745676716,2.611699673002001,2.5698382280248477,2.642957411088565,2.8141849762160986,2.627638317057736,2.6555744833677646,2.5403728312713763,2.4672160684591464,2.5889053438727148,2.6689412511592745,2.5199345887100018,2.496935239574221,2.641000921075526,2.578700319753644,2.526398967126726,2.8000761841314032,2.678977725727225,2.7175042459035077,2.7061494120314102,2.5834704905948995,2.70039278061539,2.5028428535793523,2.7942798221990515,2.61680829915065,2.539437242811518,2.478507248128956,2.4866489809036016,2.654579992331561,2.7808696996870648,2.500630405265759,2.5320465812022466,2.6977138833339787,2.5360185414518046,2.534741192025419,2.682215655277035,2.6375758311402144,2.7385560823112227,2.588990117163379,2.8006179035368954,2.518362563269642,2.532284290627535,2.7498183930605236,2.4674693480603307,2.7459710883904975,2.6736350214645754,2.736494079096256,2.68347042775341,2.7461061691816844,2.706912017181352,2.564488479007245,2.7839435410148923,2.6195817643804733,2.7938493267852786,2.551572381824435,2.685889433532324,2.5632900506922502,2.504508739527412,2.539312803892506,2.6553940680658905,2.6004103436531087,2.6321650211128436,2.559910951831107,2.6410730517918077,2.482448573128231,2.7581407333409476,2.652830605859583,2.795202681954628,2.684620666939402,2.7437255391591973,2.68327711814947,2.548502887832705,2.6677434592748233,2.6707404550493794,2.6030272389825746,2.5574798388144337,2.77303403749313,2.644996760973876,2.7223586356577743,2.562929788448386,2.752655625994559,2.5651741829017203,2.7158243220478497,2.4712774356348985,2.476218779572331,2.607763250162991,2.6762238129756812,2.566159420807947,2.6930097219824316,2.52777563299778,2.5193038251270186,2.5260647254067936,2.5773600067877442,2.4710302700509708,2.531764249034399,2.662658243678629,2.5721334033967427,2.5907269416515306,2.510378249972068,2.6457606701745564,2.5240747069832428,2.6133579160087166,2.537405630202467,2.5791804089388948,2.646314085956857,2.614126865230567,2.499035710087186,2.638299346213534,2.6301325441383394,2.5153412074618324,2.5771606054724936,2.5336256590539485,2.7505737947131315,2.5847737583039563,2.774375084548465,2.581870299919502,2.5248424750284633,2.8237527232534383,2.637562806163498,2.662781893242636,2.586205952103656,2.725749018031785,2.4808812945732353,2.760315999159725,2.542132394165896,2.793695290126933,2.7294994025329076,2.4791388048514524,2.5253273837291257,2.793915423110615,2.6160509120132907,2.607194563767624,2.677322624318954,2.5087710918390207,2.5323164342724693,2.6057703995472874,2.527105835851693,2.620667410029336,2.693071470251593,2.656015907544926,2.704991689540216,2.566766703206158,2.6532224635156485,2.5135075955216153,2.612106696313383,2.7945566576064893,2.527213200044606,2.706141676220188,2.643246651656322,2.6317869235530367,2.626817108807959,2.6858175728471587,2.5359009968507427,2.5803520767165784,2.513754264070814,2.6435622754525965,2.7560200973427897,2.6130863818355383,2.5804205937098694,2.5878489799464415,2.6085151971444867,2.6706519112604745,2.532001639435867,2.7059254492506466,2.5367115451732984,2.656504859895917,2.6605171592438293,2.531578371439397,2.8162966916328016,2.660892068181453,2.558664135280162,2.709667134323094,2.552602363727745,2.667660694929463,2.541019222534583,2.733164192109913,2.494848979334625,2.6202927759390175,2.7116447074021095,2.590901115838838,2.58911116504026,2.629992418607178,2.644990177262353,2.7085200419533573,2.6060496430978928,2.503448460284249,2.6674882172337937,2.4835204219923868,2.5660027285025735,2.789755522722736,2.7832008330623434,2.6190773010721626,2.727782117487213,2.6109716184688962,2.720604756032343,2.7026040190482155,2.5266765724096496,2.7624330912788135,2.7790503087485505,2.698091463834562,2.5117576779856723,2.680383600360313,2.608331663455272,2.6388933791572016,2.669133520652358,2.7427683015834745,2.597661319390328,2.5992017077120577,2.65017452493229,2.5019026336983585,2.731319968501388,2.6398479692612358,2.5553395020541916,2.73950123653943,2.5082600344528654,2.594262983087318,2.5677037254512562,2.5818392291258636,2.6490645557391406,2.6376214218892824,2.4759122526800184,2.749772439438353,2.5423531606970897,2.506007620855892,2.4767906747220283,2.5836808590665474,2.7078500370987926,2.5537603339581194,2.7761285036495433,2.606927836569369,2.7849743799301976,2.8215536689250236,2.654166947893161,2.735998486852746,2.5908831035530833,2.5142786909676325,2.7178955402212095,2.7184265463649373,2.647098434283913,2.582727013463983,2.79187761138877,2.5536330403762273,2.587276182879177,2.661103637954717,2.70824807121594,2.739898690828463,2.6290576877232974,2.669222736578331,2.5929707564351046,2.4743978533062965,2.6532357523721726,2.6087342654581067,2.5385854374610113,2.7654783287945346,2.4875774860309607,2.785138083414359,2.4712303557419726,2.7315009158778376,2.5343644136213395,2.741501128446539,2.736317469790229,2.5041346139115905,2.735237561037656,2.5537157800230768,2.718740155461949,2.6848216877666924,2.581609245604975,2.5117330423868744,2.6803256755586666,2.6864000811228297,2.4701534677155172,2.5494246076077975,2.5084385924727153,2.6846465919744653,2.5133842863767795,2.560648038481115,2.6545000147085682,2.4843859457253497,2.636977110686479,2.7744156782048686,2.7242001142083274,2.7414398110378673,2.6753748102221997,2.8127573759866875,2.7100670474929385,2.661938017694764,2.568352013045643,2.6621504608728026,2.5400001388104116,2.6067618111003505,2.6548066857991444,2.7808899300706407,2.7508047776822977,2.6056336797196025,2.5140812154564887,2.7572746569141398,2.5071273208258615,2.825088245890635,2.7703849459413843,2.655962369867766,2.623339897359817,2.7931035919618075,2.707675631996238,2.7662010641497425,2.7967584618106316,2.749735685246867,2.5391686879692803,2.569732652234359,2.5975301550158227,2.5595485168404104,2.4919122270445255,2.5445558856798116,2.4698298179833458,2.6042042229019255,2.6568939060193464,2.5351250656543,2.7232560435855646,2.698483933676589,2.731081430824674,2.657061759181391,2.4749575454203527,2.4856443605646508,2.6699556944833747,2.482146773802548,2.5387361928461623,2.594560410159584,2.6089533640389684,2.493799072816063,2.782865629111326,2.7207788008827944,2.717339168758474,2.7828453234631296,2.5742864550614994,2.581565723701018,2.632049620714929,2.767689979534109,2.598974576409506,2.476036037745403,2.572449659943504,2.7879014650934906,2.602626343260442,2.5779022719937785,2.52226491133078,2.652671294296759,2.5971189544904663,2.631466860807473,2.554352379523999,2.509608532291965,2.481023151049446,2.6844198748267623,2.701058484861576,2.5202034063071475,2.588365657635923,2.5056756273020886,2.667025677349923,2.550079086185731,2.675631993955293,2.742618147010529,2.5679781320043285,2.480172237651639,2.63112156263308,2.775480357684499,2.4879229826490725,2.709626442408568,2.5698754859477533,2.7353877579376364,2.757877375939715,2.75454038003435,2.4746983043390096,2.5369471718013346,2.4688587847977885,2.654786678024802,2.6517097844218904,2.8198322800969096,2.6049851088781897,2.6937241209096277,2.7704971766117983,2.6050982393846898,2.7060720958030315,2.544966982297118,2.6620682048968853,2.5722636229718714,2.5633153201213856,2.4731375190571034,2.643937191378047,2.735738814886952,2.616937911196582,2.6781810969520636,2.5158918292658687,2.6356787217828583,2.6615478430080963,2.74042773154009,2.716282148701554,2.8181252364785467
0.409331,2.6931316604111966,0.00047675676212627946,2.7723290958010303,2.8651181341355976,2.7049656552432144,2.9944741883005914,3.0139591372378858,2.7611545427809783,2.9630037917620244,3.003911706497995,2.5943215729627873,2.810828324939228,2.60756384719925,2.6981639115148823,2.714618161510761,2.5822210718020107,2.9343572633176955,2.8198142686777494,2.5987201401723388,2.5848374313720135,2.8145649446903307,2.769893457060617,2.8268597774669053,2.7359614190351644,2.7722586310489303,2.878152621315403,2.6413388227570684,2.679969671402468,3.015783544522709,2.6337705174784136,2.570157312493631,2.6957966749765516,2.902329115373794,2.9417713176038385,2.864674571591104,2.910508737064825,2.642338480136276,2.592753881894548,2.728844671283358,2.7758233071370473,2.8001521611820586,2.5590212388642675,2.7582407309357238,2.960509859389347,2.6162159146129835,2.830885334342166,2.6844939308262816,2.93120605619987,2.6531014261296533,2.9396452761318317,2.9378984143055153,2.5625766700203516,2.6610940550991087,2.92454830704359,2.557181498834168,2.5743537046200604,2.7896365454880154,2.6053549440146564,2.6994027597707224,2.755428340090486,2.9066501002255922,2.5888564155927885,2.7456763466658884,2.561437738958637,2.896081227430426,2.8607909858491003,2.910973629476071,2.595555951307493,2.5565749689953035,2.616866092865518,2.8809045009927092,2.9825017352794356,2.630224388753292,2.7554915118502943,2.7106981671734323,2.93656465511224,2.952992933148372,2.9951545800803467,2.5641423757992405,2.6776640005576313,2.6198642806613366,2.6979058840240313,2.8148018538947595,2.802242224338391,2.6575776494300913,2.5961284648000253,2.7260151458440864,2.636023179384067,2.931555152204836,2.6102940374903842,2.713626517169803,2.9632486800533395,2.5638340214836557,2.7253604660248043,2.667922977329283,2.6434992156500527,2.568581084299115,2.7651105340464643,2.704517887484545,2.8634879820997083,2.6933151879025443,2.792390439209365,2.8656795691430785,2.86826167777089,2.89699215669723,2.8816618505762883,2.8960687717841056,2.556456285698128,2.658429299649216,2.5902975287426733,2.91611034203155,2.6268666889528567,2.9234183122642077,2.6464334002456082,2.985601064518796,2.6724504491812833,2.602814389405364,2.6841600934219954,2.6631967030019443,2.7738088554658393,2.6284660449567854,2.7355404888344914,2.880893551934135,2.7840038727605427,2.9601967346359075,2.8312602310127852,2.6252214466271213,2.8740729595373207,2.664759303006034,2.723904504357494,2.9665543265905514,2.606352357159466,2.801425548545734,2.5857518796417263,2.853000440929528,2.990963447169281,2.896942166071326,2.609579723098296,2.657786383529414,2.9721476716238673,2.9113539581663916,2.832456608491559,2.5799027241160237,2.6648218012266485,2.6645952483853916,2.7121771486522275,2.567261402101842,2.9553380106444,2.787727651331919,2.760937953347004,2.869334833476439,2.63197355059758,2.8702164394600413,2.818650211039885,2.6387496736308873,2.717555525833729,2.7925237690185143,2.8074845297487534,2.6750600692846356,2.6833113286322274,3.0164312368440642,2.5799509100281206,2.742314305414274,2.602736410558871,2.6935074929510563,2.97690853329937,2.9294220184393076,2.60374673477078,2.771985610301017,2.6737643829187916,2.8281100742151017,2.5645650452250703,2.607251538090273,2.632948473712505,2.6063813245554703,3.0033211967213345,2.7782921975393955,2.92180250824983,2.921278533305533,2.567234476140421,2.5883650764978876,2.6451164380773315,2.7123444850163714,2.887670673062774,2.5933300154047387,2.877093125766296,2.8341177602371515,2.792177177134957,2.656483276825772,2.5879297439318028,2.6982388046044843,2.8293139045341587,3.0041087521403336,2.8878103518469724,2.6749488846584653,2.610738871743951,2.9260040941466667,2.685137746602468,2.5631512163234267,2.6924537727259836,2.8624471763193253,2.557781380242063,2.6823517475057272,2.8797911279868176,2.798300197063449,2.969083169465961,2.792710491351628,2.853916511584029,2.834630906003376,2.5823576606535505,2.896592464568024,2.6616802490279268,2.7824189773941583,2.7651719248613498,2.612585615304102,2.8263057440561155,2.774777006875064,2.933065377056766,2.779375311662699,2.9017916283076692,2.713920348673486,2.5714381701037174,2.809511915302426,2.637846472409802,2.8309986661843736,2.9156948373784686,2.7415760146152786,2.8908976703764284,2.597472860403729,2.955734430550962,2.884049993195072,2.824164100191163,2.882003396087363,2.9541446277361296,2.913276017559494,2.9468244186375,2.636920546356397,2.717819756938661,2.8053149667222477,2.9297406964577144,2.5549459409713564,2.7308324743666748,2.8001704582010536,2.738086423251796,2.8586142542740243,2.681007728333435,2.5819750501888934,2.7228605833228796,2.887218087651938,2.695362531803185,2.5575967998205957,2.613997189507862,2.5807416330920514,2.697381210942711,2.9678938545549056,2.7494522548274123,2.7842552036932724,2.6503035905784627,2.6906963436755897,2.618784909416033,2.8348614921309068,2.6557006800000247,2.699460906880857,2.5782215032507074,2.860413717280029,2.7365791271385547,2.611570620011186,2.9640018116926825,2.5785315607841595,2.6003923616622213,2.7283121139757256,2.7248893579220246,2.6928719801183205,2.631428695151043,2.86866917056082,2.7093553278792006,2.6684347972363156,2.839220740242713,2.74548990949734,2.7314936626332127,2.832973532895168,2.5975549025134184,2.773879295290887,2.935809443616167,2.979035469959342,2.756540965511514,2.9734598177981546,2.5827534328073987,2.5940347000787845,2.9880698581021665,2.6153029089953814,2.793378057169092,2.927354496261169,2.8306150752335855,2.659284046407511,2.5993812731854504,2.745020031318522,2.658266459920092,2.6572533617055734,2.9052977949484498,2.558078046967957,2.933114590057017,2.627601946625176,2.6314059844658964,2.769350089726132,2.740668690044624,2.739113906661049,2.813592487769416,2.885621756146903,2.7908008051196234,2.5601181111200733,2.973299810215506,2.9739237580369475,2.669810072188648,2.8905260961400687,2.606243755101098,2.6674985407640746,2.6401397492530085,2.9546482605003606,2.8946414752933523,2.6426622521161933,2.7113244626013198,2.9452454310396803,2.897042155070987,2.9773221307480866,2.557537471278796,2.609761904239067,2.9758887867650303,2.6578792195281946,2.7061523449247322,2.674130306009917,2.588026423672355,2.9031399546155296,2.6457445008037976,2.7581678982387476,2.5991054812829253,3.0118719792980313,2.688542759859552,3.0014095629306063,3.000142489085206,2.5704201224597707,2.8311904741008216,2.8521941808899105,2.7295078394031744,2.6429561350898814,2.6899425949073597,2.6998096931669453,2.750796505826023,2.5833871722379644,2.8368255412483103,2.6567909679595174,2.5865050810526387,2.757203621566071,2.8757441070587317,2.559979180719211,2.9380549769048256,2.873221476214618,3.0034851290603197,2.698072364478178,2.6972812293499104,2.801682401106255,3.016481083550578,2.8837474154939375,2.8108463493296902,2.708713799285871,2.8053515578013246,2.585144209189994,2.708588877593257,2.555631943583192,2.861189972984811,2.9907440651122963,2.6015727166393137,2.8974799478059494,2.8843646676702677,2.8179580406156077,2.8014989259931684,2.887868610031722,2.7378210778910965,2.9122060540519086,2.6268591087359585,2.8224797967571122,2.9395527647683095,2.633906091307342,2.690043118527254,2.652160356545147,2.627874819908944,2.5770038890278855,2.5779804469617544,2.6496521702611044,2.673079754678644,2.5899857985781365,2.5782352809169744,2.777158605468788,2.751544121442547,2.658227705650996,2.7207725546287875,2.7053472294145973,2.917741982210233,2.964078923880799,2.712218977994836,2.6840933853458084,2.886456901154411,2.71397914367407,2.915521460031934,2.875161781914757,2.9296697934596487,2.556449692029826,2.942211691940946,2.776543747645291,2.8476981507463175,2.883378708579139,2.6247815832219934,2.665923739985151,3.013793411261842,2.7806129578549,2.6243872022958334,2.8430481638089686,2.5708110538056252,2.7282335242006783,2.7870114296241737,2.66989726079064,2.5563837543000036,2.5574122225476112,2.8917534558358304,2.849578955450911,2.6678128732045585,2.8391575556208135,2.6336348918383496,2.6149429779811415,2.579799451107906,2.6007473718583856,2.9547324527327055,2.6013483359914003,2.8585740761802407,2.61607579345184,2.6657282699839384,2.966413094126473,2.676258489059461,2.9465031870221208,2.935809443616167,2.6646811812636013,2.6670825915012437,2.6002881346822084,2.592451538468603,2.9474001733119524,2.9256708866024517,2.6003506607658737,2.5732147536580037,2.950263304461579,2.9861322529267738,2.7379152343760325,2.564484507550373,2.944456140732785,2.7015763547664626,2.772505267065545,2.6024108534981676,2.8140464147424593,2.6058242348644205,2.970229896799762,2.6147741718111472,3.006710740154206,2.6401098174000217,2.6715184585030984,2.5546425136533717,2.714677084420313,2.7528985522726734,2.802334022520183,2.9040477485700107,2.6251152762592107,2.616888294308965,2.7229561768675214,2.8818710845723015,2.610644058017446,2.5943215729627873,2.982030771623452,2.872520989653149,2.5685676156009674,2.579055368037121,2.7735534802301838,2.7037056445271834,2.727333935384884,2.6497506366866213,2.6501975400918116,2.9051743668492795,2.7624830972842,2.891947201752092,2.703200233061655,2.6439900083393986,2.867501538461106,2.865934374510201,2.7913601684177562,2.590498336930737,2.9358349334510523,2.676409244038989,2.7711494690543694,2.724191957454349,2.6564679041734096,2.890120049638325,2.8298560174034337,2.7994484144816947,2.681032172491711,2.7965964980470175
0.501326,2.6700354324616713,0.0002982061135820122,2.6211759423257424,2.773580733876385,2.588155499408232,2.8390836056348054,2.6153267034985186,2.847191065686415,2.7944546754190775,2.798979432490916,2.743887399197129,2.7782562850614956,2.573831010745491,2.567551407224403,2.5758725662899438,2.7220157846305124,2.7748701031626877,2.740687951210161,2.796340281547106,2.609837773610664,2.7597037324411007,2.6424275515430518,2.6407751935426607,2.7926618493040576,2.792675770404227,2.750941408563836,2.6782890408641395,2.7222388354778926,2.7186807706234704,2.60672860269237,2.641352841454382,2.768730393908942,2.5622454914179356,2.7850447461046506,2.6054302356044055,2.5791660679094854,2.64235699144973,2.7088144806838117,2.703593794703728,2.763914759890527,2.6841043937971447,2.6945384984972036,2.560334936926362,2.597128947136817,2.5550852710856318,2.5868255281354458,2.556117835984284,2.72921825043281,2.81864129974821,2.676445263356418,2.719525832483975,2.756623741397688,2.7567785570056165,2.8011591271210934,2.7332271506070636,2.6550615559492816,2.583640595746081,2.6321212372448066,2.7559061316154567,2.8422179038565685,2.6171861332779334,2.7900892896920593,2.6182002959165636,2.6038509714714575,2.668534325507158,2.8558932941233905,2.6729971832654273,2.670420827501025,2.7285125614673773,2.5668969419219803,2.6208857518625854,2.7751780395654593,2.8291629845180095,2.5731278401072406,2.8546268371411228,2.7405400727479705,2.7517315205510453,2.7410761701358246,2.6321041366268116,2.782050940966875,2.5682060795471715,2.8378892731114296,2.6675747767524998,2.7479484219100545,2.743612747058414,2.6251295230840124,2.7357701016126743,2.773731317182664,2.5680254399008526,2.5895871337559933,2.5912070439358885,2.7850377750548567,2.7766703454384434,2.5821159308081345,2.5924098667695805,2.6729246707697376,2.747697621503006,2.6020699561815768,2.8350613944133896,2.5898117649382684,2.567308798722407,2.7035834280545896,2.5973638098721743,2.607907278867118,2.6921293061538867,2.666226915527087,2.71882489912294,2.6235937720123417,2.7405215881289493,2.633283990060195,2.724117047316992,2.7112084001514587,2.7497946095529127,2.7050374748090946,2.666037145760069,2.711665998239531,2.7029759662572466,2.6419325732133725,2.6740090464813524,2.597564841549525,2.8620304373032495,2.8161416406135724,2.7553674341284773,2.562854548347399,2.8381408608059413,2.8602328390034923,2.638506523278101,2.663146975239149,2.647256389932163,2.5905987831847868,2.641714209850875,2.5864062629281066,2.606280901532199,2.658263599095772,2.750277418445425,2.8521866679089722,2.860293050274838,2.6245588836059794,2.7711389914698916,2.835206212731775,2.8344569864040143,2.5974308495492284,2.6756250342839594,2.8479492184938366,2.6518756070223604,2.632149738348084,2.717563025282908,2.606939176958841,2.686243157393055,2.8092743981318526,2.6611157719484186,2.801014736019462,2.576390310596243,2.6122693759669127,2.6182386830498743,2.842854362557661,2.6459447777754876,2.7059339200684014,2.721483376806232,2.6445765959591228,2.7209646266579828,2.716726425200011,2.773537695855165,2.713910203427989,2.6151193757735163,2.6627410141727244,2.562393557852438,2.789770465652484,2.6754618363656446,2.6977662270497658,2.7461069967772094,2.684888213783272,2.7255938736385223,2.5570077117949865,2.8206256570191073,2.786716120013487,2.7629466349470206,2.8015928852797307,2.708265452844585,2.772249345219171,2.7870131420258435,2.7315682813344764,2.763076826342724,2.7314248020536462,2.711985879308065,2.6569817501136423,2.577439685876076,2.709651052928657,2.706162983726166,2.6846408300447693,2.7563590053625107,2.701607308913523,2.655189075650466,2.8581021622494918,2.5915736635402427,2.8629528524247023,2.648740590088203,2.63155123676192,2.7127760027151706,2.649802872268955,2.619691613585875,2.7461134414808157,2.8019585537503477,2.5801379549662133,2.5811528996550477,2.7653254060284422,2.5666768873075294,2.631539837566262,2.6985833406581756,2.684128915990667,2.6380446520597616,2.707966038526879,2.755893174097982,2.576839629085215,2.6256967645721914,2.8589652164748127,2.8275722604357725,2.671919642243635,2.71709356233797,2.6497191968771197,2.801207278008256,2.619423050848663,2.703973856693855,2.5818066563784954,2.6196642118924633,2.759930721220352,2.6366300023499614,2.73744659978392,2.7634350545656825,2.8257350426936267,2.6653325092284845,2.733052061613132,2.6962047269679825,2.5717933150636685,2.7338504932148617,2.6854952922718067,2.6144762269591837,2.6266190660249977,2.55671678230612,2.585289033785268,2.5683528790110457,2.676351521379844,2.5820692565576167,2.830465761007991,2.5855064440162008,2.58106535002051,2.72766322118656,2.776368511608286,2.595893589834149,2.669355639877786,2.710866491221713,2.6977315412796803,2.795968418518641,2.7372988811441252,2.7658666097228366,2.7335294589118067,2.814209967685076,2.5999436433440337,2.6781339916189246,2.5632809597435116,2.5763960674256614,2.6633167593443545,2.5960062129768287,2.6412540548920687,2.559238959325459,2.5788640525581212,2.7690992953672247,2.5949116746927174,2.8368016409407257,2.580038899451996,2.667514279866126,2.825646520565837,2.622627394620766,2.6363007727299315,2.8170420048188913,2.827706521176547,2.6801588144881507,2.5742087800540983,2.606939176958841,2.6771241869964366,2.5844558646385583,2.6601573292760277,2.765024478140019,2.7235998961509438,2.664167007690826,2.588447591539787,2.7912003608082108,2.6169724925569344,2.8585977224734243,2.561960632192954,2.771894761838956,2.661349894527545,2.650299516902873,2.6797489420978153,2.6467199354890334,2.6375307112022415,2.657866742084659,2.736979004037752,2.7148709236152957,2.791283808338826,2.6363916243768872,2.6664828742088558,2.7830552866867686,2.7966153911656253,2.6288880307330578,2.7543160837084253,2.721508117039632,2.633551826411315,2.657344059134839,2.7903112470278786,2.6844878680881687,2.674593121453067,2.8091425282129023,2.599085647318232,2.666569756139168,2.854592843023034,2.816005770845789,2.7533082558096336,2.6654200759611504,2.783366920174422,2.8117930362916828,2.681153715126359,2.692625981059103,2.7135754744321163,2.652068280715431,2.714050006019685,2.812042125029011,2.6730068560524387,2.635573278177488,2.7661934695795836,2.7595483413906097,2.5547200917361867,2.6279874347478884,2.6027492026511614,2.660978510707064,2.7077443682996174,2.619631329029912,2.5766264174514855,2.6883964971201912,2.681754811820511,2.6907388218371837,2.8465951989375293,2.6981476671401254,2.7012879686163105,2.7324858071801263,2.6796534940263492,2.7922928998377956,2.755899652976506,2.6744259015517136,2.612231375045963,2.622720608051946,2.683241351883815,2.6305825957270126,2.7933715079613335,2.7744834670395595,2.842103356733334,2.789092147419587,2.7116053487297815,2.631813429303178,2.6950842130831276,2.692465653145947,2.618726749300027,2.6917113323913804,2.7807506084527427,2.7235690541263513,2.641686880100967,2.765989914101056,2.7767997947544507,2.678891997847783,2.696779817427984,2.590542516761736,2.786626282126022,2.653184755505169,2.6612480602059936,2.719891008967942,2.6326171495526505,2.5650329983601465,2.8264361849309787,2.689892338422817,2.773200302273589,2.570883490609313,2.584069048325139,2.7296275108923056,2.677564645396795,2.604946457979568,2.740928267433575,2.7082876358492816,2.770019433789699,2.7908875631439063,2.861761269948896,2.6354196927436675,2.6769621914117683,2.767992208216385,2.8591673673610605,2.7465466555566764,2.6708526251868836,2.778017902818576,2.8554806753219553,2.802255800658882,2.7292834814795754,2.7549701557366206,2.7856707236677094,2.7219104772479916,2.5959330143331774,2.6596119548271293,2.781786039534551,2.702634493940352,2.7054406196972978,2.8402813260919473,2.8323685205598776,2.8455987339520465,2.6833432515357964,2.562939865086645,2.6487563000001346,2.8500503509926016,2.8047562175351066,2.7891820606508175,2.557389941518816,2.5757978394742587,2.684888213783272,2.7026700616997483,2.8018618892708855,2.6373723239333207,2.595752733162016,2.57541293203225,2.647639749829576,2.6627974954310325,2.7713720042163117,2.7533214850805234,2.7035316309680915,2.736536576880659,2.675036837621314,2.6342184267693587,2.683066958576638,2.79462099136747,2.7707521622637494,2.758361740156282,2.6219534590697555,2.5945384469372366,2.712096237547262,2.5565456530488144,2.7735735613357932,2.806579426262706,2.640060992990543,2.576943403297895,2.7525918441002895,2.792223282927787,2.567359575752587,2.77527115905881,2.7758445598817696,2.6102719537209347,2.6995034662376036,2.6746472744213468,2.7701442415163497,2.7841140994213105,2.7515509416369346,2.810338870145538,2.705516226654459,2.6302352558814066,2.6856453145189167,2.6140080861636634,2.743177231762299,2.581077022984017,2.8246841164638234,2.849920127772362,2.6745635939319095,2.60477454935105,2.8136165290902446,2.6165892337666796,2.7648888834538887,2.7829701452480253,2.7003347522770325,2.7274727286522853,2.6718334425048678,2.6419325732133725,2.8537580924644264,2.6328109445106516,2.766711958484321,2.6029966964769025,2.746358801663922,2.6511560428796628,2.668121510363265,2.6129698478812866,2.7836494665704605,2.796347162794368,2.642014334166498,2.5967423773277587,2.8393690828255402,2.73882064051125,2.7096123096636244,2.697974309985638,2.663893709356358,2.698929710858529,2.840838035889373,2.737323497542657,2.5639282459221726,2.641938026065589,2.558262959159454,2.77484146207916,2.8155261411653956,2.683018579846048,2.685820700384853
0.708982,2.725838681725141,0.00022134059781241374,2.847482879542589,2.732862308143518,2.6306674847758393,2.666485918661168,2.637279554669267,2.789886492258209,2.7136537740758557,2.66266101946134,2.6273991689760883,2.6740728505497535,2.760975000494373,2.6196346495142495,2.7333868768396394,2.5975185089641966,2.689324257321152,2.630420678296972,2.720875696740456,2.6143576544412626,2.8425613555286806,2.6595634866484676,2.62993104874219,2.659942516451307,2.765576214753632,2.709653262752553,2.5989769909609266,2.7958443100515313,2.7422652763676862,2.6926918348972526,2.7478361133263944,2.704670032448307,2.7374308531116247,2.8357744228012653,2.7320183889730822,2.844626734828709,2.630814315872758,2.677257652323973,2.8170640223906265,2.7057054573329347,2.8259807142550826,2.612847692722755,2.7123759401584517,2.6824562330284527,2.783304238711638,2.6557491048611537,2.6584051225736554,2.7448805193743238,2.816692716856708,2.743825181128385,2.6148214070430185,2.7101321164732592,2.793396749767536,2.783330164150429,2.6938750694608653,2.786946590683552,2.6852835960321912,2.671301141675302,2.6760394399003355,2.66630059573971,2.611938665836739,2.68258563848966,2.6615747838137502,2.603897085942552,2.717579579955485,2.6016199004486413,2.631018581258594,2.7065740412655352,2.6326479394179616,2.6862383234923053,2.7530461203534324,2.6366704694635206,2.614694884780635,2.7070318502203765,2.615660569725383,2.718830334371359,2.66086218176078,2.6550302802844135,2.792157109634,2.801263749575133,2.634302368523533,2.7334438989830536,2.6457500887618286,2.7436302971285773,2.721880334463053,2.6551294607802127,2.8438294588140227,2.8025798855851782,2.639541483289709,2.6133892361998092,2.6644949477914226,2.7117112640219743,2.785744565843246,2.70975964420198,2.828541815993279,2.5903474549909413,2.685019600388875,2.5972990609935893,2.660926082008718,2.8348506852141098,2.6963462906762232,2.801140209374537,2.73799057414704,2.7929982830784077,2.7368066585538715,2.7861502957861624,2.615755683705182,2.812294649275507,2.814444315796991,2.7953248239851516,2.7597515504232457,2.627055724935045,2.7292181919332887,2.833049985082025,2.7779961422934005,2.671128239696798,2.6600015656334324,2.608905987453717,2.780612930753787,2.758347632152171,2.768935430684597,2.78684475254461,2.695424759251433,2.841795679036044,2.7703189398445125,2.726697094854001,2.769283833667478,2.6139574725508803,2.842256623401303,2.7129245881731334,2.8162097070746377,2.844703332300274,2.6989642053255922,2.651453115964982,2.842472878165149,2.839956540896796,2.7107020281945133,2.8067960381645674,2.8435285866771958,2.729223921285302,2.599726388333561,2.8140816950352074,2.7299224053212603,2.665641521926224,2.742860941001596,2.6988457540567907,2.7500198033089536,2.8262108113469684,2.6431522529030507,2.5992889947770585,2.7897799221748905,2.6513236569510794,2.6157345451109704,2.761171180858632,2.7114812864727798,2.77232340612129,2.605512671800686,2.664252663335735,2.739512104041992,2.7925265460315862,2.8261326266301743,2.7450661909390277,2.627082579060996,2.6275545794781254,2.638515248690657,2.821665070929017,2.7057534482405527,2.8336898276940214,2.7007437625307045,2.7541269352811226,2.7942470736822678,2.8462016492628375,2.839685420839113,2.652736525777155,2.7494784410252464,2.73206401495626,2.71623521798951,2.6686715674983184,2.7571297740845253,2.6291006358898055,2.8248405632503237,2.8196813924316473,2.7303170236626624,2.7877250907557616,2.6958641175341755,2.786076335471235,2.591122644112913,2.60552861289064,2.6755567172826558,2.637304910522097,2.7761616852583706,2.7609015683829647,2.7025727557517,2.7293556780161357,2.7959380320366782,2.769869491343655,2.753055014842124,2.8336852473782077,2.758456005704724,2.645251270532328,2.8030224706459173,2.8251630347581393,2.6677759648407138,2.7825279936789005,2.592167778759571,2.7974066473218078,2.835066173375567,2.8271583402667853,2.6793208786106066,2.742285849996124,2.7425825126647503,2.700233474450787,2.6895803372922504,2.8091559157493236,2.819372326617561,2.6186125941453753,2.605092526687766,2.6384343073955816,2.7451908027011895,2.8469818298812424,2.813183964656828,2.628819231148731,2.743275732592399,2.5910747881052614,2.7342993537195,2.6868760350391123,2.6999593850887416,2.838673667642011,2.826572154541243,2.809299404722283,2.6094479474564465,2.7976008770215954,2.649598079131867,2.8302781837879536,2.6061124641519795,2.6017660840351073,2.8255618569947814,2.6110824389752225,2.654911250562457,2.6285745634599813,2.8337814589051074,2.769223246541238,2.6039184912143796,2.684077388165235,2.697789323104547,2.800945698125163,2.6467565017911374,2.7141528794312375,2.8289156958123973,2.735200524189256,2.6253736050411147,2.726184879379926,2.8457561927952923,2.7579580098773824,2.6040308323717634,2.7369827642281948,2.775882112234556,2.7914837215439006,2.822611829654242,2.7017097194163515,2.6656763953506957,2.6480066176056267,2.714752126663678,2.7642763205838783,2.7942331074725844,2.664910991878916,2.682752736048023,2.8286732121428475,2.6253736050411147,2.7239342127238695,2.7710214199684224,2.67406211000416,2.8155675135703366,2.777420718397554,2.7353944053512254,2.8188261254282057,2.831689723896406,2.602149950912395,2.647022871909936,2.6118020844567944,2.729178084620901,2.770879842029432,2.5954155992918007,2.717881449831454,2.8465971964701056,2.829601488073131,2.6443031157141674,2.7119254230967744,2.639379783398165,2.798877350436478,2.802509534257149,2.7806445941484945,2.796289860159034,2.7473276569508522,2.6317651336538153,2.835043260853124,2.709961814254607,2.7026209733596307,2.6185218379911177,2.6132419877806536,2.6265555809028367,2.607894338433445,2.834217229094429,2.7056681283773982,2.6079839981286836,2.6648118485216608,2.796557686045576,2.8294322420476323,2.789585088668315,2.7740253152623597,2.775706337326999,2.8478608488701482,2.722155005936904,2.8356331481077004,2.7274620082404613,2.708515544086633,2.6369599203884433,2.622697388001507,2.655882892242863,2.827153352849606,2.659021585993763,2.7971088750547533,2.7594300111781385,2.6076305227757306,2.7219089336047473,2.755330858368309,2.716617086228237,2.6439145267008866,2.724970028113112,2.8313740374775844,2.657338163125556,2.6562643162814177,2.7360498451399584,2.8117147121303847,2.6099159284781774,2.606732168594065,2.8444149026869083,2.677600722491483,2.8478648609723685,2.59415936192028,2.6945500123558426,2.786679405489679,2.752850598354933,2.6638576626800163,2.6605672098588626,2.8228333262961787,2.764882804339688,2.6826664991065168,2.835819947850504,2.824939352620087,2.7305399399448502,2.5933542033792727,2.596580701140228,2.771330013677049,2.766047188510787,2.7293728610988683,2.813550162392802,2.6309138658802143,2.599677214112615,2.745647600094643,2.689847466312112,2.756013246200396,2.6052149207511435,2.741840326817605,2.7398761721907183,2.7298823547188773,2.6929319290191156,2.773917897347001,2.7864645611262806,2.684072005530963,2.7087494282354627,2.838294211537886,2.7944753056288136,2.6294926383622617,2.844131008646731,2.792041741396474,2.75731970331782,2.706563390991459,2.638044626592746,2.7514772418459805,2.7412769563543113,2.796158439374473,2.7490679065869155,2.639637483074439,2.591175829809965,2.6789999860224127,2.6436974808103666,2.827690505000952,2.703145821694153,2.813926735197119,2.700034635745497,2.6382116648895435,2.8132080272390017,2.7638173222517035,2.783769490367132,2.710020349640915,2.8409780522953407,2.7464670370524042,2.6803418549831135,2.820603165991265,2.7577850449204284,2.702888796474142,2.6765774041742487,2.6501872094246486,2.8476953867174855,2.81836381978459,2.7860862035542464,2.646852009752148,2.618890415911169,2.793689108560985,2.786572106118797,2.7481435120799316,2.609973752187816,2.6076569119921196,2.648517711155772,2.689716609263503,2.7134373357654953,2.614694884780635,2.6660705591480514,2.8410473053403025,2.687818511367293,2.6769582444773747,2.7737594380328803,2.603022850631262,2.691332198935553,2.818476360827845,2.752642076678169,2.833191399625876,2.839508814137222,2.844383351511644,2.793986513808305,2.7584748715531666,2.695994201369347,2.7887035544268595,2.741159932191955,2.5997810160573915,2.7944100742512092,2.8160919099192534,2.614347119608046,2.6046556519239874,2.6432431310155393,2.83437331792873,2.801990433513754,2.8455247487838977,2.6066210315022804,2.619473827656489,2.637745847291376,2.812749611169878,2.7570696526866243,2.815850391923243,2.61128730338674,2.71867833252337,2.7961819008805997,2.6508952601311835,2.834667137073507,2.7764314271454418,2.6436621454600564,2.649253244692653,2.7134697803704,2.773611317974876,2.630861479742093,2.847095799074923,2.711086041168052,2.837217002028302,2.6954898808849435,2.733096077294601,2.6803635489109823,2.771410995427433,2.828134161604626,2.5991521847276085,2.733700511193885,2.638788356093861,2.7178310920865605,2.7824704378879237,2.627415252215276,2.8075550999601386,2.646560401494597,2.720608153359819,2.847041010780841,2.695104420222781,2.8038615620675857,2.6395869577257876,2.7524604544329545,2.704985122385012,2.8478648609723685,2.7663915682022413,2.8134482682052,2.635606687447814,2.6088586099176765,2.6253736050411147,2.7707433581540997,2.6932210266816288,2.7656876187268327,2.7337746476721496,2.792512684153802,2.685553100839528,2.834327406402108,2.793470962191017,2.7295103040802116,2.7617677116588313,2.6892425620447282,2.7283809988723444
1.00265,2.843961774800194,0.00035218088035363293,2.8751389648510903,2.9495064122172465,2.851964887058663,2.700038385112411,2.730243528825518,3.0004712114190535,3.005203193712873,3.009407717090986,2.9382386504361673,2.8797315194322293,2.731405264259256,3.021414845273768,2.9563333528747258,2.7230645960479025,2.701040434277193,2.727969788927168,2.758634036974645,2.7443705147150608,2.800618671276225,2.975040398767052,2.9057989366952395,3.083176323827398,3.0272249175386645,2.958482999945392,2.7687721042492295,3.106320362910187,2.89085716528053,2.916784072831332,2.7889827066673316,3.0029351543106766,2.7218505447582633,2.8178687143052437,2.8240567399201724,3.0162909795945896,2.7958352282534285,2.7818875452122405,2.8954485939103427,2.9272565829859745,2.919111862086183,2.7174471194370127,3.005398826774486,3.0024115793818167,2.9893790881932487,2.703879975818032,2.828923276220601,3.096247164517651,2.7052007512223164,2.7934883715761463,2.989443540089198,2.8770675612071157,2.9074212957686867,3.054790716720752,2.846861810897549,2.791383908106512,2.8350716786935806,3.0886277956471266,2.757220049319502,3.1088548341345668,2.9363756580867113,2.858863162803784,2.9926620177184504,3.0958416967413336,2.881685131707617,2.937318908875384,2.763174204434843,2.8973334248932785,2.9802133196090734,3.044753673699952,2.860967371847965,2.8389650441338645,2.8702009129358745,2.722872113604158,2.923798739141613,2.750397985933342,2.964075034632476,2.7300277440048455,2.7159536141849956,2.79016130774385,2.8297528471692366,2.7284674399788456,2.7351181114124437,2.843677400327387,2.792531355377482,2.698054382030218,3.1026211312101,2.7241663711993684,2.9823612773583426,2.815300363306299,3.0143902701036933,2.699440815348218,2.7421591264810674,2.880022382723847,2.801466744527256,2.8152368492720217,3.0782165042368246,2.973333414343671,2.7503602817680535,2.798196366257689,2.7610628208403534,2.87380135758722,2.729416157555384,2.8719024216855695,2.87009321761591,2.763156469815429,2.7072377776710264,2.8782671225289134,2.911700140434446,2.723338064624496,2.771701461299557,2.787256335061557,3.090741233332977,2.8198406409233927,2.809482825901806,2.818088792963648,2.7226735945359706,2.8743948996396327,3.0218104437418702,2.913661936202298,2.7643553569965738,2.8257709022704396,2.963246322230185,2.8230825972897815,2.939626503960786,2.7341662695675026,2.982369278948295,2.9633847883628346,2.7016607854369266,2.841007124878491,2.8884824198415413,2.756755732846666,2.742547073963245,2.7121843709229556,3.0569003584859336,2.9379247348299686,2.8096143175010875,2.8805732122017638,2.7973537519220337,2.77421289108243,2.7049664761406618,2.893202137627252,3.0009855475113967,2.8036069312220415,2.775873618367741,2.702039425939627,2.7776530199650242,3.084944868320813,2.7944070316596976,2.9808812970517633,2.744608142679041,3.053322675719621,2.8183989006410393,2.82101011884795,2.742116789355192,2.760910735905485,2.74680216627345,2.846109069861276,2.722946603830638,2.7639426073968183,3.0085241521759927,3.0099404349046406,2.8395530538971356,2.8106551047946517,2.723512244518676,2.9785409419824114,3.1055207349783687,2.854551986066508,2.831059868562664,3.0113668229507615,3.1000190255397264,2.8070274947098883,2.8890955772487152,2.8084440238153987,3.1018874453218377,2.7053979971247353,2.878646598661803,2.7071634234885593,2.8741845225470954,2.810554078953258,2.7388518390369967,2.927696481814582,3.07431297274637,2.8434800891505,3.0821611843233683,2.7217579410734984,2.801889318753697,2.747003062926507,2.8244796849699583,2.7450158415045505,3.0142513596519938,2.831500428788022,2.88437735078664,2.9701556570026066,2.934138842784735,2.7990138909901137,2.709280121355808,2.74982028999204,2.8834230502915914,2.872522245177002,2.8197984367262494,2.767931819693166,2.7725464496239587,2.748811907712647,2.7916688998337507,3.0185202317479867,2.743711550094982,2.9745337139937478,2.8817424416107333,2.7186714270722665,3.080276336001637,2.8151873894675217,2.7398088756645103,2.8563049466424086,2.905734456489595,2.743816801530477,2.919594587758261,2.7283990736499426,2.750052503369134,2.9289883932199667,3.0160203875537865,3.04066097191167,2.7922633866125124,2.9958914951233857,2.715328162828181,3.1044868476103806,2.7038614286592684,3.0891546449931937,3.0547182399804016,2.9729354382126907,2.892086517872248,3.030650941586115,2.9341613259152446,2.7250591216828774,2.6975090346148667,2.903464487324752,2.9587968663253084,2.98518584046927,2.8370906759384398,2.8407237455101795,2.6975090346148667,2.766863447088119,2.6969688014573134,2.8217599322712688,2.8864919410599423,2.695627125063989,2.8578025568217464,2.7731439935524618,2.7907233611457167,2.7929014222465876,2.933678006739903,3.0584119200902102,2.9397940731720285,2.901111862127664,2.840326904903728,3.0601774273576985,2.9781665216699835,3.10670660839831,2.700984651429831,2.7192713861675624,2.7362708424110216,2.794760893154611,3.05107223540241,3.0182744489732096,3.0107842014412114,2.7767906241115337,2.8587072599952212,2.7472038027531243,2.800153110021892,3.044969330046946,2.960458919606481,2.9686583776885214,2.7422741266287236,3.0087212803565846,3.038137680796857,2.9006142674145456,2.891350304694385,2.8355660304510018,2.884532615522184,2.8857072502296215,2.7665033600494064,3.0827512177304808,2.9093927349412656,2.8928652300524096,2.787159302299169,2.9842285756454836,2.7953390389358757,3.0896249970557226,2.7945484626651482,2.932050825784307,2.818550849428766,3.008440843499205,2.8080556676293393,2.9344873512792047,2.770976364532664,2.7956171805159804,2.974496298333894,3.0882545273394477,2.759391878984009,2.8287086996580304,2.934611021559824,3.0586976953212455,2.9564095133257435,2.7145116481070506,3.015664281124358,3.073653704886502,2.8096298022090544,2.7732341556936912,2.8870744382245186,2.9552119762491458,2.8475638661805736,2.7128963081556763,2.7896120096180415,3.089245624385592,2.768805839986873,2.7712010201231796,2.754795758127628,2.824174876706253,2.812770461153044,2.7873813086468533,2.7683779804374566,2.705163764453285,2.8948230906193,2.9768708659063154,2.8591203514413204,2.9254375335184357,3.081268107232997,2.7874661263842158,2.9252909637106272,2.8428123221446397,2.952363575419491,2.8524351847029696,2.75790211344873,2.718992306278008,2.8132703765645393,2.6963525524149397,2.7652511381300253,3.093024140792417,2.7703368709481886,2.803873929273963,3.014355551395414,2.774521216499464,3.048814758095865,3.0609511832070617,2.8031819537011233,3.0113384752004624,2.7578378632202165,2.851964887058663,2.85471396721189,2.7678299401905897,2.7906099920579615,2.991181484286549,2.707051959823061,2.896897000700655,2.859034628543603,2.9939572080638084,3.002924615016864,2.822941263026119,2.9058231408229043,2.781388799177272,2.886145690332428,2.7767797109117605,2.991103045904558,2.889086961137581,2.9073189444240124,2.807333596319506,2.7939569906995585,2.82101011884795,2.983214838867179,2.9801555746642228,2.8127479297785816,3.085513572537173,3.1001009842306164,3.0891092991182716,2.866498366866273,3.0510335672216304,2.7922529052155696,3.025961701898372,3.0875046377267634,2.7874096166869253,3.0569353046834977,2.868520387374644,2.859042421790127,2.969149376188704,2.7407758987008557,3.074250286969418,2.9830897722043743,3.025415136935657,2.6977235631575236,2.98949200438155,3.056197504677007,2.817786251762696,3.105536050030999,3.0470223861768053,2.956191889933788,2.817696946384597,2.8040623850426076,2.752983217173619,3.095084503130529,2.812135069339348,2.9861459696163437,2.932465442662228,2.7801171813755228,2.894498992513462,2.7723547983498853,2.7996236778694032,2.8151803194369562,2.750152973060937,2.726290694197876,2.9843720554225874,2.978725662097098,2.83202990759126,2.872121927619567,3.0879302703526306,2.781471477302262,2.917449690851453,2.9645082788466777,2.7909450017050017,2.770948293609928,2.844009756606639,2.935836317076447,2.6970855761393975,2.8793534291791034,2.8453402519389352,2.9657009707752535,2.980139078567128,2.9886664017565274,3.0864762554890857,2.7645002555631724,2.8823296362347532,3.0309035012446373,3.0244835138171515,2.8996455152336673,2.6969995399608444,2.6988511291418273,2.817669472502661,2.908473199299218,2.7603345403761455,2.7409273810597705,2.7033355007039965,3.0479390995400206,2.907601564869704,2.7734369512844177,2.7823594152291,3.0590512686614697,2.7220420730957744,2.7411933637633914,3.0749964810447548,3.057272226583776,2.822941263026119,2.705188422454917,2.8790806163618767,2.752778909070345,2.718737968581772,2.8229058874004522,2.7304529377737246,2.8211385098752557,2.788144107275329,2.9128331716640923,3.0073429674053633,3.0006779596384394,2.7607898425290567,2.9255528138030362,2.8454442692540516,2.886483266412822,2.773510154350364,3.035294397350785,2.7902697125324325,2.871096815317218,2.936780015763908,2.8361867118341926,2.7494127912963306,2.7977412887021904,2.712550699838688,2.902180546981522,2.7090264238406108,2.82947036533117,3.096378077783015,3.0729207996079415,2.7965272746310585,2.914766061805178,3.05787266259618,3.0469395306637352,2.9390002627716196,2.7278203043105953,2.9039138476614386,2.8167965966582655,2.716989204023997,3.086589266276205,2.8352413224553628,2.8612717697906214,2.7743475119167975,2.7198800215860426,2.880700121266483,3.045681556972699,2.9338353477981327,2.705515104611201,3.007947930187568,3.0585720330837565,3.013456916459205,2.849201670766077,2.815854408245155
1.29442,2.785901972687775,0.00024057183462608214,2.7193254250713483,2.8892428146148035,2.751825040761574,2.750826078664477,2.7160319252235468,2.7529503681706893,2.857368392769226,2.7226021851468603,2.6688419316422456,2.8773004083261435,2.726431078734936,2.761773823347702,2.705622337683371,2.8508084294450806,2.764169080543525,2.847344957992396,2.885579578623695,2.7149338068046256,2.8062574376535045,2.780647892646232,2.7232848722554217,2.6598291547471535,2.67548778098998,2.7526331793436616,2.66155832081066,2.8559963883293924,2.686528696208602,2.8597896617796104,2.7480263935732534,2.7048942542457226,2.7181901505805888,2.679992122693579,2.8740576855763744,2.732180917053719,2.8157145845757805,2.7155006693216275,2.721982699010328,2.8330800723893734,2.7554589285980717,2.6623899538372053,2.881518137222365,2.686387130839502,2.7148152180127227,2.764131657323758,2.8235689020883545,2.878995458052662,2.869806002325044,2.8848931972768104,2.7719435752597184,2.712139085568802,2.788482066027769,2.765491067028307,2.8892884720994862,2.857159480044656,2.8886566999764387,2.8450926493715345,2.748340682227314,2.889377289964574,2.682107469675625,2.832298056617558,2.798188723400202,2.8133801668254454,2.703660864877989,2.8558679122666906,2.743894824261986,2.877087699519503,2.7216430309575226,2.688316015567418,2.74592864710966,2.672139384894974,2.693277267675233,2.786348567371582,2.8235761995052027,2.6563956864806793,2.8743589962651015,2.889399919286836,2.8880346574918208,2.849707203853784,2.7619922274857314,2.8690567444841704,2.8748076861789245,2.7913547625298474,2.889400000089239,2.8597662546131826,2.8741862268377347,2.8854800608732485,2.853459385991278,2.88523288717879,2.7925445609514465,2.7185410301479687,2.8374317478053053,2.6840649005684796,2.8770240506652893,2.6796418536506414,2.801232201070042,2.7178245769152323,2.799135054301722,2.775883283046561,2.8545511320893096,2.6885888920564747,2.8855462389636304,2.6827173126414143,2.7657338569880827,2.676273355494961,2.748210341451517,2.764395400275301,2.8788434354404075,2.8870348586109467,2.8081339943350017,2.7332834924852993,2.8867630139693916,2.685373023020291,2.799095150435196,2.78626399342232,2.7644588079132775,2.7465569189574652,2.754699919347951,2.675065801332539,2.723272464948122,2.8785883959044525,2.69431314952056,2.8839775659994413,2.765958666805932,2.7061718549415725,2.739912264482263,2.8296823925357857,2.889377763859867,2.8556104087225083,2.815748872018348,2.692125301084386,2.797365908872225,2.7935219948529997,2.7431117355995314,2.7659039765097857,2.8797575386419783,2.692969416989925,2.860164596894369,2.8749591955158103,2.886742332116296,2.7825046642519298,2.887792809215046,2.8520720977808436,2.6873968947041185,2.8622271346796975,2.7011581771212647,2.7341053463401694,2.8378650775347154,2.7387733906997846,2.8268303926176515,2.7022986427928912,2.888939111366397,2.7254840448404662,2.8039672665210187,2.863769003995946,2.7807046288436434,2.8894105515998256,2.655578249863852,2.854736348599466,2.7242237674862073,2.885316443566589,2.8892575955136315,2.853309353624033,2.8038582211776153,2.7263146164176995,2.853657897278525,2.875769380573569,2.6714498123336914,2.876304271321386,2.712469899146894,2.6634126707203167,2.663851317414614,2.885262586933255,2.874135849529153,2.8894235700010373,2.859965313962242,2.8772768892014153,2.8514002914832806,2.878218989591345,2.726358202754878,2.8708062779793293,2.781345471551611,2.7363028236399987,2.887528520114008,2.667627880167508,2.672344250853779,2.660730196779225,2.799812504233157,2.776061819171886,2.7157431500125115,2.873895632948697,2.6952492589501156,2.741568644042141,2.6841267812276217,2.8812583551464837,2.8569505096980974,2.814459896328228,2.6938590579952764,2.8893348142279263,2.7917769126195435,2.7983756501802213,2.7201744506856467,2.772893216199323,2.6939038894913767,2.8196988170608757,2.775171548203586,2.6641485974549863,2.6851898250214363,2.6945736146716177,2.827694375165369,2.850757523344142,2.7854842230741435,2.880449225109708,2.6964068604705638,2.742126786119361,2.8884665906270595,2.885358051837868,2.689399771212752,2.889392192498826,2.867790323168987,2.7746002222932917,2.7986757320152176,2.88934471793592,2.728074206359627,2.671064467694304,2.6676614324698646,2.864766050121542,2.843373406447034,2.847911557576552,2.8394629302269214,2.8066371373981465,2.7601213143135936,2.6744131283911727,2.7096513550916668,2.8602936634008658,2.8711317385871657,2.760168568521138,2.8894004741571284,2.673148888306208,2.7120236274939375,2.882266086169856,2.7448921818402776,2.721610812772901,2.819375031806647,2.8528783114280674,2.8083052959714,2.7203361008479154,2.7159904042216274,2.821426816824083,2.875175870549634,2.713330781455798,2.7248308625548785,2.8893271889985566,2.790632571337848,2.686885923510255,2.885544590157272,2.6699103036051532,2.7119119638999942,2.861978857587819,2.6900579621008767,2.663456264336547,2.8408866344480255,2.6744476037926908,2.8766148254058805,2.7251878802331784,2.7257250689863604,2.724206707634311,2.767223546293345,2.6858859872720573,2.692309103547624,2.727718984536658,2.656241760449636,2.730837420926554,2.711040517509909,2.884907015760626,2.885514288730324,2.8074861567903224,2.8504562521462407,2.8170911925791198,2.7697269045349193,2.796152900615949,2.669421794301942,2.7991217537584214,2.888559001947282,2.749078015957333,2.8012388464108238,2.786361578638988,2.8168516171953217,2.674555403243092,2.744178289691093,2.6644223830115896,2.703415469090629,2.8835007547402896,2.7652908003019014,2.8882160181696057,2.661952598550942,2.880692864480301,2.7261030579987144,2.734056591226164,2.6670209255762614,2.8022588653548697,2.888719790529926,2.83695271977266,2.8250468606169363,2.659637756269764,2.8894222821719078,2.8585879374369445,2.7175701628271933,2.6816540616461872,2.8391617876951294,2.8493491508046693,2.8853613029405785,2.672335547531813,2.8628480055703345,2.6785158777862614,2.875280193217485,2.7239355084073775,2.889347597133507,2.8258135559685273,2.682557559708409,2.8371095575015737,2.6969426469274542,2.715979063536294,2.745286016113718,2.881065793536148,2.7139786836070994,2.761735810744274,2.719283547287154,2.8788665529622937,2.701233203706045,2.870896535805623,2.6868271171949205,2.714240694133736,2.8547780495715727,2.8269891884502054,2.82322406647684,2.7859322923720016,2.883502977999313,2.855791913372504,2.72351709753614,2.885576413740709,2.834844556340635,2.718564484115998,2.885555072963881,2.8847036874202754,2.686631333619367,2.757371146792409,2.790469354200407,2.8832629925301516,2.8353961329856694,2.872492959578401,2.828993010519779,2.668340209869245,2.7750395221275377,2.731081682124801,2.810764250233042,2.7529706357584867,2.7900356827835635,2.888519647992518,2.885555550353255,2.753112935210969,2.8123842841281026,2.8617838679916408,2.8845042725442225,2.7272049612330664,2.8755890254578453,2.7558778893170826,2.881435721057078,2.6613052140112092,2.6564799547269984,2.7796763033776,2.813400773606094,2.8894169433416543,2.663972205844333,2.7485716227629386,2.8213658425152732,2.8393836573304987,2.815277051171598,2.827884604870033,2.8782922773493413,2.87094162704583,2.6704544446442853,2.721214569600801,2.889423288123724,2.7399466980566958,2.824382176623696,2.829064455762561,2.6674439380748067,2.7595649525155825,2.71069484520004,2.8606402470154695,2.7895248727384963,2.834421241440335,2.778765833963301,2.6699905138663915,2.8778828402659227,2.8558795988778836,2.8784153842721305,2.8794847747729824,2.831669925466921,2.7773777566278595,2.7119979013941693,2.8149295687609994,2.867698620215257,2.734078253475613,2.8793167581476027,2.6620233696511364,2.783279550679916,2.7434107232643337,2.8820137949336067,2.7505105483042502,2.8789850974145756,2.888594348005684,2.7989354656295955,2.717804331362225,2.865789175377522,2.658806061659879,2.7920361533952733,2.885579578623695,2.8393440277952635,2.766532713383972,2.8266512402789137,2.8890545225529336,2.8892340793864433,2.716474604885052,2.7234174204878654,2.741070368049009,2.8681437151049565,2.889405580722629,2.884937524557558,2.7833301641634867,2.744609485063,2.7944763949328606,2.8714758070577533,2.6682374165945317,2.689434650870497,2.7923980106636743,2.7107129235210614,2.8889083946364296,2.7012653552968504,2.717253206258806,2.878764810464119,2.764019896004007,2.8130428265018845,2.8888590556881617,2.8518694273751475,2.671113297941263,2.878241732839313,2.8765478889038785,2.7717140021816378,2.8397722854812573,2.8100724189146282,2.8829377549507247,2.8821663384623,2.7697123919777504,2.711142825620259,2.7235337345134965,2.7345795118529135,2.8649000522678834,2.8806559622974515,2.8576585334048534,2.738609414327791,2.8892650535071134,2.7198025045011973,2.826561134134796,2.866721459951932,2.667880385375438,2.7144890885746227,2.8852732702241224,2.714123997335688,2.8036405687620265,2.6980653381883215,2.8475040050787386,2.8213582190637645,2.8494353267875634,2.7644588079132775,2.7932502851863417,2.858088108753144,2.6742408823661425,2.714477104411215,2.8885677827773426,2.8792963943531307,2.886994560016091,2.8838177494304285,2.7626109917307176,2.683926999370479,2.6973306192434334,2.7419653205989856,2.816992309718677,2.783425144727688,2.744475391289775,2.748605216714603,2.877733962134607,2.826282101216178,2.8039740867374547,2.6727043844572074,2.7178245769152323,2.8892600023165786,2.7611663519158416,2.708789202623161,2.8541109954405437
1.58533,2.8151042692623642,0.00029031579162451364,2.910617986251184,2.751834010327674,2.9893661709892125,2.8763525452449965,2.7596603755400375,2.7453766544865235,2.7872994677032237,2.796755597381319,2.7781041511590794,2.9546053880941847,2.852385827017054,2.95467843883632,2.7545025025978136,2.9026016505955505,2.793843651013056,2.886243398166603,2.72195190529397,2.793444968497935,2.8272784944257117,2.8540119622939804,2.7801914894692428,2.759992353449331,2.7191374316534214,2.90337770716082,2.9398854168680995,2.8193030550396103,2.8231041990706425,2.7883054765485227,2.9159223721100105,2.743819729188779,2.817145605552424,2.913989181905362,2.7863445561511373,2.977574536855862,2.810206041795011,2.784559022204606,2.7396399184579714,2.7668070563750113,2.984275337278978,2.757840000966083,2.794112580731133,2.9971508512043465,2.7705569765267053,2.826863258252754,2.874387013659833,2.9006029739867203,2.9945334626718187,2.8991989802148943,2.871061359738149,2.750512300200405,2.885647434780332,2.789726890343032,2.8868868936921324,2.843189951309729,2.8452227248123614,2.795512407773191,3.0046047613957234,2.951505671903771,2.884479478465394,2.7876286529841345,2.8354327637345578,2.80943037427357,2.7256119196825135,2.8713032646279015,2.781709739260209,2.8118277646398133,2.8842645888114324,2.809532745336,2.898581094051562,2.7330130328737465,2.924899441244415,2.868712679642849,2.832973358235271,2.747895215544889,2.8962789066367987,2.82198234151205,2.712971623177669,2.726378955455651,2.847495353006069,2.8643091233100373,2.965263528421214,2.7439394216499027,2.8809912891564817,2.8806558963811555,2.9182268275312078,2.763666391833577,2.9029931626427534,2.970148026532507,2.8112834496111656,2.920560264283514,2.874197475576793,2.824166106612638,2.885044942256048,2.82658161846785,2.727924547226763,2.904419451634908,2.793986574344378,2.711312602014645,2.9324301631833727,2.9882562184286456,2.9791602633120187,2.9550703533960707,2.837094099198382,2.7735860021974448,2.7677939833669893,2.808305828992337,2.9086213471850684,2.7913150582853063,2.8814242994868353,2.733580944266665,2.763235443781924,2.8812256514420778,2.898337814387653,2.810423525370263,2.944980461855679,2.838912234025632,2.904251999953911,2.710518234035375,2.7089055033870166,2.8827833293931913,2.953614729379497,2.771753856504773,2.8131603770141664,2.9352369850501883,2.844314797618229,2.8941437292977144,2.911028830613348,2.9239441525691885,2.8975864725362355,2.986349575306638,2.723990608206033,2.8441933324436373,2.801311391545149,2.81395987289853,2.7518449448123214,2.845137228814588,2.7411464082289756,2.820021643727409,2.8206929720048013,2.789455178614121,2.9958052446532037,2.7703523945632065,2.709370363289141,2.7964084086526797,2.779372506930388,2.9841380971758853,2.7467630550928086,2.7682493752709423,2.944018340608821,2.896533346291082,3.0000845224244292,2.7230419947426845,2.8130301365185177,2.8054152538205357,2.927502451886512,2.998807455666158,2.886347540995577,2.900648255577407,2.969963391912923,2.8620503605903025,2.9134672780503283,2.8955922657390967,2.8816413705474955,2.8785437319030334,2.7533005377581934,2.795471591516738,2.8321356103449804,2.854474699089297,2.8874850718326117,2.8040379213290674,2.7206690494217987,2.839333749363152,2.8831107502485973,2.7628936891908857,3.005830139628586,2.939772520976463,2.855067992708768,2.9135703536778466,2.728311200274862,2.8910359083156942,2.7167109213854252,2.830896218156541,2.7981973373720215,2.7167718778391188,2.8760969449056093,2.7899539053501785,2.882126958094765,2.7321818969693736,2.8952982829317824,2.7188771744294216,2.7576619140264906,2.9563481600701853,2.886807618083223,2.746079911929278,2.7670927165310766,2.798972642003855,2.847166588240848,2.930634396943272,2.953227161616996,2.8076790248728796,2.8504089288865946,2.7793556889760365,2.819720681294078,2.8221800045700887,2.896432782122012,2.827290682474062,2.9942103164419747,2.7673505869289166,2.778923963920333,2.760713009179006,2.9656317323108814,2.975812248930936,2.9173859799170834,2.9399723342351383,2.954815291583269,2.9364915121450545,2.862294490796229,2.8698594312422925,2.73656091217052,2.755933321480033,2.8799498034806583,2.8052771101109064,2.7356169539559025,2.8054152538205357,2.7353762530875754,2.783385910671995,2.8811484155841254,2.818342779902067,2.9532179180455502,2.8701800198570546,2.7422667047325326,2.8159032463898224,2.870138845775714,2.8602776833624266,2.8289982831466314,2.7634761616422328,2.88782220377431,2.8140829769961457,2.902980844475191,2.8521849549726315,2.964180269332834,2.8863186610895335,2.926670143710957,2.8839761781123268,2.917737250064904,2.747491773913884,2.8500983317187565,2.889390994459597,2.8779751707138326,2.7334469396646557,2.9226174308254875,2.8759458409968657,2.8862259937134818,2.7173259923377335,2.8680809065561275,2.9516179556998785,2.8153568152933435,2.884123938135798,2.798262449068603,2.738998701822085,2.8099146118096736,2.8893330787518376,2.880700838594416,2.8307145848507744,2.7334984956708643,2.8417449622561706,2.8597310635702367,2.835914604491689,2.7545188314663847,2.7712402152965945,2.999446053196841,2.771628211495008,2.710111637911721,2.8986488926153324,2.7701877281917997,2.9358071875564042,2.73993546519141,2.719131894957648,2.7394555883452067,2.7125187866121445,2.8836107025737028,2.8170167539767776,2.731889431950743,2.9383232780232724,2.8363308361026736,2.917017126830761,2.760848136018464,2.8919062187734257,2.857479278891617,2.766695095924685,2.785693422670556,2.7399724616323384,2.8067183519740784,2.7101794467061233,2.906799656864506,2.919205231327862,2.756449935299415,2.793229458660582,2.948135087947063,2.84530825026218,2.8649674156464773,2.7726919927299583,2.7471603834755745,2.885605862686963,2.9371231014865287,2.868987636409602,2.936667837334634,2.910751969225127,2.9347458151113215,2.847495353006069,2.9756592312854653,2.8006928567132605,2.7416383858968767,2.8928626712062817,2.7899428370923722,2.9550703533960707,2.920819826601627,2.7291897320091065,2.91579011308437,2.8195223844657287,2.8020290282610287,2.880272160324297,2.911429850682722,2.8878917308296135,2.9140044099287206,2.9904749688776326,2.914962144516846,2.9760987385201734,2.892398750075503,2.7424767837442965,2.8483549478525196,2.729723537447466,2.88768710016875,2.9257030901398076,2.7313598233886522,3.002092470972358,2.764744902307588,2.8820420061688115,2.9035028593665047,2.89268103535804,2.8118163174055284,2.7321192962819394,2.8199570555958293,2.9839069102032063,2.7748923622903208,2.7750982714527805,2.9957316626511887,2.88285579230648,2.7680468777107103,2.889408092522015,2.753882416664174,2.921529901668823,2.7877475101978697,2.888969894556227,2.8245803457847147,2.923565137087258,2.854939683730871,2.8118105935180404,2.965590739496991,2.9387868739275596,2.8847060136628255,2.8418754024161896,2.97924678075849,2.9204477039624814,2.7534582752544208,2.8942970396741994,2.7895328626500064,2.8406902857382703,2.8875105752393337,2.947229716645679,2.720492399155867,2.860271613795591,3.0006133166042392,2.7470223755220156,2.9190069772918186,2.8779968310861634,2.7926259559936617,2.8193030550396103,2.718766409311293,2.993064890534991,2.8067238843256077,2.958542713417266,2.7873165271552436,2.8880026725854635,2.866131374295836,2.8986227904675217,2.971389872988408,2.9810461936158603,2.8046843904474534,2.7309225732725095,2.850250876831134,2.983521026830915,2.8798892731577914,2.8545791117764048,2.859755366907055,2.8846233920868793,2.813679308313513,2.9156683336110594,2.710422288509483,2.778121022268321,2.7290667343367345,2.7264868646192864,2.785612541598029,2.8143062495819615,2.725763293323423,2.7743770206671328,2.917598472871258,2.9194817136432922,2.977574536855862,2.745563242703326,2.744309922884264,2.9239976971437684,2.783731930277896,2.7476243870552706,2.809811901327281,2.964039915861457,2.826354842709568,2.812769099937013,2.9423973322946453,2.8616313277763332,2.8651792539462306,2.7651022887789516,2.8872112691169187,2.855477594026346,2.8829738064287764,2.8075953961578164,2.740890474997964,2.71729274684118,2.8313587890085756,2.8719338483460914,2.8843862022964792,2.865697569289806,3.003268380919432,2.895047778829691,2.805055847530117,2.7536051057485946,2.7750639641896266,2.7520853681144977,2.878631952943814,2.8220612708431654,2.7500056769694585,2.867156389225846,2.736581476951884,2.795070220318913,2.9262647599531406,2.8807967242517702,2.8512403817006042,2.7974165062894363,2.9362988805701913,2.7993923688051123,2.915012435620654,2.7282145852375943,2.8830301572931014,2.8965701095841703,2.7639627599145866,2.945309383573571,2.9748332557944845,2.862014548136094,2.8339753670154075,2.7649347666173396,2.8755691270456674,2.89288490005974,2.7479781382746773,2.8860804315790296,2.8566299549673704,2.800856650383392,2.7254063766150365,2.717819116443956,2.8005170708173837,2.892093134146829,2.951496311702262,2.8109508327004464,2.82670412360208,2.7402052784518665,2.7127816459059826,2.7090699725536966,2.9726720217310794,2.9023236190308555,2.837469094295273,2.936056748934256,2.796991393784042,2.7471272573859014,2.8315775405869594,2.8742437000821015,2.7232167677865142,2.9569527745408313,2.941248704743816,2.8851375247195747,2.7158185538316135,2.7782896644634514,2.7284775124000364,2.753550726582721,2.848397102632399,2.7108903857552322,2.806066534291633,2.8821691116570927,2.962228838172877,2.960472188171435,2.771274427339862,2.7828799562403876
2.242,2.7621258398894746,0.0001811841839262329,2.6753377914379324,2.7582443861503827,2.8116256975088567,2.8303958950680546,2.7660340643488457,2.70667994676104,2.7778229935971503,2.760718926813668,2.7839076416053183,2.7353747561146218,2.666485824809385,2.8606639915549823,2.865967827244703,2.77405733189096,2.7362186981757533,2.7608189502717093,2.8296156928485896,2.828295369453902,2.856072290160322,2.8161132941142535,2.7500671103202916,2.7431213940872317,2.8442697235441425,2.731896372074171,2.769662915032431,2.6891736057668703,2.7212753328637094,2.6907669437656,2.82049577054662,2.7946864436550944,2.8067708398171236,2.8616870103382825,2.794621784708041,2.78870629895809,2.6699818578388435,2.716942748371511,2.8639423937513895,2.672917707501447,2.7031198989796033,2.6796461450225806,2.756892581975659,2.790079657177238,2.766910646997003,2.759321607265009,2.6772433400549573,2.694013467445276,2.808949454351733,2.8029748283227622,2.6878424954868394,2.8152290413348378,2.747746840208039,2.7568281515023423,2.8389502348628777,2.7958021869152736,2.82910403404963,2.8343397844792158,2.6737893736615814,2.838915923486244,2.737102950049694,2.668747201246958,2.755026625059752,2.720748496701701,2.7234089841658813,2.74998292440057,2.7937947631543008,2.8532292988389187,2.762649315799966,2.810817828376592,2.7410720804150817,2.849507058975979,2.836596713642597,2.751313048688838,2.7412701987643073,2.747111792039491,2.7734426679292565,2.7358530184090655,2.862252560125221,2.7824585356502274,2.77395037081399,2.728791551078054,2.8441097177679153,2.8538381284066805,2.758788399442339,2.8147277489447253,2.799850462253733,2.689926230089103,2.7829654403750497,2.7068735387571414,2.8401599592286586,2.791401089421058,2.7909959548116765,2.774418207999372,2.754227530217412,2.7733518009591753,2.8180434520310307,2.719553284076379,2.7361199462443135,2.664727326934428,2.8664726701977323,2.824071155427215,2.7755709561021353,2.8476429323484,2.7965971551473783,2.7948783908637016,2.697772637035137,2.7285234969930174,2.7703287857888257,2.8599825186819805,2.7598229686963633,2.710895452811259,2.667640166436504,2.8490477123106297,2.664248928376311,2.7980825084053684,2.6685095795381026,2.7512406046065667,2.69438012447416,2.7086699442322293,2.685613134261871,2.740091101150638,2.7100961858131734,2.6697788018109034,2.6955435641003493,2.8118966609438996,2.707613710015552,2.8629760880161026,2.7743759750445,2.7736488947018274,2.8594923529693,2.7516417164022893,2.791416279195035,2.6877909957795145,2.817665677106128,2.7323100876575794,2.816859649092601,2.7681989347621543,2.833062805567889,2.8461179714782223,2.6691965421525325,2.861831120744857,2.8030121502222016,2.6927391349231438,2.8652569024324945,2.710864785006548,2.8332961197183946,2.784072634723984,2.67849339875769,2.767822329419743,2.7347503750137414,2.8175800529912025,2.676982415684134,2.716527485881451,2.8550441436104457,2.7984686295125756,2.688244353543642,2.7796634109970726,2.751487946721013,2.851441957598439,2.7105716452767905,2.760781452269568,2.8308314652376634,2.694192542316879,2.747164928012317,2.7313954473843802,2.857491447995801,2.8111654794311063,2.844641911154042,2.802279530153847,2.811303544871729,2.822546556706602,2.830804580534183,2.8281928920828525,2.699005866812819,2.764672524308234,2.835509852263835,2.6883890095186564,2.6689233407218795,2.8502611105492828,2.7467403993321002,2.7349240792798737,2.769137709994208,2.8317781058421168,2.8609628837720167,2.818688543633186,2.6969307250269527,2.7877855267197784,2.81792759361411,2.8102151454609716,2.73444061709793,2.804020155052758,2.864004022351321,2.7781816437647313,2.852270269551701,2.840389858078652,2.7802303779973685,2.8540558231218633,2.847923410025843,2.6652317170134148,2.6770998566966755,2.848705345017322,2.8586032757800943,2.7090460091419732,2.7983008827409726,2.6655797103648227,2.7713490975234456,2.8267424108851733,2.8066494402760545,2.785211005472064,2.706430426496117,2.792696909213835,2.806596152250683,2.7277811557856135,2.72325802352302,2.835952903528409,2.788179442931171,2.6839163664770176,2.7188437675035666,2.745029724075952,2.8229005347670357,2.711334462029197,2.863176195320056,2.7609147197196897,2.6735562439154665,2.694086685229323,2.765382792557848,2.7731143771794993,2.8436040773551947,2.663586977030913,2.8408839251322373,2.8407624945931156,2.7640647424938916,2.7367055423133086,2.678814149459041,2.735611461771183,2.6715189362107026,2.8224686603128255,2.6935468810611654,2.8619703915372563,2.709961265790129,2.790136181668448,2.818466712773854,2.6876878652657727,2.6989287586157684,2.811722844063006,2.7670583008398424,2.7482451500312566,2.808264444838319,2.815547629535782,2.786021083741728,2.673406610458973,2.864077376266761,2.833939328517567,2.6683776561329227,2.6759277930838588,2.735697354550211,2.7824220584590798,2.6692141750946696,2.7942040109215385,2.7636623238511087,2.71412799505134,2.775672508118848,2.712466730633015,2.7973595180241086,2.776029084682483,2.8350139575930355,2.7987643842081154,2.7560147916936018,2.828656664236063,2.6659235866167714,2.793425449603351,2.740149164990753,2.7473244670943693,2.809319285121977,2.6951799531201663,2.682738133076393,2.66703607949643,2.7924109852310846,2.866343940868823,2.693336494329705,2.7182864421939166,2.72598491260911,2.766670931482585,2.7798856887456265,2.8101182184525486,2.8051351877333417,2.8484754622766566,2.7687204874415343,2.677078111497446,2.847732123191394,2.819400382068644,2.7480389415483666,2.747488311872544,2.7013697453241643,2.8612314228471076,2.8466461122197484,2.7004806463710516,2.793394076124326,2.755285712492804,2.84440540912957,2.8513477515116863,2.7788482246614,2.6787014655033183,2.7156697077999707,2.79221654697509,2.6665076383362836,2.6744351367265384,2.7336993815270376,2.8442241965881165,2.848202215978014,2.740103544467158,2.72178119683663,2.7782738753765446,2.7585421755696475,2.674083859955541,2.7482947043358417,2.6953450180872993,2.6948590762283757,2.732515704337785,2.792971560827266,2.7525849075574915,2.8515271305982806,2.746536708155563,2.7323992541088624,2.7308720171320178,2.7591314481235725,2.830928249848127,2.8112421815903774,2.7616117224049033,2.7678620185295832,2.8089899198362565,2.7567164248917906,2.8545240140783243,2.7331870679453143,2.854950645324299,2.8595355151770963,2.796094111622493,2.798462389709276,2.6723665130121597,2.8564508503444705,2.7038065600434162,2.866169248796391,2.7823365981778942,2.7393851378004914,2.7311645441838723,2.8304120295322686,2.769455470817215,2.771207611803446,2.8333613239765727,2.8649901101143875,2.7117222540032544,2.6858154260093516,2.7493038656921027,2.80637899581558,2.7346778139770995,2.866596260366995,2.8486089630181315,2.856535806449652,2.7993720064715717,2.8300193464844057,2.813177891981214,2.76837301756422,2.680552592749738,2.8192083579222746,2.7959320962497576,2.8631008962252684,2.8026216075957753,2.85370758820676,2.783660471072693,2.6880480486199083,2.7972289817848237,2.731168392298261,2.785536922320807,2.698963024661469,2.6639355574388865,2.668527174233573,2.6832694263489794,2.7809712544789416,2.8384407570044017,2.813412178940859,2.7108910712027554,2.7014129417345423,2.710589126509654,2.86177070524916,2.8184263906651212,2.674364912732134,2.767858050112572,2.698032004882284,2.7156881721158173,2.682365698291862,2.7021302571557544,2.674536055560378,2.6951346218150163,2.81111945972341,2.6791694835795945,2.7944901152896873,2.6857187054803515,2.693453785286368,2.675962717455403,2.8021644158760357,2.7186830696928865,2.8290070418827464,2.6648055912522928,2.8213336422654276,2.832047346170831,2.7793914006216354,2.753480739452001,2.8311594650571976,2.8611896691645895,2.7597262395134474,2.743280622961107,2.6737190109819657,2.860558910935785,2.7868911652959727,2.8331875386000474,2.820908807884215,2.7542232111793563,2.7877961457313085,2.681841086971389,2.7050313634080596,2.8063645677817326,2.780882929263228,2.668280954481313,2.7732132028158345,2.8393669671087394,2.7300568594369925,2.72287208719909,2.7223354946299456,2.7962274862709697,2.7446643443494856,2.792138012815691,2.7786763546898112,2.865864956857442,2.7887675312090394,2.7294480889377204,2.670635477623955,2.7522670520205215,2.7847419751702702,2.678402352235814,2.692614189677311,2.738898567274832,2.6772216040015464,2.7098308172303205,2.8100417267041173,2.8591979357707578,2.6730322764561607,2.70959195118983,2.770804304401388,2.8384292999455716,2.8113188858416565,2.689140096076699,2.6957343204941315,2.754719956366174,2.7378668937918373,2.787381475789034,2.690111769341313,2.665531849402365,2.7438553235215415,2.7421057582453154,2.685648330972328,2.7860391906263717,2.7541886595991962,2.855651334912147,2.8202008605149387,2.8256409844165584,2.777786826149009,2.689876650989691,2.788174185796259,2.673591443013671,2.788929535130179,2.8642419114904722,2.7154668497000083,2.7894467200504596,2.826704712648176,2.7359843294520645,2.8055016312139855,2.7802138241680074,2.866587722202405,2.780511346330936,2.859380709548332,2.699881912163237,2.7964630029457487,2.769318285101335,2.820719955862571,2.68401770137616,2.831186352233812,2.7521254879788795,2.7556137352667407,2.7384200911353473,2.845290703092827,2.7189619712250424,2.847988781456801,2.8573844625579947,2.8330411268415525,2.7726569136176638,2.7359022366075543,2.7155221290942135,2.81884490474262,2.8029044372594067,2.74608118305938,2.8665975171271163
5.01326,2.8838673155639696,0.000506839803596523,2.808711953006432,2.8901999988259686,2.8383843241778663,2.9513819906882963,2.925000918764743,2.838476490538169,3.034757651747085,3.109085398777362,3.0859429085218837,3.053342720088625,3.098956230219242,3.260861169082432,2.8791469752786365,3.227360373585904,3.0808872585579574,2.9171453643890835,2.844343006929959,2.981904496230542,3.0152247926217948,2.9894491448422142,2.821134860959982,3.0747679636761363,2.9073066751734986,2.840194262774912,2.920001248622004,2.829144276708931,2.809752557323409,2.932557666362074,2.813179387231062,3.107816936451152,2.9404420946440957,2.867779221044376,2.9105414890168393,3.1932527776003203,2.890462381787087,3.0865172877064158,2.9414153160279213,2.91483416779943,2.886739449912475,2.8028061095185293,2.8071339515949676,2.823674524553637,2.958142910805723,2.940890460583997,2.810512107864749,2.91238322172015,2.961654561915133,2.961693218005594,2.7837964431925464,3.0697536055411905,3.1421372614474716,2.874099585656137,3.087090720996852,2.7953215922271206,3.113287987137323,2.805235921375797,2.8035179436699518,2.948907563206672,2.7828562770829928,3.327943116774331,2.801571851287594,2.8054658446560854,2.868992650996403,2.7853140871364,3.1790421596614133,2.8415779118819335,3.241467077677063,3.1189757954528057,2.8787143023366215,2.8763613728079753,2.8071745902080516,3.038023985127557,2.9154722230333485,3.3067168578343606,2.8559937377995785,2.816699542767749,3.085218168532435,2.964409159704838,2.8755399098017658,2.801920682916342,2.7845634646095236,3.1264591536737725,2.8163185793896206,3.2245483371993386,2.929750203115845,3.175158793425383,3.0887465255799245,2.813335311355805,3.2525834561821205,2.7915174371935874,3.291872838754438,2.9469938216145546,2.826620274156769,2.9882133655308603,3.0144254555076766,3.3055504176648633,3.047727220244555,3.2007112315438655,2.7865490221004623,2.788031802814028,2.8005372695848,3.2878723740731655,2.8306799023657687,2.7970488500312185,3.107905019820182,2.7886351172071735,2.957356935473344,2.831948100215228,3.120556585778869,2.91446494987983,2.9825112977647694,3.220762035304619,3.035020106701909,3.2739961314009434,2.935400411227444,2.8759312788684124,3.0766842316259844,3.1026603204057888,2.8381479504413583,2.9100199987461837,3.1681062520467553,2.955854591632799,2.821146185239864,3.1600887598455576,2.9767312990546193,3.3430472840193586,2.826722818619512,2.9967599158538096,3.130539161113065,2.964002641604529,2.7835078388989074,2.876831633283161,2.8551398979491167,3.33428045226036,2.7985731348020306,2.9507329973394856,2.782730228028879,2.809533952901285,2.9185258389867017,3.258293574193248,2.8620464469126823,2.807430657630212,2.8048344781477317,2.998114283598953,2.8935252112614123,2.8332528667510566,2.8351600535576877,2.8133241930952595,2.9838392190036953,2.984318148665502,2.8380267779695214,3.06882916949649,3.1684320452681205,3.1894266030876404,3.3042383763456,3.153455131733613,2.95820962395124,2.8992219813888793,2.875560416262021,2.822318073585187,3.0347162476883796,2.9599507050828016,2.958678212712123,3.1094417860475447,3.0418766032119833,3.134969300865708,2.81362887407515,3.1188287769416707,3.2212993971152235,2.8265236416216797,3.12810759510085,2.9340803529400445,2.896680666417665,2.811997589311932,2.842986814357689,2.8153175182466215,3.346406306900903,2.8083930991202513,2.7819801147269927,2.8762151640311124,2.8538014495439086,3.09889920676808,2.8923432888410874,3.053342720088625,2.8593151416253098,3.005832314218046,2.7839840433866057,3.164136237165451,2.87287304743894,2.803572716792882,2.8995784172321404,2.9452387456797844,2.852910716281602,3.0922750882096084,3.1659925356162133,3.356484509906744,3.3433660175759,2.8972139587472423,3.129417056767388,2.791087569756654,2.8289462949536697,2.813980638080806,2.838049863555049,3.2493420806895967,2.827728337980148,2.831512071204018,3.275719821704342,3.0308761954591117,2.874126164117451,3.191653598022035,2.862354195999936,3.026599673681184,3.2172618102638015,2.9590336617414903,2.8639936912645685,3.0018289116742314,2.9806834023018665,3.3338992337949995,3.315736338399351,2.8321030597883907,3.293813766926314,2.8074481547321977,3.013953483550493,3.0623302281137748,3.0927461997773444,2.8614522981082904,2.8284665327438705,2.919610259484278,2.801176688894721,2.831770226901562,2.9416406988458252,2.8219032439389005,3.0278141832111776,3.077535131559809,3.0137231399239965,3.0665709184538623,3.238794562681352,2.7973026190813686,2.887294993580756,2.9310751421557115,3.107406652771312,2.9851998677454255,2.832648712728775,2.8675490556371486,2.9390256475578105,2.851201521059564,3.3118907785685816,2.9965994253377857,2.9479549571578185,2.7955655103499675,3.058525686657434,3.16709443671502,2.788745588363031,3.163901691098843,2.8073490672449095,3.085958008415395,2.7823675398333507,3.009789281465249,2.8063331205201263,3.2903258050868938,2.7829016708459458,2.8134463321703302,2.9105506320664034,2.916877595327457,2.790557933714051,2.8778555207853254,2.7875407691802403,2.805135291001485,3.3114739103012605,2.80420407627611,3.2865334844811533,3.264567713473365,2.9461955581791375,3.2372160746121486,2.793455319295194,3.052563315019866,3.0220247124658415,2.82150514920208,2.891123223931303,3.1489081124304765,3.009247212852381,3.071313592212578,3.132864271954964,3.0954574628276115,2.8516853219048572,2.9790939999417176,3.0701989016299738,2.857785564162235,2.9938008139588796,3.0206161228877213,3.146479484683039,3.161566714799103,2.9824664983100386,3.0156148713164566,3.0326754178491346,2.903171247446775,3.2246431500352752,2.98071401118846,3.2894595749249644,3.014709125145441,2.880416835463128,2.8448436558760135,2.924178848656863,2.8466394665846613,3.016523804510635,2.782211515011009,2.967988156704977,2.7954349456522523,2.8829821498130648,3.212666986185645,3.2619972799522428,3.3100735941615023,2.8335294945125984,2.896766550611171,2.9133086009374756,3.0189090549484385,3.277045140239527,2.9390348327135456,2.982414203742056,2.9902080450309114,2.789161995856682,3.346248293884698,2.988377132430659,2.8944337471829678,2.8691123249604233,2.794214621855056,2.8850567710618322,3.299485293171785,2.9505728134925597,2.9886009052872495,3.034951002076574,2.7989187270572975,2.802014547996677,3.0786677774249496,3.2916451394958557,2.8082516169737857,2.9634512710956833,3.114718408759262,2.937723142129788,3.228970547452778,3.1487661710670176,2.9557816015792664,2.955463644821777,2.943154649385163,3.008304046343157,2.960444482051216,3.06323770700037,2.854384185056332,2.9479549571578185,2.8604874950770576,3.0248826727795497,3.3388233069683104,3.1604468392435616,2.950049161491227,2.9166542795581187,2.919237028503542,3.027789085335337,3.2890253612859945,3.33744924108016,3.0317437474050735,2.814793915461413,3.004172439647703,2.901795412996738,2.8247644520093704,2.8482650477693987,2.929380010111628,2.8323212310262518,2.970527392850293,2.893283064008294,2.820763622812555,2.8129668526107614,2.9321397744735576,2.799016474448295,3.0195433353268335,3.034247744123246,2.8794555212376918,2.812989274652738,2.881192311586825,3.0157942926058063,2.8267951213095266,3.1809094969122884,2.7917276536511237,2.7956223457246296,2.9834400521375497,2.88451335013211,2.9163145154639736,3.0643357475167132,3.1937259649710827,3.131541610249137,3.3261368631105475,3.1738336741951536,2.8108049143385143,2.825246926054327,3.037730771915562,2.825307968246481,2.9796180647017483,2.8024494822244455,2.9388513275968284,3.0575220477101555,3.129137173814475,3.001109840980473,2.8137060755919157,2.965365066821158,3.3460111537435324,2.78848796602034,3.0626693675250247,3.1072458088787087,3.0447561876471005,2.980904987212333,3.214351319412327,3.150311277901332,3.297416611508376,3.173535998574384,2.9886083737398623,2.877652820547442,3.241491870514915,3.0139115826009903,3.3377999634958413,2.7938255912875194,3.0266119087606977,3.245593722097439,2.9221805327573005,2.9770650568605945,2.925242234098109,2.9561936810851623,2.842936998367539,2.8756425422730567,3.13608593287573,3.181505364368488,3.2772040836951155,3.008868311474834,2.845770790203612,3.2676293500524545,2.993687426962289,2.9722419380953995,2.9724907765183914,3.0657665209465823,3.2886416147997504,3.176864257596776,2.7908144192254936,2.862926088910585,2.9932443193265117,2.899996593463166,2.8063216865751346,2.966966849049717,3.094092952270399,2.88966548140166,2.9985011016576606,3.113087547810894,2.838769956806573,3.1410195880460368,2.843820204520702,2.854999914654228,3.1167123246946327,3.0085212441657005,3.297790627388257,2.9110714056798535,2.831867765541738,2.8077580134134608,2.9912081385891107,3.2932352881530726,2.818715061939873,3.155875302067087,2.9170293583511966,2.827347046636829,2.790360606027517,2.8526936833584586,3.1770810274294545,2.9297590081604423,3.246791079566085,2.789563828988009,3.0192956834591604,3.2499437432042706,3.2915945143708516,3.1283689635255723,2.85966931987371,3.187989688932786,3.1395464791032572,2.818369187081033,2.798757558182499,2.801232483889746,3.1043067747390665,2.819812472983388,2.987390787992823,3.0867587886734795,3.2165947388186926,2.8852725009257822,3.189516493115107,2.803211356068325,2.9579906569087964,2.7859197381190355,2.7862597705570127,2.8307603150460827,2.8675693943779326,2.9261537036799874,3.3248780761325594,2.895331301348028,2.903349630615758,2.982913531059927,2.858722720035852
10.0265,3.0159595181805883,0.0005942944668758645,3.543872372808048,3.3246861349249976,3.140581921013784,2.8710320335867254,3.13546174747318,2.938583065980546,3.1085964677411106,2.8732761482453606,3.568380915513739,3.094595688273825,2.982215843592811,2.9175775610496615,3.446187857465716,3.018189991701724,3.073401751565708,3.048042300495662,2.8700317165647045,3.351472370994196,3.377410232894609,3.0652730335101808,2.904694796742459,2.897897056931865,3.143453608182241,2.9421281800546004,3.213383575595102,3.0884303474628996,2.971240475123917,3.3598427617498614,3.252663015314086,2.8772706727883883,3.3770363127048166,2.9392484138408066,2.89930247246373,3.1148457017521207,3.2767532476920627,2.872996946117557,3.448401190969749,3.4248668136739733,3.2111205432442884,2.9456008101831914,3.32563700145513,2.9894096152259233,3.1459666406413374,3.073220184001321,3.0087303877798286,3.236241363584027,2.881503558810409,2.9495123655603286,3.2350306939381626,2.9914662734003654,2.9117010344518253,3.291871502734604,2.9612635219819134,3.1791089417049143,3.131083051278317,3.3731064264673143,3.023689936574666,3.1761731544106926,2.96025645781135,2.9044037780739136,2.929168810842892,3.075035947953931,2.9990673590000156,2.990822315797413,3.266363781822395,3.50199341966753,2.9342790913007546,3.0901946796507422,2.8943780555091427,3.525437449502072,3.237625849537297,3.36356373477295,3.1028526615129253,3.493385914598689,3.223672155057662,3.1361995771635724,3.069220969404943,3.552815179955816,3.056888605166291,2.9963567405317866,3.02215997210207,2.8874399293420585,3.0872065077165183,3.086099974530989,3.269578701198488,2.932088080651954,3.541603293147416,3.0774411394209826,3.040651806871515,3.0901837891880333,2.8856318434427632,3.176661057547803,3.0082821818040024,3.480855583050651,3.0169719180400842,3.0905215484931157,3.4519879833559384,3.2595392405889188,3.402339417543071,3.122899560325069,3.113367837494471,3.360350530357585,2.8817658587213177,3.185304265845021,3.4897655814617043,2.885475174644375,2.8938566749862353,3.322227511515994,3.4906747527896393,3.5177436648176967,3.110763112483283,2.900626732107679,2.8748079371515347,3.3656599491197885,2.9614358143486217,3.323216353021006,2.889336924906026,2.8854093208728715,2.999575755271299,2.9058488920564884,2.9873985093647084,2.928456463627302,3.336002651157457,3.2619640934501586,3.4602827968345196,2.955741359943678,2.8825612222531296,2.9025669333796955,2.991415371606704,3.332743658706145,3.0620146828783,3.2455621646264183,3.3366054009324424,2.914283074049619,3.006980629402644,3.335334386491179,2.9458891682694923,2.9144290974784366,2.8749356916738953,3.167839253718324,3.1468545262591756,2.997207534616544,2.9587675592922045,2.886287338546623,3.252892528249387,3.409958903092004,3.513744147071846,2.886848517949434,3.034626566827164,3.372768515732879,2.995591974392281,3.1784273483204144,3.051766628791569,3.1937843225740283,3.053534920756155,2.9423359328626324,3.311788077545601,2.967781617051737,3.02498578424101,3.011252643260691,3.344736950894546,3.3590202641217606,3.319362913001928,3.439296808513268,3.004726105346248,3.039791790559141,2.9747893329092236,3.042093961532344,3.091472590746519,3.536543693558433,2.872853468050374,3.142674011510934,3.440911243616934,2.8772361549553693,2.9902667089721677,3.390956076188677,3.288954687374913,3.196399680271984,3.132744804579741,3.320774739470717,2.9021475970359387,3.296965501374678,3.213248031428692,2.9191788287112375,3.29563860315781,3.373371051066615,3.31166176864643,2.9905345545753814,3.068274035416432,2.870045950670187,2.9208077514616133,2.9543138021505935,3.2311724020840495,3.1182700459947785,3.1539728372295737,3.544578184092257,3.0131091507418106,3.552090797539472,3.1695728868872757,3.15099183322694,2.8756358050041806,2.929801816639001,2.9944488545723846,2.8795797410058452,3.1343409045667854,3.5596906118112503,3.2622199340230753,3.240743263481019,2.9831487208335536,3.369360884235955,3.117041275043544,2.9754350789499515,2.9392572834858686,3.33541685116275,3.0945503138606583,3.136594797076348,3.128030670405441,3.070233025307896,2.882419975393929,3.134258687252179,3.1012472043412216,3.048326286400027,3.175805392160108,3.081682733032992,3.1215471212886805,2.896707593536851,3.1732190394014044,3.1059050097265004,3.11042813720941,3.4510035897400573,2.9949977573828606,2.930857569806586,3.0753284769132967,2.8848032881191257,2.9313505018482755,3.1394186781037163,2.909779275193187,3.010223556174342,3.0322088720618283,3.3088295203875275,3.041817400207162,2.9616075537469597,3.307490248139734,2.9795600393736486,3.209392446786436,3.025423818044954,3.1518234954052593,2.973339935138752,3.4487362342820083,3.116940062208518,2.9044453687786556,2.9050935337958115,3.0991292123147725,3.5088102590591563,2.968544123510508,3.3753932312559547,3.0508808542268278,3.5392783529308556,3.3152593738424865,3.47239832933348,3.0645931628671783,3.1648323167207124,3.116573578675782,2.90139161108732,3.0322528367551795,3.0721698663689665,3.5588932161274043,3.4368989666422403,2.916312766707346,3.1592613833627796,3.1279591156048485,3.0375326306634975,3.2225559776429487,3.1853807896731294,3.115467743471094,3.0193467378889975,3.2752009891350133,3.0591362653626044,3.27976865619513,3.0653566392210827,3.005600542742563,3.1057826346328534,3.1625127604515804,2.9206380533665817,2.9040041892803052,3.0303564730779544,3.062251998701003,3.2717512400329416,2.9173829672113465,3.3290978025308378,3.01473673869697,3.1159312795223286,3.2596191053267694,2.923419991048757,3.331675348666376,3.1121008455538606,3.154727157590574,2.9496102953767402,3.06768399462661,2.883744123757547,3.3068860405528646,2.9708010049605824,2.931266186197255,2.873201352819965,2.945908401270674,2.934075411042066,2.932865798061409,3.3726475209906734,3.360266056335205,3.171470975080152,3.565691112419341,2.9921946682409932,3.005136474009199,2.869526457973641,3.4989562689013347,3.112475485414169,3.1490998626504023,3.066667317471393,2.99239536839378,2.866362587815912,2.894042098694099,2.946717269003894,3.5091779622298285,3.2022212203507454,2.937694425812883,3.012948028479056,2.906073030836083,2.865892624688823,3.040242671151734,3.016138443419897,3.4359811631518506,2.956580145314508,2.889501646976653,3.191957031476259,2.8995950847672773,3.174249665771669,3.496273166130656,2.902759618309831,3.4804905549107117,2.8875588180840763,2.89602287920116,3.1336800621835827,2.888061951919378,3.0311332290488235,2.9214557289646774,2.9691902061251585,2.9799647086746086,2.873228560253329,3.3887710385626972,2.944545708323497,3.126944874058847,3.0285153819339348,3.1457324962231894,3.309017541573049,2.9307027321163286,2.9382147242311176,2.998481936948375,3.127723278306995,2.8819518825031647,2.8788397637418655,2.9236676592637902,3.538929056401374,3.17481328658294,2.973922887596709,3.033987520418415,2.881742655897634,2.998875409711023,3.0636641066365136,2.991211389664256,3.045451866820709,2.929464030166913,2.931924360077379,3.272191394083024,2.8928968200417806,3.068860060369396,3.367984807273941,3.4201527615696747,2.885162956738445,2.935556670744999,3.113295735644766,3.3082077009435844,3.13973585448427,3.1686279212375994,3.285665406726546,2.9419020665955067,3.5623318984825163,2.90643015878515,3.109312176898463,2.960490672499762,3.3224904772830075,2.9081723974960574,3.324181596479063,3.1860537758943805,2.9373247816820522,3.20926867798583,3.0277632411434614,3.1459431677271033,3.115881055158703,3.5538250524391137,2.9284383465182167,3.3549367496297715,3.342648346653544,3.2551375015387816,3.02430200894784,3.025593759300643,3.3221171017566626,2.9203840424689864,2.9680913871268095,3.537688805376732,2.9844725950862663,3.375180772982397,3.1063646639619296,3.3309772704564926,3.127548175427316,3.0042432084374595,3.4262616927064102,2.9054670969443337,3.1027902203332434,2.9593881317315587,3.4256126124775723,3.050766075074714,3.083329849323045,3.5158285373996825,3.0860013817240377,3.2389319107362544,2.9941390556372767,3.189302250843306,2.9432183134198135,3.161349346649744,3.1803442677247147,2.9419397116697183,2.9540666679117606,3.1307256485768904,3.071800228847225,3.4938562291996997,3.314886546588991,2.894779308325555,2.896468420037368,3.1582683831302676,3.0493598829564963,3.086089019193591,3.503717881186245,3.013411281542651,3.0097546061412506,3.009262859802156,3.267322741160806,3.136585495309295,2.9691615822973696,3.17859359140679,3.1727224068373294,3.4396588493294895,3.0327235665764753,3.1971491015803903,2.872455344682335,3.179686363851646,3.4927067599369748,3.5702494635361,2.9613018579049353,3.1609617220765074,3.102883857168941,3.377059694574711,2.9857694434285147,3.0965945918086706,3.4274962566276326,3.106405594798163,3.184615006649198,3.2304099788426175,2.9057326897544136,3.4415054944527363,2.9448714528387945,3.2454153263857157,3.5725701638324896,3.120497083532056,2.9939933408963815,2.9665896100419693,2.8768922835620634,2.940321825400005,3.3328665527226096,2.99829965500131,3.2658311048352675,2.9434469017638185,2.870954350545946,2.9012487151881796,3.4820777245699226,2.8888267418007074,3.5264318879302525,2.987569025688865,2.8794699717173216,2.9525756842506343,3.163695898597546,2.865580846237645,2.941125183966808,3.159042404993106,3.4065444555029707,3.07556211481977,3.5214253662050607,3.5580920248677828,2.9327234620015292,3.1369624996619474,2.869114770725243


==> anc/gamma2prime.dat <==
# Kn,gamma2prime_weighted,gamma2prime_weighted_err,gamma2prime_fit0,gamma2prime_fit1,gamma2prime_fit2,gamma2prime_fit3,gamma2prime_fit4,gamma2prime_fit5,gamma2prime_fit6,gamma2prime_fit7,gamma2prime_fit8,gamma2prime_fit9,gamma2prime_fit10,gamma2prime_fit11,gamma2prime_fit12,gamma2prime_fit13,gamma2prime_fit14,gamma2prime_fit15,gamma2prime_fit16,gamma2prime_fit17,gamma2prime_fit18,gamma2prime_fit19,gamma2prime_fit20,gamma2prime_fit21,gamma2prime_fit22,gamma2prime_fit23,gamma2prime_fit24,gamma2prime_fit25,gamma2prime_fit26,gamma2prime_fit27,gamma2prime_fit28,gamma2prime_fit29,gamma2prime_fit30,gamma2prime_fit31,gamma2prime_fit32,gamma2prime_fit33,gamma2prime_fit34,gamma2prime_fit35,gamma2prime_fit36,gamma2prime_fit37,gamma2prime_fit38,gamma2prime_fit39,gamma2prime_fit40,gamma2prime_fit41,gamma2prime_fit42,gamma2prime_fit43,gamma2prime_fit44,gamma2prime_fit45,gamma2prime_fit46,gamma2prime_fit47,gamma2prime_fit48,gamma2prime_fit49,gamma2prime_fit50,gamma2prime_fit51,gamma2prime_fit52,gamma2prime_fit53,gamma2prime_fit54,gamma2prime_fit55,gamma2prime_fit56,gamma2prime_fit57,gamma2prime_fit58,gamma2prime_fit59,gamma2prime_fit60,gamma2prime_fit61,gamma2prime_fit62,gamma2prime_fit63,gamma2prime_fit64,gamma2prime_fit65,gamma2prime_fit66,gamma2prime_fit67,gamma2prime_fit68,gamma2prime_fit69,gamma2prime_fit70,gamma2prime_fit71,gamma2prime_fit72,gamma2prime_fit73,gamma2prime_fit74,gamma2prime_fit75,gamma2prime_fit76,gamma2prime_fit77,gamma2prime_fit78,gamma2prime_fit79,gamma2prime_fit80,gamma2prime_fit81,gamma2prime_fit82,gamma2prime_fit83,gamma2prime_fit84,gamma2prime_fit85,gamma2prime_fit86,gamma2prime_fit87,gamma2prime_fit88,gamma2prime_fit89,gamma2prime_fit90,gamma2prime_fit91,gamma2prime_fit92,gamma2prime_fit93,gamma2prime_fit94,gamma2prime_fit95,gamma2prime_fit96,gamma2prime_fit97,gamma2prime_fit98,gamma2prime_fit99,gamma2prime_fit100,gamma2prime_fit101,gamma2prime_fit102,gamma2prime_fit103,gamma2prime_fit104,gamma2prime_fit105,gamma2prime_fit106,gamma2prime_fit107,gamma2prime_fit108,gamma2prime_fit109,gamma2prime_fit110,gamma2prime_fit111,gamma2prime_fit112,gamma2prime_fit113,gamma2prime_fit114,gamma2prime_fit115,gamma2prime_fit116,gamma2prime_fit117,gamma2prime_fit118,gamma2prime_fit119,gamma2prime_fit120,gamma2prime_fit121,gamma2prime_fit122,gamma2prime_fit123,gamma2prime_fit124,gamma2prime_fit125,gamma2prime_fit126,gamma2prime_fit127,gamma2prime_fit128,gamma2prime_fit129,gamma2prime_fit130,gamma2prime_fit131,gamma2prime_fit132,gamma2prime_fit133,gamma2prime_fit134,gamma2prime_fit135,gamma2prime_fit136,gamma2prime_fit137,gamma2prime_fit138,gamma2prime_fit139,gamma2prime_fit140,gamma2prime_fit141,gamma2prime_fit142,gamma2prime_fit143,gamma2prime_fit144,gamma2prime_fit145,gamma2prime_fit146,gamma2prime_fit147,gamma2prime_fit148,gamma2prime_fit149,gamma2prime_fit150,gamma2prime_fit151,gamma2prime_fit152,gamma2prime_fit153,gamma2prime_fit154,gamma2prime_fit155,gamma2prime_fit156,gamma2prime_fit157,gamma2prime_fit158,gamma2prime_fit159,gamma2prime_fit160,gamma2prime_fit161,gamma2prime_fit162,gamma2prime_fit163,gamma2prime_fit164,gamma2prime_fit165,gamma2prime_fit166,gamma2prime_fit167,gamma2prime_fit168,gamma2prime_fit169,gamma2prime_fit170,gamma2prime_fit171,gamma2prime_fit172,gamma2prime_fit173,gamma2prime_fit174,gamma2prime_fit175,gamma2prime_fit176,gamma2prime_fit177,gamma2prime_fit178,gamma2prime_fit179,gamma2prime_fit180,gamma2prime_fit181,gamma2prime_fit182,gamma2prime_fit183,gamma2prime_fit184,gamma2prime_fit185,gamma2prime_fit186,gamma2prime_fit187,gamma2prime_fit188,gamma2prime_fit189,gamma2prime_fit190,gamma2prime_fit191,gamma2prime_fit192,gamma2prime_fit193,gamma2prime_fit194,gamma2prime_fit195,gamma2prime_fit196,gamma2prime_fit197,gamma2prime_fit198,gamma2prime_fit199,gamma2prime_fit200,gamma2prime_fit201,gamma2prime_fit202,gamma2prime_fit203,gamma2prime_fit204,gamma2prime_fit205,gamma2prime_fit206,gamma2prime_fit207,gamma2prime_fit208,gamma2prime_fit209,gamma2prime_fit210,gamma2prime_fit211,gamma2prime_fit212,gamma2prime_fit213,gamma2prime_fit214,gamma2prime_fit215,gamma2prime_fit216,gamma2prime_fit217,gamma2prime_fit218,gamma2prime_fit219,gamma2prime_fit220,gamma2prime_fit221,gamma2prime_fit222,gamma2prime_fit223,gamma2prime_fit224,gamma2prime_fit225,gamma2prime_fit226,gamma2prime_fit227,gamma2prime_fit228,gamma2prime_fit229,gamma2prime_fit230,gamma2prime_fit231,gamma2prime_fit232,gamma2prime_fit233,gamma2prime_fit234,gamma2prime_fit235,gamma2prime_fit236,gamma2prime_fit237,gamma2prime_fit238,gamma2prime_fit239,gamma2prime_fit240,gamma2prime_fit241,gamma2prime_fit242,gamma2prime_fit243,gamma2prime_fit244,gamma2prime_fit245,gamma2prime_fit246,gamma2prime_fit247,gamma2prime_fit248,gamma2prime_fit249,gamma2prime_fit250,gamma2prime_fit251,gamma2prime_fit252,gamma2prime_fit253,gamma2prime_fit254,gamma2prime_fit255,gamma2prime_fit256,gamma2prime_fit257,gamma2prime_fit258,gamma2prime_fit259,gamma2prime_fit260,gamma2prime_fit261,gamma2prime_fit262,gamma2prime_fit263,gamma2prime_fit264,gamma2prime_fit265,gamma2prime_fit266,gamma2prime_fit267,gamma2prime_fit268,gamma2prime_fit269,gamma2prime_fit270,gamma2prime_fit271,gamma2prime_fit272,gamma2prime_fit273,gamma2prime_fit274,gamma2prime_fit275,gamma2prime_fit276,gamma2prime_fit277,gamma2prime_fit278,gamma2prime_fit279,gamma2prime_fit280,gamma2prime_fit281,gamma2prime_fit282,gamma2prime_fit283,gamma2prime_fit284,gamma2prime_fit285,gamma2prime_fit286,gamma2prime_fit287,gamma2prime_fit288,gamma2prime_fit289,gamma2prime_fit290,gamma2prime_fit291,gamma2prime_fit292,gamma2prime_fit293,gamma2prime_fit294,gamma2prime_fit295,gamma2prime_fit296,gamma2prime_fit297,gamma2prime_fit298,gamma2prime_fit299,gamma2prime_fit300,gamma2prime_fit301,gamma2prime_fit302,gamma2prime_fit303,gamma2prime_fit304,gamma2prime_fit305,gamma2prime_fit306,gamma2prime_fit307,gamma2prime_fit308,gamma2prime_fit309,gamma2prime_fit310,gamma2prime_fit311,gamma2prime_fit312,gamma2prime_fit313,gamma2prime_fit314,gamma2prime_fit315,gamma2prime_fit316,gamma2prime_fit317,gamma2prime_fit318,gamma2prime_fit319,gamma2prime_fit320,gamma2prime_fit321,gamma2prime_fit322,gamma2prime_fit323,gamma2prime_fit324,gamma2prime_fit325,gamma2prime_fit326,gamma2prime_fit327,gamma2prime_fit328,gamma2prime_fit329,gamma2prime_fit330,gamma2prime_fit331,gamma2prime_fit332,gamma2prime_fit333,gamma2prime_fit334,gamma2prime_fit335,gamma2prime_fit336,gamma2prime_fit337,gamma2prime_fit338,gamma2prime_fit339,gamma2prime_fit340,gamma2prime_fit341,gamma2prime_fit342,gamma2prime_fit343,gamma2prime_fit344,gamma2prime_fit345,gamma2prime_fit346,gamma2prime_fit347,gamma2prime_fit348,gamma2prime_fit349,gamma2prime_fit350,gamma2prime_fit351,gamma2prime_fit352,gamma2prime_fit353,gamma2prime_fit354,gamma2prime_fit355,gamma2prime_fit356,gamma2prime_fit357,gamma2prime_fit358,gamma2prime_fit359,gamma2prime_fit360,gamma2prime_fit361,gamma2prime_fit362,gamma2prime_fit363,gamma2prime_fit364,gamma2prime_fit365,gamma2prime_fit366,gamma2prime_fit367,gamma2prime_fit368,gamma2prime_fit369,gamma2prime_fit370,gamma2prime_fit371,gamma2prime_fit372,gamma2prime_fit373,gamma2prime_fit374,gamma2prime_fit375,gamma2prime_fit376,gamma2prime_fit377,gamma2prime_fit378,gamma2prime_fit379,gamma2prime_fit380,gamma2prime_fit381,gamma2prime_fit382,gamma2prime_fit383,gamma2prime_fit384,gamma2prime_fit385,gamma2prime_fit386,gamma2prime_fit387,gamma2prime_fit388,gamma2prime_fit389,gamma2prime_fit390,gamma2prime_fit391,gamma2prime_fit392,gamma2prime_fit393,gamma2prime_fit394,gamma2prime_fit395,gamma2prime_fit396,gamma2prime_fit397,gamma2prime_fit398,gamma2prime_fit399,gamma2prime_fit400,gamma2prime_fit401,gamma2prime_fit402,gamma2prime_fit403,gamma2prime_fit404,gamma2prime_fit405,gamma2prime_fit406,gamma2prime_fit407,gamma2prime_fit408,gamma2prime_fit409,gamma2prime_fit410,gamma2prime_fit411,gamma2prime_fit412,gamma2prime_fit413,gamma2prime_fit414,gamma2prime_fit415,gamma2prime_fit416,gamma2prime_fit417,gamma2prime_fit418,gamma2prime_fit419,gamma2prime_fit420,gamma2prime_fit421,gamma2prime_fit422,gamma2prime_fit423,gamma2prime_fit424,gamma2prime_fit425,gamma2prime_fit426,gamma2prime_fit427,gamma2prime_fit428,gamma2prime_fit429,gamma2prime_fit430,gamma2prime_fit431,gamma2prime_fit432,gamma2prime_fit433,gamma2prime_fit434,gamma2prime_fit435,gamma2prime_fit436,gamma2prime_fit437,gamma2prime_fit438,gamma2prime_fit439,gamma2prime_fit440,gamma2prime_fit441,gamma2prime_fit442,gamma2prime_fit443,gamma2prime_fit444,gamma2prime_fit445,gamma2prime_fit446,gamma2prime_fit447,gamma2prime_fit448,gamma2prime_fit449,gamma2prime_fit450,gamma2prime_fit451,gamma2prime_fit452,gamma2prime_fit453,gamma2prime_fit454,gamma2prime_fit455,gamma2prime_fit456,gamma2prime_fit457,gamma2prime_fit458,gamma2prime_fit459,gamma2prime_fit460,gamma2prime_fit461,gamma2prime_fit462,gamma2prime_fit463,gamma2prime_fit464,gamma2prime_fit465,gamma2prime_fit466,gamma2prime_fit467,gamma2prime_fit468,gamma2prime_fit469,gamma2prime_fit470,gamma2prime_fit471,gamma2prime_fit472,gamma2prime_fit473,gamma2prime_fit474,gamma2prime_fit475,gamma2prime_fit476,gamma2prime_fit477,gamma2prime_fit478,gamma2prime_fit479,gamma2prime_fit480,gamma2prime_fit481,gamma2prime_fit482,gamma2prime_fit483,gamma2prime_fit484,gamma2prime_fit485,gamma2prime_fit486,gamma2prime_fit487,gamma2prime_fit488,gamma2prime_fit489,gamma2prime_fit490,gamma2prime_fit491,gamma2prime_fit492,gamma2prime_fit493,gamma2prime_fit494,gamma2prime_fit495,gamma2prime_fit496,gamma2prime_fit497,gamma2prime_fit498,gamma2prime_fit499
0.0233176,2.019483456729433,0.00039768445998038043,2.1729353631255024,2.2209069548354954,1.9384406149508495,2.1355716051096123,1.9554406638637483,1.98907782895931,2.045158244395967,1.998667507733927,2.214669573416256,2.0354141986435357,1.9246989475361875,2.068873600028673,2.0357342546055257,1.9662523717644982,1.977538801691081,2.116996161400909,2.184103532549766,1.987111434674304,2.1349693579230733,1.9452496030068454,1.9444122298656266,2.0441880421892007,2.1090098426131436,1.9704862444787317,2.050945248230837,2.0185798078734654,2.1725256768477075,2.0144545327055945,1.932480255081639,1.9427442634859817,2.1866716426513286,2.0044715160863795,1.9354137519915946,2.00189826985386,2.0044823270971284,2.106728039663343,2.032232820644052,2.0462062050732284,2.1849142557034003,1.9380156565537061,1.9881398503396681,2.0604497007699565,2.0904638538826017,2.2291287736778456,2.052614275222013,2.2015963821409565,2.085469111499249,2.1251193711212766,2.1596333742838296,2.1709337418197907,1.9651067713036148,2.0745783087077836,2.011097389343332,1.9963134238152316,2.0819321667687802,1.920845886059226,2.0638124849417725,2.142585629997259,1.9562756092856566,2.2306512177269853,2.0486124529794907,1.9705451584295692,2.034133493567908,2.090400783018105,2.1406392971166195,1.9824326691585292,2.1562671427566014,1.938967073908364,1.9209506991844258,1.987903162820172,2.0487074750358603,1.9617624070036253,2.047961747138021,2.097891371481853,2.024088509597184,2.0011403129488388,1.9545922100857438,1.953237129361393,2.0212820870901327,1.9440441149940113,2.1657213674591302,1.9183196847799378,2.0398006744379504,1.9672838906812462,1.970239454269783,1.9916469786392066,2.0932149099346296,1.979372425967178,2.05235729951977,2.0400350036076014,2.076226634340829,2.1506969262070252,2.0098383950780985,2.0865526147937663,1.9983830571918602,1.9798185544275055,1.9517701009863933,1.9797980568076003,2.0745607625915916,2.0086081376293436,1.939133220981664,2.0958855997160124,2.021535907160887,2.050569195140017,2.221781240677401,1.9158367991558827,1.9993985813948827,2.194055209857828,2.0810046356613734,1.9401125059046356,1.9322961167404482,1.9903559388080099,2.1666839004629272,2.0170460138828297,1.9625804607825132,2.0356329299263907,2.230372479947826,2.0183234240612182,2.1988908447279183,1.93034032316008,1.964880368227579,2.0284907632300277,2.1382299085479417,2.0848933063863857,1.996606794173201,1.9418096854488172,1.9659961468562173,2.058551092531695,2.2173189923696026,1.9185581023538902,2.089668658374051,1.9732752276979202,2.0413958023870924,1.9204639892908362,1.921669860191547,2.064334906490236,2.2001969920413957,1.9271698902866252,1.9647939405751633,2.1547988416414743,2.004067047524211,2.05258432628193,1.9180005735430847,2.080198014339338,1.9839454094575508,2.1243764134698506,2.0795404570951184,2.0211384355982336,2.0899174649615646,2.0573413755133307,2.1024688536852265,2.044502544621146,2.1237132698772725,2.0081358050919547,2.1889638646879757,1.9326496606239307,2.148295030097698,1.9373097724288546,1.9170006878243677,2.0551151582560223,2.02160205829834,2.0253482315781266,2.0234113508101648,2.099487168898527,1.9515750086805037,2.0258667910297206,2.1207340815870372,2.199945713113203,2.1025139166856635,2.1451682952582654,2.09638280591649,2.032028245768739,2.049229720710145,2.0688273457464343,1.9899878352512896,2.032464115616288,1.998372702367616,2.0591519089037713,2.0653340426238596,2.09538524759289,2.1754748958262065,2.0454618810174874,2.1445375111287883,1.9172379570664946,2.0857355934351083,2.1158121214036774,1.917206604958491,1.919712361894216,2.0970761980618984,2.139912488167331,2.007681320484331,1.9567318106301599,2.1795432113780002,2.0699574482186267,2.0143784857439035,2.1819061905950123,2.0595306201800163,1.9890262179132663,2.156635973018656,2.2026761055694237,1.946634834593134,2.117743945159739,2.211921466154052,2.1330323351363645,2.023930138785333,2.140889100050432,2.006697833126376,2.052154962490825,2.02771298065754,2.0027799228656398,2.050052610346734,2.003906032972841,2.0277639000494476,1.981279356783997,2.226930649070974,2.0652054856928825,1.956743080212805,2.2072433598261902,2.1525759719411126,2.014340465543024,2.0829011649727494,1.986293697933291,1.920368708219598,2.030772520779195,2.2098867632817503,1.9813211219990368,2.060243020277348,2.226574942018019,2.049551899255497,2.008926180402532,2.1283470152003923,2.093532387339922,2.0777332909235975,1.95481851270574,2.191075448490143,2.034698263157563,1.9220580792536048,2.1717961865063358,2.0283825867809737,1.9421690904456042,1.9665566002272374,2.004493144327539,2.141794764962439,1.9617182046373938,1.9373350623392203,1.954438158109558,2.2215278417254134,1.9987914204102268,2.0651748779047057,2.003895312997275,2.079327360813163,1.9214079188795794,2.043889411649677,2.1055281148384326,2.034968910293104,2.0347533861733433,2.119596591750054,1.9317796178584445,2.215021255428648,1.9945996197102416,2.223542976714148,2.0085919839590547,2.132498011365326,2.0408357825957064,1.9157746013288839,2.174025239823026,2.0255464828103467,1.977726881226459,2.117551265057987,1.9279737791734477,1.9650044338847232,1.9543997060980607,2.0156538701689213,1.9519548026317408,1.991589535582421,1.9698896758489228,1.9508522606260377,2.1040419267842796,2.0400759194889324,2.1385695115898047,1.9199384163726725,1.9372693130325194,1.9554295075532964,2.1462368658292124,2.1528141563292214,2.077892284084152,2.0738365627933826,2.0270368187082237,1.9417885309029042,2.027956498964761,2.043279239686412,2.0279508252295315,2.0224539348689774,1.9419154355995127,1.9878465780799188,2.011715644384078,1.9635730004937937,2.2177400192077728,2.093080428506163,2.155426204174964,1.9213620742375335,1.9323607882897693,2.045570378731182,2.112237817956363,1.9449595673913287,2.081604736628371,1.9811282363067406,1.961038993344092,2.2103288164653874,1.9869829348388393,1.973022433013856,2.0865464411480956,2.19707092322655,2.114928216231327,2.185554560927666,2.1108924125700463,1.9431867308138768,2.069728398833654,2.092385105880772,2.0268406322108135,2.073453861871187,2.0070938529484477,2.0094462888923585,1.9271889611232407,2.2145245617018476,2.1620740231812543,2.000266958391786,2.194095120032967,2.1804136049764207,1.9895427611519527,2.170189657699914,2.012086824099468,2.092737325468649,2.1365504469563317,1.9554908851722703,2.2258714296906392,1.9950892854666495,2.0939000461315382,1.9534849020611957,1.9779042425626219,1.9541586129199469,2.1382615360564383,2.1733535465078493,2.111103838680978,2.1580015983627443,2.1840776729163394,2.041019478657716,2.140420631776385,2.0829071791364484,2.193189707788132,2.2012849381507156,1.9774342098974178,2.077198309420629,1.97108935528205,2.072323472437303,2.191890150623772,2.110217415483944,1.9494988907223119,2.0805537240032232,1.9517701009863933,2.0241322109010005,2.2303570198144618,2.050523079239821,2.027357337083316,2.0818130377849804,1.928151865025165,2.2301100612639275,2.1186558989594872,2.155933269482212,2.033027831154909,2.027775220702455,1.9811594708727778,1.9171170526086214,2.113658065728574,1.9556026004756355,1.9768322482151992,2.0477018689337476,2.2288847439967414,1.954438158109558,1.9551622414539886,2.0952561454971934,2.1390105381475735,2.0350964874328574,2.089383761657141,2.0901480212141754,1.929391283341335,1.922608587970589,2.227452545782453,2.125938733668122,2.16655032186028,2.16423357230469,2.175987158570182,1.9877077207728584,1.9206502302105926,1.9695389342235161,2.151269163015896,2.1422876417770276,2.187201609172236,2.1247390457565305,1.9822948035003518,1.9905999588730408,1.9903351817731483,1.9804914237128028,1.9528942109481178,2.030232412811927,2.2223476218199107,2.2151378606630825,2.1053728815485004,2.0102045237887185,2.0302438023422384,2.1422171528943936,2.1357161813986183,1.9998183430057699,2.0809630863605744,1.9393154681791533,2.065829942061675,2.0122176351404515,1.9602502160289121,2.2201824492661824,2.0175780462701227,2.0018165816482463,2.1052246128699585,1.933876439192434,1.9649235464581007,1.961386787938759,2.046789977443805,2.125133139222539,1.9341833791203988,1.946634834593134,2.2042323722538018,1.9975364257486836,2.0591885881998664,1.9968474798841018,2.064476105775698,1.9972757677220292,2.0789251388193035,2.2062619053958437,2.0906413724663184,2.018713639230833,2.0137815632217295,2.1670842957236345,1.939143623280534,2.145922082460817,1.933184138496779,2.007713361932983,2.140475310766056,1.9795981256328619,1.9823690154403184,1.9361849490709873,1.9563487499354897,2.002458166928676,1.9919240304845178,1.9411747354330537,1.9172021251081979,2.0982304844233606,2.0434484780616735,2.0434757337216314,2.191297416363755,2.0736099719441907,2.1096655629454726,1.918027529833916,2.197959388028557,2.098638840549809,1.9493321478635397,1.9813263442755114,1.9426282699334667,2.017178838609112,1.9448911410849914,2.1181517147001134,2.1242501844751627,2.0408357825957064,1.9815094188465214,2.0670258163975994,1.9854469213562191,2.1145496016689322,2.0106481059109225,2.1412012953078237,1.9282434870464251,2.2030061453041143,2.1820716287309168,1.983383861608664,2.023340318725214,2.065793197560997,2.1700863559926358,2.070287952884461,1.9454132460008038,2.168050711028872,2.0554059669970597,1.974142966465147,2.040795473102544,2.192105268035126,2.0499441412126247,1.981263700556069,2.03426466614768,1.927437120039125,1.9970826377350186,2.0124952723140535,2.01129451445413,2.198594996452304,2.0460592862291462
0.0635935,2.2130674102991152,0.0004268427416919838,2.1089661543839338,2.1128333889072755,2.433997794687765,2.251381273147452,2.2082371434646313,2.0802725289671913,2.196776037273044,2.275049991110011,2.157276529943417,2.1047105489393285,2.4491652575088634,2.419653156624471,2.184792792859698,2.1256539908102345,2.3241511876793006,2.154486198329522,2.091830326114245,2.3649084498266824,2.176109264750628,2.3008733704923503,2.4297504992054932,2.273823032285736,2.2282973041240313,2.2883719208674425,2.0650586951273664,2.1110557245554316,2.2100978800773903,2.130742726554005,2.243966319615099,2.4285595542825216,2.0883394582879293,2.4287856315889598,2.0699095037415867,2.3200411639914145,2.177859095303155,2.2901649715132786,2.411481813670051,2.126361714857499,2.223068401493119,2.123402634458454,2.169432569582958,2.2670989420880305,2.3755882495681724,2.2180006764650906,2.335169618454727,2.224022578326988,2.15799033620757,2.3385940240100953,2.148242880410027,2.1328034182439133,2.2532108859847515,2.385909743140812,2.1909857943206132,2.1276656442204636,2.309715140279749,2.3764417765737664,2.247048902612704,2.4503017455257314,2.2620852909300826,2.269583975110098,2.1428723938129095,2.109350809719942,2.3688057446247752,2.173216101591515,2.3431549775593683,2.361016320499326,2.128107511468709,2.1851533870353035,2.2492696250874338,2.280146337408965,2.3954685579120536,2.0716705517268705,2.2738531791985435,2.1951615763160195,2.085783527371683,2.419104539194185,2.4269975528233627,2.1710764764952386,2.28443041199123,2.2564511135905834,2.085846575556197,2.4285030814876847,2.4006722659944444,2.1223861304143945,2.074097943963971,2.2155662595865535,2.2017277694173862,2.227840043158914,2.087667036843256,2.2014812148729175,2.2414059614723976,2.2612833087172794,2.218817640396688,2.1088998429670043,2.212449792629875,2.1346288110896623,2.243710543133269,2.0696059215600466,2.182545288380599,2.062283978795219,2.0837973320367325,2.244575303270788,2.3084701698635848,2.153164086932519,2.3225588287935484,2.210647359523683,2.3856189940467942,2.2693712939803343,2.0900518254651725,2.2123442043114383,2.070256548391904,2.261081316742516,2.260274843725259,2.3552077528891457,2.0945079645221534,2.1574329006598782,2.440325803175897,2.2216283523629805,2.149938758682772,2.1796229173823156,2.178650755590707,2.2155170309203815,2.252591809539469,2.174055096973691,2.367027922366581,2.36512591209089,2.1916594563430607,2.131642145385967,2.157024910863556,2.0888987023908494,2.365646961762639,2.419905442308797,2.419708000330417,2.4393382798182426,2.1732992992338303,2.2133153266910477,2.35440726971567,2.4410966137333707,2.0660882873081055,2.198058025688305,2.2151723776433974,2.0673477510371474,2.1558684101982957,2.3463447505923454,2.289493615495478,2.3482643625011064,2.3485640951588858,2.3802031112584054,2.111891582928131,2.307215739577577,2.1206153713949387,2.3841069171295217,2.450449918992614,2.168130401621707,2.1144044798346826,2.0892295893693755,2.224715385910959,2.2437030197628,2.1129195960091613,2.080833576578481,2.107792791854898,2.388296887685423,2.2337692154022593,2.340288581473774,2.189868435954698,2.186477685734987,2.341833494038889,2.297354545276906,2.1415194466842133,2.387638488377858,2.071707784443807,2.4470141520901905,2.2762961391696694,2.2378453057461347,2.2866753610863535,2.2278327969025593,2.2195013471402993,2.094378811179065,2.1783868694898154,2.196713046855895,2.1615655986499513,2.202030717891273,2.0799423316344705,2.1435332072075077,2.2091394950839414,2.445716063751233,2.3176708645867246,2.4129377615791014,2.4411211190940163,2.0959640341870323,2.137593227958398,2.369774381893378,2.3455969898636657,2.3245538860922625,2.103312412998707,2.4107358451550835,2.283578874100978,2.3700562902664424,2.106157983381945,2.3526729539861897,2.1054702629921516,2.188113832941746,2.0785977258858828,2.2989075337313767,2.237484784747473,2.363327641953164,2.3483551936294265,2.4307336461900544,2.061583673073089,2.1050803955657407,2.0758063131318023,2.2050277477705142,2.1002123639835966,2.429409197452063,2.20956941036082,2.162613884692234,2.0747563517687118,2.174055096973691,2.088022106414728,2.07445198396162,2.1739510591209994,2.3969020841903323,2.2468919163817693,2.125160393951356,2.240004642319737,2.23644215846049,2.0991594849165036,2.2329523890262095,2.2484514582381645,2.150375059963709,2.3465998270562856,2.2799672343241193,2.1589010077771356,2.336493917006999,2.262505954674578,2.1798381812704624,2.3849968007272055,2.2810640607192445,2.3733557768103792,2.1519298902758215,2.1202311395900533,2.1696809472572043,2.414610978425925,2.118430329482391,2.1317293934236337,2.3259620768210145,2.413581125305946,2.077838886312302,2.4135256945381443,2.402257618774579,2.4280746493458945,2.2364646368556724,2.1725785654627785,2.4157820899510947,2.3022013223240383,2.382272429934365,2.072477350909756,2.247862725825684,2.208716572602267,2.206029523748695,2.1891470485252724,2.116841753306275,2.078429751205654,2.3916099443506886,2.092356617315636,2.105747918103998,2.356767013590712,2.184029903223663,2.194533671545846,2.0911127390736497,2.263070325211262,2.3315403495956013,2.285177979769703,2.1060521356708293,2.2991632460683324,2.3710025713308434,2.1855416852816707,2.337580599184709,2.1534095115692096,2.1907011739205973,2.427232553476673,2.184896803310776,2.076228868698407,2.4478054942386303,2.235873089756836,2.0981546654522765,2.269416868119867,2.3508955913798646,2.4435061480269495,2.1205888849848815,2.2777262863611076,2.274101842205797,2.417071494277264,2.1663444816291495,2.148365356628805,2.171187138401461,2.2385895332285908,2.2991089909442923,2.1098416610386006,2.449795380125888,2.251381273147452,2.40736771230486,2.3594544733686984,2.2809894634799934,2.364804551759787,2.3591505945401354,2.3430816354293604,2.250085996051601,2.072260101163829,2.1110026443562964,2.303747536696785,2.3670853087051253,2.189153987518273,2.151513861525128,2.2672585313016236,2.1343872535333643,2.1291461580755278,2.146259216643104,2.2637640697236754,2.15057279348631,2.3715315656252223,2.1911454977714704,2.3159399454769827,2.2409312597539586,2.259850164871355,2.2020025422164444,2.293325876349413,2.1011167617775164,2.0717698377302933,2.3984750030322353,2.336135001804123,2.3891139243660655,2.1010905227672247,2.2557141923766824,2.2931203776031737,2.4423241302653302,2.2767008388072116,2.196944018120808,2.336098196954046,2.1337229291609034,2.2378002273982736,2.299931642641991,2.2904897161602946,2.1249137444224235,2.096268865493732,2.1868312526264893,2.4327802833980434,2.1273243892124327,2.2520237971708834,2.1259677074825376,2.1792340596201654,2.160362044876745,2.446556670936742,2.1650912718275768,2.187080828753896,2.2461584887466195,2.320596347594539,2.2150457791803047,2.3207161703215657,2.2633114453321044,2.3739810872753924,2.1625185160971907,2.349589700506196,2.156623637234925,2.1631453657066433,2.205839041796439,2.309144033979934,2.121245022210504,2.41507535830435,2.0710191887095744,2.252982477761406,2.27766645598091,2.1038198507804995,2.342999125811491,2.231076038795861,2.293478165444935,2.2336353930538126,2.183558229251377,2.3564474069622605,2.27807771882611,2.159770800482568,2.3832296690916426,2.261785209690481,2.0674404231583705,2.1134102530623387,2.33784777135308,2.4304356598808448,2.06430732943358,2.2217983042882152,2.083377320471319,2.378381489487105,2.432338200247136,2.1536344420531504,2.4477560379499597,2.3259620768210145,2.338336051961823,2.126281567980004,2.1052323498002345,2.2684898476645254,2.285559511927127,2.1873789458756723,2.2076165931873466,2.090901582993818,2.2168113159130547,2.362569970373481,2.212407554345698,2.4163445435154336,2.2711849282689,2.32588255080368,2.1537025927996507,2.3052387150685014,2.0848831330551,2.384965718152769,2.2754857616688446,2.2411196331225036,2.279325286042337,2.3095138925973973,2.111871683117776,2.254550940180999,2.316139737094097,2.16458537652156,2.0652189103188405,2.065255887798109,2.361536087338274,2.4377391727880555,2.339901947560958,2.182080355359786,2.1207744138906834,2.345076617723306,2.2052041145938994,2.115080299104396,2.3757185564967593,2.2520237971708834,2.3673341476000163,2.091432917186186,2.1684401530769626,2.0609696121201257,2.256960137638928,2.341594599818039,2.172592428704829,2.3918956840521095,2.1780813162924124,2.2784588897610254,2.3750677653512406,2.3966427389526612,2.0666683791665883,2.152693658334761,2.247116167764934,2.3198451857930156,2.1017863056149366,2.275155217743028,2.0979201132909266,2.069568759949479,2.4051616791489203,2.0839604298247605,2.31278993824162,2.265110391916023,2.3285075542661335,2.240441535437177,2.241858050601162,2.435107758206559,2.219832855222892,2.3105381887616665,2.279153549664301,2.124820450516958,2.1582418229041007,2.305674156974964,2.331685770536431,2.187080828753896,2.2174727504345917,2.2472133008255697,2.232596721747025,2.10316750871725,2.3908071902273895,2.372535089406452,2.3765323380579844,2.076657692599982,2.28633816173844,2.3161564034771858,2.202982293838883,2.3383084312169276,2.1778521599196705,2.250367609559967,2.0674651432685356,2.1863251243680017,2.2333382341437322,2.3297570529867464,2.2549925980412264,2.107058163683709,2.204265851503935,2.284340742418428,2.294607240282929,2.4088850366545,2.089943356039598,2.2686570514524633,2.0924722422782516,2.078268023988122,2.4488068480042235,2.3699882044159946,2.1559296568252924
0.0953902,2.3084537881305955,0.0004012106558349392,2.2220644970261625,2.342909405656705,2.5251930400679456,2.319268812780804,2.2654349078208056,2.3470354868159697,2.52032951587163,2.3405343603730344,2.147160676185532,2.4263743980764096,2.2151254037480914,2.185404878914789,2.2764001289840703,2.2036577113636,2.4825315383001447,2.334569450571545,2.3140028468220697,2.2428766686340524,2.3578404642100415,2.1892718428865092,2.202628138768824,2.3775220820670557,2.3866021309936176,2.4346389337712377,2.4253043147909463,2.3687554905463415,2.485140893885912,2.3646874138690386,2.4069315661110324,2.4231336041580436,2.36458946215606,2.533276847991659,2.1516271652801313,2.302453698214221,2.1614109703037605,2.3014896621088865,2.499654509256474,2.4986752282603715,2.1686672564326703,2.1728349013115373,2.4174789726546138,2.380982729209609,2.4748382011091965,2.317390275298036,2.350906755742636,2.1829099324219783,2.231613037554861,2.2921502579618998,2.5170687680199975,2.1948813996167105,2.4559735774800653,2.3992410856417097,2.197134765337805,2.2063790292293195,2.483200166977788,2.31758899710573,2.395300887891417,2.406745868647009,2.228742548840105,2.3455734554042587,2.2661479981048123,2.2207602787791543,2.1979439716269336,2.528275412184916,2.1800101084976498,2.261486487195495,2.1865071382463044,2.3903380458988033,2.1707885829267237,2.2263818177192793,2.445943486953652,2.2761294256788256,2.4541676265520174,2.172037334654628,2.3558186593823374,2.364099936898544,2.4084541286089074,2.3599441401600756,2.2789944215510554,2.2580951084293397,2.1905997305094154,2.3061786770381256,2.209268340311745,2.1901613339133617,2.286756660802473,2.176349711776876,2.5155753277900725,2.3081372372781885,2.1658547971644153,2.144058117727037,2.148307250794057,2.2345858958948175,2.4979827748525314,2.2408487970712816,2.1600585577609697,2.3124770983992984,2.44462966864933,2.3019312982553815,2.394048888097525,2.231718252681727,2.1933796853644227,2.4790503041073872,2.142321280791996,2.320900152791275,2.3251968611427647,2.3050701874007595,2.411973401119287,2.255805461951161,2.439694940173307,2.43395337419645,2.411032164586805,2.4723885239760692,2.405835182470377,2.182074874092422,2.3908296651356853,2.294538262675734,2.3950895095187055,2.5264459404310267,2.4856718600220913,2.422068563703875,2.1944051654216556,2.358300902910435,2.300849047045951,2.301497031994032,2.170679396511562,2.192444578649607,2.5345280935022476,2.2814707332157647,2.5386058661215625,2.26082989043847,2.217501016541503,2.3421030999947208,2.254243477568061,2.176186548741678,2.214817790103349,2.2914480607817804,2.2212555162009884,2.3571788718123114,2.172800789316493,2.312902432215543,2.4195189300948354,2.4233255735033397,2.3895752342617325,2.2034906111577337,2.4664255229361998,2.208806398356111,2.2716470592086657,2.303593482428223,2.429443290520637,2.20583401653368,2.156040801858794,2.173216851103164,2.476900912882297,2.167985642908939,2.472676753880142,2.4902691842758324,2.3097134455599218,2.1975665647553173,2.357275631509928,2.2985564550803597,2.4066783446457194,2.2905687659718397,2.2683563104811637,2.176628364860318,2.5186987944600037,2.49976334154832,2.4069569073171246,2.1664806903651086,2.179726195410813,2.472465362941249,2.236257813414225,2.221736735109593,2.3590207115855657,2.5264243190311895,2.5001789082603345,2.326006824534614,2.2943978006142136,2.4263917796042693,2.3736123847364086,2.2139716112679917,2.155086259478563,2.3697085743108066,2.2780740972317073,2.1823308719689343,2.1839325697675274,2.3927956648690354,2.366861795090916,2.537225330805713,2.534193982334945,2.4235873073725007,2.4323481128623072,2.5158148547978674,2.2282043850918902,2.521532769517133,2.361234494249752,2.210269444386675,2.3573804757009493,2.3334486623337374,2.3932107176851263,2.3050261251179824,2.2157824346865143,2.1532607772308467,2.245342287833555,2.3137973910202487,2.3131518033287626,2.37090220616358,2.379404677093228,2.51104257739876,2.2790820519265966,2.528654633794548,2.3996451954977918,2.2897490317445444,2.357461137302512,2.3151040162693843,2.294848737333482,2.258124130518344,2.292956096166432,2.3142156691766664,2.274650122106858,2.2838567423545744,2.2322515071595763,2.360812191553261,2.359936025987598,2.504715171608256,2.1648895288228776,2.4634589387801142,2.4855716601831066,2.338098865350902,2.3330505522525207,2.388948103602301,2.282963320231405,2.2826705874904967,2.2554003222248094,2.5042368334836116,2.4614152235337103,2.244223002095358,2.286462462994518,2.4516077054200047,2.3718838066103136,2.437581860642634,2.219371924679243,2.466416015844827,2.4238402710368248,2.5348512337894427,2.2864551097896997,2.266442235394389,2.2106614788601586,2.265111649174187,2.2839373480092338,2.313181146830604,2.2826925404210003,2.305246419093173,2.223459168463766,2.463991375891591,2.483859759688287,2.149468298043609,2.2475927660510284,2.276926692379414,2.395174077948604,2.411331338812739,2.4047575520213136,2.34420376687858,2.369815500398793,2.250020711839139,2.2100244122452826,2.2642821311944195,2.372718401243723,2.159849134517481,2.4123764672068937,2.5257111097999996,2.151259195303248,2.5237392919549473,2.5161589663088244,2.4529980346920457,2.144051454817532,2.42223448947931,2.3904821480732537,2.2672812035555854,2.2971023189367403,2.1723102632505458,2.4987741400209287,2.249544882282982,2.5341724175122553,2.405868882396078,2.358220095259742,2.2345154644624987,2.4092942056764244,2.3100652905584207,2.2091003593219245,2.163307898237272,2.2034697138849544,2.2734031603173204,2.2224619947266513,2.4071427017986693,2.3216837499552283,2.432115956316454,2.257543810210171,2.3039242093318677,2.240001336695005,2.3036302360998335,2.1960883201076955,2.198218711487321,2.1446570578917425,2.3013129753841426,2.142793784416109,2.489879181303273,2.2825974296360676,2.3764541927806184,2.1524700163988997,2.479998298610524,2.1922956514812437,2.171975910711848,2.2174591508942463,2.354879848870642,2.4223567237592345,2.1873609190757985,2.2465567267112054,2.1895412831124097,2.5171211607398924,2.287264431250242,2.453340634822662,2.1566866980954824,2.4082084405359057,2.2155378187250117,2.2041104912689082,2.1835963016518387,2.1901276259443785,2.513503491112015,2.430151619024111,2.343617564502927,2.2756902923634343,2.5107062697527702,2.1422613781031643,2.4666632782770024,2.227931877541185,2.1624198780065207,2.204961292547017,2.24772232323322,2.3280911989948243,2.3047103235084543,2.1638302451044034,2.2965926982332627,2.388371929384104,2.3829356715248684,2.5176668478445148,2.2440222916428985,2.5286654711756427,2.4018403944197977,2.171996389824733,2.3539356514744783,2.2522644481363225,2.395021863441461,2.3165148954366113,2.2659715044171476,2.1530730612325994,2.3014234101301496,2.1508445768514672,2.5270733747049823,2.268032260575112,2.189467173425947,2.5065848096747336,2.2754120475880173,2.342993998523738,2.4758187268868634,2.431599740603794,2.447064884665256,2.198211836469605,2.5007331752742155,2.318273811913222,2.1443642207884603,2.2968512176760267,2.3387063218107866,2.331318435575763,2.2776503246983433,2.5063342495064966,2.421230250841968,2.2996479539157666,2.1532071339387153,2.464685454745181,2.518677692109061,2.1654060112765094,2.220006864397554,2.4675764416580352,2.4443072083284743,2.2716838398037877,2.3846488071705165,2.210234411562325,2.350487946749126,2.3416815276177423,2.179590937571015,2.468261632431816,2.4064843017109827,2.3933546877048086,2.427355869981315,2.240342993534797,2.4919866882370574,2.304365072603247,2.249047597251596,2.3686487682283173,2.477634885302812,2.457122346534264,2.292024589515131,2.2934810397882948,2.446675372688699,2.4252694702364748,2.427494703483884,2.2541495282720674,2.39958626798767,2.170679396511562,2.4357517954135965,2.168578619024603,2.5313413631539543,2.24844240995401,2.466891536273799,2.1668890624252013,2.4325629699941085,2.1860635363008076,2.3143991673210498,2.42933089692489,2.404135166061722,2.4885979870171933,2.394691983124719,2.381167651925405,2.524180237535739,2.2743275547177193,2.2862786537813324,2.4869847649562855,2.1785688805438927,2.389854931154545,2.204528777518253,2.5387340885456826,2.1733669220722938,2.4056919530839846,2.359692882618519,2.3215136601667212,2.500644088000308,2.3436869301572303,2.1983767332527924,2.503102913638116,2.213279084676689,2.4157759218162873,2.4247294576210825,2.2674505258235627,2.2000026012562626,2.1535490965620654,2.300053348540517,2.320914936825726,2.2030244258965626,2.200154531203933,2.265567180099973,2.1729372230997055,2.377104672877211,2.281163787571464,2.155825603223923,2.181387322606864,2.3208041012671057,2.4437161251998707,2.154347563732895,2.1697651846040973,2.260851753124809,2.301622173607106,2.171737087461507,2.1503165509314712,2.3120664895675165,2.250035120882121,2.462242076628804,2.2075188140118542,2.2163764213463004,2.1902354983960297,2.3880161334440273,2.167869824097797,2.519047317754281,2.178128363934279,2.204194133799892,2.508375018915351,2.4629740520363987,2.2795348403167313,2.5094264547895935,2.1807395757045,2.2038387633070573,2.4645618476024795,2.3491252700065557,2.2726908334310756,2.5155961484432074,2.529597410691394,2.359611848674561,2.1772600187045867,2.5386592903683005,2.4829006529904256,2.2225526505912176,2.339413652330106,2.4268783590468463,2.270565492283939,2.2826632694979576,2.2104444570296105,2.157137781085309,2.1665215231999446,2.1652972734476434,2.4389331054594448,2.288782372206437
0.29486,2.5493311391090314,0.0002954906115632218,2.62239852225279,2.4535199778183197,2.5286924760921634,2.6296913989100785,2.6462263135182065,2.430563564381168,2.626442104075489,2.5400120359394553,2.510898426066403,2.5381665606995334,2.433782666495398,2.5189721279876776,2.55689783016628,2.6223272085384055,2.499873099554005,2.600949157299899,2.638017008600401,2.481915903815167,2.516948309232811,2.6047376405426315,2.3859431298965634,2.639183890926522,2.416577935803898,2.48314575984185,2.4659923989811063,2.594899669828737,2.6998847242725517,2.518702597554453,2.445139566973753,2.3772193476564136,2.3832298601817157,2.379090789902439,2.6734763653711555,2.6057178922787654,2.5785103043328794,2.5158557126596355,2.496211215245398,2.390318232100334,2.610144414157004,2.4269680461578664,2.6901964722736844,2.621460286543853,2.621092596908524,2.4916282546690924,2.522267115603361,2.6558963889336002,2.510409352797253,2.455058434028436,2.3795471908988133,2.488000393663871,2.5998120361196193,2.624630652810514,2.638888478119573,2.3820999625046495,2.438167841013485,2.518079598429986,2.5756911512308154,2.5091591212946547,2.3774137929061254,2.5738560713956042,2.4916619091190166,2.4355293698391103,2.5481037542842144,2.5404461758237287,2.6179017363549892,2.4700629721152727,2.598432309378549,2.565515113870144,2.465050979770995,2.6271957455598107,2.69352371065439,2.5941808139299667,2.630154639876499,2.3751347455147296,2.413735258731787,2.6666264625387166,2.671220274810463,2.4977021079426307,2.5223148588442132,2.470029094058046,2.423130851151505,2.5617825619250736,2.6827619657490676,2.606868096179194,2.6759576126699325,2.430025023845601,2.4356581161391198,2.659822356679555,2.3834047898157302,2.446177447624108,2.531840490916607,2.695528484276539,2.6872437231681765,2.613237825445551,2.4413521204245217,2.5472624926130276,2.608276344291206,2.5182943548551746,2.607457662751311,2.5203845958990034,2.5807597493678327,2.590175940048807,2.6214732049522613,2.382819507890478,2.389326847131931,2.5927635949683445,2.6148241268924743,2.6099025466037284,2.535750435792124,2.454407825986518,2.5289829772637993,2.6428755028355946,2.4761524562627417,2.476576377676302,2.545027597317955,2.4797237102951435,2.503159493306654,2.598372779224737,2.602577083400093,2.4814255384425965,2.5063673847670622,2.4075298300835364,2.6239160235713777,2.527565716713899,2.6623074401461655,2.581304158109908,2.389272893437144,2.5685140655443766,2.6987064364330466,2.4400212705756448,2.4014233428043843,2.583047370006656,2.4098838220439904,2.5808173548733695,2.5558451513527403,2.397899212456889,2.4855257031834643,2.4967556143161835,2.4871609070167757,2.5668929855248117,2.4476897742037105,2.710972064393874,2.530968698815697,2.5883674988055803,2.6224179866876383,2.5299912281841435,2.685746673737431,2.6867734546432134,2.4714577786357403,2.511108026354937,2.4983530061249075,2.4719518685261495,2.6406701793393426,2.5419224730633263,2.522573841721093,2.4819291725021944,2.6422523647947536,2.6495256266127143,2.3755770515402403,2.4036177255348257,2.4188058289248464,2.7100664265232837,2.4248148914209473,2.660019230620888,2.690533889356532,2.651869452916467,2.549476407305136,2.420705116302685,2.699286164944668,2.5131552050368424,2.634280703462493,2.6831586666091076,2.4900935981350454,2.707493424195628,2.569173989987174,2.4811469416009246,2.438792360068318,2.5615149420558554,2.4458654313631105,2.4170036962496293,2.5059209293950566,2.610061681335223,2.502406807015697,2.71525943990162,2.5383603873263434,2.682538662162866,2.6305508427294018,2.6911339062785395,2.637216900195885,2.523993818312214,2.6496204228347593,2.612450957459117,2.6717830489397856,2.623471778958471,2.5673165738125907,2.4118915003049626,2.552512210039784,2.499004904082361,2.5665953662506507,2.378238700200857,2.4990951492175864,2.6376378839535275,2.713129720854729,2.4065938100008735,2.5898055768824384,2.6958473539381362,2.5171984625942128,2.586144541894789,2.4102230075062767,2.6482751411607333,2.496790132779891,2.5055372926798816,2.5598479753499044,2.5189790511265886,2.4603570716208916,2.6069129837906804,2.3833644257073052,2.3774137929061254,2.605447381756953,2.444969944030215,2.502197745003986,2.561769515435988,2.4026760581355764,2.3974802057816804,2.5545116454272447,2.6608491572677426,2.6766006264056643,2.4607973861960293,2.529808298330013,2.5112128074600015,2.625586488935262,2.4876828704887846,2.6499488860454927,2.5045539590995176,2.531336126720595,2.382207545829688,2.66666275451993,2.6290330404566893,2.663775645274718,2.4041327255064964,2.6739300955947054,2.5846140728461653,2.707410879779405,2.566017888490773,2.69662261034645,2.563920600148313,2.379882854049376,2.527511764210073,2.4184753917793795,2.4031705588590215,2.615452611120111,2.617959132455248,2.4857497407710625,2.3824025336292034,2.3739954968561685,2.52993702536103,2.520460172243701,2.532646777490502,2.445940045629265,2.664917462311884,2.5514134730425333,2.4241642482063774,2.4179153522550685,2.407448419165689,2.478126827293737,2.4116677166951668,2.493542294653994,2.662466728526986,2.430610695427885,2.4875638721893116,2.704501763903634,2.4396342586090394,2.6870983480565087,2.498886925330145,2.4300855934804013,2.6552472114771097,2.4041327255064964,2.538941564023221,2.711945749999553,2.6194800734416783,2.5588901242158637,2.4851501849508053,2.663587749605649,2.621144171762251,2.406376786972691,2.510828541016294,2.697778502050916,2.5313429329095727,2.4276526294803844,2.3833576979938833,2.514691280738887,2.675372036598761,2.406824416309695,2.512218988407782,2.5806637987451175,2.4610412687814467,2.4293926717322534,2.5022813572173357,2.7065600978966398,2.5015151364940285,2.5066952823697513,2.4576944462920745,2.458243281300676,2.411593131161778,2.4404694221956067,2.5260622006491706,2.6737887726217715,2.5669056489560504,2.6891724950137608,2.6396836235959737,2.6636166699007138,2.561678167077263,2.4010172135848276,2.528537189403895,2.4655995703657623,2.4050003349915983,2.4546314540637253,2.3751146346288463,2.3973450479497056,2.3810582023317246,2.5776735006779057,2.5777368117458375,2.6222753320564234,2.69892351525847,2.6724804426448636,2.4186372415737796,2.396547816260004,2.6140563036774385,2.4942301706683527,2.483898013742565,2.630721925589773,2.6095586196027294,2.4501444854317174,2.485644301885108,2.520047677032365,2.441189166231455,2.6449163176376462,2.3916605932126114,2.592956461418011,2.424513058416447,2.5450208534430803,2.7010890788976223,2.6150970685677657,2.659720196614912,2.514509834804046,2.6669024297281885,2.5617042726947146,2.6538668174774895,2.373613500514134,2.4898000729959464,2.6348382494035625,2.608927501956022,2.714762386927317,2.532297984204691,2.427578771347875,2.423124126957968,2.660419905312773,2.6346918037746594,2.5832992115478803,2.5024416292099803,2.620738383885322,2.446021431638236,2.5781613732345603,2.4159017443259465,2.6791941201528076,2.541655359322623,2.693871425889407,2.6435707408767715,2.639838541789059,2.4571523616102104,2.516996958827247,2.5216389105862995,2.4868375109331433,2.613580441404221,2.639803343009002,2.675742819222892,2.567183884264592,2.4901871050650017,2.6235174544327564,2.572570920234881,2.431985809991018,2.3761333376758973,2.5278152109139342,2.575420470149698,2.6795474310809992,2.597518273234518,2.534136105341284,2.617614892465258,2.6195249273127303,2.5916407332734908,2.4763812855867924,2.6166472832243493,2.6652934667510433,2.4241642482063774,2.4391318230687067,2.406112309684426,2.443219086722128,2.398230417496553,2.5995154916066756,2.5985513883472344,2.515479382285997,2.6247687313307386,2.6666772920882007,2.4724932018738257,2.6343224630048137,2.5974585870345646,2.7004206852915007,2.670311953862771,2.3917550495891082,2.5553384630473652,2.3753022854601977,2.6181249761752783,2.579279369965926,2.688932709197424,2.6077584864916448,2.3761601545539044,2.6896898184014586,2.4031705588590215,2.687555792459405,2.659442793452498,2.450036024461104,2.5592076539723223,2.4350212497554096,2.38392970261407,2.421001087918007,2.4313518670940764,2.5587643339955584,2.398331824178265,2.416719865544535,2.561384238078723,2.6053442781465335,2.5406939696923567,2.6683011440650923,2.4988800020178403,2.5980550342805113,2.7157462769295204,2.480662122648637,2.542161932169517,2.48471536039979,2.558823926828945,2.4898400754234262,2.451683186081978,2.6175639270495084,2.3780106559675516,2.576965180807145,2.3945286990842756,2.696097145227441,2.4136946098767984,2.536670677320212,2.6417503000128812,2.376615953756963,2.393873925649694,2.691162961479503,2.5268106722068584,2.711451532786925,2.4291439214898096,2.640719542410891,2.5187786329901996,2.5444062723457805,2.566943606911755,2.6347963839424566,2.5356743823299617,2.685567777898158,2.4513103828524243,2.4667170719306197,2.6656118310181873,2.593448738188686,2.4804360828285663,2.5496827972252674,2.639113535238754,2.6577583547476755,2.684604124955907,2.4326203067233876,2.621350572946304,2.5822289763935307,2.5478835900628383,2.443049388765306,2.676223972441002,2.553418358886174,2.4096328063152086,2.522471630205895,2.5772306312185274,2.5056419439053017,2.4473710664935195,2.5259745177757447,2.6035980752553987,2.6417926979825044,2.569217946421744,2.5383465432900354,2.5859356212821965,2.568646138881561,2.707938847529766,2.455444710140352,2.433194509806629,2.449554684283703,2.5892309398094344,2.3762740951688075,2.4918504503469334,2.6490158624012596,2.3830347672051126
0.635935,2.655366622118469,0.00023376801059551421,2.6450986234461507,2.786747851482585,2.5173634146989627,2.7181974571294836,2.5015939247786663,2.5957595248048797,2.559748614874495,2.5650225294866713,2.676254721133893,2.5133977370390235,2.5331837007712217,2.7265616003211193,2.7781152179338493,2.5466733423601933,2.6895941906533505,2.6518298941813834,2.6132692440873915,2.630226608614031,2.695448581098274,2.5173215653313834,2.622867967068393,2.594692333812803,2.5291467302002557,2.5478998400444155,2.7591225706412392,2.703179585940539,2.762313074209939,2.720063168816136,2.5508995303861557,2.668247929412727,2.5263054294810416,2.702081657706721,2.7223289037218925,2.7142416673344956,2.6991887324154513,2.6158299128848403,2.703275100844063,2.7342847029957444,2.530913355186399,2.574211153616468,2.5101736654345355,2.779397247985231,2.5505511421840428,2.6628965889080387,2.526984378819685,2.5685113230259446,2.542244079699613,2.769178300368807,2.5567457040588057,2.587181025939973,2.748070169882522,2.5732328222324368,2.7047808901821053,2.6300278127634913,2.750361657691571,2.6980304853815653,2.5637350416408413,2.534543023680922,2.6995621876366096,2.5407324763741466,2.6068568983437266,2.6133166699242465,2.653906764676042,2.5152808645611096,2.7618216217583096,2.5546902821840756,2.7204264698317044,2.5697779757087775,2.6131057407749423,2.5821255540043264,2.615420648452928,2.5478513275938317,2.553173518245695,2.7713330560113842,2.5706446309207207,2.6552234589296653,2.757450674338555,2.5083509113796634,2.636920472199925,2.5750428450396226,2.768934780997116,2.7475380048309708,2.7758260844390836,2.667081347349069,2.6006113987925263,2.7031493841817484,2.601003603438244,2.524755860885792,2.5545081930871647,2.5864554897681535,2.735893245347672,2.7553346099847866,2.5439695476244633,2.531654986479412,2.579978893762001,2.6733632302738686,2.5898042731893987,2.6282809344446787,2.641740253027832,2.683282114780603,2.654761616516036,2.670002754405316,2.6394599127553175,2.5826825182913464,2.6746887418035064,2.5152868374185213,2.6499793491876416,2.6412803911092375,2.669577312027342,2.6914438335679,2.662297185992364,2.6255532994256554,2.709119202289778,2.6331533225659665,2.693213421851122,2.7193977729753698,2.7591545528228973,2.7442894344494486,2.708562206424455,2.707517788993916,2.5379536613485496,2.6060246533638467,2.708176573407499,2.546040786485949,2.535308805262297,2.6624595667090687,2.523186010754627,2.5190449694406514,2.75222813753456,2.5533039721926944,2.697392207141483,2.702492936314943,2.7345918726900402,2.549068241640461,2.6526404675904875,2.54728091814629,2.559619130169369,2.577098543598659,2.690090192745743,2.560590216018415,2.7500829250377454,2.512568829533913,2.6596590586071978,2.740734472921556,2.688337917562572,2.7269692632676623,2.5628763059915665,2.7155452452641238,2.68875357261155,2.6107469207564877,2.75428363248472,2.5534283705999665,2.569274731779073,2.542548913700157,2.658021281513792,2.77265751702235,2.685618857317268,2.741860641571928,2.5599566784954573,2.650770424098089,2.5626158025885775,2.528395873113038,2.6604344446359556,2.7530831808828475,2.6065634833752003,2.518248738987589,2.576679006990962,2.746094125017424,2.617873276348883,2.7491562094744384,2.5193384001097328,2.554078383592619,2.727869395753052,2.7538988174913737,2.586829506921152,2.6213466203825595,2.612810378361139,2.5874406272853645,2.784865265651323,2.724130373733347,2.7177587596571517,2.668418021976712,2.6068351644472467,2.5860132617236653,2.696389071260136,2.6461946977428727,2.754491161555582,2.5783234441389635,2.7264881869765514,2.658427489096569,2.527359554662495,2.689619557877566,2.5133503261792116,2.7279953156751393,2.714720395337388,2.633895675208783,2.7819397073367877,2.7455323550487902,2.62869316301973,2.57988927751352,2.5969881696668953,2.7140957799580114,2.7558716997629387,2.6317646047752237,2.6645226286638226,2.6854586067253474,2.5478270678048003,2.6260352285469817,2.622136058712371,2.693865142457984,2.770455997764045,2.5943456407854866,2.54943065536977,2.5874175401454416,2.7366041479733343,2.758181870544072,2.7342315248315514,2.501280694410024,2.6274123927170687,2.705338763056501,2.662509519588392,2.731713263199027,2.5657411914245247,2.7184718235931014,2.641390679707682,2.507863271038852,2.769013425437263,2.7001419483487665,2.6327446590085573,2.655317083998721,2.5644170212079773,2.67187976956974,2.6776335892007594,2.678759310842443,2.5780306169689204,2.516449385296904,2.745932249010697,2.644628727537206,2.5309492244989613,2.7858415933544665,2.674357398016943,2.6884510139594404,2.5959917351835236,2.5630037362919653,2.657852524053289,2.7415467391312607,2.6651745859756226,2.6715037948377858,2.6830245684337877,2.7172701407555335,2.6093493299626505,2.7341193689946324,2.6704204098146036,2.531230216855366,2.4997539836355878,2.5674919010714725,2.751983588974782,2.6176894880466137,2.737641881340791,2.62077862000905,2.663457999165419,2.686925399300247,2.6952847881542437,2.564167395928094,2.6799144089892204,2.5869274174800885,2.616154923848008,2.747821541295087,2.7534238575943,2.5259479914740597,2.6194093713541378,2.6713801089726323,2.771659296932921,2.536051754558003,2.6950598909871055,2.7109447830494213,2.723456518661212,2.5606740933889354,2.5132495788243228,2.6883121829227927,2.699852289156954,2.7789031896955967,2.782318262666912,2.6307888812653526,2.7242129372801895,2.5496418509225,2.7281385873311432,2.7374995252116765,2.773749636367876,2.5978697223022027,2.5451884063925245,2.5910826637751594,2.6079346771335303,2.5681253742474603,2.511045458810842,2.7351120624723095,2.6250267710038044,2.5926535293326642,2.639984141581209,2.737446102317197,2.5830263855183233,2.737612233439269,2.704587706571709,2.5861682148413143,2.712744120239541,2.6000069020116063,2.5294567569644886,2.584664278048029,2.616619755107137,2.5151201436616732,2.674454614415346,2.6176300820792417,2.6268985294085883,2.708074108106819,2.697651510323995,2.5888912317337187,2.769516833891986,2.7818037150235675,2.5569303005298525,2.7117651181231746,2.503246341777615,2.676756611191193,2.7846621105988008,2.7604088457440796,2.546405807969572,2.734775035580773,2.5565723847235904,2.699655468364737,2.5650114065827183,2.7072346822382505,2.5472141166384463,2.6390460606585866,2.7439726301913403,2.5522874779651525,2.741374895192892,2.5879141711992713,2.5105151533845538,2.571964032745886,2.7052648541187216,2.667546806650925,2.671497901604277,2.7012490221871843,2.698201884066044,2.6780373402087303,2.5077810213374376,2.7841561910414767,2.735697868306113,2.7740715302885457,2.692312569127274,2.564511378365844,2.565156045270373,2.7685363040003352,2.679602334317921,2.5810036505372107,2.7687280080548824,2.597328090111791,2.6061009153182857,2.7356209158017304,2.567955422111332,2.7043345446155755,2.5659757584119447,2.5545140608097485,2.532367752620938,2.7692429479020806,2.688973396520024,2.5930844680599723,2.6978850766657287,2.5689723442917916,2.592323662320212,2.621799539376087,2.6257883743914725,2.676773514401665,2.6540440011179194,2.549533250934658,2.587694649220322,2.642028721810721,2.52082946464889,2.726595489578725,2.6424649667433546,2.510261977781905,2.5577858358868677,2.570518154006412,2.5614105550511113,2.5469103813692353,2.5599960113027747,2.509120799549233,2.531972299902992,2.5341395747913356,2.785605869331807,2.512793651884574,2.511127999645322,2.7851052328715444,2.666694334413687,2.643844507840844,2.5775453639594432,2.6931277021681868,2.5856178208231015,2.611949743655014,2.6385964838810274,2.7196539842680783,2.767479728864119,2.6534637819817948,2.50230846814936,2.7295161417486478,2.64048488878637,2.578531584633494,2.6049444866588103,2.513119270848379,2.508826897683203,2.759432589681732,2.603343865864767,2.645699025159962,2.668217535536039,2.6400817822035165,2.745654233734488,2.72558349660105,2.5164076031935054,2.71377434864152,2.736651538205792,2.5754031962446895,2.638068840518071,2.689665188957925,2.5301189948600644,2.7817628550000792,2.6775213386827112,2.652366108942779,2.63868149659495,2.759636840054956,2.693122657366326,2.6844471766856564,2.600872862586861,2.677392176906747,2.59784788476554,2.5949098897579708,2.559376663068175,2.7773557067788484,2.597951710464772,2.7547295419681253,2.7381403788437177,2.7722098300349187,2.5209192617619736,2.7337889472282577,2.756491627325606,2.5043596466007463,2.5095382565750417,2.6378811127507764,2.5501902198495743,2.6159417430297034,2.576156089781119,2.50379434342565,2.593457472564146,2.5887929309553592,2.715499602975539,2.558720195287773,2.542768401831734,2.666003961144448,2.752052777886642,2.7311515076232236,2.529289811141904,2.539052976795738,2.5756259626486733,2.6667865607851016,2.745555560916323,2.7338243539790987,2.6828324236273904,2.6505772772993175,2.7466240303633573,2.6250438771349502,2.7601135224640787,2.679713807125834,2.6455442173888226,2.778578955959032,2.574297317766316,2.7113445641383827,2.660997202461804,2.7347041178361033,2.5955268693703775,2.679077791194617,2.6544121311579336,2.7569004674474895,2.6101454943478397,2.6704025562091953,2.656990417531647,2.7362841740388006,2.673939001335438,2.703871231373237,2.7771280340053193,2.7162215493080497,2.5524662302104946,2.5298146544279554,2.594098992189183,2.761202969731713,2.527681132086021,2.7839429981941497,2.556722616695418,2.6863992100842817,2.69148902060311,2.541866105204935,2.77692191193976,2.515674024808681
2.50663,2.7195557741139726,0.00018012597710608197,2.7240106778180113,2.724914582856448,2.7382579310788193,2.7706172864737364,2.626451978558132,2.753301168668332,2.7316958128711644,2.7088629709888883,2.780681513050286,2.696964296051234,2.6571532403322116,2.7122830408242042,2.768214452959664,2.6750938259509898,2.797547664253204,2.8070659782889775,2.637389624839725,2.770204824734553,2.685182240659674,2.6562726746826466,2.7804819786329515,2.7276671544155513,2.8081775246375837,2.608088980055068,2.7807921398272617,2.6245894362741056,2.624901846023208,2.7958045962021605,2.809292519432627,2.790020445777257,2.7552577313844613,2.6928544415158115,2.6881599446260656,2.7958574705064287,2.748540906849852,2.765060985018328,2.6437355639479874,2.647859899819582,2.7852797721661866,2.67083408220294,2.6396288183029117,2.681575653985802,2.735035643782297,2.671645299619072,2.6119087781584716,2.6207429175568593,2.617343904287488,2.6729119496368177,2.6857544324756564,2.72498532658841,2.614203727877428,2.8109250187257366,2.7044322945568915,2.715202475893666,2.6553747970825543,2.7126410845541478,2.672455241238884,2.6342301518385227,2.7806882348090496,2.6955143814917557,2.733200660616845,2.7443536908309794,2.802255258127617,2.670606484806156,2.633907471267077,2.7603222463169073,2.5996579996765106,2.6454820179404237,2.7618508745426773,2.6630500688674594,2.619282260283454,2.7895384125448963,2.7211611337065666,2.642385878225131,2.7835724049813413,2.6315227374884436,2.8062333099540817,2.6827126210299714,2.799011789652816,2.6623417092978787,2.794418611635562,2.735548725724167,2.7376705550453617,2.7650069914749564,2.724204333737853,2.7828239607211303,2.751204675487702,2.7488637002537213,2.6098736715391615,2.655537303444728,2.784195060756126,2.7037432832810255,2.682328459948784,2.6925209500931033,2.638158058296337,2.6208171526274286,2.810631407522229,2.70788342067919,2.6951116821446397,2.734177503510366,2.6427805294142073,2.8081618388600593,2.6574123273666213,2.7943935901743524,2.6616939179351338,2.598107602455276,2.6434529024319695,2.6151828200507774,2.6195165814489667,2.7162130341170667,2.6520974014834393,2.692433152184015,2.771616501558246,2.799512032861548,2.787681959992477,2.775008838567233,2.769330454293083,2.7639699089036687,2.801268669463042,2.710063056300308,2.733572685494651,2.703040449656477,2.7069435437285145,2.661785621276669,2.77119138669672,2.789576858704962,2.6824035205655234,2.732911606552417,2.7856346205735756,2.765049385249008,2.6215436640673184,2.637623773454744,2.68244572321526,2.7799326034358494,2.714822166081472,2.783949343343593,2.756426636083031,2.613229023262368,2.7662322919102165,2.6071321327661225,2.6821782838514516,2.7515343630612104,2.712943971410505,2.699323294230812,2.758404930089,2.728486600423565,2.7996374643439483,2.738169099334979,2.7058654415563215,2.653422340301814,2.6279516398765717,2.7377516708673557,2.738868609496078,2.5986027096893194,2.802378598581438,2.729916609117961,2.6221061056015063,2.61477651947201,2.6309894956406548,2.729012512290795,2.647999618596003,2.746746996462264,2.713259221331875,2.750495522147966,2.636666443992268,2.7608159841898336,2.753725044689306,2.725613408448495,2.6774542970114092,2.760950304859237,2.8098831919256058,2.8045998020896623,2.7786936740445234,2.6863965873051816,2.64065316390422,2.6271496249462993,2.762395435639727,2.609857795293079,2.654287249109407,2.7958045962021605,2.600031485110117,2.7077207856635437,2.7653750946211133,2.752497661047479,2.6912729948044674,2.7130364810065006,2.710067286343039,2.6283212584954447,2.7549748879617177,2.747747746787661,2.7933433550608546,2.6943933402055196,2.6387838602341933,2.744263140473628,2.634030415322027,2.611106297988113,2.7877883928198868,2.79608993052744,2.6199146758335923,2.776671242335076,2.7457369997546763,2.6294959933674917,2.7863396447450572,2.6155778228892026,2.7968597661238337,2.689966987981312,2.6757216080029838,2.786329178373022,2.7172668577469814,2.7513210794833336,2.727998071589478,2.749424699004611,2.5977192455702647,2.6120866798678617,2.6945861237232287,2.652575020825039,2.7152818343524214,2.788532888244062,2.7288856574901366,2.7832071307881474,2.6379290759206047,2.7241295303357456,2.7801385870664617,2.629017028246119,2.7816911303380034,2.689670204637626,2.7836608474569196,2.6962226595984666,2.750666013466018,2.71653472515708,2.615126355020707,2.645156957394737,2.6160074129623436,2.66514688652551,2.593443740856778,2.772951282793258,2.7472897038216844,2.7156367819814373,2.7445233058102247,2.6688089334429113,2.79208131072812,2.6544960449617307,2.7224172019053348,2.7314566366850572,2.6710559413657418,2.8079797973056784,2.7196159790464383,2.613442035701512,2.793618950096537,2.752477188428331,2.7265744171413004,2.666392905583308,2.671975324233099,2.6348441568969947,2.628732294867935,2.6871031362818725,2.671975324233099,2.673505224470752,2.7839017567180444,2.7644821308943337,2.6394098747638663,2.74330515395744,2.7708766189544067,2.811350015920383,2.804622356646357,2.7269596585214,2.6180449454846926,2.755583396103338,2.6461998788287286,2.649392147536539,2.7873144218176584,2.7954819812944423,2.7526124407323884,2.7641440375143915,2.753625076872872,2.7743028579170153,2.803789491976997,2.7248129818198916,2.722112792410455,2.756642831705663,2.764768642945976,2.5958924216913406,2.786049628528194,2.6230231575176313,2.80665325849909,2.6217164086684592,2.666333363097168,2.7949203435484056,2.694914631155479,2.623245075645864,2.7254274618127186,2.6921345920819406,2.6509772883875793,2.630446508978022,2.7632298132250037,2.7400441123057817,2.700246484368576,2.8083826413626816,2.73583734584733,2.6321537388737872,2.732480892348102,2.7281919556278122,2.744753012560259,2.76910004990146,2.8086452718267774,2.645502667552734,2.6230774290174232,2.6604669663308016,2.5971663648674,2.767462317811862,2.7155449366666664,2.7291610108957163,2.719586207141245,2.5971238906742733,2.671807830347539,2.7262997679253673,2.638417525729673,2.6126403924623296,2.709814184939407,2.673505224470752,2.612635183765576,2.6601557739392643,2.7892468693637333,2.6380257546057346,2.6138829207363665,2.6344093074758588,2.801259764146418,2.60799338169445,2.711232618818498,2.7398004790661887,2.742573411919947,2.7750836289552026,2.650842535789929,2.676775356832463,2.7700423545003514,2.7623152735302177,2.6078977726449084,2.759081617063593,2.805883393165696,2.6874008294664664,2.645941569622355,2.6448217759246107,2.6116730632519727,2.6750332834702806,2.750543042631407,2.765778900772942,2.639638985758524,2.736482434204897,2.694761330629488,2.7669842313979474,2.757822116839389,2.7797844112204655,2.7935108195736937,2.7702726848097043,2.611992541191092,2.7766420025482006,2.742029702871453,2.7495414160651155,2.625453508126435,2.758166503803397,2.773037800434254,2.614487798021611,2.7959212039355865,2.6903339349430797,2.7120681125599106,2.651283118697786,2.6737413902337797,2.6916556405629337,2.7651731529408936,2.7400054508415503,2.609323968677483,2.67596137610141,2.739804340840121,2.7948994931175917,2.7521463703743705,2.6576135117359514,2.6934334222565814,2.6319638846415963,2.670123417159045,2.6023013786115934,2.6893062643156416,2.68695850970588,2.6640519839880676,2.795213193008749,2.6523205926156646,2.8010047003632574,2.5996260192041887,2.713599290016643,2.7836862006333916,2.5943341225795034,2.7761144954483035,2.784675388977414,2.742347784396709,2.645864093346184,2.6020555629835873,2.744831992423266,2.7280201247941944,2.5902297316716436,2.6924024276694825,2.753143853695047,2.6781865472317468,2.8002324234756397,2.7114014869231218,2.7447981513221893,2.5996846512893717,2.7940149706465602,2.7516595010722043,2.680528390269151,2.7715158117132193,2.805541801710022,2.610401137439853,2.6065250446491297,2.605832074974473,2.7823962249993084,2.666078883528031,2.721471753297318,2.724398259747376,2.782827089245762,2.6916160831401728,2.7578684092567705,2.6380308265673365,2.7010219396054795,2.804483004636955,2.6835845031792234,2.7883152456572975,2.704444608187076,2.645915742260132,2.742010524158772,2.795824160219839,2.649557854954982,2.783930310177057,2.689749969359254,2.7388724946610874,2.7447191391075694,2.684219559285139,2.7967349566414117,2.7432215144483605,2.8097044178442623,2.5951342842796246,2.7824528766486303,2.6982746573255576,2.6938674250317844,2.7539294523399267,2.7541343073603346,2.81020616259204,2.6452755977958144,2.5983790233493256,2.6884954365588145,2.6449506610024827,2.642012153089273,2.63369227171575,2.654537826543065,2.775477185272,2.6346139822316097,2.737167884140379,2.7226481076580837,2.781195566358053,2.636330038377308,2.601195391824758,2.8064357139333462,2.781735993626086,2.6103748147691905,2.6848238679818786,2.667425479725705,2.7519227304684377,2.6837841458522034,2.784740349593723,2.591207277443425,2.761711808035491,2.7909286599600054,2.783002851747705,2.697455909013952,2.7890901904411964,2.5994286749562256,2.7513250954613038,2.7579104709124516,2.7209717492528847,2.6640357238504064,2.796031848112878,2.7848089358000245,2.607307675354006,2.6359781373387183,2.7178582805034894,2.678584492366259,2.6233339349694793,2.785692011787787,2.6033916469175775,2.73868308422308,2.6476632896546928,2.6222984376419496,2.7262909403238362,2.779056497043766,2.591617348457352,2.719539435643852,2.753504493554224,2.811149043421866,2.764015276739453,2.7572652465601952,2.7828490299771778,2.616796644815283
5.03,2.7120330328021165,0.00016158567654227913,2.6872030720199613,2.673568006365906,2.768122801792548,2.721462957465809,2.7748657471655727,2.6983917900548073,2.7731214173455876,2.732136892351958,2.7139915026841486,2.7215509172645325,2.6557721701501205,2.716982960063558,2.772865975956426,2.7762674241952974,2.773693938666087,2.732986291837184,2.7862534289806975,2.618108758911495,2.778100642103113,2.729280906297222,2.6430560365376197,2.7713613016783603,2.7705417804184855,2.7401092279166037,2.6333847024328274,2.6955049833969102,2.660339596939877,2.7560646620210214,2.6836745416260226,2.7734007868974246,2.7596309067962435,2.723274833251625,2.6170660361735125,2.752490725331825,2.744444758554803,2.786345563168327,2.7155457765069104,2.615876651462038,2.633501912298386,2.7728028150867265,2.7056381863809085,2.7292038579610165,2.7312250413617036,2.6716974301648118,2.753874292403676,2.7454110152032922,2.621802198685325,2.674408898322192,2.755854755984911,2.6302507328823475,2.621958983464929,2.771817407538563,2.754381468838272,2.645630382297404,2.706363202457545,2.7380077236676486,2.7157112751397188,2.712466905660804,2.6927930779631954,2.6712432147495977,2.691201404404811,2.7566295549884705,2.7125863570810367,2.731127558241152,2.710304883855657,2.694544398685977,2.6764463535886374,2.7718113743915245,2.7097055490132087,2.7467363533427283,2.7681298519296615,2.679261660522718,2.699821234827238,2.6452295264843757,2.6327508564735416,2.6345307734807784,2.6897484975675896,2.7623551936269264,2.7386228105750505,2.66770679854937,2.6549127124249474,2.676256871121791,2.6714742012536283,2.704168909094732,2.6151260719992733,2.735570443048001,2.7483356453242545,2.7425561404585106,2.630726572498516,2.737162146416259,2.680351193156008,2.7563280359781897,2.773101179202651,2.643546678851721,2.612666106799836,2.658597002271018,2.7748998822599926,2.706948245315837,2.7055061524626782,2.6273724128294313,2.7351659464989875,2.7731728652353143,2.679528359115537,2.774547251546061,2.6502269076962572,2.775627338063921,2.6451741084334075,2.7750630475621327,2.6141503653184825,2.7882205167838428,2.6484871578785416,2.621806966200786,2.73605148355137,2.7428088146223195,2.7742269620292626,2.7021926542665065,2.6816633117833995,2.6641373914984476,2.783951643006234,2.74351603231889,2.6819961810219546,2.7788847352777633,2.71901908156599,2.6808853023807617,2.648660001000133,2.696014116709815,2.7340186900344787,2.695199576092572,2.7129722234765845,2.655961399902855,2.739740798133404,2.7249410454884333,2.716548480675173,2.674516512162025,2.6634868425912632,2.7345664920869632,2.7738197500592414,2.7077229963933527,2.6630975586664816,2.6729833636771545,2.732929592437019,2.7531628610566816,2.729065643016821,2.6479567304980907,2.7199872978834665,2.6421747044705213,2.668849160053577,2.7513049750982264,2.7761164982894937,2.759226602252558,2.6904717919282146,2.630514593378084,2.717484090763807,2.6643627250925372,2.768513712891567,2.724801088882625,2.616701966822441,2.7513386667930337,2.6882022825271954,2.698190751355762,2.7294327306248563,2.735931505007438,2.655507903981627,2.7128741010773503,2.7563861190692163,2.776265650376582,2.64183122442887,2.7367337794187385,2.641955821020002,2.771109201446186,2.616658822656236,2.709425123692312,2.6809253671289275,2.6847923472959447,2.6237232230818224,2.7232335190944097,2.7457308440548553,2.6785304653353275,2.6696775910747657,2.7749064353491883,2.6776692195127696,2.7211270334335,2.7319656752608372,2.7147443698127125,2.699128415492622,2.6425345823618764,2.7124036169138175,2.777207927937676,2.705381161934946,2.730548815925598,2.658891386167385,2.724657285136264,2.7675354041176052,2.7224483505662556,2.6409985391849773,2.6287290016712914,2.7733731326112645,2.694143367027457,2.63211584473162,2.73814991660316,2.774885194501745,2.7426365204884804,2.735833592326368,2.7069698244603404,2.769940164708835,2.6822014788393584,2.615780555411144,2.7770152989693093,2.7293717984815133,2.6502617883912873,2.6295675258676416,2.738871748041324,2.762406292718836,2.6588438222455193,2.7793210627372256,2.7379623959807207,2.7882407174320054,2.7573003691298803,2.721760280520843,2.7884408467921893,2.724687556145963,2.64623240198384,2.696553255108869,2.7248313454899136,2.7071316413258026,2.7665400601859353,2.734836841877316,2.745141262640011,2.6524742062428714,2.7320295256949594,2.666216178701563,2.6460956600753707,2.621844970420277,2.7494053450013687,2.6674590071951148,2.773733467049854,2.6591333082419615,2.6306512191029836,2.7773410451234852,2.7813370767596033,2.6741251594748565,2.729953989710813,2.693366842640341,2.644760837744859,2.7103119661194794,2.7745318080170467,2.6957264934249348,2.710280087806155,2.7755213296415784,2.6942579507081237,2.755567335800412,2.7222107779274745,2.696731124761038,2.758078181008716,2.724047972461148,2.7773494754465617,2.6952571603198474,2.772001397386856,2.643521072077301,2.6455492863894023,2.772248212392463,2.63341752708777,2.758471368967962,2.74533403988867,2.664509896661953,2.711575359814664,2.7264061653424694,2.693434512236222,2.773889192792058,2.7224632364745034,2.664921452442829,2.6832223435139815,2.7462255636223643,2.6956718916847717,2.788584708005391,2.773501296427567,2.768228073004284,2.7762615343538917,2.7072537256843376,2.784440739041798,2.6426330016897275,2.784515200341709,2.6327367740439644,2.7090841207286767,2.7793057334353017,2.7773305713683465,2.6224575693872287,2.7177613512593997,2.7187273742284748,2.7774946370347497,2.626137546675301,2.6566424699459206,2.6255100615345484,2.7745364869490046,2.751040903888884,2.68988377541929,2.628220325268098,2.6417495241466753,2.6138304465981945,2.7671063795807207,2.7123930660582634,2.6500221890539404,2.6762608155878516,2.78640501717493,2.65321855108834,2.7782316303980723,2.627414811344871,2.7259195545409707,2.700591903282856,2.693387154377378,2.676993817932985,2.6448715739211037,2.772933253625807,2.6311835572503948,2.7850244082567865,2.698904843758342,2.7238816723728783,2.663089253264986,2.6940489826269842,2.6622511880898716,2.6360326911758976,2.656949373043336,2.6834044108460278,2.775875604853197,2.6182329891226734,2.731575190889397,2.787297074827488,2.624967044088912,2.6392173453902257,2.6662681872208016,2.774624133079196,2.769500187556311,2.776064625917513,2.6583367092050167,2.630491011905692,2.633923473983863,2.7408204754748486,2.7386161133664797,2.6971106367770497,2.777038922972596,2.6311128899700784,2.760248815862776,2.700810697425041,2.626378021186373,2.710358050718708,2.7384374423246554,2.6689226946427955,2.6230125817906647,2.716638112294957,2.6247402449076165,2.757836258326974,2.759356044007353,2.773615306774905,2.7306250843274245,2.7318344240535533,2.6969133443019606,2.6729454811207365,2.7735844203886915,2.673941614025921,2.6453531646666812,2.643977095018843,2.728100561101329,2.6725669979225737,2.7752150697581555,2.655631241181358,2.7749220645999113,2.774617749900244,2.7681263270089613,2.771873258357908,2.7764103366084374,2.7047819252714147,2.6126807882393326,2.773798823553983,2.766128167948629,2.748090305580377,2.6248819941356403,2.725900878608687,2.782851968660563,2.712210091463007,2.7733344758694267,2.656080172992856,2.7761053318049105,2.7742253432813615,2.7320081908970835,2.7464817067771694,2.7866906709224684,2.674263069780787,2.733098480972211,2.661823030778707,2.647788814475265,2.7743180789943125,2.6500570171651683,2.723636301514205,2.7764000523289933,2.7670326548454556,2.7748209970915507,2.738087632537549,2.7267364452320866,2.776831353619538,2.684104252240249,2.7563280359781897,2.7156182006351353,2.727351619790839,2.7634236198441546,2.686459292112231,2.640764381194655,2.747905049445741,2.674921472520951,2.7488536609647634,2.6198316657242184,2.731963327913421,2.7388190195907107,2.650671947374502,2.6994020540133157,2.726313781695864,2.6376793441211106,2.6814047504234577,2.6761702009834685,2.734021833699743,2.6836437334845757,2.7752929391905203,2.7688043717044826,2.6192498522048213,2.7019348533748837,2.7009106190179923,2.77187127895424,2.779233417086415,2.697512170907501,2.668736819602477,2.709964514870433,2.6450462680035685,2.668643723130115,2.623391721925756,2.7663439922681987,2.6728810970660373,2.7761514607352873,2.6521267992225788,2.6854433952614176,2.711981144433566,2.614343965064834,2.7145434847757612,2.7213714952514163,2.7344569500716256,2.775734575392837,2.749363413530063,2.688971633016704,2.777154797606737,2.6885859750331456,2.6397422042766467,2.733314487034564,2.696776603628247,2.6484655553062275,2.77421564513026,2.738555670315188,2.622438609126518,2.6395573623522237,2.7284276195032064,2.786998414652299,2.780759220596971,2.7571881936615776,2.6693432958690155,2.651433311494917,2.63967624355783,2.727931707575865,2.7315107585358955,2.6790030140101497,2.6878060752962116,2.773280742453256,2.6739683621682433,2.6389202770127187,2.777817224027135,2.7307947050201116,2.735313904853024,2.7753159613057305,2.788394340052781,2.767646614629881,2.719638071823335,2.7144048180374516,2.696717134418045,2.634577422706682,2.7756967743106915,2.6469299619004425,2.644343393958454,2.788608501949933,2.7319045427823014,2.70247312189287,2.716162648856986,2.6450888928036607,2.6535624996653757,2.66844942979332,2.7344833878202244,2.7186853056333025,2.7721025811688356,2.7708488560012,2.6645833886859025,2.6505933226014506,2.7887039379585024,2.710255266921646,2.725137571383743,2.710535216210284
10.6412,2.7129111859502837,0.0001533067536457324,2.681527371603996,2.737838964825807,2.741303898041832,2.7412912140901193,2.7414901218465357,2.660471216228993,2.727925236642376,2.735973850745852,2.6368670185581116,2.7400191482202794,2.732236076653277,2.7416141984780067,2.722407790167148,2.7187807993588335,2.730961152733506,2.741345377397525,2.7188675827445343,2.67963137946091,2.741555866266729,2.7391062897156155,2.638882239575757,2.7213658792330717,2.741463448846689,2.6604928419091847,2.736419341207485,2.643603016989229,2.6729881655691945,2.658571096063753,2.719533715200932,2.7386075910248397,2.737209012461612,2.741543232642489,2.7287480527624393,2.6365540800779734,2.668594461229186,2.738720916694208,2.6649520378783116,2.6745595655259073,2.71920976686282,2.7407918054018165,2.728960674392137,2.7247321690605317,2.7169731626580047,2.738448418617965,2.710392705123754,2.7009349988963667,2.7246342795704046,2.7416307451905984,2.6533100748302894,2.6395056267951182,2.723965320191579,2.740395018657302,2.7221779603171306,2.685643263273671,2.6410317785557327,2.7308154901765023,2.7101462849501337,2.6356808362291058,2.730441467316535,2.656894434172633,2.7128279360657044,2.6978538532082834,2.6906784301185938,2.701681437459878,2.7414607581618258,2.738072274640687,2.669392582180992,2.7143293415511573,2.727003554790342,2.7217009555070466,2.7191742203110967,2.719967165151533,2.7363077413534374,2.7414844847615427,2.7186533101207484,2.719161381303735,2.6907067304582064,2.718495849560613,2.741527353984427,2.7390716387527423,2.737912788528165,2.660511815610857,2.7415440608770956,2.7414727819086253,2.6956511098548934,2.7318842689690075,2.7416356730103884,2.718387354191808,2.678886440493468,2.6464314095341077,2.7259289713306702,2.721798205131614,2.665140264334266,2.6581031718824444,2.739299978005881,2.72238277706468,2.741597095920795,2.6752173497194294,2.6381970439135984,2.6575037974407745,2.6897386747775416,2.7394842559474157,2.74073973804417,2.640651578115578,2.719267529976019,2.7273617272538533,2.6820077988953672,2.6669896248071856,2.7412362944654465,2.6352167583914095,2.7378242214854986,2.730179363415764,2.7377907382407525,2.7014360358135563,2.7392951732636655,2.6600617524002472,2.636169663978942,2.7032693973239397,2.7270593208140985,2.6449422545622165,2.715348175458628,2.73368557930461,2.7415324366894827,2.7192173211848196,2.668332002635667,2.7400490262846597,2.726056119050063,2.7186741152740077,2.7416180405810393,2.738525055672963,2.7081744037922664,2.699589234573652,2.741575147631189,2.7206055779839944,2.6949070674403637,2.7221531309300393,2.639286301109815,2.741377058832341,2.6480243528861904,2.699377751334192,2.7263403789704133,2.7414839051031548,2.7308093470806423,2.683233465826015,2.728404210906725,2.7235951900705735,2.741325078198775,2.707311589725301,2.6732535103172217,2.7185403178435843,2.738819768647829,2.7263344388103414,2.716745288661852,2.74133671082753,2.6742565273439984,2.642988873855549,2.6840083604236127,2.7189786232436166,2.741422368829865,2.741503104098669,2.6328829536680174,2.727634332285782,2.71690356709214,2.674573001436232,2.639988189510595,2.7408941565258504,2.638366904417656,2.6901264915825633,2.741207250370505,2.718617176181473,2.719205466398957,2.7360421894617795,2.7415254006251413,2.6441035369830317,2.672142191951411,2.7377356900593495,2.718547174746461,2.7143409143963333,2.741598151030614,2.6351975623767565,2.7328010983719717,2.6641258821083715,2.7361186576649246,2.7045098027453167,2.7413914453672876,2.6900368736301465,2.725699343592312,2.7179012855750218,2.739062788873811,2.7187237523191543,2.6614731930617412,2.680537744596854,2.7411097792422834,2.662313125221676,2.6537978781323344,2.688631192335453,2.725321286392839,2.738281060748361,2.6691536037249586,2.641634871038298,2.6449659622739956,2.741529496412685,2.658677237800376,2.7408226416215133,2.6869119346791632,2.6638803737473093,2.718873052532604,2.7414899544506834,2.718395092683799,2.7391080745963032,2.7368666806928714,2.741458472361181,2.6935171688425905,2.725881471213998,2.694393610224102,2.730004463306121,2.7381919729651054,2.634629720444286,2.727460264675547,2.6370503213866234,2.6714074017692315,2.7191437445288367,2.73246659332937,2.6590180582310423,2.7410878848629556,2.6768551140962584,2.741471589523635,2.688994862634294,2.644274867055688,2.729682435069269,2.741464989272285,2.7412372449601037,2.71862336005565,2.7407113528404587,2.7277712653302384,2.639793441425804,2.6989881980092703,2.7193276013535614,2.73737677136751,2.6749712317876204,2.634001165139519,2.741463326331465,2.725177232101324,2.700400499596852,2.722357737876068,2.741218020967411,2.72018999642679,2.737155711151551,2.6548777901765677,2.724276206907718,2.6335919060260538,2.7222824180147143,2.737172275671132,2.6705700952862546,2.6936689015991626,2.738540605451058,2.7121150817434216,2.7186100677664373,2.7193174490278125,2.739743194577487,2.6859073023886983,2.6348730362217547,2.7012687065661964,2.684079593312849,2.7389593479851873,2.720405036222947,2.7272460174921975,2.711912659193073,2.696651467740055,2.689554325044782,2.6396762440408263,2.6561310797470328,2.7295151779572846,2.635384112585282,2.736823321163577,2.727310968695424,2.6812475200762327,2.7183892371142204,2.7339839089040754,2.718122507393939,2.7340924935493702,2.7377369984761413,2.7188870805894876,2.730107621234315,2.741504567181447,2.7016323009828973,2.6541003583657914,2.7186932894000866,2.7317939655118697,2.741541364660759,2.741621012257737,2.7184608377430015,2.739161125840139,2.730742162210097,2.71917026173867,2.6839119770807,2.719184527552796,2.7384021562654928,2.7380643058600027,2.6475763976102655,2.7401891423753817,2.7336443556802292,2.6632528463975618,2.7081947081784716,2.7224267229290016,2.7187322718645444,2.741359120493001,2.739844733380933,2.639637091076606,2.6535730987340167,2.719183669418304,2.6503051792109673,2.71777698468444,2.739695026516193,2.69810072301994,2.6871125061221406,2.702182260229753,2.7203200726326853,2.674036863953032,2.741377058832341,2.707023110298047,2.691765887417973,2.6800241564953313,2.7191221669187855,2.7166335515727473,2.7331322414941424,2.7239471383438665,2.6823924223798503,2.6472205829670727,2.736213778612258,2.7058029790370064,2.671204636561296,2.679271740483149,2.729989004883401,2.6559347786394567,2.7184115370862325,2.741471129825398,2.7184461095504835,2.644512093323954,2.728886541893311,2.656158153639566,2.7100442761350334,2.735133100015912,2.6719556842480676,2.74160081339641,2.7406750517208787,2.678302860484787,2.7026564777439956,2.7353272693583057,2.6356997900589194,2.7189314603617105,2.7359716760925683,2.700074207448807,2.7188675827445343,2.7415038174002455,2.6747282250837845,2.7347629276368233,2.710618625967796,2.647169540128809,2.7366164126239925,2.7190546406383778,2.741486175154921,2.6982538924680597,2.737869633971902,2.6640982851364092,2.639184250616159,2.6959287973439507,2.741398680519478,2.7167053636075362,2.7308300380807013,2.723675448797271,2.718701500458643,2.7350683682761163,2.741213999527363,2.7361857930111007,2.6486669758131685,2.641562380862408,2.6686087694645004,2.7183916886762383,2.734593915085314,2.7382690984108304,2.7308242172935606,2.6478122534345956,2.7180248849413258,2.7315422043760584,2.732666348257697,2.73899756492178,2.741601193141622,2.69774041990842,2.726779451846654,2.6598100169856322,2.718430352564935,2.741394327993431,2.6349923707584155,2.6674052802819377,2.6785255934046894,2.6580994044135053,2.718435802250222,2.657991364652237,2.70382635801557,2.721510682069252,2.640242051065166,2.7184478629454194,2.7310311925736372,2.6656945529222495,2.7415275748783805,2.643310914830244,2.7412322362351533,2.6650163457318135,2.695134562920105,2.669392582180992,2.7222381992080495,2.6380418607734275,2.73633104717049,2.705886280028513,2.6757148868491485,2.65779605111375,2.673973980170814,2.679857033045174,2.701763367676796,2.7185581002393104,2.642144259668037,2.741326604339566,2.741364065709609,2.718764932405174,2.717811809674107,2.658925336015763,2.7414794617003984,2.7414240109542205,2.7373948942867106,2.7263988008964226,2.7285610132477034,2.7403566549567113,2.7293264564034634,2.7184205625227267,2.6652696159660705,2.6405344429548676,2.7282965613905095,2.7414620269582795,2.7147008897661364,2.6511191326025427,2.7218820094715954,2.677721099420741,2.686694463536174,2.7378969031210865,2.7268857900499524,2.7189911210868245,2.741415745923066,2.6706890249019906,2.7415986207962844,2.7416015015466453,2.7391226574735112,2.7413353123904667,2.698889087985099,2.718535008209657,2.6701563118944374,2.7391304439198847,2.741601109995957,2.7216353146565453,2.718462127090641,2.732104285996659,2.682999034979366,2.6376203822085573,2.7189077700545563,2.740428185209283,2.741089828779573,2.737454554298873,2.741375217330654,2.738762072996822,2.7414730539891403,2.698545253454139,2.74136765608474,2.6745373886490804,2.6564496628751733,2.6584980933043885,2.6855594516815344,2.7410878848629556,2.7414772914867127,2.6939484508366647,2.7413249726571434,2.7105875155983394,2.73945498844767,2.7414851927843102,2.741461805436743,2.719210423310199,2.7271896099459014,2.639802874705624,2.715674218666246,2.7410248075300734,2.6906986599875156,2.719215091067989,2.7380049387107848,2.718965407441425,2.732609298753225,2.73916947434822,2.7159504284730787,2.7276611156326998,2.653047768227075,2.741477467464194,2.7386962655464266
25.0663,2.817764307048037,0.0003336348571383736,2.9722867260973524,2.6916503093758393,3.005551177094249,3.0111168351103914,2.7654431832967,2.7233817156775673,2.771752077663528,3.005170505272855,2.7494662837334154,2.821593495275054,2.8181541930054106,2.8905592273356606,2.7184281377801605,3.016030388341581,2.9473753235434277,2.9398006028754557,2.956299900528988,2.8303663118791413,2.6848183529332763,3.019961371081417,2.771413386241683,2.7848124779971455,2.679329879751726,2.7773141201679374,2.7531056926300814,2.7097979983289986,2.8926199035209286,2.8173204191620167,2.9675353572524332,2.7579725866140232,2.970828436348243,2.984249912828193,2.7769340310752977,2.853185735998327,2.707818579272213,2.9797658271544574,2.953051786611717,2.901148992477939,2.902667631757348,2.951509545665947,2.721674847970553,2.9845790183647494,2.9282036755467367,2.837253904520557,2.992533018872539,2.722446312536832,2.9441919199565,2.830861358379012,2.6873174879143145,2.8762955952298883,2.8063883482358793,3.0114528568681154,2.9239909251772036,2.815610559573571,2.752486231813985,3.0242455433621185,2.8781156860284955,2.848236451760326,2.8852498341778055,2.7564304003973414,2.694204106714085,2.714131901189674,2.8621023459186983,2.80502848962579,2.8319877067750725,2.818239748596083,3.0044699792298033,2.948378261354146,2.9597934919115785,2.8709327963281335,2.771447913167579,2.8699786383839925,2.7676712264047088,2.875994363210289,2.9568403309968687,2.985350526232022,2.7774339063865976,2.694822836580489,2.9360301775330764,2.68236259097239,2.8809624544791106,3.0088073386612635,2.962952816075237,2.8935127396608036,2.727283134545125,2.971440817667296,2.898904503204385,2.6815050458876546,2.961208906660236,2.7925926037852906,2.703685371692913,2.9209835803977224,3.0108533155681676,2.8611292670873656,2.935435166475895,2.9977218210432786,2.7098235846304606,2.6891535932682893,2.949446560935603,2.783491433371127,2.8415528329371624,2.7194686284609286,2.7473846698378535,2.9290999606519628,2.80283953280898,2.8631201736668244,2.7809596306510564,2.969621480579012,2.838066688733819,2.7878704200283213,2.9172933501714633,2.8037604956032744,2.8936244943667306,2.7920678990593704,2.9738919581791756,2.862218616201146,2.892556199114993,2.9971197168824726,2.8701123790407217,2.88806098845206,2.8269827391049995,2.944632325780951,2.9700572233101155,2.9058687676549075,2.89479208839432,2.7844860973171697,2.711233459399933,2.8450488232130557,2.918355223604579,2.817885619412005,2.676826644650245,2.795435014665896,2.7692104287837678,2.894736019367755,2.937818172597175,3.0076262901589628,2.730362510269273,3.0218223357180145,2.687054571174093,2.7760840086470293,2.7932816342773434,2.8081899829248522,2.8714740333323396,2.7995994427941886,2.9628574346031797,2.8201013388925102,2.7789735051229654,2.679392514168304,2.9334274696732194,2.7294687443803896,2.93366760613808,2.767221341002848,2.9192861638156278,2.9180431957301445,2.8239746415440683,2.808076921734669,2.98346938728009,2.8353549580511546,2.704024832146171,2.9550584360093364,2.74281534009367,2.7946007522987633,2.950362870127706,2.676867090396341,2.8209941716018787,2.7638732555017467,2.7317924471124866,3.005800484481891,2.6833279590429533,2.6864418603405364,2.9233325761011733,2.9129328406174477,2.6955242053077875,2.8586997349596315,2.817549711344244,2.7282238564904966,2.993997755953867,2.8757166219421864,3.015757115720402,2.7919396989678567,2.750839906279581,2.9789450601903025,2.9539725674830093,3.003990345750311,2.821583434301574,2.7562303035433433,2.698799950136411,2.824163530154832,2.9282036755467367,2.940888071824596,2.9563674947062046,2.7852377311153074,2.923655071630128,2.7870719338547945,2.805047498496643,2.880844604134592,2.7149052355612366,2.7920678990593704,2.7782240129327467,2.833204063668783,3.002950245458025,2.8851224373578077,2.958653607803657,2.714951575415591,2.9616004044236695,2.9741779713913195,2.9026594849007985,2.758780744604832,2.984270396855481,2.906625454768351,2.886428475554215,2.8285822405621266,2.924861086505807,2.8365896659194383,2.7319432774491625,2.8552466718823033,2.7132692567332723,2.897013595793305,2.9467270353812403,2.9664907060539387,2.9890923019405173,2.937764769774037,2.7477975038260594,2.9705008963883666,2.7095934451540837,2.9317525274368235,2.9156456260691934,2.9450202370549583,2.8187804174083073,2.9313314808894315,2.6924747275166245,2.930026068518495,2.746373828536629,2.736745262045537,2.8571027020340773,2.9504362301992892,2.9021782376268153,2.8255246560193963,2.8266025966491743,2.9393174422725634,2.828466723077748,2.8213418838353608,2.9890009930875014,2.7866993718706152,2.889262706184292,2.844510469725518,2.8239694337389185,2.761332505843946,2.968486656866577,2.818388952303902,2.900389136493192,2.9417989308112658,2.796939611579559,2.743259414584622,2.702549452679881,3.0177648845865526,2.776884778175328,2.9672259547397464,2.8878539907890737,2.695473656185973,3.001934388303344,2.743386821548064,2.6814594212126215,2.772340494100994,2.7170961002312906,2.9261547542658035,2.8623621748147396,2.935376991142666,2.7457283228723695,2.914431235566672,2.8382301856764087,2.9752484166513082,2.8000155096234285,2.7956116588859334,2.7143101544946986,2.7013861735976783,2.772569228750175,2.9287550967643474,2.9259336347711185,2.7461003891414832,2.9375128998179907,2.8435609295455193,2.823844151033021,2.915999974338685,2.931178711795111,2.962546069869431,3.0100897704550844,2.725123700879856,2.73295130073786,2.8436861822431427,2.677570106845377,2.8631679387786093,2.8318656532535456,2.777187364601231,2.975019212975173,2.851396220650425,3.0131030027023877,2.6849585517358583,2.871645618228366,2.782168405413429,2.894175738324601,2.833184782710547,2.8207112591811603,2.9205296787625197,2.9539390087986774,2.8445171683458312,2.975649711932388,2.9544517543370405,2.9567897124824425,2.768908764910479,2.9785203578064583,2.705682627535997,3.0092057620585058,2.875559360776196,2.794646892457215,2.9027898822951252,2.790149254078101,2.752109671464011,2.948154632197468,2.6932214418928364,2.834625159819267,2.95082005894108,2.9694027706592414,2.7877725713465233,2.73203669667931,2.7406417731786847,2.9709817965099914,2.8492955424565403,2.882619798968872,2.6988688724904386,2.8604412055670134,2.926261823821355,2.9168714234846504,2.9178809991343075,2.8078757869132356,2.7769902987227533,2.7414549192776945,2.7381584272287274,2.9462312542447466,2.810667493672962,2.7870929816942467,2.907534174760589,2.9202794546870523,2.8373107301322604,2.8645186590061065,2.7685458573780815,2.8012608238309125,2.7869244293311786,2.8320390916090648,2.840316433151372,2.8005780385747387,2.996378709975654,2.979632953420486,3.022440023412299,2.9509837902440803,2.9249131906386903,2.9311705048477252,2.8039191301688167,2.9084862548952515,2.953687379574133,2.8941357462809663,2.803893750323758,2.7014729392836077,2.7771451317767557,2.877793402925474,2.8193032291999556,2.809922484168668,2.7226747887853717,2.687269632991661,2.943042991959385,2.7107165046027406,2.7003675205129625,2.8428996451012494,2.9321699041648173,3.017424046709465,3.014170487402363,2.829962845428243,2.961098349865653,2.691084738334048,2.6822423248007303,2.7045126766742844,2.943332597780062,2.695827513001218,2.9327692977533624,2.7609685871606158,2.847945365041122,2.702574169019585,2.8632634570853304,2.6984299592714596,2.715084014144104,2.7127445045834215,2.8501763777659033,2.843574099501574,3.0233756944988,2.800999320199138,2.8195053326682427,2.9423615826108365,2.7848124779971455,2.889938873212058,2.9385851636935323,2.6940148665155457,2.8347149338984616,2.7648556428528095,2.790505547678551,2.9732481874572754,2.8085476659362163,2.717728534336091,2.933492015817941,2.847002091902761,2.799650687607682,2.763263301438957,2.765098582498143,2.7720772690098454,2.83481108865861,2.813210054119263,2.6805762489567897,2.8296496254327965,2.86580312454101,2.9309702914868185,2.820034900762586,2.7915608871181954,2.9175033157537236,2.8934010434193302,2.7303127078090155,2.875784110747506,2.844671410908766,2.9531686032150826,2.786826009440492,2.8117947883578487,2.9449425538520217,2.9258096137385605,2.7916557222612917,2.7455582106376113,2.808886066308227,2.731326363075985,2.821497880551117,2.8664884496929735,2.7506739602421293,2.7382152113841407,3.0094122207881933,2.962620665437479,2.6941851774804046,2.822339034197975,2.8560209292315366,2.8814346179355192,2.773409346804844,2.8588812452014998,2.934803020997869,2.8979614656774317,2.734468183947614,2.7401836292545565,2.7257867244194895,2.81046920799683,2.7579856101844773,2.7245250172290074,2.9309094236878983,2.7641889928769365,2.959613233974442,2.735954758972481,2.9216446208153863,2.6863114866306805,2.8677070695712104,2.80381124937622,2.886587781082598,2.898546471015922,2.8135401100105035,2.723800267027932,2.866440422309799,2.994136426875432,2.8456402201143693,2.8952091208780066,2.908905914300976,2.934897868294275,2.910842925346544,2.7246404717771955,2.783988969296342,2.981632763067001,2.703913724780248,2.7260199455798846,2.8617190611535093,2.964903749018637,2.757933587282992,2.7980254561279634,2.9970132818716944,2.9267164127155416,2.9584618143283854,2.7439078589629764,2.6925686787954093,2.963236134313681,2.678571749191246,2.9927169284465096,2.8489148978653542,2.7908402662062124,2.9798816025136827,2.695006048735911,2.9488588846216772,2.922234263761272,2.968780145727617,2.8536357963311834,2.8516217589187223


==> anc/gamma3.dat <==
# Kn,gamma3_weighted,gamma3_weighted_err,gamma3_fit0,gamma3_fit1,gamma3_fit2,gamma3_fit3,gamma3_fit4,gamma3_fit5,gamma3_fit6,gamma3_fit7,gamma3_fit8,gamma3_fit9,gamma3_fit10,gamma3_fit11,gamma3_fit12,gamma3_fit13,gamma3_fit14,gamma3_fit15,gamma3_fit16,gamma3_fit17,gamma3_fit18,gamma3_fit19,gamma3_fit20,gamma3_fit21,gamma3_fit22,gamma3_fit23,gamma3_fit24,gamma3_fit25,gamma3_fit26,gamma3_fit27,gamma3_fit28,gamma3_fit29,gamma3_fit30,gamma3_fit31,gamma3_fit32,gamma3_fit33,gamma3_fit34,gamma3_fit35,gamma3_fit36,gamma3_fit37,gamma3_fit38,gamma3_fit39,gamma3_fit40,gamma3_fit41,gamma3_fit42,gamma3_fit43,gamma3_fit44,gamma3_fit45,gamma3_fit46,gamma3_fit47,gamma3_fit48,gamma3_fit49,gamma3_fit50,gamma3_fit51,gamma3_fit52,gamma3_fit53,gamma3_fit54,gamma3_fit55,gamma3_fit56,gamma3_fit57,gamma3_fit58,gamma3_fit59,gamma3_fit60,gamma3_fit61,gamma3_fit62,gamma3_fit63,gamma3_fit64,gamma3_fit65,gamma3_fit66,gamma3_fit67,gamma3_fit68,gamma3_fit69,gamma3_fit70,gamma3_fit71,gamma3_fit72,gamma3_fit73,gamma3_fit74,gamma3_fit75,gamma3_fit76,gamma3_fit77,gamma3_fit78,gamma3_fit79,gamma3_fit80,gamma3_fit81,gamma3_fit82,gamma3_fit83,gamma3_fit84,gamma3_fit85,gamma3_fit86,gamma3_fit87,gamma3_fit88,gamma3_fit89,gamma3_fit90,gamma3_fit91,gamma3_fit92,gamma3_fit93,gamma3_fit94,gamma3_fit95,gamma3_fit96,gamma3_fit97,gamma3_fit98,gamma3_fit99,gamma3_fit100,gamma3_fit101,gamma3_fit102,gamma3_fit103,gamma3_fit104,gamma3_fit105,gamma3_fit106,gamma3_fit107,gamma3_fit108,gamma3_fit109,gamma3_fit110,gamma3_fit111,gamma3_fit112,gamma3_fit113,gamma3_fit114,gamma3_fit115,gamma3_fit116,gamma3_fit117,gamma3_fit118,gamma3_fit119,gamma3_fit120,gamma3_fit121,gamma3_fit122,gamma3_fit123,gamma3_fit124,gamma3_fit125,gamma3_fit126,gamma3_fit127,gamma3_fit128,gamma3_fit129,gamma3_fit130,gamma3_fit131,gamma3_fit132,gamma3_fit133,gamma3_fit134,gamma3_fit135,gamma3_fit136,gamma3_fit137,gamma3_fit138,gamma3_fit139,gamma3_fit140,gamma3_fit141,gamma3_fit142,gamma3_fit143,gamma3_fit144,gamma3_fit145,gamma3_fit146,gamma3_fit147,gamma3_fit148,gamma3_fit149,gamma3_fit150,gamma3_fit151,gamma3_fit152,gamma3_fit153,gamma3_fit154,gamma3_fit155,gamma3_fit156,gamma3_fit157,gamma3_fit158,gamma3_fit159,gamma3_fit160,gamma3_fit161,gamma3_fit162,gamma3_fit163,gamma3_fit164,gamma3_fit165,gamma3_fit166,gamma3_fit167,gamma3_fit168,gamma3_fit169,gamma3_fit170,gamma3_fit171,gamma3_fit172,gamma3_fit173,gamma3_fit174,gamma3_fit175,gamma3_fit176,gamma3_fit177,gamma3_fit178,gamma3_fit179,gamma3_fit180,gamma3_fit181,gamma3_fit182,gamma3_fit183,gamma3_fit184,gamma3_fit185,gamma3_fit186,gamma3_fit187,gamma3_fit188,gamma3_fit189,gamma3_fit190,gamma3_fit191,gamma3_fit192,gamma3_fit193,gamma3_fit194,gamma3_fit195,gamma3_fit196,gamma3_fit197,gamma3_fit198,gamma3_fit199,gamma3_fit200,gamma3_fit201,gamma3_fit202,gamma3_fit203,gamma3_fit204,gamma3_fit205,gamma3_fit206,gamma3_fit207,gamma3_fit208,gamma3_fit209,gamma3_fit210,gamma3_fit211,gamma3_fit212,gamma3_fit213,gamma3_fit214,gamma3_fit215,gamma3_fit216,gamma3_fit217,gamma3_fit218,gamma3_fit219,gamma3_fit220,gamma3_fit221,gamma3_fit222,gamma3_fit223,gamma3_fit224,gamma3_fit225,gamma3_fit226,gamma3_fit227,gamma3_fit228,gamma3_fit229,gamma3_fit230,gamma3_fit231,gamma3_fit232,gamma3_fit233,gamma3_fit234,gamma3_fit235,gamma3_fit236,gamma3_fit237,gamma3_fit238,gamma3_fit239,gamma3_fit240,gamma3_fit241,gamma3_fit242,gamma3_fit243,gamma3_fit244,gamma3_fit245,gamma3_fit246,gamma3_fit247,gamma3_fit248,gamma3_fit249,gamma3_fit250,gamma3_fit251,gamma3_fit252,gamma3_fit253,gamma3_fit254,gamma3_fit255,gamma3_fit256,gamma3_fit257,gamma3_fit258,gamma3_fit259,gamma3_fit260,gamma3_fit261,gamma3_fit262,gamma3_fit263,gamma3_fit264,gamma3_fit265,gamma3_fit266,gamma3_fit267,gamma3_fit268,gamma3_fit269,gamma3_fit270,gamma3_fit271,gamma3_fit272,gamma3_fit273,gamma3_fit274,gamma3_fit275,gamma3_fit276,gamma3_fit277,gamma3_fit278,gamma3_fit279,gamma3_fit280,gamma3_fit281,gamma3_fit282,gamma3_fit283,gamma3_fit284,gamma3_fit285,gamma3_fit286,gamma3_fit287,gamma3_fit288,gamma3_fit289,gamma3_fit290,gamma3_fit291,gamma3_fit292,gamma3_fit293,gamma3_fit294,gamma3_fit295,gamma3_fit296,gamma3_fit297,gamma3_fit298,gamma3_fit299,gamma3_fit300,gamma3_fit301,gamma3_fit302,gamma3_fit303,gamma3_fit304,gamma3_fit305,gamma3_fit306,gamma3_fit307,gamma3_fit308,gamma3_fit309,gamma3_fit310,gamma3_fit311,gamma3_fit312,gamma3_fit313,gamma3_fit314,gamma3_fit315,gamma3_fit316,gamma3_fit317,gamma3_fit318,gamma3_fit319,gamma3_fit320,gamma3_fit321,gamma3_fit322,gamma3_fit323,gamma3_fit324,gamma3_fit325,gamma3_fit326,gamma3_fit327,gamma3_fit328,gamma3_fit329,gamma3_fit330,gamma3_fit331,gamma3_fit332,gamma3_fit333,gamma3_fit334,gamma3_fit335,gamma3_fit336,gamma3_fit337,gamma3_fit338,gamma3_fit339,gamma3_fit340,gamma3_fit341,gamma3_fit342,gamma3_fit343,gamma3_fit344,gamma3_fit345,gamma3_fit346,gamma3_fit347,gamma3_fit348,gamma3_fit349,gamma3_fit350,gamma3_fit351,gamma3_fit352,gamma3_fit353,gamma3_fit354,gamma3_fit355,gamma3_fit356,gamma3_fit357,gamma3_fit358,gamma3_fit359,gamma3_fit360,gamma3_fit361,gamma3_fit362,gamma3_fit363,gamma3_fit364,gamma3_fit365,gamma3_fit366,gamma3_fit367,gamma3_fit368,gamma3_fit369,gamma3_fit370,gamma3_fit371,gamma3_fit372,gamma3_fit373,gamma3_fit374,gamma3_fit375,gamma3_fit376,gamma3_fit377,gamma3_fit378,gamma3_fit379,gamma3_fit380,gamma3_fit381,gamma3_fit382,gamma3_fit383,gamma3_fit384,gamma3_fit385,gamma3_fit386,gamma3_fit387,gamma3_fit388,gamma3_fit389,gamma3_fit390,gamma3_fit391,gamma3_fit392,gamma3_fit393,gamma3_fit394,gamma3_fit395,gamma3_fit396,gamma3_fit397,gamma3_fit398,gamma3_fit399,gamma3_fit400,gamma3_fit401,gamma3_fit402,gamma3_fit403,gamma3_fit404,gamma3_fit405,gamma3_fit406,gamma3_fit407,gamma3_fit408,gamma3_fit409,gamma3_fit410,gamma3_fit411,gamma3_fit412,gamma3_fit413,gamma3_fit414,gamma3_fit415,gamma3_fit416,gamma3_fit417,gamma3_fit418,gamma3_fit419,gamma3_fit420,gamma3_fit421,gamma3_fit422,gamma3_fit423,gamma3_fit424,gamma3_fit425,gamma3_fit426,gamma3_fit427,gamma3_fit428,gamma3_fit429,gamma3_fit430,gamma3_fit431,gamma3_fit432,gamma3_fit433,gamma3_fit434,gamma3_fit435,gamma3_fit436,gamma3_fit437,gamma3_fit438,gamma3_fit439,gamma3_fit440,gamma3_fit441,gamma3_fit442,gamma3_fit443,gamma3_fit444,gamma3_fit445,gamma3_fit446,gamma3_fit447,gamma3_fit448,gamma3_fit449,gamma3_fit450,gamma3_fit451,gamma3_fit452,gamma3_fit453,gamma3_fit454,gamma3_fit455,gamma3_fit456,gamma3_fit457,gamma3_fit458,gamma3_fit459,gamma3_fit460,gamma3_fit461,gamma3_fit462,gamma3_fit463,gamma3_fit464,gamma3_fit465,gamma3_fit466,gamma3_fit467,gamma3_fit468,gamma3_fit469,gamma3_fit470,gamma3_fit471,gamma3_fit472,gamma3_fit473,gamma3_fit474,gamma3_fit475,gamma3_fit476,gamma3_fit477,gamma3_fit478,gamma3_fit479,gamma3_fit480,gamma3_fit481,gamma3_fit482,gamma3_fit483,gamma3_fit484,gamma3_fit485,gamma3_fit486,gamma3_fit487,gamma3_fit488,gamma3_fit489,gamma3_fit490,gamma3_fit491,gamma3_fit492,gamma3_fit493,gamma3_fit494,gamma3_fit495,gamma3_fit496,gamma3_fit497,gamma3_fit498,gamma3_fit499
0.0204665,2.9996861827297354,0.000326778003522041,3.1416456621205295,3.034309291870094,2.865924524852772,3.0264889468415,2.9415027727884637,2.9863375809776955,3.0134104540613214,3.125095381919805,3.087810863494276,3.036340299000838,2.9787487523124923,2.899691030236019,3.1292346564448787,3.118373735548247,3.128981443864319,2.9909635895812303,2.9333501589656787,2.854677045995234,3.0773052071697853,3.1087537227646096,3.1646411575111077,2.9814879000380854,3.0606182417703125,3.0270290479231017,2.8502558174922217,3.0780101870406362,3.071534720112961,2.962432666341543,2.865386827235838,2.984049698153928,3.0174569776423983,3.0691394840355937,2.9128302251271405,3.1703181680965575,2.967727563046188,2.9787487523124923,3.021131977420473,2.8870681597338606,2.8944182756739223,2.9431310565821853,2.8592184660961633,3.034257802354295,3.0954423063981236,3.0026042041948906,2.9244157656740395,2.8547586455621743,3.074319770429214,2.88561835643151,2.9761459466884532,2.931587677204303,2.8980561233704116,3.0196797043347563,2.952295200730327,3.052721854590109,3.1243475628803354,3.0703703153601865,2.9807995224922172,3.0740923648206766,2.9478242617276265,3.05008222993924,2.8482519376138753,3.13259821918818,3.1758662963474102,2.8982883029113857,2.9810746258719383,2.933548273179843,2.909717726066045,3.1762749473630567,2.911803715442675,3.156902978234243,3.1303701626349336,3.056930218677456,3.020908577067264,2.8488695612791313,3.126036866187131,3.089082211611628,3.176282596461531,3.0019117269819207,3.0190534078685816,3.1767667357812956,2.907802787079236,2.9708754821442978,2.898027088097587,3.0396136375192544,2.9519842408932497,3.102666987329029,3.0002745308520296,3.0838183455703043,2.8774836567241686,3.07989424175101,2.8705430954059716,3.143675960297108,3.0886196745525347,3.0666111203685764,3.163596763601053,3.1763093348467275,3.0649315614611092,3.1732771889362343,2.862729664664984,2.9950157119505096,3.0014379759987535,2.8989474470861363,2.899748650073813,2.960681237210943,2.921133682274535,3.174550476469101,3.096613114147809,2.9639969922342972,3.010213841039454,2.880079990751342,3.0231797403676337,3.05057971322374,2.905215752467571,2.852091262192556,3.0359490883085596,2.9685564222069556,3.039506895003112,3.0469086907768217,3.137415998578157,3.114368941432018,2.9324589002839683,2.8506658419486337,3.0792989458144997,2.973231818367196,3.048419871826714,2.9783440823140186,3.159987744753785,3.161512955620388,3.0549036458959034,3.0810082018154277,2.8772723312433666,2.8963463556641136,3.176315726899448,3.0156544710776525,2.9067867401216367,2.991742432471747,3.084542291876577,3.1421990802503807,2.8885946399362017,2.858274506224788,3.1764301149809318,2.9654523860604587,2.974374807420373,2.903088760908392,2.95764510833888,3.101688862419667,3.1764982907853883,3.148681378395136,2.9253735839055444,2.866485685380192,3.177342793039272,2.981554860844481,2.9318979554867037,2.8532027418373205,3.1764545478170194,3.028482557245685,2.9158558760798976,2.9613981917961243,3.0952808799684974,3.036340299000838,2.872277301194543,2.9941830249687498,3.1246521626299835,3.005197034211681,2.9610280647142764,3.0661509265200713,3.1383694521590804,3.0221528128202757,3.1733623709000454,2.959406122334421,3.0695074263330597,2.9636817384285012,3.0778447709547394,2.9577302745834806,3.0974957233827176,3.016420184181968,2.95329466227614,2.855912296549546,3.146933366078692,2.9994463993725633,3.049487427454242,3.047349603140034,2.9222309865424645,3.031487660388012,2.8834024010435293,2.8871560014301183,2.9344259892624267,3.0704367028977777,3.0046370961551454,3.0594920786697117,2.959674162411811,3.048176589832075,2.9298927492859232,3.1288560775652123,3.0552074964173555,3.1398888277813026,2.9500280409802966,2.8483559445734072,3.1115351336180463,3.1765482904908797,3.027975836501067,3.143819641013514,3.0038104096819667,3.1695085455711167,2.8754644958604154,3.032643834705552,2.9876064148391395,3.07380894760471,3.1558577356694606,2.924232818231058,2.981044179169378,3.1506329160896938,2.995638994187442,3.022249205080887,3.0562448488756,2.9521250124737506,2.8477012755012763,2.968052630502226,2.9844537019137554,2.977406333731856,2.920162290195625,3.0421163172638006,2.9130378954516942,3.0736999859718024,2.850218263412386,2.9192201596402523,3.0704955653905435,2.916120670162618,3.0032557132162956,2.9205452387386015,2.975146589935795,3.1396248881841595,2.8883034824081335,3.070140332415552,3.040877929686605,3.0096340329121443,3.174990155200761,3.170586708876862,2.8486356204597687,3.1712467289469295,2.9862067937437655,3.0929480656331654,2.9217551331439964,3.1756899404481893,2.9447658693278336,3.128032991534408,3.0125566345141777,3.0135837521066446,3.0551519120953565,2.9138626573043136,2.9190855899773274,3.046914489531528,3.1727200935612836,3.1516212177194274,3.043912556934943,2.8933379712644665,3.1762706466978567,3.0451677497296505,2.8772459217493553,2.909738360024586,2.984155697724391,2.992996675424955,3.1250806476376027,3.0461225003453767,2.9589905142407926,2.963989685288686,2.991608990225881,2.8688167083673295,2.8681981269580947,2.8660064594964423,3.1383592115659527,3.172691463704856,3.138533247297856,2.9149882004707686,2.984049698153928,3.052182722798094,2.863865676203394,3.176377575374113,3.132385265963892,3.107947556898585,3.068601995719078,3.047436466045113,3.0090096970070555,2.94487398256462,2.9167924177533866,2.8467927761643415,3.100437441258196,3.1644422949039335,3.044103123754869,2.9695622683467455,3.17262379302678,2.9840960720823,3.106238115195581,3.091928592341961,2.9770089572667877,3.1106841546702655,3.0531172956313464,2.9936289903815516,3.105734760324106,2.9561353477452275,3.144995994695208,2.8973221880505347,2.8570576019029623,2.991016451584839,2.959735800819281,3.11340492047262,2.901393801805805,3.0970691811958515,2.8699309525951042,3.1758144676280544,2.8632531828934003,2.9503965025099266,2.849219158849202,2.9439970435422578,3.1763946719034926,2.8664651041554547,2.9149205718385804,2.8851502302044723,2.920491549053924,2.889220312354642,3.1761770421387223,3.1419921052363002,2.9195566558243184,2.895923621505334,3.112021212582554,2.9533973010894394,3.0109493190139838,2.960240142698888,2.866410239154272,2.878264447633572,2.9470268708658605,2.857862037922614,3.0403549027900714,3.0736679788793007,2.87471934019526,3.1650232272589642,3.0453248334465557,2.941112215866993,3.051306115214425,3.075608537809406,3.02604123361007,2.881204028573222,3.176378428615461,3.081672477291595,3.01040638343528,3.1089262840048395,3.061286783233267,3.176272177522712,2.9046424921079317,2.9196172324609795,3.064316509284932,3.169915554474684,3.1775255533014772,3.0467696616119913,2.8611762044792353,2.98511352974428,2.9593854371553774,2.955389568154568,3.1763735428064375,3.0661596733677623,3.134742142197688,3.100231669426848,3.161234223312442,3.158817932688846,3.0525086299849185,2.9432417792299814,2.886143014352126,2.918365737321263,3.074908206642723,2.9490406990163405,2.9829194435422184,2.91376865228081,2.8598682897383165,3.1057019215565567,3.098734097931355,3.016845375100347,3.1763156051808012,3.01002813569616,3.065861151093099,3.011336522182416,3.0522610559755146,2.9510939288981866,2.8985275354311546,2.977192800842746,3.111527515488522,3.130896387597305,3.0788288786251403,2.940037754082175,3.171885343364753,3.1245483278737134,3.0235755078216315,2.877153496905751,2.9926181754935803,2.99672003979919,2.90640513576835,3.0639625538918795,3.037583668393243,3.0464929144602517,3.1763706509016476,2.8937038220817652,3.144153562869469,3.0577509558662923,3.1763156605445855,2.8483559445734072,3.1208886582945694,2.9558778536858497,2.8705917109453605,2.8939630136904526,3.031977865221994,3.028595883811996,3.052066953228656,2.98692830068041,3.095996335129441,2.9732639963124825,3.097100150750803,3.045330267703724,3.155543059677053,2.8935242807546704,2.907196889869564,3.008893395231228,2.8719980498654842,3.1656738900188413,2.871690063525829,2.866156842634051,3.0575643866912254,3.0900588106988547,3.024701542470758,2.8581982925081273,3.013218303321326,3.0390316467015204,3.011560308413727,3.164359915239347,2.881726540695106,3.0492475169260445,2.8492127053192116,2.855167471497964,3.0195207800318435,2.9021570955058182,3.10467245266236,3.00709355461539,3.1773396251455064,3.0972628652952796,3.045786219610174,3.12041687166421,3.0879747754104754,3.0408388098425383,3.0121975698021526,2.981695201658401,3.0376379287381554,3.0455322711713513,2.9571902439574127,2.9215182269656346,3.0391650064843616,2.9100061266643986,3.1655974657813966,3.1150142948365187,3.119758447077195,3.0295584789096623,3.131754168473259,3.0980571162439188,3.018843022447074,3.0197791856836336,2.9796936397355003,3.081251502201905,3.0716527133420155,2.8675398424229033,3.1727956026329385,2.8548968696373316,3.1741451672508156,3.1761158722978506,2.9230208724437228,3.009015814738477,2.9809404716950283,2.9007172656474904,3.1615286850070574,3.0443409100717496,3.071443919232746,2.9371853055144648,2.984836935875291,2.9818668696229054,2.9948168391169525,2.9049809668677082,2.959136435902736,3.1640661240292047,2.94911212005653,3.0054635702701407,3.1161727055065143,3.1226735825466703,2.9286621283342953,2.889877647108548,3.0970769229163038,2.855407023543015,2.9286335858211263,2.9131852841363144,3.12842780326427,3.001751328914564,2.849083456150171,3.0219339273388246,3.162269073139473,3.047977250468234
0.0354491,3.171455950780968,0.0003302354147386443,3.0485602237137925,3.0807881109415205,3.223400966967868,3.261196675919311,3.1008162350521746,3.347026691383437,3.07437652171633,3.179859873375376,3.162951839322313,3.3396393727176243,3.1962396146730034,3.116844478623141,3.170207168978346,3.317575710777284,3.1035545521669445,3.248504878214116,3.2106735070775887,3.103800749846906,3.1808521010473045,3.1162665046179767,3.297679370953639,3.0096630884810907,3.1389775496182852,3.2655923683218497,3.2090936624226285,3.2738115332061564,3.336427847812309,3.2719146372051666,3.219643418153565,3.2765031852987097,3.043066606068976,3.3182936520023434,3.027062618994968,3.006297101913745,3.2105046513027506,3.2801740226064693,3.2832556490373865,3.3005858473754053,3.0309480428676645,3.237431481617334,3.307226013897398,3.2990418093388594,3.0860407973986175,3.267002512553501,3.155085308128269,3.308041784903041,3.2162361730240634,3.05535956352367,3.16897577501661,3.1836847348747046,3.0786566229560854,3.1931363197705527,3.2153511183445658,3.176104464024794,3.0702047987744128,3.205480061215517,3.2709316878214847,3.318477011299435,3.060871474456686,3.2979761150919877,3.343206201034118,3.0246178544465003,3.3374772729023556,3.1211304487727,3.1586313749579293,3.0969108884730043,3.1924130774585526,3.171219551084638,3.0454960419525503,3.1253568215231944,3.2277931367998782,3.246835741097272,3.024910658284666,3.0723342232960187,3.304165644281045,3.31827078846445,3.228711296031574,3.0132062290597363,3.214730298596087,3.313504873493074,3.010012076904696,2.995015422994123,3.2225076026691233,3.3529931340573933,3.204878535782196,3.3501254611853635,3.1677567667261735,3.1886268627235945,3.3148833328724803,3.1837791407542873,3.004354694264894,3.291797705119927,3.287046284032602,3.1096693337566252,3.1662428355810373,3.2552924393482225,3.3071224125021077,3.348257951362471,3.2354914942705713,3.1673134807184335,3.274796910506816,3.09612313069385,3.048265593003264,3.066675692934226,3.1452674758510146,3.316700274847524,3.063361117288401,2.9945478480440464,3.3396819431554308,3.2225808075570193,3.183716216438446,3.317500853578716,3.012447658052315,3.0270252632553136,3.068508049883328,3.2210503720850805,3.1466176177656284,3.2905933329177133,3.273280947472895,3.2063557688580344,3.2228246950655324,3.2334971650840996,3.062640508626684,3.3196794106138596,3.0210743689773247,3.2689697017888184,3.054747890639609,3.11469118579195,3.0377927099801094,3.3441828688588164,3.1918975680360746,3.2653867148295,3.0288973126561394,3.0625879112102026,2.9945998354122696,3.1377159949871976,3.188361953800533,3.2018041759005516,3.207916320001607,3.2429355742696693,3.079790274661723,3.2918107658927225,3.120488959313683,3.157475549266447,3.171240856390504,3.20112183998564,3.0852945281559307,2.997035950318105,3.179068794990267,3.141719145227855,3.1036139303086596,3.150640740776976,3.0861213884654903,3.333688604196333,3.2879457514985075,3.2443585145605347,3.037593603291616,3.3138064137780043,3.347851340028538,3.2766920564680015,3.0183022531438377,3.039882968660661,3.0454744701362766,2.99846088927117,3.2399855277680354,3.215001498308741,3.2821195329869495,3.1757328603964936,3.2319885556397243,2.998403105098862,3.0891945595548598,3.044306612898541,3.132336477091821,3.2479137252065713,3.093377562608372,3.3547337314715153,3.121420441732569,3.2967005193305963,3.2709044147213353,3.2976579407880746,3.1245000827376628,3.201391792877518,3.296675023895876,3.0337454809076614,3.0894159271172517,3.319632338095522,3.256202200915563,3.0573887844773346,3.285825599683356,3.231455428921836,3.296148448578845,3.1009955225788297,3.305542397678598,3.0045221268778097,3.296517791148312,3.0320203126341196,3.3444636946359765,3.1718559039935563,3.335246193195371,3.2060218442629527,3.1102387750361626,3.2617475854243496,3.1164563270806056,3.147771844693913,3.2798591543909423,3.2686398501571996,3.2945242122944602,3.3363270942394574,2.9938043794241684,3.136309828800423,3.1310077997950203,3.3442886313417457,3.2692632648019506,3.203830216929977,3.0256841316468845,3.0004598991344977,3.0303725493413385,3.034717450744522,3.031955310189954,3.1306300528802886,3.013683813593401,3.0035500808098456,3.2124928979033416,3.2542121826665746,3.132096988328446,3.3044347235399125,3.026613902253926,3.2005192422099866,3.2924653221139493,3.001179233968144,3.111346185281858,3.353770643121998,3.169271996345338,3.28556658627104,3.219989021113126,3.1680741820050424,3.1494290004987535,3.2417268319359693,3.1565395533874776,3.080655704652434,3.0786971194520723,3.262246689528013,3.198074655945356,3.252915663734216,3.3512995485280217,3.0522684530931254,3.2674866140856262,3.1792319370861293,3.1641388203261873,3.2741546435236106,3.3388667529755716,3.327326815529771,3.0067327982058307,3.2897473495597187,3.185072922354626,3.020192984013846,3.265103711520911,3.2776542034379426,3.107849913050601,3.2002435258065285,3.0808046701090217,3.0961612554512987,3.21858960924234,3.093828990344249,3.067957684089264,3.34394136507986,3.038539312299971,3.063263619619168,3.012469782796595,3.2295726206482924,3.2840568357026343,3.2592082613200732,3.079798484296825,3.300048460375996,3.3537776942120683,3.0617003275842603,3.0842353115267622,3.1467144051226756,3.1494705581997575,3.253822039241117,3.2653442139528273,3.1167409984978374,3.2552261183764637,3.172736600362164,3.261371525073631,3.2434703768275512,3.012115575008391,3.137592071923535,3.355883103856072,3.1690377372425167,3.0232249734113466,3.058649274797888,3.0441209819267283,3.1318078731010033,3.262308972144013,3.042775003022462,3.141447075879208,3.1032581819303777,3.322615023582304,3.080498635794803,3.0981390169615914,3.296782353427087,2.9961027931314,3.1587071586977857,2.9936852992731047,3.1895325108700257,3.183889133494273,3.318915652887684,3.147003514732085,3.048693063040089,3.0518740545620355,3.018965327338376,3.0821504268986044,3.3068820140997417,3.2878840021306677,3.2854316929631477,3.1708940424356262,3.181386344462647,3.1018758777933155,3.3021833909933074,3.2652238898788237,3.20740863082326,3.3286252641427825,3.1380666320986506,3.0682073315492056,3.0201270543232375,3.1452370182322267,3.114511353888928,3.102828091823178,3.1566772881767324,3.293034355938551,3.1241402413817543,3.1470478208942025,3.2218807796647653,3.0131179640129986,3.348376589615093,3.0499106843314676,3.1181770200435333,3.306384500147993,3.3086279568494557,3.0324746511532625,3.1732623902883663,3.2063285695299126,3.3036760422857836,3.0610147341504574,3.0074137491319455,3.065192139474073,3.1379057880051433,3.1913937030858412,3.341263862636813,3.1222600813396038,3.1569870725922895,3.2539579954678466,3.140657459733037,3.2666032814054087,3.1139480790894893,3.331272105402418,3.1214121697755735,3.1219235467431474,3.0649090580077307,3.318369954292647,3.0785676115292553,3.25729565624242,3.0800615471329214,3.288494733620952,3.1842259669986133,3.146400994346786,3.0357865427554316,3.060984577421084,3.0365551876908112,3.3370461733841785,3.055932640315715,3.3386120079063617,3.176112397249095,3.0069250675121224,3.0299997732026087,3.270761078916121,3.0065111457998017,3.2639036277987437,3.0781242828860056,3.253275835477917,3.2070458778842243,3.0380060314282042,3.0455679707224657,3.223376646268045,3.337496696825055,3.257342755703089,3.317590698101163,3.2243555708175964,3.2640780850359072,3.207032408971704,3.3336062798065647,3.0604867411491194,3.1381471404309926,3.0477518563598784,3.1347219812042257,3.1375556498443444,3.2516406007834107,3.0113318565971037,3.137592071923535,3.1724506719440386,3.2019250738662364,3.329481346884435,3.2935939447112332,3.331787606437233,3.0305038785567158,2.996323843302544,3.2630215926646398,3.248772983899301,3.1841086394011064,3.2941996166707077,3.2908572264157305,3.3229001263413327,3.062940932629891,3.256860783228031,3.287667390485581,3.3093162287109714,3.2724660698328925,3.325185865636551,3.0840865565665587,3.271434661294082,3.015184609114592,3.2776043970319493,2.996161773954845,3.0759399657277067,3.196356642779426,3.2443585145605347,3.2330845038589904,3.1961983093452373,3.113786506700104,3.2325258280843423,3.191791326198427,3.0461230505018384,3.30934818720161,3.081576384984239,3.330101846809677,3.2289175055940085,2.9960880441727835,3.1410552878025997,3.16258379926941,3.1514524251323,3.0326762147539834,3.2319885556397243,2.993901107799531,3.0618132490113976,3.2903123336189393,3.144350958901609,3.0849101660637634,3.0681045664797275,3.215489502325749,3.1406424769609784,3.0667347997029664,3.0418653150493986,3.2238706535079915,3.084169222289959,3.2644841092286025,3.350922780036052,3.287917735133935,3.031296611085022,3.0662613904417153,3.309284282176053,3.2408246820652424,3.128836824924689,3.2813627422369027,3.252717976524561,3.316788567282306,3.051186236454283,2.9938267032826986,3.1665244117534224,3.207025673568056,3.259844801527686,3.262523425069944,3.0745574162278912,3.3575861774291003,3.2497277950085586,3.0075545701714015,3.076923153960391,3.270067865545287,3.195557756227796,3.171255065286433,3.318499987414694,3.2810120071985063,3.0087420455452927,3.054495549800683,3.2969006448541194,3.195736923097746,3.1182968379597664,3.0245578105156445,3.2028768530547556,3.0986386040465157,3.1656403938305946,3.2473439905614856,3.3090928251013216,3.1061619842212633,3.118194143670656,3.3160862428997184,3.2743518952787185,3.272780786017055,3.2390827199209484,3.3539116075345214
0.0409331,3.122427664078746,0.00029454734978029266,3.075087056302148,3.2019654985142156,3.197049563382393,3.203790025740258,3.01425543734841,3.1949754037886726,3.1544232159054486,2.998746122799791,3.007292900928619,3.0361806525600277,3.204135773374643,3.205334647169048,3.1983779578496514,3.0263291158146464,3.1058255549837632,3.121872698106978,3.1939697112217544,3.1568306059009292,3.1840092145340075,3.04689253419557,3.0227300400665293,3.030407190389819,3.068067778703989,3.0660900374807256,3.204787634908925,3.1631946259367414,3.0219493272940494,3.150255394719945,3.186547530489402,3.2037244533118927,3.1999372062639417,3.1557256036220354,3.045812040515084,3.0578582434833534,3.142568866301503,3.20264526866822,3.172538855287302,3.074220124195779,3.0062925335984554,3.155585693259888,3.0704602886011663,3.18399214657066,3.202221432541258,3.138025061076568,3.176253596348743,3.158563261436873,3.0676098625908383,3.156405299645232,3.17959182549947,3.0818430237245336,3.0551764417812928,3.2045891095056573,3.1021554687367696,3.0851481595001964,3.037269989871334,3.075919738203527,3.153323468463575,3.1745698076705717,3.0049158720892,3.1958450096428668,3.0620418224875436,3.203376504517328,3.0458405034378337,3.1754575997201706,3.154180988702249,3.079457271931912,3.1780813347834442,3.205346231978796,3.186981858610999,3.167296133792838,3.154395819177931,3.080831924992309,3.017234858480748,3.097363955812709,3.102721987292536,3.192786030909841,3.0434324367186276,3.0617620467771727,3.031933314767122,3.1871429971115988,3.173089342218061,3.085366428166268,3.1652352864002524,3.198210019971184,3.069978625929198,3.1938642553691188,3.181135278928159,3.0636566912585392,3.0414052413681687,3.027874776870764,3.1920161323661906,3.145293242098565,3.1784576690269386,3.1170818162502685,3.0973570144592086,3.127495785300936,3.1941472370989317,3.2024148798795045,3.059664590884925,3.1749674155210403,3.191570978335879,3.1036306919302326,3.182582493212921,3.1317249060368417,3.171112972175426,3.202332361349042,3.195225416948998,3.0718881704008054,3.10758147121434,3.0483125475885977,3.071469480551918,3.204047399442205,3.203627218598285,3.111255865950406,3.014478119938856,3.1455353230217695,2.99733920080077,3.0545872066161683,3.180816962251304,3.0355487031694497,3.1043759560629915,3.0465729586222356,3.1357063415669826,3.0413668590986167,3.2031385688965024,3.1193039058256953,3.203675662640519,3.204596257233198,2.9989547073284566,3.1584246249129535,3.0148627588449273,3.0378198664275238,3.182416841568064,3.202142280464916,3.042047071121971,3.204871969567448,3.084849719356867,3.178989700186403,3.0018667107137618,3.004956650663385,3.205369293319826,3.19821037043493,3.0089518033127387,3.148115661189934,3.1445747260814043,3.0985371213754043,3.0832078349264695,3.1169615147934473,3.141584296894629,3.126710167139732,3.186480426541599,3.1887074708641787,2.9961046201574018,3.202110181221269,3.1982160959732715,3.173300338401669,3.201239304666495,3.1981142758083774,3.194038173272259,3.0496642062336976,3.0785068841597516,3.094368527921127,3.1861394191589714,3.0889955018783524,3.204526662153533,3.1795507394756757,3.185910096566371,3.1800647729520706,3.12955404048458,3.203572736717869,3.1435382768968054,3.2036436611018684,3.2045479490573747,3.1805352283885404,3.194501244894471,3.147511711672137,3.1870051693268344,3.1605772634392366,2.9954909924009625,3.1274085693179687,3.085926344237911,3.1982193253491986,3.1338215909120604,3.205026179014651,3.1630529267849132,3.205005780662404,3.139460931133858,3.009187593263953,3.195123657918036,3.1347600264200457,3.1755807326919094,3.1885010603470616,3.169019376998666,3.204565172203302,3.195599291856507,3.180912918355797,3.053556567514497,3.1147639552694746,3.1953696578433215,3.066586091505263,3.153986301907047,3.164020536921531,3.01161899121076,3.0374995150280655,3.186466494865749,2.9939661382685543,3.156607574604952,3.200979024003038,2.9929306857473152,3.2043838085965777,3.1023533566037753,3.1468645039455736,3.2030393305700935,3.0575287861234646,2.995846574364059,3.1544193013106807,3.061738729981954,3.0979314318774698,3.1695712690122946,3.1981533246370835,3.0256038914917696,3.204131780069416,3.205356708393424,3.1511642399663624,3.0978485885385165,3.1950687760180125,3.197518942794217,3.205340541271623,3.1949156231051044,3.2045953338751856,3.109172317782144,3.2026969905970106,3.152018712834379,3.174584703350383,3.191485132293983,3.1988506854799548,3.163581308288594,3.1635920433467577,3.1770625047150434,3.0261365292510227,3.0445948178796187,3.203973015006296,3.0578198864775525,3.1511304911102225,3.156183385487563,3.196586809336166,3.1823764207007175,3.1982139611674953,3.0307189171872553,3.2034157157049146,3.2044961675852135,3.05435675265964,3.003846668262038,3.0108106940541526,3.097016224872738,3.0261622040608778,3.091127087449966,3.0888206205691295,3.168708010983522,3.102988341895308,3.180951407190669,3.1389701233269816,2.997046303730426,3.0595870588018443,3.2049645802238786,3.1721553387598607,3.0376565666539483,3.20452614791142,3.067035810689695,3.0950844951490883,3.127851696609411,3.1555657315109484,3.2053448194894236,3.191360603617559,3.2034923110242044,3.1983496294165077,3.1909350679865898,3.0095243824636637,3.0452752670322,3.1462085591183784,3.186025753702574,3.0128118979244682,3.1720725895612016,3.2043544730607256,3.198607475950624,3.137320352715019,2.997046303730426,3.0780408689892353,3.1579716184090496,3.0904476375093357,3.174720585225125,3.1945221701668913,3.15123985379858,3.1773078057583684,3.1903661813014623,3.2045766965681692,3.161466060010632,3.204322025048686,3.181115832217756,3.2045855678539397,3.1367955446403877,3.2043778723085508,3.0796958623914628,3.017261741471054,3.204474511178507,3.190118840941178,3.204351332955525,3.1575389683912327,3.1691778190922055,3.203014865123642,3.1786110952606226,3.0512964011398567,3.1246645717788843,3.014295924435525,3.1800136288616714,3.183350646420052,3.029438048988635,3.1759395590517294,3.018535070286948,3.2032948511353343,3.191301069420672,3.179517191198369,2.996013949716115,3.1982455192248236,3.1513815088485306,3.1292068049739346,3.2046077593699684,3.198362715304046,3.1460175636151,3.203650348762654,3.181091556395339,3.039635644111447,3.204595572892364,3.188353062736196,3.0036077164995754,3.0034710716178554,3.0883327179219453,3.2045599784210292,3.204478561124429,3.0958230657831782,3.054818075440102,3.0532979223817613,3.1963276501925106,3.0832151515073356,3.20491594411386,3.1911925627445403,3.1984222632596406,3.039923664198717,3.150100227027519,3.02976008832458,3.0360810792333597,3.0556936626745426,3.114885664520652,3.081245885044032,3.067796109684395,3.0259311576423844,3.2016977380841154,3.1800914797210442,3.200914765457771,3.1266592022635487,3.193457238742944,3.1981599327083563,3.177124718200998,3.1685674827085326,2.999364570342698,3.204546921848384,3.1271540749590816,3.0466671704612787,3.112150866422616,3.180987553803212,3.1950912028052634,3.1803059050722404,3.045065545209597,3.1740716713559434,3.1425802147087576,3.006982219259221,3.204351816107373,3.2051581924623838,3.0016396108889127,3.1981609638323603,3.1743722355949298,3.140542265101946,3.1957722473457975,3.1626661911443055,3.204916636066959,3.0968069147637967,3.169765160241494,3.055341078832958,3.167912621908817,3.1968239345290823,3.2044898989430854,3.1919136163777417,3.028810034701724,3.0147075549166154,3.1669462109123017,3.2020886223101623,3.2035297147144473,3.189265331978461,3.16072132967743,3.012272610557911,3.1433925057914234,3.1711695597590306,3.198178680358188,3.2045972640296463,3.0111541889464375,3.008547493917089,3.182387187271841,3.1539279974147907,3.1675772861730875,3.155801683765568,3.1837383622498048,3.180582917778596,3.2053836220515546,3.2041966985867703,3.1324201138058867,3.182855413292647,3.017039882124913,3.1996538152547793,3.175590407917556,3.198237201834475,3.0014191937999453,3.205169654760822,3.172873044854906,3.0723219269356004,3.2046426290739807,3.1103949102094224,3.1546900282330825,3.047979511780379,3.204454914779904,3.04337266888942,2.995135566881724,3.0635558583392553,3.151870693903017,3.108544183591697,3.1939910498562583,3.1373869699152657,3.148810741753386,3.135978185473824,3.1810455278931062,3.156583276315369,3.0164879555106037,3.137711151125941,3.014140726279819,3.1893359258602043,3.0972319788389924,3.1558858757011765,3.2052171417035122,3.1187461178291347,3.194624870492696,3.165248813700396,3.1392073455345795,3.1047725833585393,3.184965639946223,3.204899604698184,3.0242483440943944,3.198167337149399,3.1891284218186025,3.1983542015424273,3.1981976303343576,3.2043608886254544,3.170718427783361,3.167802145911867,3.2045959365594823,3.2049769986564742,3.1376057081055984,3.1705191452053714,3.1987455611922146,3.13687687292571,3.1873031078524203,3.1593318554711525,3.018695320851193,3.1468105854499093,3.109657168294695,3.1706033059545784,3.1214740444152955,3.178232018412799,3.031138068391381,3.204580552742125,3.141566952755277,3.1558738417209367,3.1875342459084037,3.118063648641769,3.0589058139634466,3.099434246809753,3.070693293756816,3.1436278629449395,3.011720049404142,3.2051301489249355,3.0666946283201244,3.1607333256641565,3.204741242983119,3.1732948919682804,3.043465683483853,3.0060285026718665,3.074012467988934,3.00269762030502,3.155749619253186,3.084565663302709,3.175178001366565,3.106338178692132
0.0501326,3.2146602196409773,0.0003577897814095916,3.3104220647564477,3.272460437324813,3.2782686434341586,3.128632583936259,3.2782686434341586,3.144860856564058,3.2827253201274194,3.1556100871149484,3.3323246234947406,3.231931215221274,3.315654327492393,3.3331018744060086,3.305736253534095,3.253484104659246,3.2413115057052155,3.3340457208279344,3.3324980016394705,3.2852753923872813,3.1142347122346643,3.0884756974864827,3.318611628704438,3.328713191435466,3.2852652357863277,3.1326917319070473,3.3259288506513807,3.330226794940538,3.072979249388013,3.2974795658852227,3.293836477469054,3.313031116224399,3.256240381532933,3.0937021322320026,3.165047656626593,3.239667520016099,3.333611782956176,3.2469661988929364,3.235536972455973,3.1092742154460407,3.2314649454881748,3.3262800239018615,3.126809402577953,3.3290987101657414,3.322633122412308,3.3114351962928557,3.302806865067782,3.2309614220881873,3.189378032065484,3.0658646475565186,3.3321936959463687,3.2060749116112386,3.218641089661055,3.2534243557365317,3.2188204433443954,3.325767354475271,3.2934227286744906,3.149703077783599,3.328568953327527,3.2589021101747497,3.2157800343651304,3.1357749511711566,3.120240143241663,3.328218031351067,3.335224640941613,3.209350375413449,3.3338007203159123,3.3112691622201815,3.0668181690119725,3.143657399385784,3.2777220649491423,3.06544481379217,3.330349289266241,3.256355722507799,3.07300440224323,3.1648739212555776,3.2346494647653294,3.2089702749728284,3.1786677547378313,3.1727184959135393,3.1453381739806834,3.1074452488139173,3.2097377601261905,3.2334670704876207,3.145467651551966,3.3091100788381853,3.2607612585265544,3.2624413965032493,3.082848351625601,3.1201303330535937,3.3299956137890687,3.2412829119214024,3.242795412691237,3.221253507072344,3.265057552062594,3.1390367161495503,3.234536542555909,3.3311486199447464,3.155822964218465,3.2817899235142183,3.2057758878594673,3.10260189881133,3.2464549515298624,3.3345145504792497,3.106833010670869,3.3324787732486123,3.087935053681516,3.2541539134025057,3.234807525637361,3.334401849738655,3.1056099393867367,3.32487462043543,3.1736941897277062,3.332114876684899,3.2822087168104326,3.291230468156767,3.1731678263546614,3.205690328444321,3.1797224561233013,3.288291144031666,3.3040827200775538,3.229070699703441,3.2240545681257027,3.3164162958614845,3.215037293316314,3.2085198509878965,3.1763729843855804,3.194245331873026,3.235874876677707,3.2781594510350764,3.1531049622810987,3.0643967242554524,3.238599008211537,3.149012637181472,3.2868952870524675,3.3267948292939216,3.2173881705543126,3.3255060674957058,3.298724660154642,3.1645637808098703,3.321454047906815,3.173701824425271,3.1369958507044964,3.1889725272664182,3.2759741310419273,3.2563435999379786,3.1415211466741155,3.0911806998300833,3.297656674337303,3.3290092945153678,3.2873235506319816,3.2098152835028477,3.2572947037862723,3.240110279739133,3.3079427327195954,3.333679236534063,3.3000514063927375,3.333042579703658,3.1305482113864276,3.165055206474193,3.321877296934253,3.111738843914474,3.2865263992872373,3.327914291503612,3.2769543400448877,3.322357068855756,3.0818440264399087,3.3349695378192594,3.2532912111215744,3.2758146052571138,3.191627286698193,3.2958071473462414,3.0617996790772426,3.3240536918772685,3.276224487375746,3.282138387400499,3.166949612204312,3.2348526786213956,3.330872135010345,3.33249029342541,3.2933711159842405,3.079121355804704,3.2139643341114352,3.271417199568958,3.324026953293658,3.334597506192207,3.3279560078561636,3.334712725339489,3.2963516420222754,3.2360624219395913,3.320994019575288,3.1985648265986133,3.101075058560209,3.2755973762541424,3.2422082642968655,3.226322490607025,3.2575772568441264,3.3332943498534426,3.3226986518436514,3.196060952052352,3.333490108084108,3.279442431849673,3.226404822271628,3.334122533095003,3.2050682292152692,3.2867344220883,3.216452621905583,3.2948152377786655,3.199326998391003,3.0717664934005904,3.12304890006042,3.267552079488884,3.0902143701585985,3.2979299220366247,3.2290182380647146,3.3233079357294546,3.148183504274014,3.329941683944139,3.186847154864065,3.2750327475446195,3.2380603146039277,3.3061385541627724,3.3338724373847675,3.2271608372312564,3.1937662860990645,3.2130239061468533,3.2968003524063705,3.326731983157504,3.3351486539131407,3.3325975417864435,3.3183824022220625,3.3318631282667575,3.3340146785276303,3.096026419885858,3.304130050921274,3.110472505716757,3.335204845494658,3.3308945082747097,3.3248004915954863,3.2527807191652625,3.213059929651886,3.211250779837215,3.32894828181222,3.33115673219048,3.2646284413176474,3.2140515457104617,3.2826520790890323,3.0863946416136425,3.091164428273208,3.064338825660449,3.1811150998834714,3.135542610626365,3.2645428578703135,3.2736040720276756,3.332989611831125,3.3150497945212414,3.3348608555257164,3.331446308018551,3.2813646865987547,3.296434467263855,3.2263748833879866,3.2023274589595507,3.281043115909333,3.070096068467757,3.0955422101646834,3.167623836446139,3.082612014166367,3.1377667897023023,3.3253327927381715,3.3329753071600248,3.2685397460272125,3.3304976135753988,3.315576710344015,3.321181361435594,3.1440123864824625,3.1287077496184463,3.0862413675749054,3.0761668111265945,3.289412015418233,3.3254110160251367,3.2640309407193513,3.335016256506505,3.094007389369844,3.1305482113864276,3.3298767779923266,3.333312854224541,3.335156538582249,3.260441381194848,3.2608901866222153,3.1849144437866532,3.3321483283814017,3.3172477108225578,3.279610305489084,3.3007292885936654,3.3336043158125737,3.1566186437777657,3.1204849423791434,3.2921436967317526,3.322067120108938,3.1133670819484345,3.254898984602655,3.071841586975109,3.3069383279716638,3.25711709858647,3.230398217835461,3.2379640945643047,3.094453901582612,3.3195567573887454,3.320312560888906,3.1678335485861755,3.075948076630537,3.127119071280813,3.335101048008812,3.1420735392086865,3.330821573139903,3.088556423360813,3.1301079935253067,3.2929485489956725,3.075468309311872,3.297901169945084,3.3279406867477297,3.3285578201239874,3.332429409970189,3.2717178681855543,3.3321356216688165,3.3176309733700413,3.14677845671438,3.060765952368246,3.104807701421435,3.1805800303240686,3.2319763536079553,3.0645868592382817,3.3140171751683902,3.3307391725622515,3.333636801851495,3.329392205055214,3.3182533268061163,3.1741449006329048,3.3170667036311046,3.1870273931871305,3.2529359559106226,3.275663390942562,3.0676479032716077,3.1281813645611893,3.332423030755382,3.303419424940068,3.3341957617233393,3.0936444425001484,3.334181906841979,3.283399180337758,3.3227135245872548,3.327532234109334,3.320403588752301,3.2727035726270697,3.3278730658951017,3.241482897162342,3.273950226697087,3.2596524443039185,3.334477142031016,3.133540319282183,3.1570986825513025,3.199342322078571,3.201032753594325,3.2237026988871076,3.1410417980122105,3.2061957618995827,3.2400813132235724,3.1317308007721185,3.204781068637985,3.293777757626238,3.285876959677365,3.0858540372928616,3.321480235467166,3.18156637032886,3.2529830749548463,3.3223298459769492,3.3235086583216447,3.3351980559582657,3.3093326262617206,3.2488203736634436,3.3317840127059513,3.1817379488460595,3.2744605100920405,3.218723284437751,3.1518350491152014,3.3314573849707103,3.1075939811887485,3.2926022661945358,3.1171032481321923,3.3096049713388567,3.2963704336362163,3.1560278899713987,3.084391052397291,3.1088979202572453,3.330565033049879,3.3301721192220426,3.1658237410247927,3.0696907332081116,3.2395947278933725,3.328539999711808,3.072903804569749,3.1563351534320385,3.1588179726672134,3.1923269372615444,3.2637533042628806,3.203069822946503,3.2829893500597147,3.2887277929005156,3.3115058748728448,3.0959344743974864,3.2560757844050965,3.085450343152666,3.3352252819079284,3.1641771682825857,3.296525247531712,3.3259288506513807,3.060951252164808,3.327850435913202,3.265103443912968,3.329441169936383,3.2839329438888654,3.264366229275961,3.1671893889102987,3.100654148540175,3.162659023062838,3.278545300968213,3.098656071709537,3.308207905448139,3.3327047688079188,3.3351588228113713,3.236855789036227,3.300753030050519,3.1635077687963364,3.334932060549441,3.0935455909147085,3.2375263826496825,3.150575557066123,3.126449457058149,3.3198749191654318,3.150079649036317,3.275769407661873,3.3337115949327822,3.3242946343404984,3.279458461572746,3.158159403187375,3.2900015878242943,3.276512689652841,3.2466323232628587,3.320562198361755,3.330020933929621,3.32256145035898,3.320253971574034,3.270688180387347,3.1990276027504714,3.3197844923702946,3.155318251836498,3.079578089176385,3.2574362219637196,3.1030782029030566,3.334756405768658,3.1853338135759404,3.3138086846937416,3.32304231301332,3.3316745835348565,3.3349151722834054,3.2766868831472933,3.066333368082104,3.3110919828497436,3.315677918071179,3.2752733994514354,3.140961992683849,3.071583037880991,3.180069716181402,3.316290761233287,3.0750473271575154,3.3125726703117535,3.265881474505613,3.1267005877587506,3.286176810255313,3.3290406005306017,3.169761254231663,3.0956255901893077,3.1519145678872973,3.2601883816276556,3.2070886209071627,3.2500463025659334,3.214722408562147,3.069781666994976,3.2605480717629485,3.299019436192699,3.245556296481329,3.08388861518245,3.1931792010526032,3.331435277530603,3.0620258401944835,3.1727413251535177,3.217775419460245,3.2942766258418157,3.2984939260729247,3.149157293396374,3.1929092801116687,3.2438661184733952
0.0708982,3.4122295336818844,0.00030350192434955905,3.4108182311782143,3.3205204344164403,3.5663824263696338,3.3878789724285228,3.273439338066621,3.441351512196992,3.4129600568441996,3.3940788392456187,3.2932309185049546,3.5221677942622223,3.532191267601903,3.5688686626520307,3.325041409900991,3.518330742032402,3.5136653377277547,3.485410364899092,3.2524078730384605,3.4675744179030095,3.2434857367492294,3.468726411619735,3.304020883366132,3.389795436047553,3.3827268259551984,3.569117389426963,3.5049435892596215,3.3497244011881895,3.215777630487502,3.502931806022537,3.4787897924338016,3.5582431461376482,3.2882051743364817,3.4871560300758593,3.3346867780652856,3.3934184795402076,3.4644923022667973,3.408791925363672,3.2404969118520426,3.4806366837435827,3.5326108135866425,3.3167462611219567,3.3466785160445114,3.239699887881705,3.4318551297377833,3.3371972593734376,3.552502115636119,3.4808455325691305,3.4119869452074134,3.4237371831535994,3.4510819117706344,3.3510491827422486,3.4666194906982235,3.310180395716527,3.5184120980194358,3.3493166460323254,3.5129586511077475,3.5264855683174248,3.546904234196519,3.553659453479057,3.469245459811348,3.42336971412687,3.4777199130466583,3.344664799765657,3.4935073876944385,3.2158560396304905,3.465163969738677,3.2131930168618696,3.563802695149306,3.555994364221439,3.5033307564326717,3.3215020215839433,3.4681598014417343,3.3992155574076244,3.2794550312408535,3.461860852450282,3.2405458428527805,3.3991232743082613,3.4903215380506127,3.2801209787739043,3.377614160205307,3.3092638643270154,3.4821408031107124,3.459118374221404,3.4574124049096966,3.2614764280546495,3.3232831088786647,3.222694048677969,3.2158560396304905,3.2919884215495476,3.452123891360521,3.516088136261204,3.431330951112575,3.219596307192126,3.4707403915903874,3.2469134274683706,3.33668885006045,3.5120487589652427,3.338141797718168,3.2298808234497507,3.2677803326065336,3.357621220753204,3.419273183248975,3.4820011207959616,3.5396110947983903,3.2226314660790196,3.4437326891187783,3.463965207330218,3.4634032473332,3.433260961242827,3.534414141663394,3.322774483075794,3.5247800219549337,3.529601975079637,3.3571789508177297,3.5058916283507218,3.330079490932649,3.417061026419202,3.4781869711700613,3.5427117253408786,3.4213892094241216,3.388798221951054,3.5490606183353672,3.326061456591754,3.3058852496996196,3.5031308221988335,3.499804766368906,3.234711334709311,3.426536672024017,3.4307966825663567,3.5593941218121805,3.271129952371264,3.239310986384723,3.2967965807649073,3.3898977009566313,3.475671393988663,3.5643914619802857,3.2289161964542683,3.254666264122204,3.566456487318528,3.551576144154271,3.5140008648164436,3.56498676410434,3.4859764454602873,3.3268080164172624,3.4175718815173686,3.368355885664504,3.331840373342989,3.568817120510183,3.334190088922487,3.4870688965366226,3.5040984472194423,3.3405350192272323,3.492713318962504,3.457372659924859,3.3159199816806484,3.38997810078676,3.5286644945967445,3.5432139761836647,3.5514062886082987,3.4664363665073306,3.2389149618298703,3.4256661297505215,3.425178684006615,3.3902342078578456,3.4640834930343187,3.565571537916789,3.2267242158248917,3.242896553233173,3.557959365526333,3.2573509728411474,3.416505310442387,3.3693176140982684,3.474762536507209,3.232416761461301,3.400677501348714,3.5641734341683096,3.3113282296611053,3.3045003633256638,3.5080737855853314,3.530728439480642,3.37470105979427,3.43157124948508,3.263650414211099,3.296769894237838,3.4211887973361916,3.5445782038399414,3.542633969806342,3.3066374712329667,3.3564717489336666,3.37371151317561,3.4435723840259387,3.2196591719770162,3.2825184044732882,3.3555274663581014,3.5489055286741724,3.4133209383827756,3.418518904977713,3.2872044472347333,3.5455843398405773,3.342826241996684,3.260648654680322,3.466657616104332,3.559017599674119,3.3920991460767094,3.5542431329126467,3.3817562741951175,3.2152840081162504,3.3037465880061436,3.2464050712077848,3.4294094159452007,3.569162843387665,3.428845799312723,3.292783577916115,3.5022466760364006,3.300261868413715,3.5099825879987954,3.336713510401119,3.4543217329890274,3.4030940902164466,3.438279418594074,3.3733301588591154,3.3461566625748898,3.5488924582959127,3.2428882708149356,3.2647173621313805,3.207029218329509,3.498033520097086,3.5155297994657597,3.5093671274148583,3.3687529164053887,3.427169600108408,3.2125954764548843,3.5561834560051753,3.5309623956166334,3.317521258897305,3.524543824175312,3.4164821954170512,3.2781402309091363,3.459440831756225,3.5527611146626565,3.3018435982843677,3.536603539107698,3.3607590156731404,3.3450197862087956,3.3380688105149523,3.2066972588937315,3.3412666372710245,3.557286532422678,3.3086264271425967,3.51161629108979,3.5521752225251086,3.3115028228072925,3.46660423506463,3.374308352149213,3.3644726161876783,3.5577938807198084,3.366872467308908,3.3932314060712065,3.3362273759670824,3.3027670677193113,3.437604998382813,3.563686674100988,3.4991935782569588,3.243510680936488,3.539682058815759,3.4221335431288074,3.551679782868556,3.273994745340327,3.3810193831245168,3.5512110494068487,3.434732880229253,3.269229043882221,3.518689066757384,3.49275080226644,3.4751121190683105,3.2866162749845107,3.2302000319614463,3.557819497935937,3.3061245391528584,3.229927527492782,3.4853478338669284,3.3812899574428017,3.411018848930596,3.3640212482371594,3.430167921006389,3.4506368308894246,3.520764468142104,3.558258527511661,3.4829732746703157,3.4538944096571584,3.4446403320241092,3.5398470706843708,3.498678160132179,3.514482251814088,3.258834409233046,3.415376860266419,3.5698954308551634,3.4341174220391344,3.5613448461445643,3.2818899692506127,3.387684099991688,3.2816557848718078,3.5204568251167676,3.45759543777949,3.5511651798824104,3.207959511416242,3.3676616814578457,3.330815136829617,3.2246850741519757,3.4023825651759654,3.531627116172944,3.443363545217513,3.3661158219081195,3.398377903905744,3.4630055753650364,3.3607420897299503,3.21688432240641,3.3221747015320675,3.4393498575891597,3.2326908311776763,3.3324953984377506,3.5447694148422424,3.4875295954988466,3.292086600022052,3.5551619181066623,3.3276233815442877,3.434551867495121,3.4673103553365023,3.3646855391673034,3.5023717875371663,3.4057948777239684,3.3989156876696267,3.5672778935682588,3.3413142647473286,3.222208844444457,3.486284307390216,3.362200665759685,3.234585079443057,3.4514979472376868,3.539618986904643,3.34315002579056,3.361538529759102,3.4057496902491255,3.537393484398708,3.3423915525709536,3.351929388047366,3.20993890662056,3.2164052727213526,3.549988880344563,3.569522755346347,3.2359381526920377,3.4784356456526355,3.4608538151645565,3.261232528401692,3.352042748929637,3.5413915408205034,3.4735332523495237,3.5578162989188398,3.21688432240641,3.3715649671584553,3.2908753795465895,3.232393280326285,3.4242882032676,3.392054634349561,3.553990032617259,3.2286984986944502,3.2162482881232157,3.4580184307934028,3.271622244283964,3.24052953078829,3.3324610294269768,3.5462184857815524,3.310518741409855,3.4926133660499983,3.521500831708925,3.2771324576664984,3.5527943647455036,3.209503346144583,3.2391007289381033,3.5476821782643237,3.4371670105297505,3.475246185722463,3.486927808398612,3.3375646770934124,3.496993768009293,3.477050279121715,3.3121416732682825,3.2468794940307717,3.4985941340403115,3.5696580530499284,3.3432921192273186,3.468480808399227,3.4210730243202607,3.545027167335402,3.352399492230111,3.432903932429282,3.5630260043933886,3.4463673676693,3.3844095461888846,3.291462419262797,3.263520195016162,3.459505370161893,3.431720120617714,3.509282702710808,3.392522701264918,3.287317194813987,3.4637677180820505,3.5699916231189004,3.5522770176697676,3.326960603013043,3.342454808565843,3.566290137633854,3.292175880218454,3.4585473025826996,3.4444818805021504,3.3817635445237473,3.4951287489687735,3.475850724628809,3.4783904311667277,3.4493307511663276,3.298594698211834,3.4495835166514652,3.2377005502812217,3.3371808991584255,3.231603652998917,3.421296754050796,3.225938730006425,3.2832751666713396,3.342257097659505,3.311127673941584,3.3694101675743395,3.392559915091309,3.411279103809025,3.3640808584940243,3.2753117876806828,3.3506628741597084,3.559671809487431,3.3931790679690543,3.4583387019907748,3.301375805011116,3.355758941595694,3.5700988800955025,3.454728344770959,3.535956279809875,3.5045646377192434,3.2271051256872396,3.479226569092177,3.4505107897671774,3.356264252418925,3.262720854219339,3.4897935198488907,3.341091917915043,3.5473603373461238,3.4521462994102983,3.2162482881232157,3.2243966233536847,3.310962177971718,3.4898700915299576,3.368997533739362,3.423946241835014,3.224988967857486,3.3863673370516776,3.260648654680322,3.22939838279998,3.3448383395671852,3.5648677633651618,3.546372363897857,3.4165746753937665,3.354843067114145,3.2159266199914724,3.4579065384490715,3.2576127351480797,3.348185145975845,3.249800843277414,3.241289882811969,3.2058614997716517,3.444036417380759,3.46146661399071,3.505566028344587,3.3600489455228444,3.325890216642006,3.506554356554843,3.334485052339962,3.298859009386999,3.4842231337146483,3.570218074761804,3.5684610230237683,3.4672120455343305,3.2429876889792486,3.375732950244697,3.277499082487333,3.5001039191760435,3.378497734336638,3.5684238491912375,3.3619119175227836,3.5585468105849873,3.3236552597427336,3.5681279711797367,3.380453699803879,3.228605209308695,3.5581006145029512
0.129442,3.602225474650735,0.00036921132453545194,3.6675293095702495,3.75529464868857,3.7576856196496697,3.578817445399641,3.568575933835319,3.770631720414211,3.7695172139135003,3.493270928420323,3.5097291663105015,3.6383891405878095,3.6015924973309703,3.535377712631817,3.6648633082589464,3.592940278657196,3.4442184272616063,3.4475938088824827,3.7713622554052133,3.7623495951731556,3.766330704965343,3.4836222634151426,3.59514997568219,3.775726035167693,3.7570171389761686,3.56853922173254,3.540204732724807,3.771686469963235,3.7762963589009306,3.774539774448137,3.498953262199032,3.615997076195269,3.7744625940802345,3.4787831428831586,3.7693535731875683,3.4971804049028927,3.776393739803555,3.576436826785708,3.4687675922714596,3.56043810992784,3.7480071122762793,3.7718796335076044,3.557563952463867,3.451227571951755,3.767209378373086,3.5212479266877907,3.51480479926835,3.6392732617085333,3.5768589245052382,3.504129849712895,3.678644675728535,3.5834795305279017,3.743466921427048,3.6800551893671303,3.761838593626636,3.5527086976887925,3.4493704933540896,3.5849148226226184,3.5518176547106695,3.767141027343558,3.502799558326055,3.6034839207851896,3.696067930253149,3.7738266531941087,3.7766852915049576,3.579065436357089,3.684197931290075,3.7749579845303494,3.62504287157992,3.7705935466181777,3.613339075930484,3.5040491544851844,3.605604397685734,3.7752729217092202,3.465519532730651,3.4584186388113354,3.767695556173851,3.774485845739983,3.479823065393502,3.4339980462356077,3.7717733213445936,3.4463377843796015,3.7300554261428753,3.688478543194847,3.537955076702833,3.5994916269802646,3.645399426471867,3.6896914367529305,3.7756373538399917,3.5661914132907913,3.473906730079221,3.533709508433073,3.533636312224702,3.624429021268755,3.592907844499202,3.7246800772031956,3.756159187849198,3.5647704353205705,3.7719353054175215,3.5802501377383775,3.5927294984332576,3.616930247886369,3.6880088170577827,3.5641411797452034,3.4981127257476903,3.4679384945738594,3.592891628288837,3.741293160839238,3.7737097842241982,3.6987436083189484,3.5786497778522466,3.7753693079020763,3.6719087133054837,3.53112543797334,3.543558139210557,3.527566678963468,3.561146059790435,3.443102537032172,3.6235283501620397,3.6090684058665397,3.7752352605509847,3.6928344623474074,3.6217558967475174,3.7103135223340855,3.746638080249679,3.761795868423496,3.7615368822874258,3.639356611818131,3.772544141748497,3.452309191735611,3.4737066467626,3.6908366947128473,3.6529782906770167,3.6831777835304247,3.5805804467003832,3.7600995489826645,3.774153415570174,3.7425491809613267,3.444084932985619,3.7246377066797587,3.7768436321161616,3.462527394275686,3.6266259969191186,3.4623587057225995,3.712107613528051,3.5648436310517546,3.745266517221506,3.5849377864590655,3.714531392258139,3.4512106268601204,3.68096991183047,3.6914882763370356,3.769909371253284,3.764161146756531,3.754679907908547,3.4966470909195744,3.7477588542806775,3.5796058663008474,3.772279613642329,3.4540916465087927,3.6650902210710306,3.5932322844124895,3.7085376141805795,3.584373021839312,3.481924146727459,3.44993502699726,3.741300175470067,3.5585460322237017,3.6213233570937233,3.762494901112423,3.7746891989895084,3.7710222159575006,3.48020457076099,3.7256448378573217,3.7590500392583945,3.6090074100598004,3.637145884293849,3.7723751643137966,3.706378577611696,3.4861399614298665,3.4712480991179597,3.522657797286473,3.511912163532453,3.7710632152257606,3.6136678448149837,3.46340456764748,3.446136072948217,3.699437427501787,3.770353755171365,3.548699273150293,3.7496952595582265,3.5229791515185536,3.593516336940827,3.7749563869637237,3.5574024481290127,3.7766913841153604,3.466713479767823,3.626204167529433,3.5125082142016724,3.700631115936165,3.663796150082739,3.5594670730567164,3.5014366377921116,3.5191659219031197,3.6852288097420187,3.7758436024819937,3.6118686922713494,3.6526785130074173,3.569956510634075,3.5071491490466324,3.54624517713456,3.743020344867528,3.5907738111063723,3.7730949741760877,3.4951053497141826,3.7705628665497666,3.458393445283912,3.4767648202250485,3.7707707350198842,3.7752732227324515,3.535673958323436,3.743540960584058,3.4718149663154856,3.5311013765735706,3.774594491557556,3.495044435635182,3.505390564473247,3.7631695969190706,3.521647261889172,3.6288476278586344,3.4725399573153513,3.729173325863691,3.769317884697313,3.6214520610160807,3.6518329769479836,3.5979289126593925,3.5553648369629105,3.7734681173475995,3.609312606419181,3.5111039697813,3.562511286024711,3.457528941491061,3.5622921905956915,3.5713659817963914,3.504564743683965,3.7660045278541006,3.7541890408449703,3.446127296022149,3.5051024452325374,3.7360292118666383,3.766926803300359,3.774801695067215,3.761795868423496,3.677981176078184,3.445299745052547,3.4712480991179597,3.7019398299860926,3.526792290044276,3.7411456731144694,3.7687457230213637,3.724518885747845,3.5436930360563386,3.464272984648263,3.565260952475947,3.5711972152200775,3.582020714285595,3.5246349037765623,3.500839963546405,3.69012734216205,3.7753503048463597,3.4493619231839125,3.5678931926641195,3.705657838120383,3.5034990258202696,3.7584728778977166,3.5389680637745857,3.558494812737161,3.7141288090282996,3.516065960961771,3.52835874168743,3.644141292302062,3.5224697314595157,3.6423188402131177,3.7716926263672232,3.5571967420977364,3.7716971558955468,3.453100575078933,3.634975825335427,3.5798326012812867,3.7317652320981436,3.775168925955113,3.766263402748933,3.7748709837132277,3.445740551023979,3.7716381500633673,3.5503185891082243,3.77471387146823,3.562109637371907,3.692730576701077,3.5919764595055446,3.4905931178706,3.761985777689532,3.7743939030997695,3.5640899789739704,3.774492468687424,3.4827545138560345,3.492086491595135,3.737078719254753,3.7273085623224405,3.4624852215760376,3.763097906937457,3.775577379227652,3.44967868623269,3.514726447394806,3.7692569756049172,3.443236844811488,3.775047912904466,3.773304506472813,3.7482237810997963,3.74877343830087,3.4815313877607985,3.450922323513039,3.5039037726872375,3.6540276917974617,3.749656335733252,3.4751082536893194,3.676220372862905,3.774151136316143,3.5430602177205386,3.773011593130864,3.657589257007079,3.6777174345848747,3.576131095059567,3.6189697135918037,3.7713466863588128,3.57570145546271,3.4923586762465733,3.7625878534726587,3.7650757978901632,3.680691491414719,3.6025561573270646,3.603996299671557,3.7363983403810836,3.471498218899869,3.5943367732160354,3.561919805167194,3.727999425089018,3.714495565077753,3.7661897446269648,3.605894153676178,3.655794013987527,3.513143291726133,3.488478879274155,3.529694346784176,3.776659821994347,3.5644777078556134,3.693233545567069,3.518258059754281,3.7746972649671338,3.685375702333275,3.760908849239376,3.6660758594683793,3.606956062581412,3.775984532860973,3.4668646553234406,3.449250464288793,3.6311225842818535,3.7742595373511225,3.7629106810996973,3.4893816203096857,3.4377230812682367,3.537496385327676,3.6978384530804584,3.718647837957556,3.645251225524071,3.776327700297242,3.765967302861204,3.513660651758528,3.7692977490141173,3.6301282563816484,3.582422636186091,3.772633224681901,3.4822918845494297,3.515650858934818,3.61093410763224,3.5503737950444454,3.6573331147059176,3.647149652413764,3.508374517821172,3.449001511483232,3.47990779460891,3.7619025065886684,3.7737157539727915,3.659207909215418,3.473698310712907,3.7768982129824336,3.6718991052673107,3.5254368645497247,3.4879101307757656,3.776252739966165,3.6569700364282265,3.7760916289179924,3.4772262207764197,3.6986188421053137,3.662281659285027,3.473765000698295,3.5279703797110646,3.761268754938666,3.7759141203492774,3.7744772935847695,3.6040299630698547,3.461051869615066,3.7489337934640696,3.7758045375400133,3.7768597336861394,3.660046128896993,3.6520041860873613,3.4541923283782974,3.7722859354210474,3.712972250142068,3.5878296877710696,3.7237142755070627,3.7712273199776267,3.5908382354086843,3.6888993308212754,3.7170908689024635,3.706460879155317,3.469670672158167,3.5339455868907357,3.6938625085587207,3.4679720179362383,3.4503017062633243,3.7699235954329025,3.561562099637904,3.7704389078683036,3.594344901193132,3.583963074625241,3.4934986988103174,3.7650886596319038,3.4746073683098095,3.7751238754386405,3.6007825595813547,3.7659237978739446,3.7710957032014405,3.479239191688817,3.556017233734112,3.543220639188465,3.7539887174490842,3.618707008859778,3.565773697494729,3.7746395853909234,3.7540577751367517,3.699608935270585,3.7086644336366263,3.6893682785355377,3.5478644260615844,3.6623445850351226,3.626856765913707,3.7711710462072747,3.7192354368635154,3.7115554251221172,3.623360235935741,3.6981897807681476,3.4484332730856377,3.6528819295187995,3.4736232888449936,3.7646454317016276,3.557725635744733,3.586466195059265,3.541378255708976,3.6068014156437735,3.747218087175191,3.499012459282485,3.775703861975973,3.531784215081325,3.776384510578987,3.6113392343303907,3.677558679394718,3.7745146341678066,3.4406238194519623,3.7700131776519177,3.5450958869361187,3.762396398862628,3.4736149533542964,3.7484407682932215,3.56725475354381,3.774319391677422,3.706865361955198,3.494355731082729,3.5868795543381813,3.7292882967516348,3.545987962164726,3.564302113617514,3.44441400723863,3.5785987615979256,3.760005394895521,3.587861244285659,3.698330236193986,3.5934189310110365,3.7742910779687544,3.539211562341721,3.6876765176146495
0.151155,3.7131704150165823,0.00035954454400741886,3.6802237272652505,3.5586102101167425,3.770126796949219,3.867241165200613,3.803239508584409,3.726205002758293,3.9525186619580857,3.838965355331846,3.5824370666970244,3.7529103036037608,3.592386989486844,3.8303963812603112,3.7969568820522013,3.610159766615993,3.6174731714087995,3.586618953210789,3.609234591668458,3.6704172882461985,3.856982319821795,3.6647560456939656,3.60047388981046,3.9555180213669616,3.9300292581118246,3.924290755491835,3.917698385685579,3.9765273320396166,3.847896622776606,3.8130891076888602,3.5795510988356436,3.936101861951511,3.5569202075186466,3.895290330961722,3.7716025374029742,3.7653991150861823,3.904657470854298,3.7700063712129497,3.81613992189075,3.597253524802472,3.846510448030081,3.542624016923869,3.7680133064169286,3.908057341888109,3.6909939770478717,3.613365273798488,3.9087051705878086,3.788949752014083,3.786058288666816,3.7780199777642833,3.779083831110097,3.7785838817192525,3.6555105599943483,3.789184496651736,3.582492041497035,3.6109391520710417,3.656106523477866,3.8807668816049414,3.7883719369676734,3.9449559669322025,3.9087051705878086,3.849848506518704,3.7127305906400894,3.7857100726067032,3.9246769965035884,3.8336459797863296,3.8579838880898505,3.569548611992007,3.7685272141624484,3.784750669947427,3.794496298723851,3.6585016070877128,3.95246460815872,3.5712499049737536,3.5680826310945837,3.6838078911690317,3.777417608233496,3.9350464674003502,3.7044188236155566,3.8266915186369794,3.596372704133217,3.728768676369162,3.7434090791629835,3.5622717489006925,3.754509178702033,3.8098802742166895,3.54706585167255,3.6485511744207275,3.724436420960029,3.926910361387775,3.85673983443233,3.7926438360099963,3.599956705663808,3.6993551580793325,3.870453183939451,3.7488273932336975,3.857956727167853,3.540905750984371,3.9325015363464906,3.834148407696575,3.588649266198979,3.9458135431470485,3.9171506248576486,3.8869551968424725,3.7852762539334055,3.6840671567395016,3.9462163450610346,3.541526961808489,3.625637131678699,3.8068572931388287,3.7517514871695017,3.7930124356564767,3.7292152358045954,3.673416238051486,3.5719543555923523,3.5627264923840034,3.6793625261972998,3.8355563404786612,3.766886032549267,3.598947608703952,3.901753053104906,3.8604033097240653,3.9342897215453387,3.732147663121782,3.9432404179611025,3.742849167228387,3.9070783196818306,3.59469182390393,3.848400245794024,3.7057188402139043,3.7636630338048884,3.537232265203452,3.7731749226254236,3.5346775483668798,3.7116050748198655,3.5785654702031713,3.689553307634222,3.929151932799441,3.6082148095104882,3.636770258795378,3.7097572164002908,3.977445174034253,3.8513792709748667,3.773330062948217,3.9343454170001553,3.7147451688843347,3.8008455572338624,3.7848247218339015,3.708605414565965,3.7000691705130437,3.735838630705989,3.850930127008551,3.7871071148013624,3.800682389701838,3.9179007966791217,3.938737206189155,3.8383128818356234,3.631839500664339,3.810322578910507,3.6122633429281814,3.58709996097192,3.911177915198998,3.78173723390158,3.8989829627632804,3.5704642287273205,3.7428413515105956,3.69713032164328,3.9794737214993265,3.575581149562249,3.6312238415445823,3.6836649504271315,3.9467700601979754,3.715966669923244,3.603318182946538,3.788997689448618,3.587234102771201,3.7172102096053696,3.708849612924602,3.8834761357550365,3.9425779279205218,3.6956246827105352,3.8121773098481024,3.7688258900742455,3.861724745948006,3.617176328554775,3.761190187507963,3.6984349796255276,3.7970718418484726,3.7508573990505054,3.7976646003325074,3.6241384239089713,3.5954051463233254,3.624344001997127,3.7783382332813256,3.5462389252946926,3.7934734031743775,3.9254241549326925,3.58202078147874,3.6277792600835785,3.7901844857264915,3.6958857568137073,3.6762749692896395,3.8324836005792786,3.54308120431354,3.572282235892388,3.5744760321918574,3.7828448804466746,3.732730218217158,3.7766744445366656,3.8252679204276334,3.572817595190666,3.5515434554556657,3.734496538259576,3.8903260894532066,3.8220753786481496,3.6868505520352017,3.787799239899558,3.6237909676599034,3.6291168388155577,3.833941805754778,3.691821681241915,3.6050665898731764,3.6282697523613665,3.5475102175958755,3.6985349730985,3.8771938950427725,3.7967154018261615,3.8811772492072976,3.658767189335908,3.6525080011735174,3.8224964968817274,3.831881456081176,3.841316592595309,3.861077242818378,3.78231827192649,3.6042310763004455,3.5534005166356515,3.6005067294979143,3.611958236803036,3.711787742724528,3.7035930127480197,3.7649552406083195,3.651950906185488,3.845784351468053,3.7202552645083737,3.587265671574777,3.782029593793505,3.770126796949219,3.6366840572883117,3.7904664194411617,3.6776577507281405,3.78471994408744,3.705633921901208,3.654994011519129,3.714666444591272,3.654048242794406,3.8870286958134197,3.5699986223710134,3.54624802323582,3.6560709644337006,3.583536452321842,3.593714177835245,3.6138729202998934,3.6247478079665516,3.744618166197695,3.8197953543570216,3.9538545601349804,3.5729613289949054,3.741043753655878,3.9269450582278025,3.8433327824372667,3.8163881560369495,3.903456508648584,3.8341582365367834,3.7733621294001605,3.7185040425402285,3.8250465648009255,3.794593592099947,3.59901320030769,3.7321045519568345,3.777692492768989,3.8296006858545253,3.8224623985299364,3.5824763345609174,3.902338953907505,3.613532039489229,3.6660461393568204,3.925901415914878,3.668520279001966,3.9458257094186364,3.8831103899586115,3.9816158327611584,3.765850163103108,3.8921352554878035,3.7969377570609746,3.561191790715088,3.7128026134204006,3.6965616209237635,3.581360767711952,3.9118479123015204,3.7859069879603164,3.810693737850311,3.862124667804938,3.832932410947616,3.7351020153307317,3.640367427813846,3.761909337332762,3.6040846409742078,3.8046986199462824,3.9713679123185033,3.6912189474054085,3.8293194967871007,3.5549055276777315,3.837478072766772,3.7297857817203846,3.8640714609510214,3.6179611640039675,3.9703691597991426,3.5728495394831072,3.7390272326523393,3.7899791506340255,3.8614491029970432,3.940093035090943,3.5457473150559293,3.653869520095571,3.7944223104432866,3.789011858358668,3.6739615540141646,3.7905994373598877,3.7128116110861247,3.9454255221002406,3.9407138395476373,3.7220835464338955,3.8402313504992827,3.6868685592360175,3.6526246805351654,3.7612725778663756,3.8063070004169632,3.8200596408481755,3.56054854552844,3.8497149637654893,3.7707397866674315,3.5895852660444865,3.831061205951709,3.7857100726067032,3.723857339013831,3.5409148827631136,3.61023716474782,3.686337521497714,3.971937432277997,3.829880730645377,3.580818307427942,3.794416633964103,3.736336767888022,3.8332502085041513,3.7706214014318835,3.690930978435984,3.6875710742647736,3.592282710703711,3.7893084119159965,3.93762348702174,3.9522622489285713,3.7464304279846385,3.5619982996906536,3.8966386535640356,3.781934388898575,3.621953198491499,3.9531157454942307,3.572881481815722,3.684514702994668,3.6685028404173727,3.5999156650604114,3.7093275510211496,3.5671370300772467,3.6032936783812897,3.879722998837588,3.8025587666889913,3.806782525410244,3.7284023384020295,3.7734529308648277,3.5835128939015974,3.7890545598591343,3.6588291451899497,3.7909725746770273,3.5360954819347614,3.7633353213856564,3.73791267355228,3.957050817093944,3.638466149916601,3.913193511935605,3.5999156650604114,3.5574173492779373,3.917019634980591,3.9309587831140465,3.785162335595096,3.7114769586353944,3.693233167445543,3.8802136319908787,3.781979238866695,3.895508162055487,3.772836880659895,3.740753991303199,3.5861541606543597,3.9633371439603473,3.6405458234503794,3.7057188402139043,3.613600238681824,3.60392994660445,3.8263109104843513,3.890659194798844,3.547356126554828,3.8899084034303977,3.6477966258799928,3.861752318233388,3.6043123781458535,3.8982038401065187,3.784275632958987,3.860375831367988,3.6549048870085743,3.8599776879382164,3.739650133755477,3.7224813772273366,3.8250465648009255,3.6767787514265526,3.5353226074401833,3.731418788698468,3.5529778950984654,3.6226736218269986,3.6217267188620874,3.7894595157147912,3.8495093151127247,3.5559120493010283,3.796570089704016,3.770643980252725,3.5600957781280296,3.7663336743681795,3.588166409461926,3.7356421312324253,3.69194759258754,3.5579979935263175,3.9625692791088314,3.654860317446382,3.7877528486742102,3.6032364918112303,3.5518366436924698,3.6449188621642903,3.8135375343210054,3.7302300364016205,3.8503986811571664,3.806848972357081,3.666904394982785,3.8945312636593763,3.799845230282096,3.894034606763768,3.7418709087838313,3.616363661378109,3.6344353226714747,3.570977466857722,3.805093768616817,3.789000520677964,3.5474558420155278,3.7617697678405198,3.587320922485161,3.5597510737727314,3.7635866324480984,3.634806565061329,3.761473890370677,3.7440442081059206,3.7274741259315425,3.9612833777956657,3.568373055342352,3.551000220676637,3.670886120389486,3.6505897862138674,3.9478302940470162,3.786590672803232,3.77149776414745,3.5680342039043764,3.635868900068463,3.8505217782031043,3.8957485830056564,3.662423761212598,3.8718621541992944,3.888440928201658,3.577759854641528,3.7280539771999663,3.7302300364016205,3.930811739212888,3.5727457133198315,3.7165823727057195,3.8193701352430627,3.651401783223456,3.6292138866065304,3.77109272633206,3.9459962973753826,3.8574686715445696,3.7168544488963153,3.8429476961425584,3.667289229009823,3.906298710339531,3.6833525298745124,3.9150560056497006
0.167109,3.9296170791223477,0.0009520700024556451,3.843643065082366,3.762442472406597,4.090431909785853,3.70353317909357,4.008111443343736,3.9118385253192565,3.911561803146299,4.0738358069338805,3.8819446640283557,4.227345097583961,3.8362809423869746,4.5359747819298235,4.110900785121963,4.7182337684923175,4.071258621959796,4.27988559088809,3.722303671272339,4.149482175832172,4.2568647059479465,4.100945499977523,4.215220562294092,4.595509996199447,4.326077056626277,4.528511444377149,3.756132295128689,3.7095265311697956,3.9824462119109407,3.7090531758144105,4.283991688119371,4.591847593496905,4.444971583922626,3.7563200538163266,4.467783437891237,4.185552726035038,4.335161971021301,3.925304804808474,3.9580692869651837,4.2113989055225165,4.023754081931395,3.8291124592264705,3.747149169793688,3.9971683198600663,3.9929580690477575,3.715050960870592,3.8765663756806474,4.0606254457547335,4.402275100091042,3.878674203411272,3.790360567179374,3.972543480898448,3.781458459815961,3.949449733875628,4.323323652279109,4.322503017752203,3.8027435611311384,3.7154008672609717,3.8732740461277197,3.999826146032516,3.920325244702618,3.902211529541317,3.7507506596227804,4.508594291113071,4.699066188181891,4.620966615305333,3.777156778429167,3.795069169459913,4.511016444692267,3.888171128114806,4.245824733571919,4.0542268114857345,3.82387347306779,4.259105333323554,3.8340621943680993,4.178596368799664,3.8918262443852187,3.797861421035182,3.787383207027262,4.405644568860413,4.125216670160569,4.021555879350156,4.009218270316279,3.7666136209293137,4.247954472273203,3.7004421736842232,3.9012146171891686,3.809550114269112,4.162076692285539,4.191809605905549,4.067480859710516,4.099571213579597,4.371779855002415,4.481342566441905,3.777296239267512,4.25451846039785,4.025501090458846,4.243414157233478,3.8942292891238512,3.930879392379721,4.176014112433901,4.07865214987265,4.209362774295466,3.75432624368096,4.1430484068368125,4.202762314685487,4.113689558773963,3.757327403804547,3.7524085021757343,3.8229936185601314,4.243494544747242,3.7173752868999013,4.022036626751533,3.836704105938651,4.0523551740051955,3.723523560553819,4.053220257521863,4.7433683894204215,4.085069209589279,3.8499203299850806,4.342886928029085,3.9758646018708603,4.356817754372153,4.567528380609407,3.8138043875922776,4.519973569239635,4.40540450585118,3.7187457268875836,3.8179747564747624,4.421129448866281,3.809783079656577,3.837611520421521,4.007191351142777,3.8420118652788005,4.100536946376523,4.482296163634602,3.820197295603569,4.307784712657352,4.591847593496905,3.7724544145658836,4.518800742690206,3.710098196436323,4.300392697160925,4.1106592443491135,4.161546755587519,3.793233203682642,3.9938279482970818,4.145298563735548,3.8450038653213454,4.36707106809954,4.122394427298011,4.476647158993307,4.0379412225655695,4.571264787709704,4.072500031413713,4.752824919157164,4.393417876569568,4.383948630561261,4.2401330976434375,4.382178141125082,3.9472380301085574,4.597257736550428,4.113187294864617,4.583370083815353,3.8020267837727193,3.7840053953079296,3.7205494366266336,4.553612582076561,4.048644373194269,4.503542485012188,4.412465540742363,4.2166775512844925,4.1042530426832275,4.343300200110481,3.9516677742240787,4.185429211635125,3.914656075715495,4.639207487650444,4.140661472626199,3.951437433413651,4.2778901482283205,4.4727442996669495,3.8088664337642024,3.713806686404469,4.611468737187405,4.079629954591716,4.376031107964215,4.310455582236555,4.137260565520942,4.00418779321143,3.759809444142372,4.300579810860651,3.8056072197331368,4.474756961727806,3.735416524839553,3.839823560822728,4.05663117290381,3.8988750366870017,4.535089165414209,3.8738698471422017,4.0253385551567495,3.759498366396114,3.9638248459282432,4.151321481095332,4.065135926202305,4.533833454982403,4.664277884212095,4.323534888913013,3.926329168466468,3.806300603324147,4.048591266486578,3.9212696084320178,4.0069072890555715,3.787299032990709,3.741393555615331,3.8173982222252247,3.785854705385078,4.774045181091437,4.126518746288971,4.018922360146462,3.733352909021554,4.539916238858838,4.129243846650441,4.093998356640381,4.236814122739249,3.9739349242663033,4.285171553388914,4.038592904154468,4.274907059467449,4.035908748468537,4.23494032176196,3.7843835188383106,4.109563241160001,4.755968193662123,3.762251920238618,3.777882144271886,3.7569375951222437,3.771206960525779,3.7400713356656876,3.8007106904556767,3.8311859769166077,4.075541747319149,3.890580351488787,3.8822768744636935,4.030077927388475,4.361206522238904,4.44354488153855,3.8066332180707656,4.461600780538123,3.908114900469101,4.330131821240762,4.445963958698733,4.534580798206338,3.8917473370345532,3.716895459119926,3.855815882545553,3.75687042501556,4.035890570983638,3.749758785111486,3.9656801928083683,3.845218293237864,3.7023984220415573,4.071404518415206,4.190671920827234,3.961457488768188,4.317370873289989,4.582929495222998,3.714141818983298,3.837172826123278,3.7833753503216605,3.9624466366531896,4.209625565131087,3.939508432699977,4.237423085058019,4.491156734797532,4.480626517036532,3.757529177419206,3.838959235392353,4.3783375464222285,3.7996974000681023,3.8475537451232387,3.9565907920961774,4.299199274865007,4.667566753214603,4.748562623005224,3.8776055482244702,3.9468781395104466,3.837989877289382,4.384192153466366,4.441629772405967,3.916920782306669,4.165821324192931,4.046445447295795,3.969823357719314,4.460403811045219,4.285681669342622,4.4922084694187365,3.8469531445721974,4.5811733517840265,4.371049871091972,3.7351143943858878,3.8111394068546507,3.8627432376420727,4.422130346427666,4.436244793328372,4.215634166880426,3.9442157009045014,4.568420352487412,4.393417876569568,4.090283344774705,3.7204466748479854,4.082864941332773,4.4514562527474695,3.7606084881218105,4.171531250766194,4.180905088068315,3.8671119293929697,4.432451189400771,4.7442524250293605,4.14661245130183,3.727328680621621,4.498914073273709,4.127350321094368,4.755790160805133,3.831546986190103,4.237524489510969,3.7683472005801075,4.344151175036496,4.522891762144298,4.627664836600496,4.093180947382721,3.895577294342059,4.456822878488329,4.2519644099782825,4.27426209639872,4.1579566507388,4.033943140601791,3.7502346320649522,4.0925864910584755,3.8110371872240836,4.083994480811559,4.220438021246681,4.609697914495205,4.469106342802595,3.8375661284587226,3.94511333033436,4.280045018491818,3.7658587352996173,4.024311217773806,4.198212083510955,3.9708138100757493,3.74637370790127,4.57989934947878,4.1097861304929895,4.126159960846668,4.310455582236555,3.9359806163750553,3.8940392433639484,4.042895642079335,4.159127450004137,3.9389716800378243,4.465529748761052,3.7485974609831674,4.413446688124853,3.814950696110029,3.7201515123098154,3.9618931316355726,4.150449629743701,4.334632532892301,4.409537345578555,3.8116215822229833,4.128353279473008,3.7052569537233295,3.7758745279728396,4.153876435484632,4.160147587607665,4.496501352799937,4.120594003984041,4.384046010263282,3.7476490975929906,3.7117345136943904,3.8816122519150578,4.477366469198677,4.506623893279892,4.449776159368125,4.6528221139126975,4.134073495460752,4.581940422143311,4.521514453926212,3.7635738579378275,3.9726292651149944,3.9944577180080736,4.198384529053126,4.0002954638133055,4.15820211870338,3.9605205116476734,3.990714331320897,3.9477126501092172,4.699452183879532,4.4859182611387505,4.77802970342932,3.8182410374813904,3.8756531652123876,4.647511338181715,4.591021364668135,3.8184630282132566,4.2844770433038,3.982637129543449,3.9746405931704576,4.403490953999948,3.733707990577102,3.9634883200032625,4.103046284313512,4.122169133306734,4.223561495932824,4.411622663537925,4.537134467787057,3.999440286939732,4.5027808706273085,4.520026795546503,3.995866396236375,3.7825076175274663,4.174458541220744,3.7957624842976556,4.650990725177543,3.90031590034641,4.56113453513137,4.061302822157035,4.5508462890062065,3.9454562507372053,4.034926511680047,3.816069933635744,3.791106050182615,4.293786142285174,3.94146138441559,4.2567418732722,4.284847285684804,4.038556722165297,4.006807063407113,3.703150767678085,4.366033810563498,4.250712603567913,3.8176198997376214,3.8221594848982567,3.7241615712498835,4.371520790726154,3.7556498900864024,4.158523128567414,4.063161583475132,3.8384289780501053,3.8817705689826174,4.24773335142086,4.373264763786471,4.085940572827596,4.564849166791312,3.802313365487405,4.198190533331299,4.4717523629162255,4.078559957132418,4.19885915808854,4.072317291502271,4.25006751718128,3.9367606635828984,4.468745520482236,4.117173179371767,3.8377325770106503,3.895323296375837,4.208048898887702,4.536001675132718,3.914933038807125,4.337526570293648,3.86952586638263,4.058829256364664,3.970950588548242,4.589336584665174,3.8028870463571387,3.996627824075145,3.921806814617946,4.506094135185482,4.46844484944419,3.947074426035134,4.033323536643246,3.8724195245731625,3.719831156368553,4.444709226823108,3.9648696508838133,3.748993081241131,4.612575267358226,4.095131606910348,4.052619989568301,3.8069515947931856,3.9416242219136626,4.245603802352719,4.187267990311307,4.142036664655474,4.192295632340578,4.0465165181221385,4.555660778130892,4.197544616288527,4.197630672172466,3.962295616646039,3.856942360578057
0.189483,3.947659828839332,0.0006499606009412317,4.404784460528393,4.4947293210509995,4.2222442573112,3.792085769797146,3.7784046696363527,3.9034537907985354,3.722113665512387,3.738960100271073,3.822318461117848,4.141692427115898,3.829488756218857,3.937634180457296,4.50116826179679,4.5055218601802665,4.231546620254282,3.792963727371921,3.977174448255575,4.262593917173059,3.7200700920761065,3.7208834379634026,4.146471367016483,3.7882881059693903,3.7734735312993997,3.7768503282006773,4.114474428234869,4.177399036704947,3.723840369931254,4.063937891720952,4.151134064003154,3.9301762401586378,3.8418728635687267,4.49353457549755,3.8784208929095634,4.147767791193662,3.810620504640966,3.868273265654508,4.473400088053059,3.886885672135416,3.8527826239851706,3.9350629447715733,3.72856075485173,4.092004283536856,3.806857642624646,3.9961522685875956,3.9962119811160965,4.513579994346111,4.512603457393624,3.719784983011115,3.9665790960250398,3.931343340032411,3.996987157665271,4.504198554296275,4.433502214287837,3.948389156464934,4.494790198806448,4.066902363300414,4.215924590587401,3.7745941693776843,4.402727060564669,4.1542535467359745,4.098073564040096,4.053531408204891,3.928687205620122,3.7485505118985483,4.080459191067992,3.7968139650393815,4.101558083138577,4.165665658978385,3.837480335124682,3.7699460070796635,3.919176100359927,4.156061382046978,4.344723492639172,4.0523474163161355,4.470728791398621,3.92467709611137,3.7722878066534404,3.859223080896209,4.267931427156408,3.991640704702079,3.99268395971777,3.9065708068702887,4.058253637125236,4.203091508572653,4.4084919670612255,4.4117925567697585,3.9052811291933076,3.9072007737667978,4.085886867303499,4.5107336709131385,4.191773336377399,4.087928499601288,3.891277666646582,4.354486187489495,3.7773157648837263,3.954491174240953,4.39089584650174,4.192415974533393,3.9005968566522857,4.287422472695406,3.9168731555090535,4.3340912923212205,4.369330947538967,3.9835926294338972,4.487239188870845,3.9165689232925436,4.165351959994574,4.068637143202722,3.881175147818926,3.915368506071326,3.753153087391737,4.182203879537572,4.104827869616508,4.28678546556577,4.21017632378018,3.737405598475837,4.085158986758688,3.9395876893644113,4.259745324927696,4.430036447321809,4.1117941313519735,3.8115488110907045,4.164096374638193,3.764665159314675,3.849477898749244,3.8462031341005947,4.001127333119184,4.021687660919688,4.285182999944855,3.8028707392135503,4.162981926870157,3.973113164128527,3.930907311930281,4.383994505758778,4.197938167015388,3.8714476896657475,4.1642010955302275,4.483337154071193,4.197205995516851,4.49298812461941,4.03455065613244,4.501548642336946,3.886674517508231,4.0624570001814,4.4765807759206195,3.9255735244082683,3.7857258165727945,3.733421422957785,3.788227046655276,3.7187727623991904,3.783292844138269,4.0336247573856205,4.02060380349671,4.00164105086749,3.775696087510376,4.285514052909437,3.9628365449896945,4.18385067385279,3.9442438282670134,3.8292268597371053,4.506030200169163,3.946707292563141,3.8971893877509074,3.7932805319009786,4.244716073417467,4.3434693969808515,4.074779853347325,4.246733952988732,4.144728103831637,3.9857096612604357,4.086659247478316,4.170257443860692,3.98079931622631,4.063019824749161,3.75851161601979,3.8716053170352307,3.8082582418029425,4.021824454954302,3.989347298369063,4.511642149943633,4.465124381670941,4.062525682515164,3.752473848327637,4.302723055600999,3.8212242222448274,4.507854751522,4.056452852538144,4.0537426543026065,3.851615094036386,4.230165521331364,4.232526685835221,4.004808826669686,4.246396036983181,3.8862767037297434,3.9813669062602655,4.24899040986085,4.097809834153857,4.089695565440422,4.464891795590442,3.8402513285841695,4.07157428140121,4.048668393289583,4.043236848570439,3.91702536654898,3.9587281353351123,4.289282359399526,3.957547937804035,3.8339704198239435,4.358606881607644,3.9806919669140424,3.900384266945012,4.411041420550405,4.502671370400554,4.076689066266188,4.159962071357376,4.166332322914864,3.788996483852438,4.283779206880713,4.3347524967306486,3.8380844704651675,3.857181734632477,3.8033103878841406,4.481038593102866,3.7819108763479523,4.512272973346907,3.760053996571668,4.234882038901689,4.5101796024551195,4.1829034138776064,4.263851006723182,3.8055129708266837,4.188248698436495,4.246712813727261,4.448797476618619,4.501793658115295,4.5074525662919145,3.7292932258908738,4.067243633900819,4.432274494395723,3.774996471408848,4.03535899375703,4.293994161515622,3.7497791366445004,3.7306328227002448,4.512309690034727,3.9515582058219634,4.075872719088901,3.785884256135655,3.781922980766168,4.403352816749856,3.7688821792873175,4.072209242974513,4.329254870504819,4.17503253951913,4.066834114781865,4.048584028186098,4.1989548322799015,4.180902624232484,3.8911795453754805,4.505764552646707,3.9462932567494384,3.745754389205234,3.9516010773849946,4.204799613373275,3.819099020267498,3.9451970185106,3.9075037047947947,4.4742511628476125,3.840523587852611,3.8517684721926138,4.078089885911357,3.785165437819731,3.9084166063779415,4.233374186292007,4.436298092213313,4.144216943655663,4.047110831739493,4.081033708115564,3.7565133045626324,4.1718075369556775,3.828167059137688,3.9677583427529166,4.215165113016045,3.8252838727444702,4.113112353237454,4.094635077443869,3.840843179458825,4.205508385794226,4.4369744532907385,3.943248675587515,3.7968139650393815,4.1282510261604175,3.9232637049215326,3.7974424140137426,4.454487421854212,3.818470907125012,3.87103603278308,3.895302076489355,3.9825640835835054,4.464571540918405,3.953846707906333,3.945453209234302,3.979726421766159,4.066779516892038,4.050866264540672,4.227900454214225,4.50879835820069,4.038011014210629,3.917759585318806,3.8924536071259106,4.259067699181253,4.241728975217521,4.336480750069449,3.803524080494452,4.169940658554517,4.053869369170192,3.7195950180840747,4.1989683889542695,3.7217844375635982,3.7766596018402883,3.877373502031545,4.2251213273186465,3.86645443987973,4.363232103523343,4.279280840144711,4.103886794023165,4.154842624898246,3.912628589382844,3.7302147815409925,3.7999934508098114,4.220791741693192,3.8685479032454606,4.174239089376433,4.246396036983181,3.8790082249364484,3.71647066756041,3.7469562503465026,3.7252990444691045,3.769216971121164,4.236823967587767,3.7445935411788076,3.8826418063697163,4.234802371878807,3.8988048753628246,4.061700611950944,4.4892996179889035,4.083169926993674,4.028730583702293,4.394769474984596,4.421462172214101,3.8591527209826246,4.2885321450689995,4.339719599153767,4.358224041844111,4.14047119852294,4.449500389077436,4.4540637534194385,3.808987166101222,4.308261165993317,3.7178466947848734,4.350108853652781,4.1249052281847165,3.720725568131813,4.511119342389284,4.340067574589452,3.864989070076624,3.812018963336195,3.721105814118762,3.957734897629996,3.8046144266385182,4.422222001815616,4.509581999503205,4.05855974774657,4.206573260856888,4.089607912005911,3.9166103943018524,3.862471963655605,3.8106675029392707,3.94898821038859,3.8280003094334103,4.347354176024137,4.329739641386081,4.08343072309225,4.206446555007803,3.7559299566231923,4.498494072009311,4.119738039270698,4.177833647694181,4.342100935606792,3.8318203421352233,3.878408405720678,3.870203251126369,3.8672373912925053,4.0857849145565925,4.057501014181211,4.5123752870524605,4.216201670168699,4.218872219236952,4.083387244219082,3.8414349711348983,3.8604777180723713,4.036222394467523,3.9351335056092656,4.509541579431731,3.8468417807266895,4.302387265534291,4.511706123090446,4.283230217879656,3.768812974537268,4.198209281210905,3.873997223407719,4.063773600484552,4.209105535475117,4.426641004027815,3.9131057962108318,3.753668216821495,4.028956320925421,4.08661550837626,3.8678321613416755,4.008552732322966,3.8837562146464104,3.8065158932336822,4.270240521963422,4.13898381223562,4.01775125481548,4.080731922563978,4.193085160243632,3.8013813831693026,3.8304051144931037,4.088556289105265,4.409420988903614,3.9500727871737857,4.3204766788218905,3.7175838790793154,3.8177960127687083,4.167077859726507,4.331110478421575,3.9425383215348035,3.922634559390709,3.7747124269602814,4.236341727616013,4.247220890903011,4.028398346765178,4.236944705647398,4.129921327549702,3.997180636682996,3.8599735268316513,4.123267530001281,4.033294384306294,3.7834263988175914,4.1021790089332715,4.064567188522887,3.9287152859746763,3.815834237251245,3.7983469917646975,4.509997221329447,3.8308928527718344,4.478861459720275,3.755995960812384,3.725492780492153,3.8258915502590787,4.4666869174262365,4.076759590844305,4.170006624172002,3.8038206735333318,4.143935532731356,3.723744146708618,4.042084505988495,4.139446608357303,4.44705273106032,3.762657935819165,3.7345346250265865,3.8371367429986476,3.954677429528692,4.116299785979028,4.153891705123338,3.9233056616804998,4.256739381348374,4.019472821082988,4.051642144501872,3.8553843064585824,3.9351617311455547,3.9489168827533745,4.164227272226811,4.473620276717799,4.284714480872974,4.391220782452658,3.9729475638360494,3.8113372754811947,3.7373273067165798,3.7584230668475658,3.9767631724008967,4.1417937361112624,3.8433638807764225,4.213377757308122,4.062003365406404,4.075381631868923,4.3684177426839215,4.09792703673247,3.761727468913521
0.2242,4.042537665910766,0.0009821377135669387,4.9332654752425045,4.940027339862381,4.547586899376192,4.756427008362346,3.9284269385193356,4.340101807675193,4.116371530287092,4.1280040280229,4.181402682022696,4.1627300767295825,3.949287966931165,4.379889411122408,4.32530543452598,4.7015071578229914,4.076507733012265,4.426822311822551,4.650718935222797,4.791670106561862,3.9732016754377497,4.5417004305270465,4.4550395209769045,3.969343120474175,4.138874779072571,4.9072938637365695,3.841672162169237,4.113875691809191,4.158483138857709,4.073989775231433,4.1572257347914015,4.455600915247394,3.832279849049382,4.41865916951738,4.06222391699879,4.504737544295725,4.311851882548506,4.535875412199905,4.849349266451666,4.007146030073182,4.882997378593256,4.489991464542666,4.33047899340634,4.762529467744146,4.586924299192445,4.208902615717585,3.8451972570230213,4.261757279790426,4.4749920519251924,4.434164226388377,4.009130106180394,3.864068494234614,4.689765844632327,4.19224956632104,3.939288367569329,4.545657983908405,3.890078530706817,3.8803351477051256,4.021549888742178,4.57023209558123,4.309600807701191,4.116061034837923,3.9042406848200693,3.932763373837724,4.000936404007099,4.118371639386732,4.066318501999807,4.881717488657285,4.030153282984285,4.736627551554533,3.8510466000701262,3.9386296240568863,4.422105521859171,4.853749196019232,4.176711730767515,3.835540964600636,4.802054724530139,4.64716376495472,4.280263853434408,3.982093813739907,4.44298482910803,4.1749165066609235,3.837577706823364,3.8905402054195073,4.765968662473874,4.185953665784423,4.737793363366066,4.102582306696622,4.761309402796914,4.450541849504045,3.8984157614166444,3.829706690302034,4.03129165361039,4.471825101515288,4.166269038018733,4.714990344443155,4.283813953848559,4.181625809737389,4.417328308058789,4.184606159837893,4.096205583785082,4.572722300162172,4.15726378122946,3.9049016194791393,4.110601656350148,3.9021965102116916,4.033057435627555,3.9594078188842667,3.904431675976359,4.037079110152519,3.838467434542896,3.9718998963619834,3.9329312475309623,4.6826328491743,4.989842923599276,4.1222124923500045,3.9755224064759016,4.424457451736986,4.658277684462993,4.011301932090725,3.959676886245748,3.970713711415229,4.463202316798566,4.583113693156728,3.9522175738899565,4.02997186185971,4.335862410746738,4.285024493616345,3.8726336201354603,4.178464036035273,4.698937855765385,4.078216860706201,4.695367595570544,4.77247488295882,3.9277551875406354,4.417045706074906,3.8423695946186496,4.497196920790946,3.8716867932221164,4.11996406628453,4.605070922303174,4.512118269746243,4.344386818096463,4.951459001105055,3.957893502722021,4.230303075039835,4.245185653557587,4.3640947169767035,4.583557640536774,4.036009050499951,4.845054339101332,4.001536415512119,4.186498088142549,4.198181848694373,4.737231924941084,4.3956504112844526,4.535529566675116,3.8855726184622648,4.261518317974623,4.513999703963978,3.9154945058769752,3.9002391911102716,4.74237950669613,4.540482364218525,4.853192149262132,3.973874539286298,4.522242413053782,4.347593999674494,3.910495208641916,4.666222042048041,4.1300975606667985,4.72480795315781,4.849446519404502,4.21235432616305,4.129385507402085,3.937900978742769,3.9643729855352214,3.945645751402977,3.8524771231606496,3.8305887840639326,4.278086340383507,3.8345478151256245,4.018435731984516,4.3214434838313736,4.549235466399652,4.160279284729646,4.5709179870379,4.212872116314507,4.16307479860301,4.215775700092708,4.401666476775464,4.312247800333847,4.858644452029525,4.009949970047628,4.676721628983159,4.416960963745765,4.709339645092915,3.8836926055944074,4.790931605994909,4.348684615754295,3.9502452439807736,4.1224989440577255,4.696752254973246,4.109362845309013,4.009176439046429,4.823334113530651,4.476254630735568,4.031390663549995,4.223449739195923,4.160107113470023,3.837770805621255,4.7756227994645535,4.620112225462547,4.368625540978816,4.103303232396803,3.926411012316742,4.568443448204104,3.9776320021348894,4.7328346601263345,4.361214529452309,4.742682867296314,4.687768216529994,4.465522121057763,4.544256987231687,4.846633457777659,4.517545578994878,4.2193521994006575,3.9225236730853705,4.0844426565677106,3.8533224923354346,4.931558343678082,4.608009937767342,3.8557084033625104,4.503230397352073,4.93960438198374,4.045345606653706,4.134588090419133,3.960271852553731,4.066137468805885,3.860923890180068,4.286934866317029,4.055221444463587,4.328769829954603,4.3436139810345695,4.92036506434321,4.378019940373871,4.162806683965966,4.024138814944336,3.9360521657431415,4.150404496141711,4.6725335905969505,4.152524015777101,3.9089831601823146,4.491505735833421,4.020594353503646,3.9260747890142773,4.119293390918519,4.64186829905875,4.328078852112604,3.9815746687658433,3.990301408884708,3.8791151888307605,3.944044413128096,4.29538597315564,3.8521090931373934,4.980824983924929,4.807257657883621,3.945842479551747,4.404846896333696,4.4698030360586785,4.189810178323015,4.579383160494549,4.093847883665741,3.8240766334023437,3.9445780771864083,3.873392637474483,4.0462353012126835,4.119829807512941,4.377619635795204,4.095801512078254,3.8889273839823577,4.729395466772006,4.3938900963303915,3.840846395362985,4.366716113148725,4.098948783150313,4.268467276727029,4.072316927019585,4.468718648304285,4.583181951470589,3.9748343402937216,3.844836694092249,4.06463800596585,4.016183004459933,4.105085767021826,4.302656505240687,4.501229383524674,3.8840872496429193,4.031522680126367,4.328868663518314,4.626933636162858,4.42474516516553,4.570166858753245,3.8487916949738437,4.271314539777063,4.1407639021582225,4.342020939933569,4.2814225414339555,3.9908270339104104,4.152505326105243,4.5989781159963234,4.187232011273799,3.837410494832578,4.751242119959333,4.15743503690448,4.825998290347157,4.647316040731873,3.844583322964644,4.293928152933111,4.988546430796652,3.9288187174072076,3.905605970863472,4.024858420001995,3.9263970045622787,3.852054578666132,3.9586999938815297,4.797330250481067,4.348268901432925,4.556317121205472,4.492721843908376,4.1962849165075164,4.168821730453285,4.56521879929732,4.81233248611803,3.8515640695617543,4.088967223226984,4.580395917221937,4.080730544974582,4.369740459287556,4.034723546646635,4.236709067785686,3.828220714182665,4.255876131072909,3.9438478286121192,4.1085368757283085,4.80563035741854,4.380263584839272,3.8413178293306047,3.9424440904112004,4.573117514922306,4.25066732340753,4.356921112039178,4.452052080078445,4.053579021275205,3.885657754960433,4.066077089245471,4.555314938137658,3.9444376282056277,3.8235092056937874,4.197160581675609,3.834878477081548,4.093819265543173,3.890569082513004,4.084750173034481,3.8333678415310617,4.4511045964652824,4.0378848791798445,4.254097205690541,4.181941950164709,3.96166112105359,4.434721815535478,3.8961857402061555,3.850366311714851,3.922565874219271,3.901342925209174,4.015880975005344,4.234736605986844,4.278241612180023,4.665583969922301,3.973931820549352,3.91849936944539,4.048924349462593,4.223032798306496,4.0766649599857185,4.297830594713434,4.170604498299941,4.684905915366989,4.129796440147857,3.945617648665055,4.47203025938915,4.694152364902949,4.059615043400963,4.1994730659684105,3.9338406621887003,4.5674724254437455,4.315698388481697,4.2226817733547914,4.403556166505978,3.9079914769250372,3.893877162522786,4.535561013644816,3.947374714525415,3.8292406568367845,4.409459207377397,3.9920555771116564,4.231423109574007,4.2484505362412825,4.094909027902096,3.86934065156202,4.926665114931291,4.178389557688504,4.957282471132881,3.878534956684812,4.100805665137993,4.4662556320292115,4.847472706104563,4.248754947663191,4.30643050155127,3.9935662767873494,4.285832868505128,4.813276906634165,4.176412966239916,4.304598093267913,4.025759588393051,4.699148239418283,4.030400705965381,3.8521227221222962,4.538949638842536,4.558358785537353,3.8664898921613973,4.598446313732002,4.036239627547732,3.901004421056703,4.157244757563166,4.948669785111727,3.8543316185856664,4.136762728740407,3.9839131592037798,4.418517381537562,4.8294198305583755,4.533230272910008,4.2821813808051745,4.068940122741206,4.873320934904732,4.078925307618571,3.826080148737676,3.9730299367643833,3.988523806214695,4.0233063532351085,3.921848071636538,4.5079250736795355,3.9094635747716953,4.001011342810724,4.31032645831088,3.8438250269133305,4.235087415143802,4.618623231790862,4.430859033209239,4.062592216061692,4.314702574978382,4.568378613558628,3.839959035557162,4.038197087796597,4.228853192229212,4.302541146052695,4.088798440711015,4.560378191709021,3.885019909293709,3.988916741695428,4.111560169555323,4.395108377812257,4.502166111555296,4.600078629662709,4.0872544731838865,3.8894448537472126,3.9225096054678765,4.380183396807788,4.713033713121797,4.915457506193837,4.342970937838528,4.576833405964228,4.126605344926268,3.8970651279133346,4.765707672307511,4.854800450073439,4.699695420291634,3.9144201573380477,4.131357243945067,3.91595186325522,4.125557412956823,3.8302610739073026,4.127957179829366,4.331623482021337,3.981661173290161,3.9475715898240704,4.0294607028435,4.199696074378254,4.775837823998178,4.197760505017657,4.490172838274091,4.49933172894572,3.8516866745605114


==> anc/r2_Kn25.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,-4.2076302903859696e-08,0.024115718562874252,0.0
0.03218008982035928,-2.805086865572337e-08,0.03218008982035928,0.0
0.04025748502994012,-1.4025434407587049e-08,0.04025748502994012,0.0
0.04834775449101797,-2.8050868496272645e-08,0.04834775449101797,0.0
0.05645104790419162,0.0,0.05645104790419162,0.0
0.06456736526946108,-2.805086833682192e-08,0.06456736526946108,0.0
0.07269670658682635,1.4025434407587049e-08,0.07269670658682635,0.0
0.08083907185628743,4.2076302903859696e-08,0.08083907185628743,0.0
0.08899446107784431,-4.207630242550751e-08,0.08899446107784431,0.0
0.0971630239520958,-5.610173731144674e-08,0.0971630239520958,0.0
0.10534461077844312,1.4025434248136323e-08,0.10534461077844312,0.0
0.11353937125748503,-5.610173715199601e-08,0.11353937125748503,0.0
0.12174730538922156,-7.012717140013234e-08,0.12174730538922156,0.0
0.1299684131736527,7.012717155958307e-08,0.1299684131736527,0.0
0.13820269461077844,5.610173699254529e-08,0.13820269461077844,0.0
0.1464502994011976,-4.207630306331042e-08,0.1464502994011976,0.0
0.1547110778443114,-9.817803973695426e-08,0.1547110778443114,0.0
0.16298502994011976,-5.610173699254529e-08,0.16298502994011976,-2.088495666099135e-08
0.17127245508982036,4.2076302903859696e-08,0.17127245508982036,0.0
0.17957335329341317,0.0,0.17957335329341317,0.0
0.1878862275449102,-9.817803957750353e-08,0.1878862275449102,0.0
0.19621407185628745,1.402543376978414e-08,0.19621407185628745,0.0
0.2045553892215569,1.4025434726488503e-08,0.2045553892215569,0.0
0.21290868263473056,-7.012717155958307e-08,0.21290868263473056,0.0
0.22127544910179645,-8.415260564826865e-08,0.22127544910179645,0.0
0.22965718562874254,-8.415260532936721e-08,0.22965718562874254,0.0
0.23805089820359282,-1.402543428002647e-07,0.23805089820359282,0.0
0.24645958083832337,-1.402543435975183e-07,0.24645958083832337,0.0
0.25488023952095806,-1.1220347478234421e-07,0.25488023952095806,2.088495642355688e-08
0.2633158682634731,-1.9635608027116215e-07,0.2633158682634731,2.088495666099135e-08
0.2717634730538922,-1.6830521161543878e-07,0.2717634730538922,0.0
0.28022604790419164,-2.8050868512217715e-07,0.28022604790419164,0.0
0.28870059880239524,-2.244069487674348e-07,0.28870059880239524,0.0
0.29719011976047904,-3.3661042275252534e-07,0.29719011976047904,0.0
0.3056931137724551,-1.9635608011171143e-07,0.3056931137724551,-2.0884956542274113e-08
0.3142095808383234,-2.6648325119294233e-07,0.3142095808383234,2.0884956779708582e-08
0.32273952095808384,-4.347884632867333e-07,0.32273952095808384,0.0
0.33128293413173654,-4.067375936743055e-07,0.33128293413173654,0.0
0.33983982035928145,-5.049156342085135e-07,0.33983982035928145,0.0
0.3484116766467066,-5.61017371041608e-07,0.3484116766467066,0.0
0.3569970059880239,-5.750428054491951e-07,0.3569970059880239,0.0
0.3655958083832336,-6.591954109380129e-07,0.3655958083832336,0.0
0.37420808383233534,-7.573734514722209e-07,0.37420808383233534,0.0
0.38283383233532936,-7.994497542166298e-07,0.38283383233532936,0.0
0.3914745508982036,-8.415260572799402e-07,0.3914745508982036,0.0
0.4001287425149701,-9.116532285206219e-07,0.4001287425149701,0.0
0.40879640718562876,-1.0659330049312199e-06,0.40879640718562876,0.0
0.41747754491017963,-1.1360601768097044e-06,0.41747754491017963,0.0
0.42617365269461077,-1.2622890856807342e-06,0.42617365269461077,0.0
0.4348832335329341,-1.3604671255771392e-06,0.4348832335329341,0.0
0.44360778443113774,-1.3885179943923134e-06,0.44360778443113774,0.0
0.4523443113772455,-1.4866960341292675e-06,0.4523443113772455,0.0
0.46109730538922156,-1.6409758113371194e-06,0.46109730538922156,2.0884956542274113e-08
0.4698622754491018,-1.795255588544971e-06,0.4698622754491018,0.0
0.4786422155688623,-1.9074590630084138e-06,0.4786422155688623,0.0
0.487437125748503,-2.089789708234186e-06,0.487437125748503,0.0
0.4962440119760479,-2.945341199602812e-06,0.4962440119760479,0.0
0.505067365269461,-2.9453411994433612e-06,0.505067365269461,0.0
0.5139026946107784,-2.6648325138428316e-06,0.5139026946107784,0.0
0.5227529940119761,-2.66483251352393e-06,0.5227529940119761,0.0
0.531618263473054,-2.3843238280828515e-06,0.531618263473054,0.0
0.540497005988024,-3.225849885362792e-06,0.540497005988024,0.0
0.5493907185628742,-3.366104228481958e-06,0.5493907185628742,0.0
0.5582979041916167,-3.927121599364115e-06,0.5582979041916167,0.0
0.5672200598802395,-3.2258498850438904e-06,0.5672200598802395,0.0
0.5761556886227546,-3.3661042280036058e-06,0.5761556886227546,0.0
0.5851062874251497,-5.049156342404036e-06,0.5851062874251497,0.0
0.5940718562874252,-4.90890199928487e-06,0.5940718562874252,2.0884956779708582e-08
0.6030508982035929,-5.610173713605094e-06,0.6030508982035929,0.0
0.6120449101796408,-5.469919370485928e-06,0.6120449101796408,0.0
0.6210523952095809,-6.872462798488575e-06,0.6210523952095809,0.0
0.6300748502994012,-6.451699770247231e-06,0.6300748502994012,0.0
0.6391122754491018,-6.311445427606418e-06,0.6391122754491018,2.0884956779708582e-08
0.6481631736526946,-7.293225826889369e-06,0.6481631736526946,0.0
0.6572290419161677,-7.573734513287152e-06,0.6572290419161677,0.0
0.666309880239521,-8.555514913367356e-06,0.666309880239521,0.0
0.6754056886227545,-7.854243199047131e-06,0.6754056886227545,0.0
0.6845149700598803,-9.25678662720923e-06,0.6845149700598803,-2.0884956542274113e-08
0.6936392215568863,-1.023856702649218e-05,0.6936392215568863,0.0
0.7027784431137725,-8.976277941289799e-06,0.7027784431137725,0.0
0.7119326347305389,-1.108009308345322e-05,0.7119326347305389,0.0
0.7211002994011977,-1.0659330054892975e-05,0.7211002994011977,2.0884956542274113e-08
0.7302844311377247,-1.1360601770169903e-05,0.7302844311377247,0.0
0.7394820359281437,-1.2622890855212836e-05,0.7394820359281437,2.0884956542274113e-08
0.7486946107784432,-1.248263651209367e-05,0.7486946107784432,0.0
0.7579221556886228,-1.3744925598093304e-05,0.7579221556886228,0.0
0.7671646706586828,-1.4165688627131903e-05,0.7671646706586828,0.0
0.7764221556886227,-1.5147469026255403e-05,0.7764221556886227,0.0
0.7856931137724551,-1.5568232054496747e-05,0.7856931137724551,2.0884956779708582e-08
0.7949805389221557,-1.6129249426813958e-05,0.7949805389221557,0.0
0.8042814371257486,-1.683052113985858e-05,0.8042814371257486,0.0
0.8135988023952097,-1.8794081940178438e-05,0.8135988023952097,-2.0884956779708582e-08
0.8229296407185629,-1.9214844969057586e-05,0.8229296407185629,2.0884956779708582e-08
0.8322769461077845,-1.9635607996661126e-05,0.8322769461077845,0.0
0.8416392215568863,-2.0757642739701046e-05,0.8416392215568863,0.0
0.8510149700598802,-2.145891445402127e-05,0.8510149700598802,2.0884956779708582e-08
0.8604071856287425,-2.468476433858681e-05,0.8604071856287425,0.0
0.869812874251497,-2.4825018681865425e-05,0.869812874251497,2.0884956779708582e-08
0.8792350299401198,-2.4825018681546524e-05,0.8792350299401198,-2.0884956542274113e-08
0.8886721556886228,-2.6648325137471613e-05,0.8886721556886228,-2.0884956779708582e-08
0.8981242514970059,-2.7489851196824414e-05,0.8981242514970059,-2.0884956542274113e-08
0.9075913173652695,-2.959366633850948e-05,0.9075913173652695,-2.0884956542274113e-08
0.9170748502994012,-3.043519239547052e-05,0.9170748502994012,-2.0884956779708582e-08
0.9265718562874251,-3.21182445100304e-05,0.9265718562874251,-2.0884956304839648e-08
0.9360853293413174,-3.31000249097917e-05,0.9360853293413174,0.0
0.9456137724550898,-3.492333136555734e-05,0.9456137724550898,0.0
0.9551571856287425,-3.632587479483559e-05,0.9551571856287425,0.0
0.9647155688622755,-3.7307655194118544e-05,0.9647155688622755,0.0
0.9742904191616767,-3.941147033676032e-05,0.9742904191616767,0.0
0.9838787425149701,-3.997248770859918e-05,0.9838787425149701,0.0
0.9934835329341318,-4.165553982315906e-05,0.9934835329341318,0.0
1.0031047904191617,-4.418011799356383e-05,1.0031047904191617,0.0
1.012741017964072,-4.6143678793724234e-05,1.012741017964072,0.0
1.0223922155688623,-4.810723959229014e-05,1.0223922155688623,0.0
1.032058383233533,-4.9790291706212214e-05,1.032058383233533,0.0
1.0417410179640718,-5.14733438207721e-05,1.0417410179640718,0.0
1.051438622754491,-5.371741330621413e-05,1.051438622754491,0.0
1.0611511976047905,-5.469919370645379e-05,1.0611511976047905,0.0
1.0708802395209582,-5.7925043590222074e-05,1.0708802395209582,0.0
1.0806257485029942,-5.960809570605756e-05,1.0806257485029942,0.0
1.0903862275449103,-6.157165650494237e-05,1.0903862275449103,0.0
1.1001616766467066,-6.451699770470462e-05,1.1001616766467066,0.0
1.1099535928143713,-6.690132153294693e-05,1.1099535928143713,0.0
1.1197604790419162,-6.81636106168737e-05,1.1197604790419162,0.0
1.1295838323353296,-7.110895181791157e-05,1.1295838323353296,0.0
1.1394221556886228,-7.405429301576042e-05,1.1394221556886228,0.0
1.1492769461077845,-7.671912553247337e-05,1.1492769461077845,0.0
1.1591467065868264,-7.840217764543875e-05,1.1591467065868264,0.0
1.1690329341317367,-8.21890449016837e-05,1.1690329341317367,-2.0884956589761008e-07
1.178935628742515,-8.513438610144596e-05,1.178935628742515,0.0
1.1888532934131737,-8.779921861401318e-05,1.1888532934131737,0.0
1.1987874251497006,-9.032379678633135e-05,1.1987874251497006,0.0
1.208738023952096,-9.326913798577472e-05,1.208738023952096,0.0
1.2187035928143715,-9.649498787081861e-05,1.2187035928143715,0.0
1.228685628742515,-0.00010028185512738246,1.228685628742515,0.0
1.238682634730539,-0.00010182465289850427,1.238682634730539,-2.0884956589761008e-07
1.2486976047904192,-0.00010659330055530777,1.2486976047904192,0.0
1.2587275449101798,-0.00010925813306883171,1.2587275449101798,0.0
1.2687739520958083,-0.00011318525466787692,1.2687739520958083,0.0
1.2788353293413173,-0.00011570983283828168,1.2788353293413173,0.0
1.2889146706586827,-0.00012103949786724296,1.2889146706586827,0.0
1.299008982035928,-0.00012258229563772696,1.299008982035928,2.0884956589761008e-07
1.309119760479042,-0.00012777170632356907,1.309119760479042,0.0
1.319247005988024,-0.0001308573018661316,1.319247005988024,0.0
1.329389221556886,-0.00013548569517822143,1.329389221556886,0.0
1.3395494011976048,-0.00013955307112293702,1.3395494011976048,-2.0884956542274115e-07
1.3497245508982036,-0.00014333993837694966,1.3497245508982036,0.0
1.3599176646706588,-0.00014628527957671192,1.3599176646706588,0.0
1.370125748502994,-0.00015203570763534959,1.370125748502994,0.0
1.3803502994011976,-0.00015708486397456462,1.3803502994011976,0.0
1.3905913173652695,-0.0001611522399176857,1.3905913173652695,0.0
1.4008502994011978,-0.00016535987020137473,1.4008502994011978,-2.0884956589761008e-07
1.4111242514970062,-0.00016998826351697247,1.4111242514970062,0.0
1.4214146706586828,-0.0001747569111721815,1.4214146706586828,0.0
1.4317215568862276,-0.00017966581317082855,1.4317215568862276,0.0
1.442046407185629,-0.00018401369779955017,1.442046407185629,0.0
1.4523862275449102,-0.0001882213280851526,1.4523862275449102,-4.176991313203512e-07
1.46274251497006,-0.00019397175614187687,1.46274251497006,4.1769913227008907e-07
1.473116766467066,-0.0001998624385401258,1.473116766467066,0.0
1.4835074850299401,-0.00020519210356844926,1.4835074850299401,2.0884956637247901e-07
1.4939131736526947,-0.00021010100556677743,1.4939131736526947,2.0884956589761008e-07
1.5043413173652695,-0.00021613194230974002,1.5043413173652695,0.0
1.5147754491017966,-0.0002217421160230262,1.5147754491017966,0.0
1.5252395209580838,-0.00022637050933607274,1.5252395209580838,0.0
1.5357035928143712,-0.0002325417004211978,1.5357035928143712,0.0
1.5461976047904191,-0.0002385726371625659,1.5461976047904191,-2.0884956637247901e-07
1.5567065868263472,-0.00024390230219088936,1.5567065868263472,2.0884956589761008e-07
1.5672305389221557,-0.000250073493274101,1.5672305389221557,0.0
1.5777694610778443,-0.00025778748213130454,1.5777694610778443,0.0
1.5883383233532933,-0.00026241587544467,1.5883383233532933,0.0
1.5989071856287425,-0.0002688675752150767,1.5989071856287425,0.0
1.609491017964072,-0.00027630105538572304,1.609491017964072,0.0
1.6201047904191619,-0.0002831735181842116,1.6201047904191619,0.0
1.6307335329341317,-0.0002887836918981356,1.6307335329341317,0.0
1.6413772455089821,-0.0002960769177253439,1.6413772455089821,0.0
1.6520359281437127,-0.0003032298892103897,1.6520359281437127,0.0
1.6627095808383234,-0.00030982184332295883,1.6627095808383234,0.0
1.6734131736526947,-0.000317395577837681,1.6734131736526947,0.0
1.684116766467066,-0.00032398753195056907,1.684116766467066,0.0
1.6948502994011978,-0.0003318417751480217,1.6948502994011978,0.0
1.7055988023952096,-0.0003391350009771434,1.7055988023952096,0.0
1.7163622754491017,-0.0003467087354902711,1.7163622754491017,0.0
1.7271407185628744,-0.0003545629786861292,1.7271407185628744,0.0
1.737934131736527,-0.00036227696754428945,1.737934131736527,0.0
1.74875748502994,-0.0003698507020586928,1.74875748502994,0.0
1.7595808383233533,-0.00037826596262830316,1.7595808383233533,0.0
1.7704341317365269,-0.0003869617318828763,1.7704341317365269,0.0
1.781302395209581,-0.00039453546639600396,1.781302395209581,0.0
1.792185628742515,-0.0004035117443371343,1.792185628742515,-2.0884956589761008e-07
1.8030838323353295,-0.0004117867505661768,1.8030838323353295,-2.0884956589761008e-07
1.814011976047904,-0.0004192202307345908,1.814011976047904,0.0
1.8249550898203593,-0.0004287575260497923,1.8249550898203593,-2.0884956589761008e-07
1.8358982035928144,-0.0004367520235894074,1.8358982035928144,0.0
1.84687125748503,-0.00044614906455861964,1.84687125748503,0.0
1.857859281437126,-0.00045498508815854425,1.857859281437126,-4.1769913227008907e-07
1.8688772455089822,-0.0004642418747865507,1.8688772455089822,0.0
1.8798952095808386,-0.00047279738969672905,1.8798952095808386,0.0
1.8909431137724553,-0.00048191392198034075,1.8909431137724553,0.0
1.9020059880239522,-0.0004925732520373066,1.9020059880239522,0.0
1.9130838323353296,-0.0005018300386662698,1.9130838323353296,-2.0884956589761008e-07
1.924176646706587,-0.0005108063166061245,1.924176646706587,-2.0884956589761008e-07
1.9352994011976048,-0.0005210448836327761,1.9352994011976048,0.0
1.946422155688623,-0.0005303016702601449,1.946422155688623,0.0
1.9575748502994013,-0.0005416622720323877,1.9575748502994013,0.0
1.96874251497006,-0.000550498295629761,1.96874251497006,0.0
1.9799251497005987,-0.0005612978800301649,1.9799251497005987,0.0
1.9911377245508983,-0.0005709754296837021,1.9911377245508983,0.0
2.002350299401198,-0.0005820555227684309,2.002350299401198,-2.0884956637247901e-07
2.0135928143712576,-0.0005920135811082063,2.0135928143712576,0.0
2.024850299401198,-0.0006028131655073346,2.024850299401198,0.0
2.036122754491018,-0.0006145945303057459,2.036122754491018,-2.0884956637247901e-07
2.047425149700599,-0.0006256746233872857,2.047425149700599,0.0
2.05872754491018,-0.0006364742077870518,2.05872754491018,-4.1769913179522017e-07
2.070059880239521,-0.0006471335378417854,2.070059880239521,-2.0884956589761008e-07
2.0814071856287426,-0.0006577928679003457,2.0814071856287426,0.0
2.0927844311377246,-0.0006695742326955679,2.0927844311377246,0.0
2.1041616766467066,-0.0006816361061821309,2.1041616766467066,0.0
2.115568862275449,-0.0006927161992655841,2.115568862275449,-2.0884956542274115e-07
2.126991017964072,-0.0007056195988051219,2.126991017964072,-2.0884956542274115e-07
2.138428143712575,-0.0007165594375480071,2.138428143712575,-2.0884956637247901e-07
2.149880239520958,-0.0007277797849758552,2.149880239520958,0.0
2.161362275449102,-0.0007408234388559608,2.161362275449102,0.0
2.172859281437126,-0.0007528853123444372,2.172859281437126,4.1769913179522017e-07
2.18437125748503,-0.0007645264227965404,2.18437125748503,0.0
2.1958982035928143,-0.0007781310940503983,2.1958982035928143,0.0
2.207455089820359,-0.0007896319501625712,2.207455089820359,0.0
2.2190269461077845,-0.0008021145866740271,2.2190269461077845,0.0
2.2306137724550896,-0.0008155790035892306,2.2306137724550896,0.0
2.2422155688622754,-0.0008277811314125347,2.2422155688622754,0.0
2.253847305389222,-0.0008415260570139764,2.253847305389222,-2.0884956637247901e-07
2.265479041916168,-0.0008541489478653625,2.265479041916168,2.0884956637247901e-07
2.2771407185628743,-0.0008677536191211339,2.2771407185628743,-2.0884956542274115e-07
2.2888323353293414,-0.0008813582903794564,2.2888323353293414,0.0
2.3005239520958085,-0.000894401944263389,2.3005239520958085,0.0
2.312245508982036,-0.0009078663611760412,2.312245508982036,-2.0884956542274115e-07
2.323982035928144,-0.000921471032430537,2.323982035928144,-2.0884956637247901e-07
2.3357335329341318,-0.0009354964667163037,2.3357335329341318,2.0884956542274115e-07
2.3475149700598803,-0.0009489608836225779,2.3475149700598803,0.0
2.359311377245509,-0.0009632668265933073,2.359311377245509,0.0
2.3711227544910183,-0.0009774325152215554,2.3711227544910183,0.0
2.3829491017964073,-0.0009913176951597382,2.3829491017964073,-2.0884956542274115e-07
2.394805389221557,-0.0010060444011585495,2.394805389221557,0.0
2.406676646706587,-0.0010204905984711225,2.406676646706587,0.0
2.418562874251497,-0.0010354978131555345,2.418562874251497,0.0
2.4304640718562873,-0.0010496635017805934,2.4304640718562873,0.0
2.4423952095808383,-0.001064951225146779,2.4423952095808383,0.0
2.4543413173652695,-0.0010792571681168706,2.4543413173652695,-4.1769913179522017e-07
2.4663023952095813,-0.001094404637143126,2.4663023952095813,0.0
2.478293413173653,-0.001109972869198739,2.478293413173653,-4.1769913179522017e-07
2.490299401197605,-0.001125120338225632,2.490299401197605,0.0
2.502320359281437,-0.001141109333309327,2.502320359281437,-4.1769913179522017e-07
2.5143562874251497,-0.001155275021933748,2.5143562874251497,-6.265486981676992e-07
2.526422155688623,-0.0011707029996475176,2.526422155688623,-4.1769913179522017e-07
2.538502994011976,-0.0011868322490736936,2.538502994011976,0.0
2.5505988023952098,-0.0012028212441561128,2.5505988023952098,-2.0884956542274115e-07
2.5627245508982037,-0.0012186699848954128,2.5627245508982037,0.0
2.574865269461078,-0.0012347992343241401,2.574865269461078,0.0
2.5870209580838326,-0.0012507882294084728,2.5870209580838326,0.0
2.599191616766467,-0.0012677590048920883,2.599191616766467,2.0884956542274115e-07
2.6113922155688623,-0.0012837479999719564,2.6113922155688623,0.0
2.623607784431138,-0.0013002980124249388,2.623607784431138,0.0
2.635853293413174,-0.0013164272618543039,2.635853293413174,2.0884956637247901e-07
2.6480988023952095,-0.0013333980373404707,2.6480988023952095,0.0
2.6603892215568865,-0.001350088304134659,2.6603892215568865,-2.0884956637247901e-07
2.672679640718563,-0.0013664980622438844,2.672679640718563,0.0
2.685,-0.0013838896007574953,2.685,-2.0884956542274115e-07
2.6973353293413176,-0.0013998785958399145,2.6973353293413176,-2.0884956542274115e-07
2.709685628742515,-0.0014181116604090513,2.709685628742515,-2.0884956637247901e-07
2.722065868263473,-0.0014357837076050736,2.722065868263473,-6.265486981676992e-07
2.7344610778443115,-0.0014537362634898855,2.7344610778443115,-2.0884956637247901e-07
2.7468712574850302,-0.0014709875476597394,2.7468712574850302,0.0
2.7593113772455093,-0.0014883790861701612,2.7593113772455093,0.0
2.771766467065868,-0.0015056303703406529,2.771766467065868,-2.0884956732221688e-07
2.784236526946108,-0.0015234426718810702,2.784236526946108,-2.0884956542274115e-07
2.7967215568862276,-0.001541956245133894,2.7967215568862276,0.0
2.809236526946108,-0.0015592075292999211,2.809236526946108,-2.0884956542274115e-07
2.8217814371257486,-0.0015780016112415345,2.8217814371257486,-2.0884956542274115e-07
2.8343263473053892,-0.0015965151844975476,2.8343263473053892,0.0
2.84690119760479,-0.0016141872316922943,2.84690119760479,0.0
2.8595059880239524,-0.0016319995332327115,2.8595059880239524,0.0
2.8721257485029943,-0.0016507936151730492,2.8721257485029943,-4.1769913179522017e-07
2.8847604790419163,-0.0016707097318557893,2.8847604790419163,-4.1769913274495803e-07
2.897410179640719,-0.0016882415247112437,2.897410179640719,-6.265486972179613e-07
2.9100898203592815,-0.0017074563696796636,2.9100898203592815,0.0
2.9227844311377247,-0.0017265309603062397,2.9227844311377247,0.0
2.9355089820359286,-0.0017451847879028206,2.9355089820359286,-2.0884956637247901e-07
2.9482335329341316,-0.001765241158925491,2.9482335329341316,0.0
2.961002994011976,-0.0017844560038964617,2.961002994011976,-4.1769913179522017e-07
2.9737724550898204,-0.0018035305945211246,2.9737724550898204,-4.1769913179522017e-07
2.986571856287425,-0.0018235869655418813,2.986571856287425,-6.265486991174371e-07
2.999401197604791,-0.0018430823191990908,2.999401197604791,-2.0884956637247901e-07
3.012230538922156,-0.0018624374185144564,3.012230538922156,-2.088495644730033e-07
3.0250898203592813,-0.0018817925178259954,3.0250898203592813,0.0
3.037979041916168,-0.0019021293975361796,3.037979041916168,-8.353982654899161e-07
3.050883233532934,-0.0019212039881570154,3.050883233532934,-4.1769913179522017e-07
3.063802395209581,-0.0019425226482709473,3.063802395209581,-4.1769913179522017e-07
3.0767514970059886,-0.0019617374932406426,3.0767514970059886,-2.0884956542274115e-07
3.0897155688622755,-0.001982635390324579,3.0897155688622755,0.0
3.102694610778443,-0.0020026917613459737,3.102694610778443,-2.0884956732221688e-07
3.1157035928143713,-0.0020230286410536065,3.1157035928143713,0.0
3.1287275449101797,-0.002044207046827608,3.1287275449101797,-2.0884956542274115e-07
3.141781437125749,-0.0020651049439115443,3.141781437125749,-2.0884956637247901e-07
3.1548502994011978,-0.0020854418236204526,3.1548502994011978,-4.1769913274495803e-07
3.167934131736527,-0.00210676048372992,3.167934131736527,-4.1769913179522017e-07
3.181047904191617,-0.0021275181264694613,3.181047904191617,0.0
3.194176646706587,-0.0021482757692141054,3.194176646706587,0.0
3.207335329341318,-0.0021693139206335073,3.207335329341318,-2.0884956637247901e-07
3.2205089820359287,-0.0021910533437736073,3.2205089820359287,-2.0884956637247901e-07
3.2336976047904193,-0.0022119512408613705,3.2336976047904193,-2.088495644730033e-07
3.2469161676646707,-0.0022324283749133983,3.2469161676646707,-2.0884956637247901e-07
3.2601497005988023,-0.0022548690697678187,3.2601497005988023,-6.265486972179613e-07
3.2734131736526946,-0.002276187729879837,3.2734131736526946,0.0
3.2866916167664675,-0.002299049187759788,3.2866916167664675,-4.1769913274495803e-07
3.29998502994012,-0.00232022759352486,3.29998502994012,-2.0884956637247901e-07
3.313308383233533,-0.002342107271010631,3.313308383233533,0.0
3.3266616766467068,-0.0023649687288893064,3.3266616766467068,-4.176991289460066e-07
3.3400299401197606,-0.002385726371628848,3.3400299401197606,-2.0884956637247901e-07
3.3534131736526946,-0.002408587829512626,3.3534131736526946,-6.265486972179613e-07
3.3668113772455093,-0.0024317297960839176,3.3668113772455093,-2.0884956637247901e-07
3.3802544910179644,-0.0024524874388196323,3.3802544910179644,0.0
3.393697604790419,-0.0024749281336715013,3.393697604790419,0.0
3.4071706586826345,-0.0024980701002415176,3.4071706586826345,-8.353982654899161e-07
3.420673652694611,-0.0025199497777272884,3.420673652694611,-4.1769913274495803e-07
3.434176646706587,-0.002543793016007798,3.434176646706587,-4.176991308454823e-07
3.4477245508982035,-0.0025660934565203746,3.4477245508982035,-6.265486991174371e-07
3.461287425149701,-0.0025889549144003255,3.461287425149701,-2.0884956637247901e-07
3.4748652694610778,-0.002612096880966515,3.4748652694610778,0.0
3.488473053892216,-0.0026350985931895853,3.488473053892216,-4.1769913274495803e-07
3.5020958083832334,-0.002657960051074639,3.5020958083832334,0.0
3.515733532934132,-0.002681382526325791,3.515733532934132,1.8994757369913313e-15
3.5294011976047903,-0.002704805001583321,3.5294011976047903,-4.176991308454823e-07
3.5430988023952095,-0.002728507985521987,3.5430988023952095,-2.0884956637247901e-07
3.556811377245509,-0.0027527719868344056,3.556811377245509,-2.088495644730033e-07
3.5705389221556887,-0.00277647497077052,3.5705389221556887,-2.088495644730033e-07
3.584296407185629,-0.0027994766829935905,3.584296407185629,0.0
3.5980838323353295,-0.0028228991582485694,3.5980838323353295,-4.1769913274495803e-07
3.6118862275449106,-0.0028470229052204197,3.6118862275449106,0.0
3.6257035928143715,-0.0028708661434996537,3.6257035928143715,-6.265486972179613e-07
3.639550898203593,-0.002896111925208804,3.639550898203593,-2.088495644730033e-07
3.653413173652695,-0.002919814909150021,3.653413173652695,-2.088495644730033e-07
3.667305389221557,-0.002944078910461164,3.667305389221557,-4.1769913274495803e-07
3.6812275449101794,-0.0029686234204496158,3.6812275449101794,-2.0884956637247901e-07
3.6951497005988023,-0.0029931679304533746,3.6951497005988023,-4.1769913274495803e-07
3.709116766467066,-0.003017992949134443,3.709116766467066,-2.088495644730033e-07
3.7230988023952096,-0.00304225695044431,3.7230988023952096,-4.176991308454823e-07
3.7370958083832337,-0.0030665209517554528,3.7370958083832337,-4.176991308454823e-07
3.751122754491018,-0.003091626479121484,3.751122754491018,-4.1769913464443375e-07
3.7651646706586828,-0.003116451497798725,3.7651646706586828,-2.0884956637247901e-07
3.779236526946108,-0.0031422582968854544,3.779236526946108,-4.1769913274495803e-07
3.7933233532934136,-0.003166101535165964,3.7933233532934136,-2.088495644730033e-07
3.8074401197604795,-0.00319246935162517,3.8074401197604795,-6.265486972179613e-07
3.821571856287425,-0.00321617233556256,3.821571856287425,-6.265486991174371e-07
3.8357335329341318,-0.00324254015200901,3.8357335329341318,-2.0884956637247901e-07
3.8499251497005993,-0.003268346951099566,3.8499251497005993,-4.1769913274495803e-07
3.8641317365269465,-0.0032927512067512763,3.8641317365269465,0.0
3.8783532934131735,-0.003319399531889067,3.8783532934131735,-2.088495644730033e-07
3.892604790419162,-0.0033453465853150884,3.892604790419162,-6.265486991174371e-07
3.90687125748503,-0.003370311858339276,3.90687125748503,-8.353982616909646e-07
3.921167664670659,-0.0033971004378201856,3.921167664670659,-2.0884956637247901e-07
3.9354940119760484,-0.0034230474912411045,3.9354940119760484,-2.0884956637247901e-07
3.949835329341317,-0.0034484335272984765,3.949835329341317,-6.265486972179613e-07
3.9642065868263474,-0.003475222106775559,3.9642065868263474,-1.0442478280634436e-06
3.978592814371258,-0.0035006081428278282,3.978592814371258,-6.265486972179613e-07
3.9930089820359287,-0.0035268357049400884,3.9930089820359287,-2.0884956637247901e-07
4.00744011976048,-0.003554185301792199,4.00744011976048,-6.265486991174371e-07
4.02190119760479,-0.0035792908291582297,4.02190119760479,-1.044247831862395e-06
4.036377245508982,-0.0036072014433828174,4.036377245508982,-2.088495644730033e-07
4.050883233532934,-0.0036330082424720976,4.050883233532934,-2.088495644730033e-07
4.065404191616767,-0.003659796821947905,4.065404191616767,-8.353982654899161e-07
4.07995508982036,-0.0036868659101137774,4.07995508982036,0.0
4.094535928143713,-0.0037146362699952457,4.094535928143713,-2.088495644730033e-07
4.109131736526947,-0.0037411443407911926,4.109131736526947,-4.176991289460066e-07
4.12375748502994,-0.0037687744463295414,4.12375748502994,-4.176991308454823e-07
4.138398203592815,-0.0037951422627849206,4.138398203592815,-6.265486972179613e-07
4.1530688622754495,-0.003822912622666389,4.1530688622754495,-8.353982673893918e-07
4.167754491017964,-0.0038498414564942444,4.167754491017964,-6.265486991174371e-07
4.18247005988024,-0.0038774715620325936,4.18247005988024,-6.265486972179613e-07


==> anc/r2_Kn5.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,1.4025434407587049e-08,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,-1.4025434248136323e-08,0.024115718562874252,0.0
0.03218008982035928,-5.610173731144674e-08,0.03218008982035928,0.0
0.04025748502994012,4.2076302744408966e-08,0.04025748502994012,0.0
0.04834775449101797,5.610173715199601e-08,0.04834775449101797,0.0
0.05645104790419162,-8.415260548881793e-08,0.05645104790419162,0.0
0.06456736526946108,-5.610173699254529e-08,0.06456736526946108,0.0
0.07269670658682635,2.8050868496272645e-08,0.07269670658682635,0.0
0.08083907185628743,0.0,0.08083907185628743,-2.088495666099135e-08
0.08899446107784431,3.189014542737627e-16,0.08899446107784431,0.0
0.0971630239520958,-8.415260564826865e-08,0.0971630239520958,0.0
0.10534461077844312,0.0,0.10534461077844312,0.0
0.11353937125748503,-2.8050868496272645e-08,0.11353937125748503,0.0
0.12174730538922156,-1.4025434567037777e-08,0.12174730538922156,0.0
0.1299684131736527,5.610173715199601e-08,0.1299684131736527,0.0
0.13820269461077844,-8.415260596717011e-08,0.13820269461077844,0.0
0.1464502994011976,-4.207630322276115e-08,0.1464502994011976,0.0
0.1547110778443114,-7.012717140013234e-08,0.1547110778443114,0.0
0.16298502994011976,-9.817803973695426e-08,0.16298502994011976,0.0
0.17127245508982036,-7.012717155958307e-08,0.17127245508982036,0.0
0.17957335329341317,-1.4025434264081394e-07,0.17957335329341317,0.0
0.1878862275449102,-1.6830521161543878e-07,0.1878862275449102,0.0
0.19621407185628745,-2.2440694860798405e-07,0.19621407185628745,0.0
0.2045553892215569,-1.9635607995226068e-07,0.2045553892215569,0.0
0.21290868263473056,-2.6648325135239305e-07,0.21290868263473056,0.0
0.22127544910179645,-2.945341196892149e-07,0.22127544910179645,0.0
0.22965718562874254,-3.085595536184498e-07,0.22965718562874254,0.0
0.23805089820359282,-4.2076302856024473e-07,0.23805089820359282,0.0
0.24645958083832337,-4.347884632867333e-07,0.24645958083832337,0.0
0.25488023952095806,-4.768647660311423e-07,0.25488023952095806,2.088495642355688e-08
0.2633158682634731,-5.890682392189792e-07,0.2633158682634731,6.265486998297405e-08
0.2717634730538922,-6.732208458239522e-07,0.2717634730538922,0.0
0.28022604790419164,-7.854243198090427e-07,0.28022604790419164,0.0
0.28870059880239524,-8.275006231912547e-07,0.28870059880239524,0.0
0.29719011976047904,-1.0098312685764775e-06,0.29719011976047904,0.0
0.3056931137724551,-1.0799584396577085e-06,0.3056931137724551,0.0
0.3142095808383234,-1.27631451976942e-06,0.3142095808383234,0.0
0.32273952095808384,-1.346441691329003e-06,0.32273952095808384,2.0884956304839648e-08
0.33128293413173654,-1.5147469019877373e-06,0.33128293413173654,2.0884956779708582e-08
0.33983982035928145,-1.7111029827372516e-06,0.33983982035928145,0.0
0.3484116766467066,-1.9074590620517096e-06,0.3484116766467066,0.0
0.3569970059880239,-2.131866010340792e-06,0.3569970059880239,-2.0884956304839648e-08
0.3655958083832336,-2.3141966570016206e-06,0.3655958083832336,2.0884956779708582e-08
0.37420808383233534,-2.5947053426021502e-06,0.37420808383233534,0.0
0.38283383233532936,-2.9453411997622624e-06,0.38283383233532936,0.0
0.3914745508982036,-3.1977990168665193e-06,0.3914745508982036,0.0
0.4001287425149701,-3.492333136715185e-06,0.4001287425149701,2.0884956779708582e-08
0.40879640718562876,-3.8429689935563956e-06,0.40879640718562876,2.0884956542274113e-08
0.41747754491017963,-4.1936048505570576e-06,0.41747754491017963,4.1769913084548226e-08
0.42617365269461077,-4.5161898393803484e-06,0.42617365269461077,2.0884956304839648e-08
0.4348832335329341,-4.894876565036733e-06,0.4348832335329341,2.0884956542274113e-08
0.44360778443113774,-5.343690462412152e-06,0.44360778443113774,0.0
0.4523443113772455,-5.778478925220533e-06,0.4523443113772455,0.0
0.46109730538922156,-6.325470862173456e-06,0.46109730538922156,6.265486986425681e-08
0.4698622754491018,-6.886488233374514e-06,0.4698622754491018,0.0
0.4786422155688623,-7.377378433334891e-06,0.4786422155688623,4.17699133219827e-08
0.487437125748503,-8.148777318736348e-06,0.487437125748503,4.17699133219827e-08
0.4962440119760479,-8.69576925568927e-06,0.4962440119760479,6.265486938938788e-08
0.505067365269461,-8.97627794144925e-06,0.505067365269461,2.0884956304839648e-08
0.5139026946107784,-9.958058341370004e-06,0.5139026946107784,4.1769913084548226e-08
0.5227529940119761,-9.958058341051101e-06,0.5227529940119761,6.265486986425681e-08
0.531618263473054,-1.1220347426891287e-05,0.531618263473054,6.265486986425681e-08
0.540497005988024,-1.2903399540653913e-05,0.540497005988024,2.0884956542274113e-08
0.5493907185628742,-1.3043653884251433e-05,0.5493907185628742,4.1769913084548226e-08
0.5582979041916167,-1.4446197312094628e-05,0.5582979041916167,6.265486986425681e-08
0.5672200598802395,-1.4866960340814324e-05,0.5672200598802395,2.0884956542274113e-08
0.5761556886227546,-1.5848740740575626e-05,0.5761556886227546,2.0884956779708582e-08
0.5851062874251497,-1.79525558835363e-05,0.5851062874251497,0.0
0.5940718562874252,-1.89343362826598e-05,0.5940718562874252,2.0884956779708582e-08
0.6030508982035929,-1.9635607996980027e-05,0.6030508982035929,2.0884956542274113e-08
0.6120449101796408,-2.089789708250131e-05,0.6120449101796408,2.0884956542274113e-08
0.6210523952095809,-2.314196656794335e-05,0.6210523952095809,0.0
0.6300748502994012,-2.4404255654261885e-05,0.6300748502994012,2.0884956542274113e-08
0.6391122754491018,-2.5666544738826466e-05,0.6391122754491018,6.265486986425681e-08
0.6481631736526946,-2.7349596852589093e-05,0.6481631736526946,2.0884956542274113e-08
0.6572290419161677,-2.889239462434871e-05,0.6572290419161677,0.0
0.666309880239521,-3.099620976683103e-05,0.666309880239521,2.0884956542274113e-08
0.6754056886227545,-3.1977990166592336e-05,0.6754056886227545,4.17699133219827e-08
0.6845149700598803,-3.5063585708198155e-05,0.6845149700598803,6.265486986425681e-08
0.6936392215568863,-3.688689216507995e-05,0.6936392215568863,8.353982640653093e-08
0.7027784431137725,-3.800892690796042e-05,0.7027784431137725,0.0
0.7119326347305389,-4.081401376556022e-05,0.7119326347305389,2.0884956542274113e-08
0.7211002994011977,-4.207630284948699e-05,0.7211002994011977,1.0442478294880504e-07
0.7302844311377247,-4.544240707908511e-05,0.7302844311377247,2.0884956304839648e-08
0.7394820359281437,-4.796698524917097e-05,0.7394820359281437,0.0
0.7486946107784432,-4.9930546049650285e-05,0.7486946107784432,2.0884956542274113e-08
0.7579221556886228,-5.217461553493287e-05,0.7579221556886228,2.0884956779708582e-08
0.7671646706586828,-5.526021107765485e-05,0.7671646706586828,0.0
0.7764221556886227,-5.806529793318179e-05,0.7764221556886227,0.0
0.7856931137724551,-6.115089347590377e-05,0.7856931137724551,6.265486986425681e-08
0.7949805389221557,-6.381572599086275e-05,0.7949805389221557,4.1769913084548226e-08
0.8042814371257486,-6.76025932464699e-05,0.8042814371257486,2.0884956304839648e-08
0.8135988023952097,-7.152971484615292e-05,0.8135988023952097,0.0
0.8229296407185629,-7.405429301815219e-05,0.8229296407185629,2.0884956779708582e-08
0.8322769461077845,-7.784116027359988e-05,0.8322769461077845,0.0
0.8416392215568863,-8.106701015832487e-05,0.8416392215568863,6.265486986425681e-08
0.8510149700598802,-8.513438610112705e-05,0.8510149700598802,2.0884956304839648e-08
0.8604071856287425,-9.102506850081104e-05,0.8604071856287425,0.0
0.869812874251497,-9.467168141298011e-05,0.869812874251497,2.0884956779708582e-08
0.8792350299401198,-9.817803998490014e-05,0.8792350299401198,6.265487010169127e-08
0.8886721556886228,-0.00010308694198370665,0.8886721556886228,6.265486962682234e-08
0.8981242514970059,-0.00010799584398346987,0.8981242514970059,2.0884956779708582e-08
0.9075913173652695,-0.00011276449163947613,0.9075913173652695,4.17699133219827e-08
0.9170748502994012,-0.00011837466535387848,0.9170748502994012,4.17699133219827e-08
0.9265718562874251,-0.00012342382169612306,0.9265718562874251,4.176991379685163e-08
0.9360853293413174,-0.00012819246935292657,0.9360853293413174,2.0884956542274113e-08
0.9456137724550898,-0.000134784423464539,0.9456137724550898,1.0442478318623951e-07
0.9551571856287425,-0.0001395530711213425,0.9551571856287425,0.0
0.9647155688622755,-0.00014586451654863004,0.9647155688622755,0.0
0.9742904191616767,-0.0001511941815763157,0.9742904191616767,0.0
0.9838787425149701,-0.00015792639003327962,0.9838787425149701,0.0
0.9934835329341318,-0.00016423783546152382,0.9934835329341318,0.0
1.0031047904191617,-0.00017097004391753104,1.0031047904191617,2.0884956589761008e-07
1.012741017964072,-0.00017798276105913878,1.012741017964072,0.0
1.0223922155688623,-0.0001855564955713098,1.0223922155688623,0.0
1.032058383233533,-0.00019172768665579702,1.032058383233533,0.0
1.0417410179640718,-0.0001990209124836431,1.0417410179640718,0.0
1.051438622754491,-0.00020659464699708971,1.051438622754491,0.0
1.0611511976047905,-0.00021416838151021742,1.0611511976047905,0.0
1.0708802395209582,-0.00022314465945102885,1.0708802395209582,0.0
1.0806257485029942,-0.0002317001743643962,1.0806257485029942,0.0
1.0903862275449103,-0.00024067645230520766,1.0903862275449103,0.0
1.1001616766467066,-0.00024895145853297447,1.1001616766467066,0.0
1.1099535928143713,-0.0002579277364750615,1.1099535928143713,0.0
1.1197604790419162,-0.0002663429970427585,1.1197604790419162,0.0
1.1295838323353296,-0.0002764413097291611,1.1295838323353296,0.0
1.1394221556886228,-0.0002869603854404566,1.1394221556886228,0.0
1.1492769461077845,-0.00029691844378342105,1.1492769461077845,0.0
1.1591467065868264,-0.00030645573909511467,1.1591467065868264,0.0
1.1690329341317367,-0.00031809684955008786,1.1690329341317367,0.0
1.178935628742515,-0.00032819516223521483,1.178935628742515,0.0
1.1888532934131737,-0.0003394155096617872,1.1888532934131737,2.0884956589761008e-07
1.1987874251497006,-0.00034993458537435824,1.1987874251497006,0.0
1.208738023952096,-0.00036199645885964566,1.208738023952096,0.0
1.2187035928143715,-0.00037433884102862017,1.2187035928143715,0.0
1.228685628742515,-0.00038682147754103273,1.228685628742515,0.0
1.238682634730539,-0.00039944436839465104,1.238682634730539,0.0
1.2486976047904192,-0.00041262827662202163,1.2486976047904192,0.0
1.2587275449101798,-0.0004258121848474788,1.2587275449101798,0.0
1.2687739520958083,-0.00043843507570269166,1.2687739520958083,0.0
1.2788353293413173,-0.0004521800012996688,1.2788353293413173,0.0
1.2889146706586827,-0.00046676645295727436,1.2889146706586827,2.0884956589761008e-07
1.299008982035928,-0.0004802308698702455,1.299008982035928,2.0884956589761008e-07
1.309119760479042,-0.0004948173215237054,1.309119760479042,0.0
1.319247005988024,-0.0005098245362074794,1.319247005988024,0.0
1.329389221556886,-0.0005259537856317422,1.329389221556886,-2.0884956589761008e-07
1.3395494011976048,-0.0005408207459746293,1.3395494011976048,-2.0884956542274115e-07
1.3497245508982036,-0.0005569499953995299,1.3497245508982036,0.0
1.3599176646706588,-0.0005719572100826661,1.3599176646706588,0.0
1.370125748502994,-0.000589769511623721,1.370125748502994,0.0
1.3803502994011976,-0.0006073013044769431,1.3803502994011976,0.0
1.3905913173652695,-0.0006241318256177584,1.3905913173652695,0.0
1.4008502994011978,-0.0006415233641278614,1.4008502994011978,0.0
1.4111242514970062,-0.0006591954113267538,1.4111242514970062,2.0884956589761008e-07
1.4214146706586828,-0.0006779894932667728,1.4214146706586828,2.0884956589761008e-07
1.4317215568862276,-0.0006960823034911959,1.4317215568862276,0.0
1.442046407185629,-0.0007155776571468108,1.442046407185629,0.0
1.4523862275449102,-0.0007343717390855542,1.4523862275449102,-2.0884956589761008e-07
1.46274251497006,-0.0007545683644551703,1.46274251497006,4.1769913227008907e-07
1.473116766467066,-0.0007750454985084736,1.473116766467066,0.0
1.4835074850299401,-0.0007953823782199333,1.4835074850299401,2.0884956637247901e-07
1.4939131736526947,-0.0008152984949023543,1.4939131736526947,6.265486972179613e-07
1.5043413173652695,-0.0008371781723855738,1.5043413173652695,0.0
1.5147754491017966,-0.000859759121580562,1.5147754491017966,0.0
1.5252395209580838,-0.000880516764322017,1.5252395209580838,0.0
1.5357035928143712,-0.0009028172048314049,1.5357035928143712,2.0884956589761008e-07
1.5461976047904191,-0.0009258189170567074,1.5461976047904191,0.0
1.5567065868263472,-0.0009483998662536092,1.5567065868263472,2.0884956589761008e-07
1.5672305389221557,-0.000972102850192913,1.5672305389221557,0.0
1.5777694610778443,-0.0009969278688736624,1.5777694610778443,0.0
1.5883383233532933,-0.0010204905984701658,1.5883383233532933,0.0
1.5989071856287425,-0.0010441935824097887,1.5989071856287425,0.0
1.609491017964072,-0.001070421144520454,1.609491017964072,0.0
1.6201047904191619,-0.0010959474349161611,1.6201047904191619,0.0
1.6307335329341317,-0.0011213334709687494,1.6307335329341317,0.0
1.6413772455089821,-0.001147701287421896,1.6413772455089821,0.0
1.6520359281437127,-0.0011750508842756013,1.6520359281437127,2.0884956637247901e-07
1.6627095808383234,-0.0012018394637571487,1.6627095808383234,0.0
1.6734131736526947,-0.0012283475345537336,1.6734131736526947,0.0
1.684116766467066,-0.0012562581487776832,1.684116766467066,-2.0884956542274115e-07
1.6948502994011978,-0.0012859920694577173,1.6948502994011978,0.0
1.7055988023952096,-0.0013139026836838992,1.7055988023952096,0.0
1.7163622754491017,-0.0013426548239646504,1.7163622754491017,0.0
1.7271407185628744,-0.0013725289989858904,1.7271407185628744,0.0
1.737934131736527,-0.0014026836826975142,1.737934131736527,0.0
1.74875748502994,-0.0014335396381212262,1.74875748502994,0.0
1.7595808383233533,-0.0014649566109177336,1.7595808383233533,0.0
1.7704341317365269,-0.0014967943467410472,1.7704341317365269,-2.0884956589761008e-07
1.781302395209581,-0.0015263880130776434,1.781302395209581,-2.0884956637247901e-07
1.792185628742515,-0.0015599088010145603,1.792185628742515,-6.265486976928303e-07
1.8030838323353295,-0.0015917465368391495,1.8030838323353295,0.0
1.814011976047904,-0.0016242855443774212,1.814011976047904,0.0
1.8249550898203593,-0.0016579465866603275,1.8249550898203593,-2.0884956589761008e-07
1.8358982035928144,-0.0016914673745966064,1.8358982035928144,0.0
1.84687125748503,-0.0017258296885916005,1.84687125748503,0.0
1.857859281437126,-0.0017608932742993204,1.857859281437126,-2.0884956589761008e-07
1.8688772455089822,-0.0017967983860654364,1.8688772455089822,0.0
1.8798952095808386,-0.0018310204457160357,1.8798952095808386,0.0
1.8909431137724553,-0.0018670658118236762,1.8909431137724553,0.0
1.9020059880239522,-0.0019052149930761909,1.9020059880239522,0.0
1.9130838323353296,-0.0019415408678703887,1.9130838323353296,0.0
1.924176646706587,-0.001977586233981218,1.924176646706587,-2.0884956589761008e-07
1.9352994011976048,-0.0020162964326030206,1.9352994011976048,0.0
1.946422155688623,-0.002054305359509227,1.946422155688623,2.0884956589761008e-07
1.9575748502994013,-0.002093436321162938,1.9575748502994013,-2.0884956589761008e-07
1.96874251497006,-0.0021321465197841026,1.96874251497006,0.0
1.9799251497005987,-0.0021722592618377344,1.9799251497005987,0.0
1.9911377245508983,-0.002211670732173219,1.9911377245508983,0.0
2.002350299401198,-0.002252063982908624,2.002350299401198,0.0
2.0135928143712576,-0.0022924572336459432,2.0135928143712576,0.0
2.024850299401198,-0.002334673790838709,2.024850299401198,-2.0884956589761008e-07
2.036122754491018,-0.002376750093688993,2.036122754491018,-2.0884956637247901e-07
2.047425149700599,-0.0024184056335111955,2.047425149700599,-2.0884956589761008e-07
2.05872754491018,-0.002461323462418919,2.05872754491018,-4.1769913179522017e-07
2.070059880239521,-0.0025045218000116056,2.070059880239521,-2.0884956589761008e-07
2.0814071856287426,-0.0025478603919499624,2.0814071856287426,0.0
2.0927844311377246,-0.0025923210186262566,2.0927844311377246,0.0
2.1041616766467066,-0.0026360803735939707,2.1041616766467066,0.0
2.115568862275449,-0.002680541000273454,2.115568862275449,0.0
2.126991017964072,-0.0027269651877495898,2.126991017964072,-2.0884956542274115e-07
2.138428143712575,-0.0027724075948296315,2.138428143712575,-2.0884956637247901e-07
2.149880239520958,-0.002817569493224073,2.149880239520958,-2.0884956542274115e-07
2.161362275449102,-0.002864554698070772,2.161362275449102,0.0
2.172859281437126,-0.0029116801572663304,2.172859281437126,-2.0884956542274115e-07
2.18437125748503,-0.00295964714251295,2.18437125748503,0.0
2.1958982035928143,-0.0030071933647321256,2.1958982035928143,0.0
2.207455089820359,-0.0030554408586694485,2.207455089820359,-2.0884956637247901e-07
2.2190269461077845,-0.003103548098261101,2.2190269461077845,-2.0884956542274115e-07
2.2306137724550896,-0.0031536188986570593,2.2306137724550896,-4.1769913179522017e-07
2.2422155688622754,-0.003203689699048553,2.2422155688622754,0.0
2.253847305389222,-0.003254181262468129,2.253847305389222,-2.0884956637247901e-07
2.265479041916168,-0.003304953334576494,2.265479041916168,0.0
2.2771407185628743,-0.0033550241349641612,2.2771407185628743,-4.1769913274495803e-07
2.2888323353293414,-0.003406777987473085,2.2888323353293414,0.0
2.3005239520958085,-0.0034583915856382518,2.3005239520958085,0.0
2.312245508982036,-0.0035121089989451036,2.312245508982036,-2.0884956542274115e-07
2.323982035928144,-0.0035631615797365184,2.323982035928144,-2.0884956637247901e-07
2.3357335329341318,-0.0036172997560708145,2.3357335329341318,-4.1769913274495803e-07
2.3475149700598803,-0.0036700353889745564,2.3475149700598803,0.0
2.359311377245509,-0.0037243138196526096,2.359311377245509,-4.1769913179522017e-07
2.3711227544910183,-0.003779153267703139,2.3711227544910183,-2.0884956637247901e-07
2.3829491017964073,-0.0038337122070642416,2.3829491017964073,-4.1769913179522017e-07
2.394805389221557,-0.003890094452884617,2.394805389221557,0.0
2.406676646706587,-0.003945494918301883,2.406676646706587,0.0
2.418562874251497,-0.0040024381814960115,2.418562874251497,-2.0884956637247901e-07
2.4304640718562873,-0.004057978901258948,2.4304640718562873,-4.1769913179522017e-07
2.4423952095808383,-0.004115903944845343,2.4423952095808383,-4.1769913274495803e-07
2.4543413173652695,-0.00417340822541131,2.4543413173652695,-6.265486972179613e-07
2.4663023952095813,-0.004230772251632244,2.4663023952095813,-4.1769913179522017e-07
2.478293413173653,-0.0042888375495662235,2.478293413173653,-4.1769913179522017e-07
2.490299401197605,-0.004348165136586362,2.490299401197605,-2.0884956637247901e-07
2.502320359281437,-0.0044077732322889114,2.502320359281437,-8.353982635904403e-07
2.5143562874251497,-0.004467521582338407,2.5143562874251497,-1.0442478299629194e-06
2.526422155688623,-0.0045262881519860685,2.526422155688623,-8.353982645401781e-07
2.538502994011976,-0.0045874390454622915,2.538502994011976,-2.0884956542274115e-07
2.5505988023952098,-0.004648449684594119,2.5505988023952098,-8.353982645401781e-07
2.5627245508982037,-0.004710442104127143,2.5627245508982037,0.0
2.574865269461078,-0.004772154014977756,2.574865269461078,-2.0884956542274115e-07
2.5870209580838326,-0.004834286688852624,2.5870209580838326,-6.265486972179613e-07
2.599191616766467,-0.004897401143129326,2.599191616766467,-6.265486981676992e-07
2.6113922155688623,-0.004959393562661074,2.6113922155688623,0.0
2.623607784431138,-0.0050227885256233775,2.623607784431138,-4.1769913179522017e-07
2.635853293413174,-0.005086323742928799,2.635853293413174,-2.0884956637247901e-07
2.6480988023952095,-0.005151121249321018,2.6480988023952095,-2.0884956542274115e-07
2.6603892215568865,-0.005215497992679414,2.6603892215568865,-4.1769913274495803e-07
2.672679640718563,-0.0052809967707853145,2.672679640718563,-2.0884956542274115e-07
2.685,-0.005346776057573627,2.685,-2.0884956542274115e-07
2.6973353293413176,-0.005411012546591456,2.6973353293413176,-8.353982635904403e-07
2.709685628742515,-0.005478474885494647,2.709685628742515,-1.0442478299629194e-06
2.722065868263473,-0.005545516461368481,2.722065868263473,-6.265486972179613e-07
2.7344610778443115,-0.005612698291587347,2.7344610778443115,-2.0884956637247901e-07
2.7468712574850302,-0.005680020376149333,2.7468712574850302,-6.265486972179613e-07
2.7593113772455093,-0.0057477632237394,2.7593113772455093,0.0
2.771766467065868,-0.005816487851730664,2.771766467065868,-2.0884956732221688e-07
2.784236526946108,-0.005884230699320094,2.784236526946108,-6.265486972179613e-07
2.7967215568862276,-0.005954638379423685,2.7967215568862276,-6.265486991174371e-07
2.809236526946108,-0.006023503261754241,2.809236526946108,-1.0442478290131814e-06
2.8217814371257486,-0.006093770687514075,2.8217814371257486,-6.265486972179613e-07
2.8343263473053892,-0.0061650198936757435,2.8343263473053892,-2.088495644730033e-07
2.84690119760479,-0.006234586047723171,2.84690119760479,-2.0884956637247901e-07
2.8595059880239524,-0.006305414490853569,2.8595059880239524,-4.1769913179522017e-07
2.8721257485029943,-0.0063769442057040274,2.8721257485029943,-1.0442478299629194e-06
2.8847604790419163,-0.006449736209633628,2.8847604790419163,-1.0442478299629194e-06
2.897410179640719,-0.006521125670137779,2.897410179640719,-8.353982635904403e-07
2.9100898203592815,-0.006594198182754894,2.9100898203592815,-8.353982626407024e-07
2.9227844311377247,-0.006667130441023787,2.9227844311377247,-4.1769913274495803e-07
2.9355089820359286,-0.0067414652427334396,2.9355089820359286,-6.265486981676992e-07
2.9482335329341316,-0.006814397501002333,2.9482335329341316,-1.0442478290131814e-06
2.961002994011976,-0.006888592048368229,2.961002994011976,-8.353982635904403e-07
2.9737724550898204,-0.006964189139153836,2.9737724550898204,-4.1769913179522017e-07
2.986571856287425,-0.00703964597559441,2.986571856287425,-1.0442478309126572e-06
2.999401197604791,-0.007114962557700156,2.999401197604791,-8.353982635904403e-07
3.012230538922156,-0.007190279139803351,3.012230538922156,-8.353982616909646e-07
3.0250898203592813,-0.007266296993620866,3.0250898203592813,-8.353982645401781e-07
3.037979041916168,-0.007342875864808945,3.037979041916168,-1.0442478309126572e-06
3.050883233532934,-0.007419735244679435,3.050883233532934,-1.2530973944359225e-06
3.063802395209581,-0.007497155641926867,3.063802395209581,-1.0442478290131814e-06
3.0767514970059886,-0.007574716293514866,3.0767514970059886,-4.1769913179522017e-07
3.0897155688622755,-0.007653539234189024,3.0897155688622755,0.0
3.102694610778443,-0.0077316609031495,3.102694610778443,-6.265486991174371e-07
3.1157035928143713,-0.0078103435894786265,3.1157035928143713,-4.1769913274495803e-07
3.1287275449101797,-0.007889727547522072,3.1287275449101797,-4.1769913179522017e-07
3.141781437125749,-0.007969392014255583,3.141781437125749,-1.0442478299629194e-06
3.1548502994011978,-0.008049196735327111,3.1548502994011978,-8.353982635904403e-07
3.167934131736527,-0.008130403999826005,3.167934131736527,-8.353982635904403e-07
3.181047904191617,-0.008210489229585047,3.181047904191617,-1.0442478309126572e-06
3.194176646706587,-0.008291836748433437,3.194176646706587,-6.265486972179613e-07
3.207335329341318,-0.00837290375858921,3.207335329341318,-4.1769913274495803e-07
3.2205089820359287,-0.008455092803491212,3.2205089820359287,-1.2530973963353984e-06
3.2336976047904193,-0.008537562357079453,3.2336976047904193,-1.4619469589089259e-06
3.2469161676646707,-0.008619470893295218,3.2469161676646707,-1.6707965271808807e-06
3.2601497005988023,-0.008702641718599054,3.2601497005988023,-6.265486972179613e-07
3.2734131736526946,-0.008785952798243459,3.2734131736526946,-4.1769913274495803e-07
3.2866916167664675,-0.008869965149598357,3.2866916167664675,-8.353982654899161e-07
3.29998502994012,-0.008953556737930276,3.29998502994012,-8.353982635904403e-07
3.313308383233533,-0.009037849597976514,3.313308383233533,-6.265486972179613e-07
3.3266616766467068,-0.009122703475391404,3.3266616766467068,-1.4619469589089259e-06
3.3400299401197606,-0.009207276844120054,3.3400299401197606,-1.4619469646073532e-06
3.3534131736526946,-0.009293954027991665,3.3534131736526946,-1.0442478299629194e-06
3.3668113772455093,-0.009380070194492074,3.3668113772455093,-1.2530973944359225e-06
3.3802544910179644,-0.009465064326250083,3.3802544910179644,-4.1769913274495803e-07
3.393697604790419,-0.009552302527495447,3.393697604790419,-4.1769913274495803e-07
3.4071706586826345,-0.009638979711364506,3.4071706586826345,-1.6707965290803563e-06
3.420673652694611,-0.009725095877868743,3.420673652694611,-1.0442478299629194e-06
3.434176646706587,-0.009813736622540195,3.434176646706587,-6.265486972179613e-07
3.4477245508982035,-0.009902377367211649,3.4477245508982035,-8.353982635904403e-07
3.461287425149701,-0.009990036331482542,3.461287425149701,-2.0884956637247901e-07
3.4748652694610778,-0.010078536821814702,3.4748652694610778,-1.0442478299629194e-06
3.488473053892216,-0.010167738583854806,3.488473053892216,-8.353982635904403e-07
3.5020958083832334,-0.010257220854586248,3.5020958083832334,-8.353982635904403e-07
3.515733532934132,-0.010346843379656984,3.515733532934132,-6.265486972179613e-07
3.5294011976047903,-0.010436886667760903,3.5294011976047903,-1.253097392536447e-06
3.5430988023952095,-0.010527911736259004,3.5430988023952095,-2.088495656126887e-06
3.556811377245509,-0.01061921731344717,3.556811377245509,-1.2530973944359225e-06
3.5705389221556887,-0.010710242381946546,3.5705389221556887,-1.6707965290803563e-06
3.584296407185629,-0.010801688213471453,3.584296407185629,-2.0884956580263628e-06
3.5980838323353295,-0.010893835316719608,3.5980838323353295,-1.4619469627078773e-06
3.6118862275449106,-0.010985000639559551,3.6118862275449106,-6.265486972179613e-07
3.6257035928143715,-0.01107798926886132,3.6257035928143715,-1.2530973944359225e-06
3.639550898203593,-0.011171679169873583,3.639550898203593,-1.0442478280634436e-06
3.653413173652695,-0.011264948307859039,3.653413173652695,-1.0442478280634436e-06
3.667305389221557,-0.011358778463222073,3.667305389221557,-1.2530973982348742e-06
3.6812275449101794,-0.011451767092511085,3.6812275449101794,-1.2530973944359225e-06
3.6951497005988023,-0.011546298519588442,3.6951497005988023,-1.4619469627078773e-06
3.709116766467066,-0.011641671472715583,3.709116766467066,-4.176991308454823e-07
3.7230988023952096,-0.011736483408472798,3.7230988023952096,-1.0442478299629194e-06
3.7370958083832337,-0.011831575852917527,3.7370958083832337,-1.4619469627078773e-06
3.751122754491018,-0.011926668297355877,3.751122754491018,-1.4619469627078773e-06
3.7651646706586828,-0.012022742522194789,3.7651646706586828,-1.2530973963353984e-06
3.779236526946108,-0.012119658273100067,3.779236526946108,-1.2530973963353984e-06
3.7933233532934136,-0.012215872752284647,3.7933233532934136,-8.353982635904403e-07
3.8074401197604795,-0.012313209266214181,3.8074401197604795,-2.088495659925839e-06
3.821571856287425,-0.012410125017109254,3.821571856287425,-1.879646091653884e-06
3.8357335329341318,-0.012508583565783741,3.8357335329341318,-6.265486972179613e-07
3.8499251497005993,-0.012605920079713276,3.8499251497005993,-1.2530973982348742e-06
3.8641317365269465,-0.012704098119696422,3.8641317365269465,-1.2530973944359225e-06
3.8783532934131735,-0.012803818957451326,3.8783532934131735,-1.2530973963353984e-06
3.892604790419162,-0.012902277506120712,3.892604790419162,-1.2530974001343498e-06
3.90687125748503,-0.013002138598221287,3.90687125748503,-2.297345222499366e-06
3.921167664670659,-0.013101999690320588,3.921167664670659,-1.6707965252814048e-06
3.9354940119760484,-0.013201720528075493,3.9354940119760484,-1.044247831862395e-06
3.949835329341317,-0.013302142637553648,3.949835329341317,-1.879646097352311e-06
3.9642065868263474,-0.013402985510040752,3.9642065868263474,-2.0884956618253144e-06
3.978592814371258,-0.013504810162939895,3.978592814371258,-1.2530973944359225e-06
3.9930089820359287,-0.013605232272411671,3.9930089820359287,-1.6707965271808807e-06
4.00744011976048,-0.013707617942679464,4.00744011976048,-1.2530973963353984e-06
4.02190119760479,-0.01380902183255435,4.02190119760479,-1.6707965290803563e-06
4.036377245508982,-0.013911547757163986,4.036377245508982,-1.2530973963353984e-06
4.050883233532934,-0.014013933427433053,4.050883233532934,-1.4619469608084017e-06
4.065404191616767,-0.014118142404156292,4.065404191616767,-1.879646091653884e-06
4.07995508982036,-0.014221930617855276,4.07995508982036,-1.2530973944359225e-06
4.094535928143713,-0.014325859085897378,4.094535928143713,-2.297345224398842e-06
4.109131736526947,-0.014429086282228987,4.109131736526947,-1.8796460897544082e-06
4.12375748502994,-0.014533716021980309,4.12375748502994,-1.6707965271808807e-06
4.138398203592815,-0.01463890677911176,4.138398203592815,-1.6707965271808807e-06
4.1530688622754495,-0.014743676773207474,4.1530688622754495,-2.0884956618253144e-06
4.167754491017964,-0.014848446767307016,4.167754491017964,-2.7150443590432757e-06
4.18247005988024,-0.014954899813516335,4.18247005988024,-1.6707965252814048e-06


==> anc/r2cos2theta_Kn25.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,9.375375004653256e-08,0.016064221556886228,0.0
0.024115718562874252,0.0,0.024115718562874252,0.0
0.03218008982035928,-9.375375017976465e-08,0.03218008982035928,0.0
0.04025748502994012,9.375375004653256e-08,0.04025748502994012,8.340217490498732e-08
0.04834775449101797,1.3323209223870823e-16,0.04834775449101797,8.340217490498732e-08
0.05645104790419162,-2.812612504060619e-07,0.05645104790419162,0.0
0.06456736526946108,3.750150005858265e-07,0.06456736526946108,0.0
0.07269670658682635,-3.750150005858265e-07,0.07269670658682635,0.0
0.08083907185628743,-5.625225008121238e-07,0.08083907185628743,0.0
0.08899446107784431,-2.8126125053929397e-07,0.08899446107784431,0.0
0.0971630239520958,-3.750150008522907e-07,0.0971630239520958,0.0
0.10534461077844312,-4.6876875076559115e-07,0.10534461077844312,-8.340217490498732e-08
0.11353937125748503,9.375374991330047e-08,0.11353937125748503,0.0
0.12174730538922156,1.875075004927614e-07,0.12174730538922156,-1.6680434969145302e-07
0.1299684131736527,-5.625225005456596e-07,0.1299684131736527,8.340217490498732e-08
0.13820269461077844,-1.875075003595293e-07,0.13820269461077844,-8.340217502350894e-08
0.1464502994011976,-9.375375017976465e-08,0.1464502994011976,-1.6680434969145302e-07
0.1547110778443114,-3.996962767161247e-16,0.1547110778443114,8.340217490498732e-08
0.16298502994011976,-3.750150007190586e-07,0.16298502994011976,8.340217502350894e-08
0.17127245508982036,-1.8750750022629721e-07,0.17127245508982036,0.0
0.17957335329341317,-9.375375017976465e-08,0.17957335329341317,-1.6680434969145302e-07
0.1878862275449102,-6.562762511251204e-07,0.1878862275449102,-2.502065244779187e-07
0.19621407185628745,-6.562762511251204e-07,0.19621407185628745,-8.34021747864657e-08
0.2045553892215569,-8.437837509517215e-07,0.2045553892215569,-8.340217490498732e-08
0.21290868263473056,-3.7501500045259443e-07,0.21290868263473056,3.3360869938290603e-07
0.22127544910179645,-1.1250450020239437e-06,0.22127544910179645,-4.1701087428789336e-07
0.22965718562874254,-1.0312912513112506e-06,0.22965718562874254,-5.004130491928806e-07
0.23805089820359282,-8.437837508184893e-07,0.23805089820359282,-3.3360869938290603e-07
0.24645958083832337,-1.2187987514043158e-06,0.24645958083832337,-5.838152242163896e-07
0.25488023952095806,-1.500060002210074e-06,0.25488023952095806,-9.174239238363389e-07
0.2633158682634731,-1.6875675023031391e-06,0.2633158682634731,-9.174239238363389e-07
0.2717634730538922,-1.9688287529756653e-06,0.2717634730538922,-3.336086997384709e-07
0.28022604790419164,-1.8750750031955968e-06,0.28022604790419164,-1.5012391478156853e-06
0.28870059880239524,-2.4375975037412564e-06,0.28870059880239524,-8.340217491683948e-07
0.29719011976047904,-2.2500900035149593e-06,0.29719011976047904,-1.2510326231007233e-06
0.3056931137724551,-2.156336254001355e-06,0.3056931137724551,-6.672173991213769e-07
0.3142095808383234,-2.7188587546802467e-06,0.3142095808383234,-1.6680434975071382e-06
0.32273952095808384,-2.531351253787789e-06,0.32273952095808384,-1.8348478471985913e-06
0.33128293413173654,-4.12516500631086e-06,0.33128293413173654,-2.418663071414981e-06
0.33983982035928145,-3.562642505498736e-06,0.33983982035928145,-2.5854674209879124e-06
0.3484116766467066,-4.218918756623856e-06,0.3484116766467066,-3.002478295868414e-06
0.3569970059880239,-4.2189187567570884e-06,0.3569970059880239,-3.2526848197537245e-06
0.3655958083832336,-4.125165006444092e-06,0.3655958083832336,-4.086706568922119e-06
0.37420808383233534,-4.218918757023552e-06,0.37420808383233534,-4.170108743827107e-06
0.38283383233532936,-5.531471259273794e-06,0.38283383233532936,-5.087532667426402e-06
0.3914745508982036,-5.3439637589142645e-06,0.3914745508982036,-5.254337017236377e-06
0.4001287425149701,-6.281501260578678e-06,0.4001287425149701,-5.754750066547779e-06
0.40879640718562876,-6.562762510185348e-06,0.40879640718562876,-6.588771815716174e-06
0.41747754491017963,-7.031531261217403e-06,0.41747754491017963,-7.005782689292938e-06
0.42617365269461077,-8.719098763653774e-06,0.42617365269461077,-7.92320661336632e-06
0.4348832335329341,-8.531591264360103e-06,0.4348832335329341,-8.590424012487697e-06
0.44360778443113774,-9.000360015125693e-06,0.44360778443113774,-1.0258467510231878e-05
0.4523443113772455,-9.75039001656381e-06,0.4523443113772455,-1.067547838440125e-05
0.46109730538922156,-1.0781681267608598e-05,0.46109730538922156,-1.1175891433475609e-05
0.4698622754491018,-1.2094233769192678e-05,0.4698622754491018,-1.2677130581172773e-05
0.4786422155688623,-1.237549501959874e-05,0.4786422155688623,-1.3761358854819086e-05
0.487437125748503,-1.3875555022474974e-05,0.487437125748503,-1.4928989303133345e-05
0.4962440119760479,-1.4625585023380163e-05,0.4962440119760479,-1.634682627663665e-05
0.505067365269461,-1.61256450262564e-05,0.505067365269461,-1.7931467599475845e-05
0.5139026946107784,-1.715693627770088e-05,0.5139026946107784,-1.8848891522838097e-05
0.5227529940119761,-1.8000720028785832e-05,0.5227529940119761,-2.0933945895107213e-05
0.531618263473054,-1.98757950314485e-05,0.531618263473054,-2.2601989392851395e-05
0.540497005988024,-2.0532071282307157e-05,0.540497005988024,-2.4353435064670913e-05
0.5493907185628742,-2.2219638785809386e-05,0.5493907185628742,-2.7105706835587323e-05
0.5582979041916167,-2.3438437538013095e-05,0.5582979041916167,-2.8356739458806566e-05
0.5672200598802395,-2.5219758790362767e-05,0.5672200598802395,-3.0608598179700443e-05
0.5761556886227546,-2.6532311292613007e-05,0.5761556886227546,-3.319406560104392e-05
0.5851062874251497,-2.896990879675396e-05,0.5851062874251497,-3.6029739546983836e-05
0.5940718562874252,-3.0282461299137434e-05,0.5940718562874252,-3.8531804794370504e-05
0.6030508982035929,-3.281381255279199e-05,0.6030508982035929,-4.145088091474132e-05
0.6120449101796408,-3.534516380657978e-05,0.6120449101796408,-4.42031526855392e-05
0.6210523952095809,-3.703273130874968e-05,0.6210523952095809,-4.787284838041048e-05
0.6300748502994012,-3.900156006239151e-05,0.6300748502994012,-5.137573972476064e-05
0.6391122754491018,-4.209543381725789e-05,0.6391122754491018,-5.3544196271579184e-05
0.6481631736526946,-4.35954938192015e-05,0.6481631736526946,-5.813131588993123e-05
0.6572290419161677,-4.706438257518663e-05,0.6572290419161677,-6.205121810963598e-05
0.666309880239521,-4.912696507847529e-05,0.666309880239521,-6.605452250424572e-05
0.6754056886227545,-5.3158376335139316e-05,0.6754056886227545,-6.972421819899846e-05
0.6845149700598803,-5.58772350891534e-05,0.6845149700598803,-7.464494651649636e-05
0.6936392215568863,-5.94398775949186e-05,0.6936392215568863,-7.95656748341128e-05
0.7027784431137725,-6.206498259955231e-05,0.7027784431137725,-8.406939227684872e-05
0.7119326347305389,-6.600264010550365e-05,0.7119326347305389,-8.899012059482071e-05
0.7211002994011977,-6.98465438620746e-05,0.7211002994011977,-9.466146848729316e-05
0.7302844311377247,-7.37842013682924e-05,0.7302844311377247,-0.00010100003377829437
0.7394820359281437,-7.725309012401106e-05,0.7394820359281437,-0.00010600416427105283
0.7486946107784432,-8.165951638086122e-05,0.7486946107784432,-0.00011225932738667496
0.7579221556886228,-8.662846513945612e-05,0.7579221556886228,-0.00011909830572663202
0.7671646706586828,-9.122239889639934e-05,0.7671646706586828,-0.00012618749059130403
0.7764221556886227,-9.619134765406161e-05,0.7764221556886227,-0.00013260945805673615
0.7856931137724551,-0.00010144155766173026,0.7856931137724551,-0.0001398654472715737
0.7949805389221557,-0.00010641050642019193,0.7949805389221557,-0.00014795545823451293
0.8042814371257486,-0.00011128570142780767,0.8042814371257486,-0.00015546165397311727
0.8135988023952097,-0.00011719218768793376,0.8135988023952097,-0.0001643856866861731
0.8229296407185629,-0.00012253615144644834,0.8229296407185629,-0.00017305951287321022
0.8322769461077845,-0.00012947392895748595,0.8322769461077845,-0.0001818167412355079
0.8416392215568863,-0.00013528666146596672,0.8416392215568863,-0.0001911577848217849
0.8510149700598802,-0.00014184942397695146,0.8510149700598802,-0.00020099924145737332
0.8604071856287425,-0.00014878720148825557,0.8604071856287425,-0.00021117430679293725
0.869812874251497,-0.0001555374714989337,0.869812874251497,-0.00022109916560260101
0.8792350299401198,-0.00016256900276041754,0.8792350299401198,-0.0002323584592114557
0.8886721556886228,-0.0001702568102724936,0.8886721556886228,-0.00024378455717000185
0.8981242514970059,-0.00017841338653520203,0.8981242514970059,-0.000254877046428691
0.9075913173652695,-0.00018703873154907573,0.9075913173652695,-0.00026738737266088344
0.9170748502994012,-0.00019500780031182432,0.9170748502994012,-0.00028048151411563295
0.9265718562874251,-0.00020353939157578474,0.9265718562874251,-0.00029290843817303896
0.9360853293413174,-0.00021207098283921222,0.9360853293413174,-0.0003060025796289737
0.9456137724550898,-0.00022238389535565552,0.9456137724550898,-0.0003198473406588163
0.9551571856287425,-0.00023166551662025464,0.9551571856287425,-0.0003349431343117596
0.9647155688622755,-0.00024141590663641875,0.9647155688622755,-0.00035003892796517703
0.9742904191616767,-0.0002521975879041606,0.9742904191616767,-0.00036555173249300086
0.9838787425149701,-0.0002618542241694788,0.9838787425149701,-0.0003808977326698295
0.9934835329341318,-0.00027301092043740676,0.9934835329341318,-0.0003975781676452564
1.0031047904191617,-0.00028407386295475526,1.0031047904191617,-0.0004135079830476052
1.012741017964072,-0.00029598058922425456,1.012741017964072,-0.00043127264629679696
1.0223922155688623,-0.0003070435317409369,1.0223922155688623,-0.00045003813564401896
1.032058383233533,-0.00032063782551313905,1.032058383233533,-0.00046780279889392185
1.0417410179640718,-0.0003327320592824649,1.0417410179640718,-0.0004865682882416179
1.051438622754491,-0.0003459513380535483,1.051438622754491,-0.000506835016736537
1.0611511976047905,-0.0003593581243252577,1.0611511976047905,-0.0005268515387079264
1.0708802395209582,-0.0003724836493454952,1.0708802395209582,-0.000547535278077489
1.0806257485029942,-0.0003867342193690889,1.0806257485029942,-0.0005692198435461486
1.0903862275449103,-0.00040173481939278843,1.0903862275449103,-0.000590904409014334
1.1001616766467066,-0.0004170166806674269,1.1001616766467066,-0.0006139234092809991
1.1099535928143713,-0.00043201728069152615,1.1099535928143713,-0.0006370258117229249
1.1197604790419162,-0.00044701788071549215,1.1197604790419162,-0.0006603784206882619
1.1295838323353296,-0.0004636122944914483,1.1295838323353296,-0.0006855658775016271
1.1394221556886228,-0.00048058172326918933,1.1394221556886228,-0.0007108367364895417
1.1492769461077845,-0.0004976449057967104,1.1492769461077845,-0.0007369416172270989
1.1591467065868264,-0.0005157393795752764,1.1591467065868264,-0.0007636303131881612
1.1690329341317367,-0.0005335525921037026,1.1690329341317367,-0.0007906526178488436
1.178935628742515,-0.0005517408196324483,1.178935628742515,-0.000819009357306939
1.1888532934131737,-0.0005706790771628986,1.1888532934131737,-0.0008472826945910777
1.1987874251497006,-0.0005899923496938014,1.1987874251497006,-0.000876723662323412
1.208738023952096,-0.0006103369134768149,1.208738023952096,-0.0009073322605038237
1.2187035928143715,-0.0006297439397574978,1.2187035928143715,-0.000938024260858666
1.228685628742515,-0.000650651026040524,1.228685628742515,-0.0009700506960121069
1.238682634730539,-0.0006722143885753415,1.238682634730539,-0.0010023273376902626
1.2486976047904192,-0.0006945277811106646,1.2486976047904192,-0.0010352711967670657
1.2587275449101798,-0.0007165599123963809,1.2587275449101798,-0.0010705503167407343
1.2687739520958083,-0.000738779551182057,1.2687739520958083,-0.0011043281975665871
1.2788353293413173,-0.0007619367274685981,1.2788353293413173,-0.0011407749479884516
1.2889146706586827,-0.0007854689187566578,1.2889146706586827,-0.0011768046875359095
1.299008982035928,-0.0008106886775471537,1.299008982035928,-0.0012136684488321802
1.309119760479042,-0.000835439667586751,1.309119760479042,-0.0012525338623256966
1.319247005988024,-0.0008611281951276128,1.319247005988024,-0.0012909822649449251
1.329389221556886,-0.0008871917376695936,1.329389221556886,-0.0013309319067119692
1.3395494011976048,-0.0009139115564618999,1.3395494011976048,-0.0013712985593533013
1.3497245508982036,-0.0009404438677546461,1.3497245508982036,-0.0014128328424410513
1.3599176646706588,-0.000968569992799116,1.3599176646706588,-0.0014552845494553634
1.370125748502994,-0.0009968836253446117,1.370125748502994,-0.0014990706912666148
1.3803502994011976,-0.001025478519140913,1.3803502994011976,-0.0015436908548260863
1.3905913173652695,-0.001054917196688166,1.3905913173652695,-0.0015884778227367902
1.4008502994011978,-0.001085012150485878,1.4008502994011978,-0.0016347660297941244
1.4111242514970062,-0.001115575873035022,1.4111242514970062,-0.0016815546499006516
1.4214146706586828,-0.0011467958718351576,1.4214146706586828,-0.0017296777048054213
1.4317215568862276,-0.0011789534081361583,1.4317215568862276,-0.0017787181836342646
1.442046407185629,-0.0012108296831871528,1.442046407185629,-0.0018289262929109481
1.4523862275449102,-0.00124448727949063,1.4523862275449102,-0.001879217804362418
1.46274251497006,-0.0012778636145438344,1.46274251497006,-0.0019317611745360854
1.473116766467066,-0.0013118024720987836,1.473116766467066,-0.001984638153408425
1.4835074850299401,-0.0013467726209049106,1.4835074850299401,-0.0020369313170574958
1.4939131736526947,-0.001382680307212036,1.4939131736526947,-0.0020926439698770788
1.5043413173652695,-0.0014191505160209062,1.5043413173652695,-0.002148523427045879
1.5147754491017966,-0.0014563707548300156,1.5147754491017966,-0.0022054037103127096
1.5252395209580838,-0.0014937785011402836,1.5252395209580838,-0.0022635350262024036
1.5357035928143712,-0.0015328738149524553,1.5357035928143712,-0.0023225837660164083
1.5461976047904191,-0.0015707503300133557,1.5461976047904191,-0.0023826333319283246
1.5567065868263472,-0.001609658136325834,1.5567065868263472,-0.0024439339304651196
1.5672305389221557,-0.0016509097863918736,1.5672305389221557,-0.0025058183442251826
1.5777694610778443,-0.0016915989139564352,1.5777694610778443,-0.0025684533775589165
1.5883383233532933,-0.0017331318252728808,1.5883383233532933,-0.0026334236717888045
1.5989071856287425,-0.0017759772890911772,1.5989071856287425,-0.0026990611834182884
1.609491017964072,-0.0018192915216601057,1.609491017964072,-0.002765199108096491
1.6201047904191619,-0.0018628870154803732,1.6201047904191619,-0.002832588065398387
1.6307335329341317,-0.0019067637705506468,1.6307335329341317,-0.002901811870548074
1.6413772455089821,-0.0019518593243728578,1.6413772455089821,-0.002970702066997548
1.6520359281437127,-0.0019983611844477654,1.6520359281437127,-0.003042511339568105
1.6627095808383234,-0.0020449567982721863,1.6627095808383234,-0.00311498782953719
1.6734131736526947,-0.002092302442098445,1.6734131736526947,-0.003188798754304518
1.684116766467066,-0.002140210608424983,1.684116766467066,-0.0032628598855969164
1.6948502994011978,-0.0021890563122525194,1.6948502994011978,-0.00333850565821168
1.7055988023952096,-0.0022390270610826127,1.7055988023952096,-0.003414985452575138
1.7163622754491017,-0.002289466578663605,1.7163622754491017,-0.0034931332904370514
1.7271407185628744,-0.0023408436337447954,1.7271407185628744,-0.0035722819543967574
1.737934131736527,-0.0023926894575786173,1.737934131736527,-0.0036522646401052766
1.74875748502994,-0.0024456603264125976,1.74875748502994,-0.003734165575835544
1.7595808383233533,-0.002498162426497278,1.7595808383233533,-0.0038174843485399073
1.7704341317365269,-0.0025533833853353064,1.7704341317365269,-0.0039013869364675387
1.781302395209581,-0.0026079480679228758,1.781302395209581,-0.003986457154843603
1.792185628742515,-0.0026641065642625684,1.792185628742515,-0.004072611601492957
1.8030838323353295,-0.002720358814352707,1.8030838323353295,-0.004161434917737968
1.814011976047904,-0.0027775486019445106,1.814011976047904,-0.0042501748318091405
1.8249550898203593,-0.002836800972038537,1.8249550898203593,-0.004340666191552607
1.8358982035928144,-0.0028954908196321505,1.8358982035928144,-0.004431741366519697
1.84687125748503,-0.0029558682347292664,1.84687125748503,-0.004525151802384126
1.857859281437126,-0.0030160581423260228,1.857859281437126,-0.004619146053472179
1.8688772455089822,-0.0030769980799230183,1.8688772455089822,-0.004714891750232764
1.8798952095808386,-0.003139813092523609,1.8798952095808386,-0.004810971055691782
1.8909431137724553,-0.0032042219188769894,1.8909431137724553,-0.004909052013349113
1.9020059880239522,-0.0032677869614784853,1.9020059880239522,-0.005007716786230897
1.9130838323353296,-0.0033324770490817386,1.9130838323353296,-0.005109634243932198
1.924176646706587,-0.003398760950438181,1.924176646706587,-0.0052117185059835465
1.9352994011976048,-0.0034646698367931054,1.9352994011976048,-0.005314970398482616
1.946422155688623,-0.003532078783151439,1.946422155688623,-0.005419223117081494
1.9575748502994013,-0.0036004252670109034,1.9575748502994013,-0.005525477487876551
1.96874251497006,-0.0036698967958717263,1.96874251497006,-0.00563356670651928
1.9799251497005987,-0.0037401183547343866,1.9799251497005987,-0.00574257334908549
1.9911377245508983,-0.003811183697347732,1.9911377245508983,-0.005852247209050703
2.002350299401198,-0.003883092823712829,2.002350299401198,-0.0059640895255627345
2.0135928143712576,-0.003956314502579776,2.0135928143712576,-0.0060765156572983895
2.024850299401198,-0.004028973658946711,2.024850299401198,-0.00619127704993174
2.036122754491018,-0.004103882905316494,2.036122754491018,-0.006307956692587076
2.047425149700599,-0.004180198457938308,2.047425149700599,-0.006424302726542317
2.05872754491018,-0.004256514010560389,2.05872754491018,-0.006542817217044614
2.070059880239521,-0.004334235869434899,2.070059880239521,-0.006663083153218968
2.0814071856287426,-0.004412520250810221,2.0814071856287426,-0.006784183111143319
2.0927844311377246,-0.004490898385935057,2.0927844311377246,-0.006906951112564112
2.1041616766467066,-0.004572276641065911,2.1041616766467066,-0.007031804168357292
2.115568862275449,-0.0046534673886956075,2.115568862275449,-0.007157991658948477
2.126991017964072,-0.004735876935076974,2.126991017964072,-0.00728501317128895
2.138428143712575,-0.0048185677427096795,2.138428143712575,-0.007413869531476147
2.149880239520958,-0.004902571102844103,2.149880239520958,-0.007544060326460757
2.161362275449102,-0.00498713698547907,2.161362275449102,-0.007676502980168394
2.172859281437126,-0.00507395295811862,2.172859281437126,-0.0078093626447502005
2.18437125748503,-0.005160581423256744,2.18437125748503,-0.007944223961528305
2.1958982035928143,-0.0052476786571466994,2.1958982035928143,-0.0080809201261542
2.207455089820359,-0.005337307242289509,2.207455089820359,-0.008218033301654621
2.2190269461077845,-0.005427310842433705,2.2190269461077845,-0.008357731944576029
2.2306137724550896,-0.005518720748830464,2.2306137724550896,-0.00849784759837208
2.2422155688622754,-0.005610974438977375,2.2422155688622754,-0.00864171635003696
2.253847305389222,-0.005703978159126657,2.253847305389222,-0.008785418297352621
2.265479041916168,-0.005797075633025453,2.265479041916168,-0.008930704885991835
2.2771407185628743,-0.005893173226928935,2.2771407185628743,-0.009078243333351112
2.2888323353293414,-0.005988895805832231,2.2888323353293414,-0.009226615802460387
2.3005239520958085,-0.006086305952237697,2.3005239520958085,-0.009377073325941575
2.312245508982036,-0.0061841848673948605,2.312245508982036,-0.009528948686394489
2.323982035928144,-0.006283376335053209,2.323982035928144,-0.009681658068597637
2.3357335329341318,-0.006384161616464348,2.3357335329341318,-0.00983678611387149
2.3475149700598803,-0.006485134405376111,2.3475149700598803,-0.009993915811342827
2.359311377245509,-0.006587794761790179,2.359311377245509,-0.010151712726212573
2.3711227544910183,-0.006690736379454785,2.3711227544910183,-0.010310760673705656
2.3829491017964073,-0.006795646825873034,2.3829491017964073,-0.010473228110369133
2.394805389221557,-0.006901307302291654,2.394805389221557,-0.010636612970956328
2.406676646706587,-0.00700724903996188,2.406676646706587,-0.010801082059816931
2.418562874251497,-0.007115909636385453,2.418562874251497,-0.010967886409573809
2.4304640718562873,-0.007225132755309839,2.4304640718562873,-0.01113544137890412
2.4423952095808383,-0.007334449627984938,2.4423952095808383,-0.011305915424356341
2.4543413173652695,-0.007445547821912653,2.4543413173652695,-0.011477140089382472
2.4663023952095813,-0.007557583553342298,2.4663023952095813,-0.011650449808779093
2.478293413173653,-0.007671306852274246,2.478293413173653,-0.011825093962975616
2.490299401197605,-0.007784936397455483,2.490299401197605,-0.012002073378067583
2.502320359281437,-0.007901097293892238,2.502320359281437,-0.012179136195334811
2.5143562874251497,-0.008017445697828553,2.5143562874251497,-0.01235936829524736
2.526422155688623,-0.008135669176766733,2.526422155688623,-0.01254135184083185
2.538502994011976,-0.008255298961958141,2.538502994011976,-0.01272475322338984
2.5505988023952098,-0.008374741239649723,2.5505988023952098,-0.012909655845095411
2.5627245508982037,-0.008496339853593975,2.5627245508982037,-0.013097143934222205
2.574865269461078,-0.008618876005040157,2.574865269461078,-0.013285299240748122
2.5870209580838326,-0.008742818462737835,2.5870209580838326,-0.013475372797295668
2.599191616766467,-0.008866948427937074,2.599191616766467,-0.013667698212566123
2.6113922155688623,-0.008992859714388662,2.6113922155688623,-0.01386194187785797
2.623607784431138,-0.009120364814592906,2.623607784431138,-0.014057936988822585
2.635853293413174,-0.009248901206048194,2.635853293413174,-0.01425509973023575
2.6480988023952095,-0.009378375135005014,2.6480988023952095,-0.014455181547768696
2.6603892215568865,-0.009509349123965243,2.6603892215568865,-0.014655763778352255
2.672679640718563,-0.009641073142925711,2.672679640718563,-0.014858597867656352
2.685,-0.009774859744389467,2.685,-0.015064184228732078
2.6973353293413176,-0.00990892760710403,2.6973353293413176,-0.015270104198508017
2.709685628742515,-0.010044026761069903,2.709685628742515,-0.015478693037879255
2.722065868263473,-0.010181000990039771,2.722065868263473,-0.015688783116396886
2.7344610778443115,-0.010318912756510106,2.7344610778443115,-0.015900374434064113
2.7468712574850302,-0.01045832458298345,2.7468712574850302,-0.01611505163220211
2.7593113772455093,-0.010599142715708689,2.7593113772455093,-0.01633139687383631
2.771766467065868,-0.010741460908436407,2.771766467065868,-0.016548742941569966
2.784236526946108,-0.01088377910116439,2.784236526946108,-0.01676825746584973
2.7967215568862276,-0.011028722398895675,2.7967215568862276,-0.016990107251026593
2.809236526946108,-0.011174228219128972,2.809236526946108,-0.017213625079700607
2.8217814371257486,-0.011321609114364398,2.8217814371257486,-0.017438977756223363
2.8343263473053892,-0.01146899000960009,2.8343263473053892,-0.01766633208494123
2.84690119760479,-0.011618902256090502,2.84690119760479,-0.017895187652808456
2.8595059880239524,-0.011769189517580702,2.8595059880239524,-0.018125794666346787
2.8721257485029943,-0.011921445607824942,2.8721257485029943,-0.01835990457123184
2.8847604790419163,-0.012074545481819202,2.8847604790419163,-0.01859459829133969
2.897410179640719,-0.012229801692067197,2.897410179640719,-0.01883179407669445
2.9100898203592815,-0.012385432917316443,2.9100898203592815,-0.01907065790554541
2.9227844311377247,-0.01254265795631808,2.9227844311377247,-0.01931219060399464
2.9355089820359286,-0.01270194557782314,2.9355089820359286,-0.019554974335065662
2.9482335329341316,-0.01286104569182757,2.9482335329341316,-0.01980067714225812
2.961002994011976,-0.013023333433336916,2.961002994011976,-0.020047047166848873
2.9737724550898204,-0.013185808682347287,2.9737724550898204,-0.020295919256686897
2.986571856287425,-0.013350065252610007,2.986571856287425,-0.020547043205245218
2.999401197604791,-0.0135155406216248,2.999401197604791,-0.020799668392952542
3.012230538922156,-0.01368223478939126,3.012230538922156,-0.02105496245025623
3.0250898203592813,-0.013850616524660693,3.0250898203592813,-0.021312508366280222
3.037979041916168,-0.014019842043681608,3.037979041916168,-0.021572389543202026
3.050883233532934,-0.0141910363914559,3.050883233532934,-0.021833354948396885
3.063802395209581,-0.014363730799231868,3.063802395209581,-0.022096405407964013
3.0767514970059886,-0.014537456498259547,3.0767514970059886,-0.022361874530602437
3.0897155688622755,-0.014712682257290369,3.0897155688622755,-0.02262934530543692
3.102694610778443,-0.014888845553822055,3.102694610778443,-0.022898984536820002
3.1157035928143713,-0.0150666026641064,3.1157035928143713,-0.02317154284432286
3.1287275449101797,-0.015245953588143665,3.1287275449101797,-0.02344451816270001
3.141781437125749,-0.015426992079683368,3.141781437125749,-0.02372091297024755
3.1548502994011978,-0.015609436877474835,3.1548502994011978,-0.023999392832167003
3.167934131736527,-0.015793756750269762,3.167934131736527,-0.02427853991148487
3.181047904191617,-0.01597854539181546,3.181047904191617,-0.02456185709954751
3.194176646706587,-0.01616502160086399,3.194176646706587,-0.024846175113708416
3.207335329341318,-0.016353091623664773,3.207335329341318,-0.02513216117136659
3.2205089820359287,-0.016542942967717775,3.2205089820359287,-0.025421733522544735
3.2336976047904193,-0.016734013110524717,3.2336976047904193,-0.02571297391722074
3.2469161676646707,-0.01692658331333293,3.2469161676646707,-0.02600654957279397
3.2601497005988023,-0.017120184807392594,3.2601497005988023,-0.02630129285881397
3.2734131736526946,-0.017316598913956715,3.2734131736526946,-0.026599539036179266
3.2866916167664675,-0.0175130130205207,3.2866916167664675,-0.026899870267917427
3.29998502994012,-0.017711958478339545,3.29998502994012,-0.027202203151851886
3.313308383233533,-0.017912028981159477,3.313308383233533,-0.02750662109015814
3.3266616766467068,-0.018113880805232692,3.3266616766467068,-0.02781404150676026
3.3400299401197606,-0.01831648265930601,3.3400299401197606,-0.028122379347286574
3.3534131736526946,-0.018522553402136384,3.3534131736526946,-0.02843363626393243
3.3668113772455093,-0.0187279678687147,3.3668113772455093,-0.028747145039300835
3.3802544910179644,-0.018935819932796888,3.3802544910179644,-0.029062905673391322
3.393697604790419,-0.019145078303131637,3.393697604790419,-0.02938150198142692
3.4071706586826345,-0.019356399255970345,3.4071706586826345,-0.02970184973513481
3.420673652694611,-0.019567813962558033,3.420673652694611,-0.03002519996713928
3.434176646706587,-0.01978260380415246,3.434176646706587,-0.03034996803611678
3.4477245508982035,-0.019998331183247082,3.4477245508982035,-0.030677154768164745
3.461287425149701,-0.020215183607344662,3.461287425149701,-0.031007427380683725
3.4748652694610778,-0.02043466113644528,3.4748652694610778,-0.03133978504757438
3.488473053892216,-0.020654888695548,3.488473053892216,-0.03167464477971194
3.5020958083832334,-0.020876616314652395,3.5020958083832334,-0.03201050533794813
3.515733532934132,-0.021099750240008958,3.515733532934132,-0.032351119820152124
3.5294011976047903,-0.021326165546621676,3.5294011976047903,-0.03269265172627984
3.5430988023952095,-0.021552674606984575,3.5430988023952095,-0.03303701930635195
3.556811377245509,-0.021781621264850816,3.556811377245509,-0.033382971527748086
3.5705389221556887,-0.022011786721469393,3.5705389221556887,-0.033732093031789784
3.584296407185629,-0.022243733499339922,3.584296407185629,-0.034083382992378536
3.5980838323353295,-0.02247802412096481,3.5980838323353295,-0.03443759202908801
3.6118862275449106,-0.022712971018840556,3.6118862275449106,-0.034794052924518384
3.6257035928143715,-0.022950074252970038,3.6257035928143715,-0.035152682276495574
3.639550898203593,-0.02318783376335078,3.639550898203593,-0.035514564313293945
3.653413173652695,-0.02342821837873522,3.653413173652695,-0.03587861480663818
3.667305389221557,-0.023670103054122003,3.667305389221557,-0.036244583550005
3.6812275449101794,-0.02391386280451225,3.6812275449101794,-0.03661355477166768
3.6951497005988023,-0.024160060152406373,3.6951497005988023,-0.03698461104770204
3.709116766467066,-0.024406538761549967,3.709116766467066,-0.037358419595508736
3.7230988023952096,-0.024655736229449176,3.7230988023952096,-0.037734813610734996
3.7370958083832337,-0.024905871234849247,3.7370958083832337,-0.038113959897732176
3.751122754491018,-0.02515881885275378,3.751122754491018,-0.03849552484780208
3.7651646706586828,-0.025412985269410517,3.7651646706586828,-0.03887967526529166
3.779236526946108,-0.025668557992319284,3.779236526946108,-0.039266327748028275
3.7933233532934136,-0.025925630775230926,3.7933233532934136,-0.039655982709062065
3.8074401197604795,-0.026186078693147975,3.8074401197604795,-0.04004797293099034
3.821571856287425,-0.026446526611064492,3.821571856287425,-0.04044263202251499
3.8357335329341318,-0.026709693387735687,3.8357335329341318,-0.0408395429727622
3.8499251497005993,-0.02697436022440896,3.8499251497005993,-0.041239623205654836
3.8641317365269465,-0.027240714628585468,3.8641317365269465,-0.04164187189509335
3.8783532934131735,-0.027509506630264788,3.8783532934131735,-0.04204720646500335
3.892604790419162,-0.0277792361694471,3.892604790419162,-0.042454876295809026
3.90687125748503,-0.02805168456738303,3.90687125748503,-0.04286579881143481
3.921167664670659,-0.028325164256569734,3.921167664670659,-0.043277888957510696
3.9354940119760484,-0.02860173781951304,3.9354940119760484,-0.043694399418853815
3.949835329341317,-0.028878686397456266,3.949835329341317,-0.04411307833674399
3.9642065868263474,-0.029157885065402605,3.9642065868263474,-0.04453450952640543
3.978592814371258,-0.029439333823353526,3.978592814371258,-0.04495810917261263
3.9930089820359287,-0.02972200138005545,3.9930089820359287,-0.045384878101466214
4.00744011976048,-0.030007294041761744,4.00744011976048,-0.0458143993020906
4.02190119760479,-0.030293711748469794,4.02190119760479,-0.046247590198409856
4.036377245508982,-0.030583035821432885,4.036377245508982,-0.046681865323002045
4.050883233532934,-0.030873297431897106,4.050883233532934,-0.0471203105563383
4.065404191616767,-0.031165527871114436,4.065404191616767,-0.04756084084404647
4.07995508982036,-0.03146094593783748,4.07995508982036,-0.04800420680570117
4.094535928143713,-0.031756739019560574,4.094535928143713,-0.048450408441300746
4.109131736526947,-0.032055438467538444,4.109131736526947,-0.048899112142147115
4.12375748502994,-0.03235582548301928,4.12375748502994,-0.04935173574521378
4.138398203592815,-0.032657431297250857,4.138398203592815,-0.04980644440265082
4.1530688622754495,-0.0329625997539906,4.1530688622754495,-0.05026423894055923
4.167754491017964,-0.0332679557182283,4.167754491017964,-0.05072470234806317
4.18247005988024,-0.033576124294971525,4.18247005988024,-0.05118883545126151


==> anc/r2cos2theta_Kn5.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,9.375375017976465e-08,0.024115718562874252,0.0
0.03218008982035928,1.875075004927614e-07,0.03218008982035928,0.0
0.04025748502994012,-1.875075004927614e-07,0.04025748502994012,8.340217490498732e-08
0.04834775449101797,-9.375375017976465e-08,0.04834775449101797,0.0
0.05645104790419162,-2.812612501395977e-07,0.05645104790419162,0.0
0.06456736526946108,9.375375017976465e-08,0.06456736526946108,0.0
0.07269670658682635,-9.375374991330047e-08,0.07269670658682635,2.502065245964403e-07
0.08083907185628743,-2.812612504060619e-07,0.08083907185628743,-8.340217490498732e-08
0.08899446107784431,-1.8750750022629721e-07,0.08899446107784431,0.0
0.0971630239520958,-4.6876875076559115e-07,0.0971630239520958,-8.340217490498732e-08
0.10534461077844312,0.0,0.10534461077844312,-1.6680434980997463e-07
0.11353937125748503,-9.375375031299674e-08,0.11353937125748503,0.0
0.12174730538922156,1.875075004927614e-07,0.12174730538922156,8.340217490498732e-08
0.1299684131736527,-5.625225009453558e-07,0.1299684131736527,-1.6680434969145302e-07
0.13820269461077844,-1.875075003595293e-07,0.13820269461077844,-8.340217502350894e-08
0.1464502994011976,1.875075004927614e-07,0.1464502994011976,0.0
0.1547110778443114,-2.8126125080575814e-07,0.1547110778443114,0.0
0.16298502994011976,-1.8750750022629721e-07,0.16298502994011976,-5.004130493114023e-07
0.17127245508982036,2.8126125053929397e-07,0.17127245508982036,-8.340217514203056e-08
0.17957335329341317,-1.8750750022629721e-07,0.17957335329341317,-3.3360869938290603e-07
0.1878862275449102,-6.562762507254242e-07,0.1878862275449102,-6.672173987658121e-07
0.19621407185628745,-7.500300006387247e-07,0.19621407185628745,-4.17010874406415e-07
0.2045553892215569,-1.218798751804012e-06,0.2045553892215569,-4.170108745249366e-07
0.21290868263473056,-3.7501500045259443e-07,0.21290868263473056,-6.672173988843337e-07
0.22127544910179645,-6.562762511251204e-07,0.22127544910179645,-1.3344347981242323e-06
0.22965718562874254,-1.5938137525230708e-06,0.22965718562874254,-2.251858721723528e-06
0.23805089820359282,-1.218798751537548e-06,0.23805089820359282,-1.8348478470800696e-06
0.24645958083832337,-1.7813212526161358e-06,0.24645958083832337,-2.2518587218420495e-06
0.25488023952095806,-2.06258250315543e-06,0.25488023952095806,-2.5020652459644035e-06
0.2633158682634731,-2.718858754147318e-06,0.2633158682634731,-2.7522717709164085e-06
0.2717634730538922,-2.8126125041938507e-06,0.2717634730538922,-2.752271771390495e-06
0.28022604790419164,-2.8126125047267793e-06,0.28022604790419164,-4.336913093992646e-06
0.28870059880239524,-4.125165006444092e-06,0.28870059880239524,-3.91990221946771e-06
0.29719011976047904,-4.031411256264327e-06,0.29719011976047904,-4.670521793138509e-06
0.3056931137724551,-4.500180007562846e-06,0.3056931137724551,-5.587945716856326e-06
0.3142095808383234,-5.531471259140561e-06,0.3142095808383234,-6.58877181547913e-06
0.32273952095808384,-5.8127325091469275e-06,0.32273952095808384,-7.673000088651359e-06
0.33128293413173654,-7.40654626180323e-06,0.33128293413173654,-9.090837061917621e-06
0.33983982035928145,-7.969068762482122e-06,0.33983982035928145,-9.841456635469898e-06
0.3484116766467066,-8.906606264679465e-06,0.3484116766467066,-1.0925684908642125e-05
0.3569970059880239,-1.021915876653001e-05,0.3569970059880239,-1.2343521880960215e-05
0.3655958083832336,-1.0687927516762672e-05,0.3655958083832336,-1.4762184952967804e-05
0.37420808383233534,-1.209423376932591e-05,0.37420808383233534,-1.6013217576305572e-05
0.38283383233532936,-1.3781801272561674e-05,0.38283383233532936,-1.8014869773788224e-05
0.3914745508982036,-1.546936877526451e-05,0.3914745508982036,-2.0016521970559744e-05
0.4001287425149701,-1.6406906276529227e-05,0.4001287425149701,-2.1684565467948363e-05
0.40879640718562876,-1.8469488779418194e-05,0.40879640718562876,-2.4687043763579735e-05
0.41747754491017963,-2.0250810032434023e-05,0.41747754491017963,-2.7272511184330602e-05
0.42617365269461077,-2.259465378679491e-05,0.42617365269461077,-3.0274989480554582e-05
0.4348832335329341,-2.559477379134829e-05,0.4348832335329341,-3.344427212611445e-05
0.44360778443113774,-2.6438557542433242e-05,0.44360778443113774,-3.686376129662632e-05
0.4523443113772455,-2.9251170047559718e-05,0.4523443113772455,-4.011644611673561e-05
0.46109730538922156,-3.168876755103451e-05,0.46109730538922156,-4.411975051122683e-05
0.4698622754491018,-3.562642505658614e-05,0.4698622754491018,-4.820645707967486e-05
0.4786422155688623,-3.768900756000804e-05,0.4786422155688623,-5.296038104759983e-05
0.487437125748503,-4.1720418816405595e-05,0.487437125748503,-5.779770719054832e-05
0.4962440119760479,-4.481429257127197e-05,0.4962440119760479,-6.288523985844881e-05
0.505067365269461,-4.8751950078155927e-05,0.505067365269461,-6.84731855750681e-05
0.5139026946107784,-5.343963758581184e-05,0.5139026946107784,-7.406113129204293e-05
0.5227529940119761,-5.718978759180334e-05,0.5227529940119761,-8.106691398228405e-05
0.531618263473054,-6.168996759896648e-05,0.531618263473054,-8.782249014721759e-05
0.540497005988024,-6.694017760703483e-05,0.540497005988024,-9.441126196222263e-05
0.5493907185628742,-7.200288011594272e-05,0.5493907185628742,-0.00010283488162525593
0.5582979041916167,-7.725309012401106e-05,0.5582979041916167,-0.00011067468606348021
0.5672200598802395,-8.372209888414989e-05,0.5672200598802395,-0.00011943191442601492
0.5761556886227546,-8.878480139239162e-05,0.5761556886227546,-0.00012877295801158082
0.5851062874251497,-9.572257890409541e-05,0.5851062874251497,-0.00013819740377311838
0.5940718562874252,-0.0001024728489146403,0.5940718562874252,-0.00014845587128441696
0.6030508982035929,-0.00011053567142690249,0.6030508982035929,-0.0001593815561931776
0.6120449101796408,-0.00011756720268811989,0.6120449101796408,-0.00017130806720008697
0.6210523952095809,-0.0001260050402013676,0.6210523952095809,-0.0001835681869078015
0.6300748502994012,-0.0001349116464661803,0.6300748502994012,-0.0001962453174886187
0.6391122754491018,-0.0001436307452295676,0.6391122754491018,-0.00020933945894502755
0.6481631736526946,-0.00015300612024501267,0.6481631736526946,-0.00022401824172344593
0.6572290419161677,-0.00016275651026024414,0.6572290419161677,-0.00023911403537627072
0.666309880239521,-0.00017344443777793944,0.666309880239521,-0.00025521065512890356
0.6754056886227545,-0.00018450738029515473,0.6754056886227545,-0.0002710570683550436
0.6845149700598803,-0.0001953828153121437,0.6845149700598803,-0.00028848812290532653
0.6936392215568863,-0.00020841458658380017,0.6936392215568863,-0.00030758722095228697
0.7027784431137725,-0.0002202275591025868,0.7027784431137725,-0.00032626930812401135
0.7119326347305389,-0.000233915606624569,0.7119326347305389,-0.0003457854170463264
0.7211002994011977,-0.0002481661766472301,0.7211002994011977,-0.00036721977599050797
0.7302844311377247,-0.0002626042541701175,0.7302844311377247,-0.00038907114580826634
0.7394820359281437,-0.00027760485419421675,0.7394820359281437,-0.00041209014607505005
0.7486946107784432,-0.00029363674547029336,0.7486946107784432,-0.00043544275504097963
0.7579221556886228,-0.00031041866674754164,0.7579221556886228,-0.00046163103795273064
0.7671646706586828,-0.0003267318192728252,0.7671646706586828,-0.00048731890781564426
0.7764221556886227,-0.0003454825693033157,0.7764221556886227,-0.000514925027700069
0.7856931137724551,-0.00036413956558269367,0.7856931137724551,-0.000543114962808947
0.7949805389221557,-0.00038420286811476816,0.7949805389221557,-0.0005733899522899756
0.8042814371257486,-0.0004042661706461765,0.8042814371257486,-0.0006041653548199601
0.8135988023952097,-0.00042554827193085445,0.8135988023952097,-0.0006362751921481874
0.8229296407185629,-0.0004466428657147731,0.8229296407185629,-0.0006700530729739218
0.8322769461077845,-0.0004704563182529723,0.8322769461077845,-0.0007049985842485631
0.8416392215568863,-0.0004945510320417108,0.8416392215568863,-0.0007410283237956654
0.8510149700598802,-0.0005191145145804156,0.8510149700598802,-0.000778976313365464
0.8604071856287425,-0.0005443342733706451,0.8604071856287425,-0.0008178417268589804
0.869812874251497,-0.000571335353414157,0.869812874251497,-0.0008581249773254074
0.8792350299401198,-0.0005988989559586141,0.8792350299401198,-0.000900576684338416
0.8886721556886228,-0.0006278688647544354,0.8886721556886228,-0.0009444462283244538
0.8981242514970059,-0.000657307542301955,0.8981242514970059,-0.0009888995875347078
0.9075913173652695,-0.000688152526100972,0.9075913173652695,-0.0010367724359148813
0.9170748502994012,-0.0007199350474019197,0.9170748502994012,-0.0010853125016940576
0.9265718562874251,-0.0007531238749552975,0.9265718562874251,-0.001135437208795599
0.9360853293413174,-0.0007861251950079161,0.9360853293413174,-0.0011866461441717348
0.9456137724550898,-0.0008226891575664331,0.9456137724550898,-0.001241274568717079
0.9551571856287425,-0.0008582218288729728,0.9551571856287425,-0.0012968204171867335
0.9647155688622755,-0.0008958170826832007,0.9647155688622755,-0.0013544513200268791
0.9742904191616767,-0.0009341623664948668,0.9742904191616767,-0.0014138336685405037
0.9838787425149701,-0.0009743827253091956,0.9838787425149701,-0.0014744670496767548
0.9934835329341318,-0.0010158218828759946,0.9934835329341318,-0.0015384365178089685
1.0031047904191617,-0.0010576360554427132,1.0031047904191617,-0.0016029063989902565
1.012741017964072,-0.0011018878255133061,1.012741017964072,-0.0016704621606413697
1.0223922155688623,-0.0011464208568340388,1.0223922155688623,-0.001740269781015036
1.032058383233533,-0.0011935789931600714,1.032058383233533,-0.001811662042710949
1.0417410179640718,-0.0012419559282375082,1.0417410179640718,-0.001885139358779724
1.051438622754491,-0.0012912704008160767,1.051438622754491,-0.001961285544443443
1.0611511976047905,-0.0013412411496459033,1.0611511976047905,-0.002039766991003673
1.0708802395209582,-0.0013939307572300107,1.0708802395209582,-0.002120083285411575
1.0806257485029942,-0.001447276641066309,1.0806257485029942,-0.002202568036367362
1.0903862275449103,-0.0015028726149046564,1.0903862275449103,-0.002288055265617477
1.1001616766467066,-0.0015604374174969125,1.1001616766467066,-0.0023757109514151217
1.1099535928143713,-0.0016180022200894349,1.1099535928143713,-0.002465368289409538
1.1197604790419162,-0.0016777233589346263,1.1197604790419162,-0.0025576110948248238
1.1295838323353296,-0.0017396008340332862,1.1295838323353296,-0.002653106585060574
1.1394221556886228,-0.0018028846153850422,1.1394221556886228,-0.002750353520969566
1.1492769461077845,-0.0018682309792396872,1.1492769461077845,-0.0028501025221235746
1.1591467065868264,-0.0019348898955961827,1.1591467065868264,-0.0029528540015740443
1.1690329341317367,-0.002002861364454662,1.1690329341317367,-0.003058107546270952
1.178935628742515,-0.002072989169566077,1.178935628742515,-0.003166697177962519
1.1888532934131737,-0.0021460233409335973,1.1888532934131737,-0.0032769548531519483
1.1987874251497006,-0.002218682497299999,1.1987874251497006,-0.0033913826370849673
1.208738023952096,-0.0022948105424218527,1.208738023952096,-0.0035075618666905177
1.2187035928143715,-0.0023713136025442926,1.2187035928143715,-0.0036272439876417215
1.228685628742515,-0.0024506292751705263,1.228685628742515,-0.0037495949781883443
1.238682634730539,-0.002531632515300529,1.238682634730539,-0.0038746982405063577
1.2486976047904192,-0.0026148858454340465,1.2486976047904192,-0.00400280398111941
1.2587275449101798,-0.0026994517280694145,1.2587275449101798,-0.004134913026126716
1.2687739520958083,-0.0027859864394577582,1.2687739520958083,-0.004268856918982051
1.2788353293413173,-0.0028748649945996635,1.2788353293413173,-0.004406303703181853
1.2889146706586827,-0.0029654311172448043,1.2889146706586827,-0.004546502759152691
1.299008982035928,-0.003058716098644093,1.299008982035928,-0.004690538315167618
1.309119760479042,-0.003153501140045591,1.309119760479042,-0.004837326142954172
1.319247005988024,-0.0032509112864518566,1.319247005988024,-0.00498736665556131
1.329389221556886,-0.0033488839553581346,1.329389221556886,-0.005141910885610709
1.3395494011976048,-0.003450700528021117,1.3395494011976048,-0.005298123159157972
1.3497245508982036,-0.003553267130685004,1.3497245508982036,-0.005457921726224252
1.3599176646706588,-0.00365930262210461,1.3599176646706588,-0.005621723597686209
1.370125748502994,-0.0037666506660268663,1.370125748502994,-0.005789195164842088
1.3803502994011976,-0.003876436307452464,1.3803502994011976,-0.005960336427693432
1.3905913173652695,-0.003988284531381084,1.3905913173652695,-0.006133729549265907
1.4008502994011978,-0.004102664106564424,1.4008502994011978,-0.006311542986106331
1.4111242514970062,-0.004219106264251186,1.4111242514970062,-0.0064924423034182395
1.4214146706586828,-0.00433779851194093,1.4214146706586828,-0.006677511729473501
1.4317215568862276,-0.004459490879635095,1.4317215568862276,-0.006866334253398776
1.442046407185629,-0.004582964568582008,1.442046407185629,-0.007058326059968189
1.4523862275449102,-0.0047081258250325575,1.4523862275449102,-0.0072542377687581355
1.46274251497006,-0.004837318492738971,1.46274251497006,-0.007453652368893143
1.473116766467066,-0.004967542451698162,1.473116766467066,-0.0076576540886452
1.4835074850299401,-0.005100485269410301,1.4835074850299401,-0.007864408080169477
1.4939131736526947,-0.005236146945877652,1.4939131736526947,-0.008075582386962177
1.5043413173652695,-0.005374714988599778,1.5043413173652695,-0.008290759998148775
1.5147754491017966,-0.005514689337573267,1.5147754491017966,-0.008510274522428656
1.5252395209580838,-0.005657757560302422,1.5252395209580838,-0.00873279152500476
1.5357035928143712,-0.005803638395535372,1.5357035928143712,-0.008959728842849051
1.5461976047904191,-0.005951769320772901,1.5461976047904191,-0.009191420084661386
1.5567065868263472,-0.006101775321012695,1.5567065868263472,-0.009425947000419897
1.5672305389221557,-0.006256187747510138,1.5672305389221557,-0.009665394644495787
1.5777694610778443,-0.006411912726508764,1.5777694610778443,-0.00990826177774231
1.5883383233532933,-0.006570075303011532,1.5883383233532933,-0.010156383248005947
1.5989071856287425,-0.006731706768270952,1.5989071856287425,-0.010408091011789198
1.609491017964072,-0.006895869584782693,1.609491017964072,-0.010663551873441274
1.6201047904191619,-0.007062751260050447,1.6201047904191619,-0.010923683256888032
1.6307335329341317,-0.007231601764070644,1.6307335329341317,-0.011188902173002216
1.6413772455089821,-0.007404483679347105,1.6413772455089821,-0.01145704016523606
1.6520359281437127,-0.007578771900876663,1.6520359281437127,-0.011730432494488442
1.6627095808383234,-0.007756435257410027,1.6627095808383234,-0.012008245139008418
1.6734131736526947,-0.007937286241450169,1.6734131736526947,-0.012290394696621914
1.684116766467066,-0.008120199807992801,1.684116766467066,-0.012577047971679687
1.6948502994011978,-0.008306394755790125,1.6948502994011978,-0.012867871355480695
1.7055988023952096,-0.008495589823593335,1.7055988023952096,-0.013163115054551429
1.7163622754491017,-0.008687597503900607,1.7163622754491017,-0.01346369649281383
1.7271407185628744,-0.008882042781711619,1.7271407185628744,-0.013768031028945414
1.737934131736527,-0.009080519470778762,1.737934131736527,-0.01407720289121983
1.74875748502994,-0.009281340003599868,1.74875748502994,-0.014391795894861292
1.7595808383233533,-0.009485066902676278,1.7595808383233533,-0.014710225398547671
1.7704341317365269,-0.009691793921757109,1.7704341317365269,-0.015032991815328162
1.781302395209581,-0.009901802322093032,1.781302395209581,-0.015361262775649774
1.792185628742515,-0.010114060812432737,1.792185628742515,-0.015693537040365642
1.8030838323353295,-0.01033016320652848,1.8030838323353295,-0.0160318996638472
1.814011976047904,-0.01054860944437805,1.814011976047904,-0.016374599200423348
1.8249550898203593,-0.010771462108484472,1.8249550898203593,-0.016721885856617488
1.8358982035928144,-0.010995814832592836,1.8358982035928144,-0.017073009012856074
1.84687125748503,-0.011224105214208352,1.84687125748503,-0.017430387332211233
1.857859281437126,-0.011455114454578148,1.857859281437126,-0.01779268637988353
1.8688772455089822,-0.011690155106204607,1.8688772455089822,-0.018159155536299064
1.8798952095808386,-0.011927633355334009,1.8798952095808386,-0.018530962431907688
1.8909431137724553,-0.012168580493219928,1.8909431137724553,-0.018908440675407125
1.9020059880239522,-0.012413652796111493,1.9020059880239522,-0.019290089027652047
1.9130838323353296,-0.012660787681506745,1.9130838323353296,-0.019677408727787546
1.924176646706587,-0.012911391455658384,1.924176646706587,-0.02006998276494123
1.9352994011976048,-0.013165745379815345,1.9352994011976048,-0.02046689371518677
1.946422155688623,-0.013423005670227082,1.946422155688623,-0.02086939261115154
1.9575748502994013,-0.013683359834393817,1.9575748502994013,-0.02127714584413236
1.96874251497006,-0.013947557902316192,1.96874251497006,-0.021690653827179846
1.9799251497005987,-0.014215131105244638,1.9799251497005987,-0.022108748929845802
1.9911377245508983,-0.014485423166926565,1.9911377245508983,-0.022531931565179898
2.002350299401198,-0.014759746639865023,2.002350299401198,-0.022961369363629615
2.0135928143712576,-0.015037632755310046,2.0135928143712576,-0.023395144075171664
2.024850299401198,-0.015318331483259794,2.024850299401198,-0.02383500714548178
2.036122754491018,-0.015603624144965954,2.036122754491018,-0.024280374759332778
2.047425149700599,-0.01589154191167648,2.047425149700599,-0.02473041289497739
2.05872754491018,-0.016182459798391828,2.05872754491018,-0.02518537175893938
2.070059880239521,-0.016478627895116175,2.070059880239521,-0.025647419807766043
2.0814071856287426,-0.016776577313092872,2.0814071856287426,-0.026114221780561223
2.0927844311377246,-0.01707818312732498,2.0927844311377246,-0.026586528296898355
2.1041616766467066,-0.017385226659066985,2.1041616766467066,-0.027065006574176206
2.115568862275449,-0.017694332773310676,2.115568862275449,-0.027548155373247785
2.126991017964072,-0.018007564052562146,2.126991017964072,-0.028037309128911458
2.138428143712575,-0.01832388920556835,2.138428143712575,-0.028531717221590234
2.149880239520958,-0.018644808292331495,2.149880239520958,-0.029032297075210555
2.161362275449102,-0.0189685399915995,2.161362275449102,-0.02953929889629714
2.172859281437126,-0.019296865624625247,2.172859281437126,-0.030050721032653094
2.18437125748503,-0.019628378885155107,2.18437125748503,-0.03056873194082311
2.1958982035928143,-0.019963079773190815,2.1958982035928143,-0.031092497599059906
2.207455089820359,-0.0203028433637345,2.207455089820359,-0.031621851203014036
2.2190269461077845,-0.02064523205928188,2.2190269461077845,-0.03215695955703471
2.2306137724550896,-0.020992308442337588,2.2306137724550896,-0.032697655856772125
2.2422155688622754,-0.02134275996039843,2.2422155688622754,-0.033245691547898686
2.253847305389222,-0.021697524150966215,2.253847305389222,-0.03379856456516832
2.265479041916168,-0.022055288461538414,2.265479041916168,-0.0343571923325045
2.2771407185628743,-0.022418302982119484,2.2771407185628743,-0.0349226590781811
2.2888323353293414,-0.02278384885395421,2.2888323353293414,-0.035493546965224165
2.3005239520958085,-0.023153519890795775,2.3005239520958085,-0.0360706900153838
2.312245508982036,-0.02352815987639514,2.312245508982036,-0.036653254206910124
2.323982035928144,-0.02390617499699991,2.323982035928144,-0.03724215696372757
2.3357335329341318,-0.024287752760109776,2.3357335329341318,-0.03783764849236013
2.3475149700598803,-0.024673830703228008,2.3475149700598803,-0.038439728792807944
2.359311377245509,-0.02506431507260322,2.359311377245509,-0.039046980028098206
2.3711227544910183,-0.025458737099484118,2.3711227544910183,-0.03966065323085461
2.3829491017964073,-0.025856253000120018,2.3829491017964073,-0.04028149902064976
2.394805389221557,-0.026258831603264025,2.394805389221557,-0.040907432343112456
2.406676646706587,-0.026664972848914063,2.406676646706587,-0.041540538252616506
2.418562874251497,-0.027075895535821536,2.418562874251497,-0.0421796491187098
2.4304640718562873,-0.027490287111484595,2.4304640718562873,-0.04282443133269533
2.4423952095808383,-0.027909178867154952,2.4423952095808383,-0.04347722015546973
2.4543413173652695,-0.028332570802832073,2.4543413173652695,-0.04413568032613577
2.4663023952095813,-0.028759525381015224,2.4663023952095813,-0.044800562464266884
2.478293413173653,-0.029191823922956755,2.478293413173653,-0.04547111595029095
2.490299401197605,-0.02962768510740432,2.490299401197605,-0.04614992625162729
2.502320359281437,-0.030067671456858593,2.502320359281437,-0.046833156868231696
2.5143562874251497,-0.03051131420256908,2.5143562874251497,-0.04752456089797465
2.526422155688623,-0.03096076968078698,2.526422155688623,-0.04822230349300779
2.538502994011976,-0.03141444407776284,2.538502994011976,-0.04892621784898235
2.5505988023952098,-0.03187139985599392,2.5505988023952098,-0.04963680437894777
2.5627245508982037,-0.03233398085923419,2.5627245508982037,-0.0503547303003021
2.574865269461078,-0.03279993699747947,2.574865269461078,-0.0510787445804226
2.5870209580838326,-0.0332705808232328,2.5870209580838326,-0.051809597838882344
2.599191616766467,-0.0337460060902437,2.599191616766467,-0.05254762368438274
2.6113922155688623,-0.034225556522261044,2.6113922155688623,-0.05329207149734785
2.623607784431138,-0.034710075903035924,2.623607784431138,-0.05404394210387784
2.635853293413174,-0.03519918921756867,2.635853293413174,-0.05480215127569943
2.6480988023952095,-0.03569214643585693,2.6480988023952095,-0.055567032621509506
2.6603892215568865,-0.036190541371655206,2.6603892215568865,-0.056339920576109044
2.672679640718563,-0.03669287396495838,2.672679640718563,-0.057118730085124816
2.685,-0.03720083178327113,2.685,-0.05790487898552891
2.6973353293413176,-0.0377119772290888,2.6973353293413176,-0.05869778346210019
2.709685628742515,-0.03822865414616574,2.709685628742515,-0.059498694547458666
2.722065868263473,-0.0387500187507502,2.722065868263473,-0.060305610589407345
2.7344610778443115,-0.03927569602784107,2.7344610778443115,-0.061119866022746244
2.7468712574850302,-0.039806717268690846,2.7468712574850302,-0.06194204466269886
2.7593113772455093,-0.04034214493579748,2.7593113772455093,-0.06277114568316611
2.771766467065868,-0.040882447797911996,2.771766467065868,-0.06360666867109901
2.784236526946108,-0.04142753210128421,2.784236526946108,-0.06444919744172181
2.7967215568862276,-0.041977022830912876,2.7967215568862276,-0.06530006642983179
2.809236526946108,-0.04253185752430099,2.809236526946108,-0.06615844161368203
2.8217814371257486,-0.043091848673946595,2.8217814371257486,-0.06702307196064801
2.8343263473053892,-0.04365558997359899,2.8343263473053892,-0.06789570891640132
2.84690119760479,-0.04422533151326049,2.84690119760479,-0.06877510144832026
2.8595059880239524,-0.04479910446417852,2.8595059880239524,-0.06966216698032811
2.8721257485029943,-0.045378971408856106,2.8721257485029943,-0.07055748932764905
2.8847604790419163,-0.04596286976479035,2.8847604790419163,-0.07145990085983489
2.897410179640719,-0.0465526746069846,2.897410179640719,-0.07236990198993437
2.9100898203592815,-0.04714547956918286,2.9100898203592815,-0.07328707570707296
2.9227844311377247,-0.04774484729389144,2.9227844311377247,-0.0742129232504
2.9355089820359286,-0.048349652736109645,2.9355089820359286,-0.07514502595684172
2.9482335329341316,-0.04895867709708354,2.9482335329341316,-0.07608555228294729
2.961002994011976,-0.04957417046681865,2.961002994011976,-0.07703375160914058
2.9737724550898204,-0.050193226479058585,2.9737724550898204,-0.077989457131074
2.986571856287425,-0.05081865774630981,2.986571856287425,-0.07895300245744483
2.999401197604791,-0.05144840168606744,2.999401197604791,-0.07992330335998177
3.012230538922156,-0.05208433337333507,3.012230538922156,-0.0809029453061044
3.0250898203592813,-0.052724483979359055,3.0250898203592813,-0.08189059386101588
3.037979041916168,-0.05337007230289227,3.037979041916168,-0.08288524819861737
3.050883233532934,-0.05402147335893463,3.050883233532934,-0.083888075949356
3.063802395209581,-0.05467812462498466,3.063802395209581,-0.08489907711323377
3.0767514970059886,-0.05533946357854315,3.0767514970059886,-0.08591783467937475
3.0897155688622755,-0.056006615264610385,3.0897155688622755,-0.08694409844125445
3.102694610778443,-0.05667920466818631,3.102694610778443,-0.08797928623584755
3.1157035928143713,-0.05735704428177137,3.1157035928143713,-0.08902231383487806
3.1287275449101797,-0.05803994659786401,3.1287275449101797,-0.09007276422747285
3.141781437125749,-0.0587294116764667,3.141781437125749,-0.09113238885930434
3.1548502994011978,-0.05942403321132821,3.1548502994011978,-0.09219968649122462
3.167934131736527,-0.0601235299411976,3.167934131736527,-0.0932747405254088
3.181047904191617,-0.06082827688107533,3.181047904191617,-0.09435913560317878
3.194176646706587,-0.06153996159846423,3.194176646706587,-0.09545187089843714
3.207335329341318,-0.06225595898835953,3.207335329341318,-0.0965514451720352
3.2205089820359287,-0.06297870664826498,3.2205089820359287,-0.09766119451096991
3.2336976047904193,-0.06370586073442967,3.2336976047904193,-0.09877819983911731
3.2469161676646707,-0.0644396713368534,3.2469161676646707,-0.09990396239562749
3.2601497005988023,-0.06517751335053366,3.2601497005988023,-0.1010384821804996
3.2734131736526946,-0.06592388695547788,3.2734131736526946,-0.10218117537851075
3.2866916167664675,-0.0666735419416776,3.2866916167664675,-0.10333270920705816
3.29998502994012,-0.06742985344413793,3.29998502994012,-0.10449258325309321
3.313308383233533,-0.0681924464478578,3.313308383233533,-0.10566046390791736
3.3266616766467068,-0.0689591646165849,3.3266616766467068,-0.10683860303025128
3.3400299401197606,-0.06973347683907376,3.3400299401197606,-0.10802366453310018
3.3534131736526946,-0.07051360179407176,3.3534131736526946,-0.1092191513078084
3.3668113772455093,-0.07129907071282855,3.3668113772455093,-0.11042197747390638
3.3802544910179644,-0.07208960233409292,3.3802544910179644,-0.11163422808576565
3.393697604790419,-0.07288679047161899,3.393697604790419,-0.11285565293686149
3.4071706586826345,-0.07369035386415475,3.4071706586826345,-0.11408558480979458
3.420673652694611,-0.07449926122044861,3.420673652694611,-0.1153238569002165
3.434176646706587,-0.07531435632425329,3.434176646706587,-0.11657197044727366
3.4477245508982035,-0.07613582668306712,3.4477245508982035,-0.11782792379876904
3.461287425149701,-0.07696348478939188,3.461287425149701,-0.1190941356177744
3.4748652694610778,-0.07779658061322467,3.4748652694610778,-0.12036935487166692
3.488473053892216,-0.07863605169206782,3.488473053892216,-0.12165299774522209
3.5020958083832334,-0.07948161676467012,3.5020958083832334,-0.12294581485801445
3.515733532934132,-0.0803334633385334,3.515733532934132,-0.12424813981874208
3.5294011976047903,-0.08119131015240605,3.5294011976047903,-0.12556038963828067
3.5430988023952095,-0.08205515720628861,3.5430988023952095,-0.12688072946878182
3.556811377245509,-0.08292612954518216,3.556811377245509,-0.128210493745045
3.5705389221556887,-0.08380282086283483,3.5705389221556887,-0.12954926545619508
3.584296407185629,-0.08468560617424664,3.584296407185629,-0.13089821223268083
3.5980838323353295,-0.08557551677067078,3.5980838323353295,-0.13225666685710233
3.6118862275449106,-0.08647114634585362,3.6118862275449106,-0.1336242957207597
3.6257035928143715,-0.08737343243729723,3.6257035928143715,-0.13500068181277972
3.639550898203593,-0.0882815312612509,3.639550898203593,-0.13638715956796027
3.653413173652695,-0.08919713038521578,3.653413173652695,-0.13778347877977606
3.667305389221557,-0.09011807347293903,3.667305389221557,-0.13918963944822754
3.6812275449101794,-0.09104567307692318,3.6812275449101794,-0.14060439054069176
3.6951497005988023,-0.09198077298091945,3.6951497005988023,-0.14202914989414117
3.709116766467066,-0.09292093558742341,3.709116766467066,-0.14346375070422743
3.7230988023952096,-0.09386944227769112,3.7230988023952096,-0.14490852657964773
3.7370958083832337,-0.09482338668546739,3.7370958083832337,-0.14636222648778024
3.751122754491018,-0.0957842688707543,3.751122754491018,-0.14782635166777283
3.7651646706586828,-0.09675162006480255,3.7651646706586828,-0.14930015150005
3.779236526946108,-0.09772553402136085,3.779236526946108,-0.1507842932020138
3.7933233532934136,-0.09870619824793009,3.7933233532934136,-0.15227844316496306
3.8074401197604795,-0.09969417526701055,3.8074401197604795,-0.15378176736714816
3.821571856287425,-0.10068805877235061,3.821571856287425,-0.155295266634668
3.8357335329341318,-0.10168850504020165,3.8357335329341318,-0.15681910777187336
3.8499251497005993,-0.10269720163806531,3.8499251497005993,-0.15835345758311387
3.8641317365269465,-0.10371236724469005,3.8641317365269465,-0.1598977322531638
3.8783532934131735,-0.10473437687507445,3.8783532934131735,-0.16145168157550097
3.892604790419162,-0.10576276176047067,3.892604790419162,-0.16301638977839658
3.90687125748503,-0.1067986469458782,3.90687125748503,-0.1645918568618508
3.921167664670659,-0.10784081363254512,3.921167664670659,-0.16617641478236847
3.9354940119760484,-0.10889076188047535,3.9354940119760484,-0.16777189838779444
3.949835329341317,-0.10994661661466479,3.949835329341317,-0.16937797406943025
3.9642065868263474,-0.11101025291011633,3.9642065868263474,-0.17099505883814997
3.978592814371258,-0.11208101449057982,3.978592814371258,-0.17262106763958085
3.9930089820359287,-0.11315880760230439,3.9930089820359287,-0.17425850253897077
4.00744011976048,-0.11424372599904009,4.00744011976048,-0.17590627930804556
4.02190119760479,-0.11533539466578634,4.02190119760479,-0.1775656489794286
4.036377245508982,-0.11643540741629645,4.036377245508982,-0.1792346933030973
4.050883233532934,-0.11754198292931714,4.050883233532934,-0.18091441310515063
4.065404191616767,-0.11865549621984833,4.065404191616767,-0.18260497518993746
4.07995508982036,-0.11977725984039363,4.07995508982036,-0.18430679656833482
4.094535928143713,-0.12090511745469794,4.094535928143713,-0.18601921002293975
4.109131736526947,-0.12204075663026516,4.109131736526947,-0.18774204874940534
4.12375748502994,-0.12318417736709437,4.12375748502994,-0.18947689738905357
4.138398203592815,-0.12433462963518482,4.138398203592815,-0.19122150408316235
4.1530688622754495,-0.12549333223328948,4.1530688622754495,-0.192977620277404
4.167754491017964,-0.1266586913476537,4.167754491017964,-0.1947444953522053
4.18247005988024,-0.1278320195307808,4.18247005988024,-0.19652354714453815


==> anc/r3_Kn25.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,0.0,0.024115718562874252,0.0
0.03218008982035928,0.0,0.03218008982035928,0.0
0.04025748502994012,1.1205436003768577e-07,0.04025748502994012,0.0
0.04834775449101797,0.0,0.04834775449101797,2.029149137231592e-08
0.05645104790419162,0.0,0.05645104790419162,0.0
0.06456736526946108,-2.2410871966772015e-07,0.06456736526946108,0.0
0.07269670658682635,-1.1205436003768577e-07,0.07269670658682635,0.0
0.08083907185628743,0.0,0.08083907185628743,0.0
0.08899446107784431,1.1205435983386007e-07,0.08899446107784431,0.0
0.0971630239520958,1.1205435983386007e-07,0.0971630239520958,0.0
0.10534461077844312,1.1205435963003438e-07,0.10534461077844312,0.0
0.11353937125748503,0.0,0.11353937125748503,-2.029149155686596e-08
0.12174730538922156,-2.2410871966772015e-07,0.12174730538922156,0.0
0.1299684131736527,-2.2410871966772015e-07,0.1299684131736527,0.0
0.13820269461077844,1.1205435983386007e-07,0.13820269461077844,2.0291491187765884e-08
0.1464502994011976,0.0,0.1464502994011976,2.029149155686596e-08
0.1547110778443114,1.1205435983386007e-07,0.1547110778443114,-4.058298292918188e-08
0.16298502994011976,0.0,0.16298502994011976,0.0
0.17127245508982036,2.0382569311738117e-16,0.17127245508982036,2.029149155686596e-08
0.17957335329341317,3.361630790939288e-07,0.17957335329341317,0.0
0.1878862275449102,1.1205435963003438e-07,0.1878862275449102,-6.087447411694777e-08
0.19621407185628745,0.0,0.19621407185628745,0.0
0.2045553892215569,-1.1205435983386007e-07,0.2045553892215569,4.0582982560081803e-08
0.21290868263473056,-2.2410871966772015e-07,0.21290868263473056,4.058298274463184e-08
0.22127544910179645,-1.1205435963003438e-07,0.22127544910179645,6.087447356329765e-08
0.22965718562874254,-1.1205435983386007e-07,0.22965718562874254,-2.029149137231592e-08
0.23805089820359282,0.0,0.23805089820359282,4.0582982560081803e-08
0.24645958083832337,-1.1205435963003438e-07,0.24645958083832337,6.087447393239772e-08
0.25488023952095806,-3.361630795015802e-07,0.25488023952095806,8.116596548926368e-08
0.2633158682634731,-1.1205436003768577e-07,0.2633158682634731,-2.029149137231592e-08
0.2717634730538922,1.1205435983386007e-07,0.2717634730538922,-2.029149137231592e-08
0.28022604790419164,0.0,0.28022604790419164,2.029149137231592e-08
0.28870059880239524,-5.602717989654747e-07,0.28870059880239524,6.08744743014978e-08
0.29719011976047904,-1.1205435942620869e-07,0.29719011976047904,4.0582982560081803e-08
0.3056931137724551,-2.2410871946389445e-07,0.3056931137724551,8.116596530471365e-08
0.3142095808383234,-2.2410871966772015e-07,0.3142095808383234,2.0291491187765884e-08
0.32273952095808384,-6.723261585955091e-07,0.32273952095808384,8.116596530471365e-08
0.33128293413173654,1.1205436003768577e-07,0.33128293413173654,4.058298274463184e-08
0.33983982035928145,2.2410871966772015e-07,0.33983982035928145,6.087447411694777e-08
0.3484116766467066,-6.723261590031604e-07,0.3484116766467066,-4.058298292918188e-08
0.3569970059880239,-2.2410871966772015e-07,0.3569970059880239,8.116596530471365e-08
0.3655958083832336,-6.723261585955091e-07,0.3655958083832336,1.0145745649247952e-07
0.37420808383233534,-5.602717989654747e-07,0.37420808383233534,1.826234219817432e-07
0.38283383233532936,-7.843805188370205e-07,0.38283383233532936,4.058298237553177e-08
0.3914745508982036,-1.4567066776363552e-06,0.3914745508982036,1.4204043942166142e-07
0.4001287425149701,-5.60271798761649e-07,0.4001287425149701,2.029149155686596e-08
0.40879640718562876,-7.843805186331948e-07,0.40879640718562876,3.0437237021563875e-07
0.41747754491017963,-7.843805186331948e-07,0.41747754491017963,2.4349789609869095e-07
0.42617365269461077,-1.232597957968635e-06,0.42617365269461077,1.0145745667702956e-07
0.4348832335329341,-1.1205435979309493e-06,0.4348832335329341,4.0582982670811825e-07
0.44360778443113774,-1.4567066774325297e-06,0.44360778443113774,3.0437236984653863e-07
0.4523443113772455,-1.4567066776363552e-06,0.4523443113772455,2.6378938728645686e-07
0.46109730538922156,-2.241087196473376e-06,0.46109730538922156,3.855383349667023e-07
0.4698622754491018,-1.680815396896424e-06,0.4698622754491018,4.261213177113341e-07
0.4786422155688623,-2.0169784763980045e-06,0.4786422155688623,4.86995792381932e-07
0.487437125748503,-2.465195916141096e-06,0.487437125748503,4.2612131789588416e-07
0.4962440119760479,-1.9049241169717956e-06,0.4962440119760479,4.86995792012832e-07
0.505067365269461,-2.465195915733445e-06,0.505067365269461,5.884532488744115e-07
0.5139026946107784,-2.801358995031199e-06,0.5139026946107784,8.522426359763183e-07
0.5227529940119761,-2.4651959163449217e-06,0.5227529940119761,6.087447400621774e-07
0.531618263473054,-2.465195916141096e-06,0.531618263473054,7.710766706716047e-07
0.540497005988024,-2.9134133552727105e-06,0.540497005988024,8.319511451576525e-07
0.5493907185628742,-4.146011312426043e-06,0.5493907185628742,8.522426356072183e-07
0.5582979041916167,-4.03395695320366e-06,0.5582979041916167,1.0957405322595593e-06
0.5672200598802395,-4.033956952796009e-06,0.5672200598802395,1.0348660577735116e-06
0.5761556886227546,-4.1460113132413456e-06,0.5761556886227546,1.1160320228936751e-06
0.5851062874251497,-5.714772349692433e-06,0.5851062874251497,1.1971979878292886e-06
0.5940718562874252,-5.378609271006155e-06,0.5940718562874252,1.136323514265991e-06
0.6030508982035929,-5.490663630228538e-06,0.6030508982035929,1.4204043934784139e-06
0.6120449101796408,-5.7147723498962586e-06,0.6120449101796408,1.4204043932938638e-06
0.6210523952095809,-5.60271799047005e-06,0.6210523952095809,1.5421533413432094e-06
0.6300748502994012,-6.7232615884009994e-06,0.6300748502994012,1.6639022892080048e-06
0.6391122754491018,-7.059424668310231e-06,0.6391122754491018,1.8059427286296662e-06
0.6481631736526946,-7.171479027940265e-06,0.6481631736526946,1.9682746586854432e-06
0.6572290419161677,-8.85229442524434e-06,0.6572290419161677,2.049440623990157e-06
0.666309880239521,-8.179968266445005e-06,0.666309880239521,2.272647029454732e-06
0.6754056886227545,-9.300511864987432e-06,0.6754056886227545,2.475561942624241e-06
0.6845149700598803,-9.636674943877535e-06,0.6845149700598803,2.5973108903044868e-06
0.6936392215568863,-1.0084892382601498e-05,0.6936392215568863,2.8205172941081117e-06
0.7027784431137725,-1.131749034077396e-05,0.7027784431137725,2.9219747517078914e-06
0.7119326347305389,-1.1541599059830203e-05,0.7119326347305389,3.206055629628464e-06
0.7211002994011977,-1.2998305738281861e-05,0.7211002994011977,3.3278045789696596e-06
0.7302844311377247,-1.2438033938501083e-05,0.7302844311377247,3.8553833533580235e-06
0.7394820359281437,-1.37826862556921e-05,0.7394820359281437,3.449553526280805e-06
0.7486946107784432,-1.423090369645432e-05,0.7486946107784432,2.8408087860340777e-06
0.7579221556886228,-1.557555601364534e-05,0.7579221556886228,5.681617571699055e-06
0.7671646706586828,-1.6023773453184606e-05,0.7671646706586828,3.652468439634864e-06
0.7764221556886227,-1.725637141033794e-05,0.7764221556886227,5.072872833113278e-06
0.7856931137724551,-1.8152806290027947e-05,0.7856931137724551,4.261213179697042e-06
0.7949805389221557,-1.904924116869883e-05,0.7949805389221557,4.6670430064051595e-06
0.8042814371257486,-1.9049241167068222e-05,0.8042814371257486,6.493277225484392e-06
0.8135988023952097,-1.949745860742279e-05,0.8135988023952097,6.6961921377311505e-06
0.8229296407185629,-2.117827400452304e-05,0.8229296407185629,8.319511445670924e-06
0.8322769461077845,-2.2186763242008654e-05,0.8322769461077845,4.869957919759219e-06
0.8416392215568863,-2.4091687359184273e-05,0.8416392215568863,7.507851792254688e-06
0.8510149700598802,-2.532428531613378e-05,0.8510149700598802,7.10202196591567e-06
0.8604071856287425,-2.6220720195619965e-05,0.8604071856287425,7.913681618593706e-06
0.869812874251497,-2.74533181544039e-05,0.869812874251497,7.710766706346947e-06
0.8792350299401198,-2.891002483142878e-05,0.8792350299401198,7.5078517926237874e-06
0.8886721556886228,-3.0814948947992925e-05,0.8886721556886228,9.13117109871806e-06
0.8981242514970059,-3.1039057667660644e-05,0.8981242514970059,7.710766704870547e-06
0.9075913173652695,-3.316809050368868e-05,0.9075913173652695,1.0348660579211516e-05
0.9170748502994012,-3.4624797181528864e-05,0.9170748502994012,1.1363235145243612e-05
0.9265718562874251,-3.574534077966364e-05,0.9265718562874251,1.0348660579211516e-05
0.9360853293413174,-3.776231925524634e-05,0.9360853293413174,1.1971979884567588e-05
0.9456137724550898,-3.89949172142341e-05,0.9456137724550898,1.2580724625737066e-05
0.9551571856287425,-4.112395005046597e-05,0.9551571856287425,1.2986554452445184e-05
0.9647155688622755,-4.213243928897071e-05,0.9647155688622755,1.3189469365799244e-05
0.9742904191616767,-4.44855808473162e-05,0.9742904191616767,1.4204043932200439e-05
0.9838787425149701,-4.560612444300507e-05,0.9838787425149701,1.400112901884638e-05
0.9934835329341318,-4.8631592157907814e-05,0.9934835329341318,1.623319306463373e-05
1.0031047904191617,-4.975213575645024e-05,1.0031047904191617,1.6436107977987787e-05
1.012741017964072,-5.288965783057537e-05,1.012741017964072,1.7044852716942665e-05
1.0223922155688623,-5.468252758832478e-05,1.0223922155688623,1.7247767630296726e-05
1.032058383233533,-5.669950606370366e-05,1.032058383233533,1.88710869352837e-05
1.0417410179640718,-5.871648454152844e-05,1.0417410179640718,1.8871086937129197e-05
1.051438622754491,-6.106962609518594e-05,1.051438622754491,2.049440624469987e-05
1.0611511976047905,-6.420714817175699e-05,1.0611511976047905,2.049440624433077e-05
1.0708802395209582,-6.622412664835881e-05,1.0708802395209582,2.1103150984392948e-05
1.0806257485029942,-6.801699640406996e-05,1.0806257485029942,2.2726470291225422e-05
1.0903862275449103,-7.126657283925191e-05,1.0903862275449103,2.3943959770242476e-05
1.1001616766467066,-7.440409491419234e-05,1.1001616766467066,2.516144925147413e-05
1.1099535928143713,-7.675723647111105e-05,1.1099535928143713,2.577019398969081e-05
1.1197604790419162,-7.955859546695755e-05,1.1197604790419162,2.6378938730122085e-05
1.1295838323353296,-8.235995446117346e-05,1.1295838323353296,2.840808786366268e-05
1.1394221556886228,-8.560953089594774e-05,1.1394221556886228,2.9219747517078912e-05
1.1492769461077845,-8.919527040859301e-05,1.1492769461077845,3.1045981738372744e-05
1.1591467065868264,-9.188457504379034e-05,1.1591467065868264,3.246638612963656e-05
1.1690329341317367,-9.547031455806622e-05,1.1690329341317367,3.408970543646903e-05
1.178935628742515,-9.871989099406346e-05,1.178935628742515,3.6118854569640524e-05
1.1888532934131737,-0.0001025297392267841,1.1888532934131737,3.591593965739376e-05
1.1987874251497006,-0.0001060034243812261,1.1987874251497006,3.8350918616904275e-05
1.208738023952096,-0.00010958916389550198,1.208738023952096,3.8756748443243294e-05
1.2187035928143715,-0.00011283874032905332,1.2187035928143715,4.1800472142446877e-05
1.228685628742515,-0.00011709680600314765,1.228685628742515,4.159755722872372e-05
1.238682634730539,-0.00012113076295635131,1.238682634730539,4.443836601494235e-05
1.2486976047904192,-0.00012471650246940422,1.2486976047904192,4.443836601641875e-05
1.2587275449101798,-0.00013020716610085572,1.2587275449101798,4.7279174800791876e-05
1.2687739520958083,-0.00013356879689383326,1.2687739520958083,4.646751514737564e-05
1.2788353293413173,-0.00013782686256833524,1.2788353293413173,4.9511238849532025e-05
1.2889146706586827,-0.00014208492823916837,1.2889146706586827,5.11345581552572e-05
1.299008982035928,-0.00014667915699276428,1.299008982035928,5.3975366940737626e-05
1.309119760479042,-0.00015149749446521262,1.309119760479042,5.539577133458514e-05
1.319247005988024,-0.00015665199501593957,1.319247005988024,5.7019090642524916e-05
1.329389221556886,-0.00016135827812936934,1.329389221556886,6.0062814343574e-05
1.3395494011976048,-0.00016707305047804265,1.3395494011976048,6.209196347342359e-05
1.3497245508982036,-0.00017121906179189548,1.3497245508982036,6.35123678650565e-05
1.3599176646706588,-0.00017682177978114256,1.3599176646706588,6.493277226074952e-05
1.370125748502994,-0.0001820883346941493,1.370125748502994,6.858524069964618e-05
1.3803502994011976,-0.00018791516140428708,1.3803502994011976,6.89910705270925e-05
1.3905913173652695,-0.00019362993375418333,1.3905913173652695,7.203479422740339e-05
1.4008502994011978,-0.00019923265174506103,1.4008502994011978,7.426685827355984e-05
1.4111242514970062,-0.0002046112610146404,1.4111242514970062,7.5484347752946e-05
1.4214146706586828,-0.0002112224682436152,1.4214146706586828,7.873098636365814e-05
1.4317215568862276,-0.00021716134931399448,1.4317215568862276,8.136888024169011e-05
1.442046407185629,-0.00022478104578188166,1.442046407185629,8.380385919677141e-05
1.4523862275449102,-0.0002304958181301473,1.4523862275449102,8.745632763566808e-05
1.46274251497006,-0.0002371070253599374,1.46274251497006,9.029713642410131e-05
1.473116766467066,-0.000244390558748323,1.473116766467066,9.151462590422567e-05
1.4835074850299401,-0.00025066560289698094,1.4835074850299401,9.455834960379836e-05
1.4939131736526947,-0.0002575009188456234,1.4939131736526947,9.57758390839227e-05
1.5043413173652695,-0.0002641121260741906,1.5043413173652695,0.00010105162682817544
1.5147754491017966,-0.0002722920943400241,1.5147754491017966,0.00010247203122239205
1.5252395209580838,-0.00027912741028907425,1.5252395209580838,0.00010510992509451843
1.5357035928143712,-0.0002875314872733526,1.5357035928143712,0.00010896530845119835
1.5461976047904191,-0.0002950391293818135,1.5461976047904191,0.00011221194706338689
1.5567065868263472,-0.0003028829345697761,1.5567065868263472,0.00011525567076148317
1.5672305389221557,-0.0003115111202745374,1.5672305389221557,0.00011870522428702578
1.5777694610778443,-0.00031868259930145854,1.5777694610778443,0.00012195186290290534
1.5883383233532933,-0.000327646948088575,1.5883383233532933,0.0001256043313403256
1.5989071856287425,-0.00033694745995070885,1.5989071856287425,0.00012824222521319017
1.609491017964072,-0.00034546359129767457,1.609491017964072,0.0001310830339986706
1.6201047904191619,-0.0003547641031622544,1.6201047904191619,0.00013514133226722816
1.6307335329341317,-0.0003624958539883448,1.6307335329341317,0.0001385908857920326
1.6413772455089821,-0.0003731410181693003,1.6413772455089821,0.0001424462691472361
1.6520359281437127,-0.0003830018018367182,1.6520359281437127,0.00014548999284680878
1.6627095808383234,-0.00039241436805787064,1.6627095808383234,0.00014975120602502944
1.6734131736526947,-0.0004007063906872069,1.6734131736526947,0.0001527949297209111
1.684116766467066,-0.00041157566358456893,1.684116766467066,0.00015867946221113162
1.6948502994011978,-0.0004219967190491179,1.6948502994011978,0.00016111444117064214
1.7055988023952096,-0.0004319695570714779,1.7055988023952096,0.00016659314382972535
1.7163622754491017,-0.00044317499305201037,1.7163622754491017,0.00016862229296400413
1.7271407185628744,-0.000453708102873132,1.7271407185628744,0.0001743039105379178
1.737934131736527,-0.00046424121269833014,1.737934131736527,0.00017795637897459986
1.74875748502994,-0.00047578281176081005,1.74875748502994,0.00018160884741202013
1.7595808383233533,-0.00048732441081921347,1.7595808383233533,0.00018789920972747234
1.7704341317365269,-0.0004989780642386737,1.7704341317365269,0.00019053710360328972
1.781302395209581,-0.0005102955545798554,1.781302395209581,0.00019418957203923358
1.792185628742515,-0.0005218371536382587,1.792185628742515,0.00019946535978570092
1.8030838323353295,-0.000534163133219168,1.8030838323353295,0.00020392948788096663
1.814011976047904,-0.0005477217107594728,1.814011976047904,0.0002079877861428804
1.8249550898203593,-0.0005593753641764871,1.8249550898203593,0.00021326357389082413
1.8358982035928144,-0.0005721495611983625,1.8358982035928144,0.0002179306168942765
1.84687125748503,-0.0005853719756530509,1.84687125748503,0.00022300348973550998
1.857859281437126,-0.0005978100095909404,1.857859281437126,0.00022807636256345586
1.8688772455089822,-0.0006112565327652965,1.8688772455089822,0.00023294632048173868
1.8798952095808386,-0.0006257115451834568,1.8798952095808386,0.00023720753366069752
1.8909431137724553,-0.0006398303945208926,1.8909431137724553,0.00024329498106427208
1.9020059880239522,-0.0006538371894964563,1.9020059880239522,0.000247759109152894
1.9130838323353296,-0.0006687404193531367,1.9130838323353296,0.0002534407267297604
1.924176646706587,-0.0006826351599668282,1.924176646706587,0.0002599340039497083
1.9352994011976048,-0.0006976504441829349,1.9352994011976048,0.00026439813204202125
1.946422155688623,-0.0007126657283957802,1.946422155688623,0.00026886226014097796
1.9575748502994013,-0.0007281292300504071,1.9575748502994013,0.00027657302684326476
1.96874251497006,-0.0007426962968288089,1.96874251497006,0.0002806313251118224
1.9799251497005987,-0.0007587200702781208,1.9799251497005987,0.0002842837935492426
1.9911377245508983,-0.0007751920611724752,1.9911377245508983,0.000290979985687712
2.002350299401198,-0.0007909917259078266,2.002350299401198,0.0002972703480009496
2.0135928143712576,-0.0008073516624386783,2.0135928143712576,0.00030295196557338685
2.024850299401198,-0.0008247200882084425,2.024850299401198,0.0003092423278881009
2.036122754491018,-0.0008413041334605926,2.036122754491018,0.0003130977112425662
2.047425149700599,-0.0008584484505139502,2.047425149700599,0.00032202596743162123
2.05872754491018,-0.0008762650937230498,2.05872754491018,0.000327301755175874
2.070059880239521,-0.0008936335194911834,2.070059880239521,0.00033338920256911373
2.0814071856287426,-0.0009124586519408259,2.0814071856287426,0.00033825916048961117
2.0927844311377246,-0.0009302752951491102,2.0927844311377246,0.0003449553526369389
2.1041616766467066,-0.0009493245363200511,2.1041616766467066,0.00035205737459178155
2.115568862275449,-0.0009687099405643789,2.115568862275449,0.00035814482199683254
2.126991017964072,-0.000986974801216075,2.126991017964072,0.00036463809922268603
2.138428143712575,-0.0010064722598181984,2.138428143712575,0.0003717401211863871
2.149880239520958,-0.001026305881508384,2.149880239520958,0.00037762465367144023
2.161362275449102,-0.0010466997749932548,2.161362275449102,0.0003845237607313838
2.172859281437126,-0.0010663092879580655,2.172859281437126,0.0003912199528683768
2.18437125748503,-0.0010871513988863482,2.18437125748503,0.000397510315180138
2.1958982035928143,-0.0011082176185318526,2.1958982035928143,0.00040542399679873174
2.207455089820359,-0.0011288356207347604,2.207455089820359,0.0004135405933314177
2.2190269461077845,-0.0011507982752597512,2.2190269461077845,0.0004186134661630546
2.2306137724550896,-0.0011733212015835033,2.2306137724550896,0.00042733880743506454
2.2422155688622754,-0.0011942753668655053,2.2422155688622754,0.00043261459517931724
2.253847305389222,-0.0012171344562659054,2.253847305389222,0.0004399195320630162
2.265479041916168,-0.0012390971107908962,2.265479041916168,0.00044763029876751764
2.2771407185628743,-0.0012626285263494844,2.2771407185628743,0.000453717746166663
2.2888323353293414,-0.0012855996701142027,2.2888323353293414,0.00046102268305183835
2.3005239520958085,-0.0013103636836305557,2.3005239520958085,0.0004681247050052046
2.312245508982036,-0.0013328866099510468,2.312245508982036,0.00047522672697776405
2.323982035928144,-0.0013574265147469169,2.323982035928144,0.0004845608129979564
2.3357335329341318,-0.0013821905282706075,2.3357335329341318,0.0004920686647883655
2.3475149700598803,-0.0014071786505090742,2.3475149700598803,0.0004979531972675131
2.359311377245509,-0.001432614990183615,2.359311377245509,0.000507287283278847
2.3711227544910183,-0.0014580513298597865,2.3711227544910183,0.0005139834754202692
2.3829491017964073,-0.0014835997238970148,2.3829491017964073,0.0005225059017796632
2.394805389221557,-0.0015099324984534878,2.394805389221557,0.0005285933491788086
2.406676646706587,-0.001536713490449296,2.406676646706587,0.0005375216053708164
2.418562874251497,-0.0015639426998803635,2.418562874251497,0.0005460440317228284
2.4304640718562873,-0.001590275474438467,2.4304640718562873,0.0005541606282555145
2.4423952095808383,-0.0016176167382314064,2.4423952095808383,0.0005614655651392133
2.4543413173652695,-0.001646750871784949,2.4543413173652695,0.0005697850765845153
2.4663023952095813,-0.0016743162442967407,2.4663023952095813,0.0005783075029365273
2.478293413173653,-0.001703114214767928,2.478293413173653,0.0005862211845580738
2.490299401197605,-0.0017318001308747972,2.490299401197605,0.0005951494407456524
2.502320359281437,-0.0017620548080348312,2.502320359281437,0.0006048893565851708
2.5143562874251497,-0.0017910768872159027,2.5143562874251497,0.0006123972083770565
2.526422155688623,-0.0018218918361714372,2.526422155688623,0.0006194992303437103
2.538502994011976,-0.0018523706220397245,2.538502994011976,0.0006304566356663059
2.5505988023952098,-0.0018831855709773224,2.5505988023952098,0.0006373557427173911
2.5627245508982037,-0.0019144487373705618,2.5627245508982037,0.0006462839989005405
2.574865269461078,-0.0019453757406781846,2.574865269461078,0.0006548064252599345
2.5870209580838326,-0.0019776473963021833,2.5870209580838326,0.0006635317665319446
2.599191616766467,-0.0020103672693720397,2.599191616766467,0.0006716483630661069
2.6113922155688623,-0.0020425268706341666,2.6113922155688623,0.0006813882789071017
2.623607784431138,-0.0020764793416552653,2.623607784431138,0.0006901136201761589
2.635853293413174,-0.00210998359524029,2.635853293413174,0.000698230216713274
2.6480988023952095,-0.002143824011902778,2.6480988023952095,0.0007097963667663352
2.6603892215568865,-0.002178224700368104,2.6603892215568865,0.0007166954738174205
2.672679640718563,-0.0022135218237072096,2.672679640718563,0.0007274499642274002
2.685,-0.002248482783967221,2.685,0.0007363782204090731
2.6973353293413176,-0.0022840040160317008,2.6973353293413176,0.0007436831572868664
2.709685628742515,-0.002320197574244585,2.709685628742515,0.0007550463924376466
2.722065868263473,-0.002356279078105381,2.722065868263473,0.0007641775635393174
2.7344610778443115,-0.0023930329081243646,2.7344610778443115,0.0007733087346350827
2.7468712574850302,-0.002430571118656886,2.7468712574850302,0.0007826428206419875
2.7593113772455093,-0.00246631645944348,2.7593113772455093,0.0007929914812223062
2.771766467065868,-0.0025100176597631944,2.771766467065868,0.0008011080777564686
2.784236526946108,-0.002550357229303384,2.784236526946108,0.0008104421637722318
2.7967215568862276,-0.0025839735372421278,2.7967215568862276,0.0008207908243525506
2.809236526946108,-0.002619830932379179,2.809236526946108,0.0008309365700187771
2.8217814371257486,-0.002661291045515262,2.8217814371257486,0.0008400677411115895
2.8343263473053892,-0.00270275115864156,2.8343263473053892,0.0008500105718666766
2.84690119760479,-0.0027408496409769196,2.84690119760479,0.0008603592324499483
2.8595059880239524,-0.002785671384902311,2.8595059880239524,0.0008696933184479946
2.8721257485029943,-0.002828252041626133,2.8721257485029943,0.0008796361492178457
2.8847604790419163,-0.0028741943291474164,2.8847604790419163,0.0008891731501477011
2.897410179640719,-0.002911172267888514,2.897410179640719,0.0008999276405355348
2.9100898203592815,-0.0029515118374189198,2.9100898203592815,0.000915146259036351
2.9227844311377247,-0.0029996952121368807,2.9227844311377247,0.0009313794521105814
2.9355089820359286,-0.003042275868868856,2.9355089820359286,0.0009415251977679495
2.9482335329341316,-0.0030949414179850627,2.9482335329341316,0.0009476126451700477
2.961002994011976,-0.0031307988131221145,2.961002994011976,0.0009496417943050647
2.9737724550898204,-0.0031823438186310148,2.9737724550898204,0.000969933285634565
2.986571856287425,-0.003235009367745591,2.986571856287425,0.0009699332856404706
2.999401197604791,-0.0032708667628875343,2.999401197604791,0.0009821081804387614
3.012230538922156,-0.003306724158021325,3.012230538922156,0.001000370522627339
3.0250898203592813,-0.003361630794330948,3.0250898203592813,0.001000370522627339
3.037979041916168,-0.0034098141690538006,3.037979041916168,0.0010206620139656978
3.050883233532934,-0.0034624797181618547,3.050883233532934,0.0010247203122357319
3.063802395209581,-0.0035050603748954605,3.063802395209581,0.0010450118035622792
3.0767514970059886,-0.003558846467596146,3.0767514970059886,0.0010510992509584719
3.0897155688622755,-0.003611512016709092,3.0897155688622755,0.001038924356160181
3.102694610778443,-0.003665298109419561,3.102694610778443,0.0010510992509643775
3.1157035928143713,-0.0037123609405367375,3.1157035928143713,0.0011038571284216689
3.1287275449101797,-0.003765026489648053,3.1287275449101797,0.001111973724955831
3.141781437125749,-0.003809848233568552,3.141781437125749,0.001089653084488361
3.1548502994011978,-0.0038669959570797443,3.1548502994011978,0.0010977696810254762
3.167934131736527,-0.003918540962588644,3.167934131736527,0.0011241486197541219
3.181047904191617,-0.003981291404085823,3.181047904191617,0.0011322652162823786
3.194176646706587,-0.004027233691607106,3.194176646706587,0.0011525567076059735
3.207335329341318,-0.00408550195871256,3.207335329341318,0.0011424109619486054
3.2205089820359287,-0.004134805877024783,3.2205089820359287,0.001164731602407217
3.2336976047904193,-0.004194194687719608,3.2336976047904193,0.0011728481989502378
3.2469161676646707,-0.004247980780431707,3.2469161676646707,0.00118705224287764
3.2601497005988023,-0.004314092852724717,3.2601497005988023,0.0012053145850809816
3.2734131736526946,-0.00436675840183114,3.2734131736526946,0.0012073437342159986
3.2866916167664675,-0.004429508843329949,3.2866916167664675,0.0012377809712117254
3.29998502994012,-0.004486656566832988,3.29998502994012,0.00123169352381258
3.313308383233533,-0.004534839941550949,3.313308383233533,0.0012519850151302692
3.3266616766467068,-0.0046110369062184065,3.3266616766467068,0.0012641599099374183
3.3400299401197606,-0.004655858650140536,3.3400299401197606,0.0012580724625441786
3.3534131736526946,-0.004725332353231007,3.3534131736526946,0.0012763348047298035
3.3668113772455093,-0.00478584170751194,3.3668113772455093,0.001296626296071115
3.3802544910179644,-0.004844109974628809,3.3802544910179644,0.0013067720417402943
3.393697604790419,-0.004910222046923448,3.393697604790419,0.001312859489136487
3.4071706586826345,-0.004972972488407582,3.4071706586826345,0.001323005234793855
3.420673652694611,-0.005039084560705483,3.420673652694611,0.0013392384278533213
3.434176646706587,-0.005111919894575478,3.434176646706587,0.0013575007700448519
3.4477245508982035,-0.005169067618080148,3.4477245508982035,0.0013676465157258424
3.461287425149701,-0.005231818059577327,3.461287425149701,0.0013859088579262315
3.4748652694610778,-0.005310256111439831,3.4748652694610778,0.0013859088579262315
3.488473053892216,-0.005369644922142808,3.488473053892216,0.001400112901847728
3.5020958083832334,-0.005437998081629233,3.5020958083832334,0.0014143169457869413
3.515733532934132,-0.00550635124111892,3.515733532934132,0.001436637586260317
3.5294011976047903,-0.005573583856999668,3.5294011976047903,0.0014427250336476512
3.5430988023952095,-0.005641937016495877,3.5430988023952095,0.0014488124810615604
3.556811377245509,-0.005710290175969257,3.556811377245509,0.0014609873758421345
3.5705389221556887,-0.0057853665970440836,3.5705389221556887,0.0014711331215290307
3.584296407185629,-0.0058604430181123865,3.584296407185629,0.00148939546370875
3.5980838323353295,-0.0059332783519921665,3.5980838323353295,0.001501570358501135
3.6118862275449106,-0.006010595860258778,3.6118862275449106,0.0015117161041821256
3.6257035928143715,-0.006073346301755956,3.6257035928143715,0.001519832700704477
3.639550898203593,-0.006154025440820029,3.639550898203593,0.0015299784463677507
3.653413173652695,-0.0062291018619013774,3.653413173652695,0.0015522990868411263
3.667305389221557,-0.006307539913763881,3.667305389221557,0.0015624448325044001
3.6812275449101794,-0.006375893073243785,3.6812275449101794,0.0015746197273026907
3.6951497005988023,-0.006454331125116073,3.6951497005988023,0.0015807071747077418
3.709116766467066,-0.006543974612960332,3.709116766467066,0.0016030278151693063
3.7230988023952096,-0.006620171577644096,3.7230988023952096,0.0016172318591085196
3.7370958083832337,-0.0066930069115173525,3.7370958083832337,0.0016273776047717934
3.751122754491018,-0.0067714449633798565,3.751122754491018,0.001645639946963324
3.7651646706586828,-0.006856606276843807,3.7651646706586828,0.001649698245233358
3.779236526946108,-0.00693728541590788,3.779236526946108,0.001667960587430794
3.7933233532934136,-0.007012361836982706,3.7933233532934136,0.0016699897365539998
3.8074401197604795,-0.007099764237628658,3.8074401197604795,0.0016902812278923585
3.821571856287425,-0.007178202289491162,3.821571856287425,0.0017065144209606833
3.8357335329341318,-0.007268966320941098,3.8357335329341318,0.0017227476140231023
3.8499251497005993,-0.007356368721606617,3.8499251497005993,0.001726805912299042
3.8641317365269465,-0.007441530035034694,3.8641317365269465,0.0017410099562264441
3.8783532934131735,-0.00752557080492558,3.8783532934131735,0.0017511557018956233
3.892604790419162,-0.00761073211836344,3.892604790419162,0.0017694180440930595
3.90687125748503,-0.007694772888218453,3.90687125748503,0.001781592938897256
3.921167664670659,-0.007786657463257758,3.921167664670659,0.00178768038628459
3.9354940119760484,-0.00788414475630914,3.9354940119760484,0.0018181176232921282
3.949835329341317,-0.007971547156945308,3.949835329341317,0.0018181176233098449
3.9642065868263474,-0.008061190644812397,3.9642065868263474,0.0018363799654895643
3.978592814371258,-0.008154195763437812,3.978592814371258,0.001850584009422872
3.9930089820359287,-0.008244959794904054,3.9930089820359287,0.0018708755007494195
4.00744011976048,-0.008341326544323669,4.00744011976048,0.0018749337990312646
4.02190119760479,-0.008439934380970944,4.02190119760479,0.0018749337990017366
4.036377245508982,-0.00853181895601025,4.036377245508982,0.0019094293342674976
4.050883233532934,-0.008621462443861033,4.050883233532934,0.0019134876325375314
4.065404191616767,-0.008712226475310968,4.065404191616767,0.0019256625273358222
4.07995508982036,-0.008813075399136982,4.07995508982036,0.0019439248695509751
4.094535928143713,-0.008907201061374596,4.094535928143713,0.0019560997643256433
4.109131736526947,-0.009021496508380675,4.109131736526947,0.001972332957399874
4.12375748502994,-0.009106657821844626,4.12375748502994,0.0019824787030749587
4.138398203592815,-0.009211988920060733,4.138398203592815,0.00200479934355424
4.1530688622754495,-0.00931732001827032,4.1530688622754495,0.002006828492665635
4.167754491017964,-0.00941816894210938,4.167754491017964,0.002027119983998088
4.18247005988024,-0.009521258953150008,4.18247005988024,0.0020169742383170973


==> anc/r3_Kn5.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,-1.1205435983386007e-07,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,1.1205435963003438e-07,0.024115718562874252,0.0
0.03218008982035928,-1.1205436003768577e-07,0.03218008982035928,0.0
0.04025748502994012,-2.2410871946389445e-07,0.04025748502994012,0.0
0.04834775449101797,0.0,0.04834775449101797,2.029149137231592e-08
0.05645104790419162,-1.1205435983386007e-07,0.05645104790419162,-2.0291491003215844e-08
0.06456736526946108,0.0,0.06456736526946108,0.0
0.07269670658682635,-2.2410871987154584e-07,0.07269670658682635,2.029149137231592e-08
0.08083907185628743,-1.1205435983386007e-07,0.08083907185628743,2.029149137231592e-08
0.08899446107784431,1.1205435983386007e-07,0.08899446107784431,-4.058298274463184e-08
0.0971630239520958,1.1205435983386007e-07,0.0971630239520958,-6.087447411694777e-08
0.10534461077844312,2.2410871946389445e-07,0.10534461077844312,0.0
0.11353937125748503,-1.1205435983386007e-07,0.11353937125748503,0.0
0.12174730538922156,0.0,0.12174730538922156,0.0
0.1299684131736527,-2.2410871966772015e-07,0.1299684131736527,-2.029149137231592e-08
0.13820269461077844,-2.2410871946389445e-07,0.13820269461077844,2.0291491187765884e-08
0.1464502994011976,-8.964348782632293e-07,0.1464502994011976,2.029149155686596e-08
0.1547110778443114,-3.361630795015802e-07,0.1547110778443114,-4.058298292918188e-08
0.16298502994011976,-3.3616307929775454e-07,0.16298502994011976,4.058298237553177e-08
0.17127245508982036,-3.361630795015802e-07,0.17127245508982036,4.058298311373192e-08
0.17957335329341317,-3.361630795015802e-07,0.17957335329341317,2.0291491187765884e-08
0.1878862275449102,-3.361630795015802e-07,0.1878862275449102,-2.0291491187765884e-08
0.19621407185628745,-3.361630795015802e-07,0.19621407185628745,1.0145745649247952e-07
0.2045553892215569,-6.723261590031604e-07,0.2045553892215569,6.087447393239772e-08
0.21290868263473056,-1.1205435983386007e-07,0.21290868263473056,1.623319306094273e-07
0.22127544910179645,-6.723261587993347e-07,0.22127544910179645,4.058298237553177e-08
0.22965718562874254,-2.2410871966772015e-07,0.22965718562874254,1.0145745667702956e-07
0.23805089820359282,-2.2410871987154584e-07,0.23805089820359282,2.2320640472637504e-07
0.24645958083832337,-5.602717989654747e-07,0.24645958083832337,2.0291491335405913e-07
0.25488023952095806,-7.843805188370205e-07,0.25488023952095806,1.6233193116307742e-07
0.2633158682634731,-6.723261590031604e-07,0.2633158682634731,1.8262342161264313e-07
0.2717634730538922,-1.008489238300915e-06,0.2717634730538922,8.116596493561356e-08
0.28022604790419164,-1.1205435983386009e-06,0.28022604790419164,3.246638614034046e-07
0.28870059880239524,-1.3446523178024953e-06,0.28870059880239524,2.232064049109251e-07
0.29719011976047904,-1.120543598134775e-06,0.29719011976047904,2.637893871019068e-07
0.3056931137724551,-1.6808153966925983e-06,0.3056931137724551,2.8408087884332283e-07
0.3142095808383234,-1.1205435979309493e-06,0.3142095808383234,4.058298263390182e-07
0.32273952095808384,-1.680815396896424e-06,0.32273952095808384,3.246638612188546e-07
0.33128293413173654,-1.4567066774325297e-06,0.33128293413173654,3.0437236966198863e-07
0.33983982035928145,-1.6808153971002499e-06,0.33983982035928145,3.246638617725047e-07
0.3484116766467066,-2.6893046360126417e-06,0.3484116766467066,3.8553833533580234e-07
0.3569970059880239,-2.5772502749558277e-06,0.3569970059880239,4.66704300640516e-07
0.3655958083832336,-2.577250275363479e-06,0.3655958083832336,4.869957918282819e-07
0.37420808383233534,-2.801358995031199e-06,0.37420808383233534,6.493277224377092e-07
0.38283383233532936,-3.4736851540343595e-06,0.38283383233532936,6.290362306962931e-07
0.3914745508982036,-4.930391831059238e-06,0.3914745508982036,7.710766703025046e-07
0.4001287425149701,-3.361630793996674e-06,0.4001287425149701,6.899107057359911e-07
0.40879640718562876,-4.594228751761483e-06,0.40879640718562876,9.131171100932661e-07
0.41747754491017963,-4.706283112002995e-06,0.41747754491017963,9.942830753979798e-07
0.42617365269461077,-5.4906636308400155e-06,0.42617365269461077,1.0145745667702956e-06
0.4348832335329341,-5.714772350100084e-06,0.4348832335329341,1.2986554450599685e-06
0.44360778443113774,-5.714772350507735e-06,0.44360778443113774,1.359529918438716e-06
0.4523443113772455,-6.835315948234859e-06,0.4523443113772455,1.5015703587831275e-06
0.46109730538922156,-7.171479027736439e-06,0.46109730538922156,1.6233193055406228e-06
0.4698622754491018,-8.067913905592018e-06,0.4698622754491018,1.7247767631404026e-06
0.4786422155688623,-8.62818570516897e-06,0.4786422155688623,1.88710869467258e-06
0.487437125748503,-9.524620584451327e-06,0.487437125748503,1.9682746588699935e-06
0.4962440119760479,-1.030900110267687e-05,0.4962440119760479,2.1914810637809183e-06
0.505067365269461,-1.1541599060849331e-05,0.505067365269461,2.272647029454732e-06
0.5139026946107784,-1.1765707779701748e-05,0.5139026946107784,2.8002258036585457e-06
0.5227529940119761,-1.23259795792787e-05,0.5227529940119761,2.77993431228623e-06
0.531618263473054,-1.3110360097911896e-05,0.531618263473054,3.0640151913141026e-06
0.540497005988024,-1.4455012415510565e-05,0.540497005988024,3.4089705440898234e-06
0.5493907185628742,-1.579966473331306e-05,0.5493907185628742,3.5307194910318688e-06
0.5582979041916167,-1.591171909273927e-05,0.5582979041916167,3.956840809665953e-06
0.5672200598802395,-1.736842576996797e-05,0.5672200598802395,4.22063019750606e-06
0.5761556886227546,-1.90492411676797e-05,0.5761556886227546,4.545294057986714e-06
0.5851062874251497,-2.0730056564983776e-05,0.5851062874251497,4.9308323935070665e-06
0.5940718562874252,-2.2074708883397748e-05,0.5940718562874252,5.11345581548881e-06
0.6030508982035929,-2.297114376145715e-05,0.6030508982035929,5.6004516080552916e-06
0.6120449101796408,-2.5100176597077538e-05,0.6120449101796408,5.925115467982296e-06
0.6210523952095809,-2.476401351798361e-05,0.6210523952095809,6.432402752105644e-06
0.6300748502994012,-2.8125644311980284e-05,0.6300748502994012,6.89910705256161e-06
0.6391122754491018,-2.9694405349858148e-05,0.6391122754491018,7.34551986182981e-06
0.6481631736526946,-3.1487275106384605e-05,0.6481631736526946,7.893390126483189e-06
0.6572290419161677,-3.428863410202728e-05,0.6572290419161677,8.522426359578633e-06
0.666309880239521,-3.496096026062279e-05,0.666309880239521,9.090588117265279e-06
0.6754056886227545,-3.708999309807761e-05,0.6754056886227545,9.699332856958355e-06
0.6845149700598803,-3.9443134653365716e-05,0.6845149700598803,1.0389243561587047e-05
0.6936392215568863,-4.1908330569914465e-05,0.6936392215568863,1.101827979154514e-05
0.7027784431137725,-4.482174392498335e-05,0.7027784431137725,1.1708190498203882e-05
0.7119326347305389,-4.695077676019609e-05,0.7119326347305389,1.2418392694020338e-05
0.7211002994011977,-4.952802703617104e-05,0.7211002994011977,1.3290926823214473e-05
0.7302844311377247,-5.1993222952108315e-05,0.7302844311377247,1.4812788672078065e-05
0.7394820359281437,-5.591512554466281e-05,0.7394820359281437,1.5015703585247575e-05
0.7486946107784432,-5.815621274256297e-05,0.7486946107784432,1.5624448323648803e-05
0.7579221556886228,-6.151784353594816e-05,0.7579221556886228,1.7247767630296726e-05
0.7671646706586828,-6.431920253220232e-05,0.7671646706586828,1.7653597457743044e-05
0.7764221556886227,-6.790494204525523e-05,0.7764221556886227,1.9479831679036875e-05
0.7856931137724551,-7.149068155953111e-05,0.7856931137724551,1.9885661505375894e-05
0.7949805389221557,-7.530052979286321e-05,0.7949805389221557,2.049440624506897e-05
0.8042814371257486,-7.832599750695066e-05,0.8042814371257486,2.292938520421038e-05
0.8135988023952097,-8.235995446117346e-05,0.8135988023952097,2.4146874682858334e-05
0.8229296407185629,-8.628185705454324e-05,0.8229296407185629,2.6581853644214345e-05
0.8322769461077845,-9.087608580650856e-05,0.8322769461077845,2.536436416445909e-05
0.8416392215568863,-9.535826019986296e-05,0.8416392215568863,2.9016832603724855e-05
0.8510149700598802,-0.00010084892382866472,0.8510149700598802,2.962557734378703e-05
0.8604071856287425,-0.00010533109822283442,0.8604071856287425,3.145181156286626e-05
0.869812874251497,-0.00010992532697520738,0.869812874251497,3.1857641390681685e-05
0.8792350299401198,-0.00011552804496547361,0.8792350299401198,3.388679052311497e-05
0.8886721556886228,-0.00012079459987623825,0.8886721556886228,3.611885456927142e-05
0.8981242514970059,-0.00012583704606774284,0.8981242514970059,3.652468439597954e-05
0.9075913173652695,-0.00013155181841784292,0.9075913173652695,4.078589757567658e-05
0.9170748502994012,-0.00013782686256813141,0.9170748502994012,4.362670636263341e-05
0.9265718562874251,-0.00014342958055860148,0.9265718562874251,4.382962127598747e-05
0.9360853293413174,-0.00014970462470664792,0.9360853293413174,4.748208971562233e-05
0.9456137724550898,-0.0001562037775761965,0.9456137724550898,4.849666428165443e-05
0.9551571856287425,-0.00016270293044615272,0.9551571856287425,5.1743302894950274e-05
0.9647155688622755,-0.0001700985181929454,0.9647155688622755,5.316370728842869e-05
0.9742904191616767,-0.0001770458885032562,0.9742904191616767,5.4787026594522966e-05
0.9838787425149701,-0.00018455353060967892,0.9838787425149701,5.8439495033419625e-05
0.9934835329341318,-0.00019284555323493866,0.9934835329341318,6.209196347342359e-05
1.0031047904191617,-0.00019979292354361885,1.0031047904191617,6.493277225890402e-05
1.012741017964072,-0.000208421109248584,1.012741017964072,6.655609156499829e-05
1.0223922155688623,-0.00021660107751686345,1.0223922155688623,6.980273017829414e-05
1.032058383233533,-0.0002251172088609756,1.032058383233533,7.406394335651478e-05
1.0417410179640718,-0.00023396950328540464,1.0417410179640718,7.609309249116267e-05
1.051438622754491,-0.00024349412386802152,1.051438622754491,8.076013549978243e-05
1.0611511976047905,-0.0002534669618928274,1.0611511976047905,8.380385919714052e-05
1.0708802395209582,-0.0002628795281168334,1.0708802395209582,8.664466798483554e-05
1.0806257485029942,-0.00027195593125929954,1.0806257485029942,9.23262855557964e-05
1.0903862275449103,-0.0002830493128824441,1.0903862275449103,9.516709434349143e-05
1.1001616766467066,-0.000293806531424864,1.1001616766467066,9.861664786940314e-05
1.1099535928143713,-0.0003050119674074347,1.1099535928143713,0.0001032836908754392
1.1197604790419162,-0.00031543302286749956,1.1197604790419162,0.00010632741457611918
1.1295838323353296,-0.00032742283936727665,1.1295838323353296,0.00011079154266917028
1.1394221556886228,-0.0003397488189461477,1.1394221556886228,0.00011647316024160753
1.1492769461077845,-0.00035218685288485263,1.1492769461077845,0.00012073437342167368
1.1591467065868264,-0.00036395256066577733,1.1591467065868264,0.0001256043313410638
1.1690329341317367,-0.0003775111382040438,1.1690329341317367,0.00013169177873947096
1.178935628742515,-0.00039095766138206873,1.178935628742515,0.000136561736658492
1.1888532934131737,-0.0004048524019977985,1.1888532934131737,0.00014001129018551098
1.1987874251497006,-0.0004180748164557481,1.1987874251497006,0.00014711331215105756
1.208738023952096,-0.0004326418832308887,1.208738023952096,0.00015198327007229318
1.2187035928143715,-0.00044709689564619546,1.2187035928143715,0.000157867802556239
1.228685628742515,-0.0004623362885803392,1.228685628742515,0.00016375233504350672
1.238682634730539,-0.00047746362715424143,1.238682634730539,0.00017146310174911546
1.2486976047904192,-0.0004932632918875545,1.2486976047904192,0.0001757243149302889
1.2587275449101798,-0.0005102955545806707,1.2587275449101798,0.0001826234219813741
1.2687739520958083,-0.0005271037085508579,1.2687739520958083,0.00018850795446568902
1.2788353293413173,-0.0005444721343222526,1.2788353293413173,0.00019540706152083433
1.2889146706586827,-0.0005615043970133304,1.2889146706586827,0.0002031178282249667
1.299008982035928,-0.0005795451489416901,1.299008982035928,0.00021082859493168273
1.309119760479042,-0.0005978100095929787,1.309119760479042,0.00021651021250338178
1.319247005988024,-0.0006168592507606584,1.319247005988024,0.00022604721342991526
1.329389221556886,-0.0006357964375685042,1.329389221556886,0.00023314923539841464
1.3395494011976048,-0.0006563023854132088,1.3395494011976048,0.00024004834244691615
1.3497245508982036,-0.0006757998440210393,1.3497245508982036,0.0002487736837204025
1.3599176646706588,-0.0006965299005854116,1.3599176646706588,0.0002572961100797966
1.370125748502994,-0.0007178202289497684,1.370125748502994,0.0002652097917006049
1.3803502994011976,-0.0007393346660342007,1.3803502994011976,0.0002729205584065827
1.3905913173652695,-0.0007618575923567301,1.3905913173652695,0.00028225464441865484
1.4008502994011978,-0.0007840443555985349,1.4008502994011978,0.0002905741558669095
1.4111242514970062,-0.0008067913906395091,1.4111242514970062,0.0003003140717005223
1.4214146706586828,-0.0008302107518403017,1.4214146706586828,0.00031005398754004076
1.4317215568862276,-0.000854078330480022,1.4317215568862276,0.00031837349899124817
1.442046407185629,-0.0008809713768344413,1.442046407185629,0.0003285192446537837
1.4523862275449102,-0.0009052871729122742,1.4523862275449102,0.00034008539471201227
1.46274251497006,-0.0009312837843896533,1.46274251497006,0.00035002822546340836
1.473116766467066,-0.0009581768307440725,1.473116766467066,0.00035855065182280245
1.4835074850299401,-0.0009846216596587486,1.4835074850299401,0.00037052263171216833
1.4939131736526947,-0.0010122990865324127,1.4939131736526947,0.0003806683773732275
1.5043413173652695,-0.0010391921328864243,1.5043413173652695,0.0003920316125173638
1.5147754491017966,-0.0010683262664379284,1.5147754491017966,0.00040339484766519114
1.5252395209580838,-0.001097684508708285,1.5252395209580838,0.0004159755722909282
1.5357035928143712,-0.0011282753489359988,1.5357035928143712,0.0004259184030452771
1.5461976047904191,-0.0011580818086452832,1.5461976047904191,0.00043890495749403127
1.5567065868263472,-0.001188784703234869,1.5567065868263472,0.0004508769373804444
1.5672305389221557,-0.0012208322501400153,1.5672305389221557,0.00046325474709208917
1.5777694610778443,-0.0012520954165271398,1.5777694610778443,0.0004766471313705043
1.5883383233532933,-0.001285711724472406,1.5883383233532933,0.0004898366007370417
1.5989071856287425,-0.0013201124129324326,1.5989071856287425,0.0005022144104486865
1.609491017964072,-0.0013538407752375328,1.609491017964072,0.0005145922201595932
1.6201047904191619,-0.0013892499529385102,1.6201047904191619,0.0005298108386611476
1.6307335329341317,-0.0014233144783190352,1.6307335329341317,0.0005432032229366098
1.6413772455089821,-0.0014607406344966144,1.6413772455089821,0.0005567985221298555
1.6520359281437127,-0.0014972703557963381,1.6520359281437127,0.0005705967362342405
1.6627095808383234,-0.0015345844576136758,1.6627095808383234,0.0005862211845617648
1.6734131736526947,-0.0015730191030301672,1.6734131736526947,0.0006006281434032592
1.684116766467066,-0.001612686346400347,1.684116766467066,0.0006162525917293071
1.6948502994011978,-0.001652129481053713,1.6948502994011978,0.0006320799549664946
1.7055988023952096,-0.001692244941865674,1.7055988023952096,0.0006472985734650962
1.7163622754491017,-0.0017337050549972722,1.7163622754491017,0.0006619084472265885
1.7271407185628744,-0.0017757254399264092,1.7271407185628744,0.000678750385033499
1.737934131736527,-0.00181808198793464,1.737934131736527,0.0006949835780966563
1.74875748502994,-0.0018614470251850444,1.74875748502994,0.0007120284308117534
1.7595808383233533,-0.0019054843885854835,1.7595808383233533,0.0007298849431861725
1.7704341317365269,-0.0019514266761083978,1.7704341317365269,0.0007457123064270509
1.781302395209581,-0.0019966966374739396,1.781302395209581,0.0007619454994924228
1.792185628742515,-0.002042526870634982,1.792185628742515,0.0007793961820349663
1.8030838323353295,-0.0020902620279168683,1.8030838323353295,0.0007966439496693231
1.814011976047904,-0.002139341837515131,1.814011976047904,0.0008142975471237443
1.8249550898203593,-0.0021874131578687736,1.8249550898203593,0.0008331686340597662
1.8358982035928144,-0.0022376135110670054,1.8358982035928144,0.0008532572104803417
1.84687125748503,-0.002287589755539862,1.84687125748503,0.0008705049781154367
1.857859281437126,-0.0023391347610552844,1.857859281437126,0.0008901877247004456
1.8688772455089822,-0.0023921364732448786,1.8688772455089822,0.0009096675563802206
1.8798952095808386,-0.0024452502397979753,1.8798952095808386,0.0009277269836679937
1.8909431137724553,-0.002498924278145757,1.8909431137724553,0.0009482213899145391
1.9020059880239522,-0.0025541670775328434,1.9020059880239522,0.0009687157961573935
1.9130838323353296,-0.0026108665836014388,1.9130838323353296,0.0009879927129201234
1.924176646706587,-0.0026671178722217307,1.924176646706587,0.0010095016937297482
1.9352994011976048,-0.002723929432646491,1.9352994011976048,0.001029793185057034
1.946422155688623,-0.0027830941346257245,1.946422155688623,0.0010498817614835148
1.9575748502994013,-0.0028423708909668297,1.9575748502994013,0.0010740286361637895
1.96874251497006,-0.002902432027825549,1.96874251497006,0.00109350846784135
1.9799251497005987,-0.002963389599562124,1.9799251497005987,0.0011144087039131271
1.9911377245508983,-0.0030256918236167057,1.9911377245508983,0.001137338089115492
2.002350299401198,-0.003089674863072464,2.002350299401198,0.0011602674743208096
2.0135928143712576,-0.0031534337938020317,2.0135928143712576,0.0011819793700445266
2.024850299401198,-0.003218313268134015,2.024850299401198,0.001205111670165413
2.036122754491018,-0.0032848735578606524,2.036122754491018,0.0012276352255454989
2.047425149700599,-0.0033523302824659605,2.047425149700599,0.0012517821002294646
2.05872754491018,-0.0034206834419515703,2.05872754491018,0.0012767406345668465
2.070059880239521,-0.0034894848188732545,2.070059880239521,0.0012994671048506899
2.0814071856287426,-0.0035598549568342432,2.0814071856287426,0.0013215848304025913
2.0927844311377246,-0.0036310094753152916,2.0927844311377246,0.001346543364747355
2.1041616766467066,-0.003702948374312324,2.1041616766467066,0.0013721106438152025
2.115568862275449,-0.0037770163061498683,2.115568862275449,0.0013962575185065501
2.126991017964072,-0.0038511962923435776,2.126991017964072,0.001421013137926887
2.138428143712575,-0.003927281202657316,2.138428143712575,0.0014465804170080221
2.149880239520958,-0.004002805841169847,2.149880239520958,0.0014715389513409748
2.161362275449102,-0.004081468001756096,2.161362275449102,0.0014981208049881418
2.172859281437126,-0.00415945783618171,2.172859281437126,0.0015230793393255237
2.18437125748503,-0.004239800812167504,2.18437125748503,0.0015500670227979226
2.1958982035928143,-0.00432092816867499,2.1958982035928143,0.0015764459615221391
2.207455089820359,-0.004403512231851754,2.207455089820359,0.001604245304650907
2.2190269461077845,-0.004486544512474377,2.2190269461077845,0.001630015498641705
2.2306137724550896,-0.004571817880292046,2.2306137724550896,0.0016584235865068442
2.2422155688622754,-0.004657203302467511,2.2422155688622754,0.00168622292962823
2.253847305389222,-0.004744605703117539,2.253847305389222,0.0017138193578429058
2.265479041916168,-0.0048315598863339386,2.265479041916168,0.0017406041263967832
2.2771407185628743,-0.004921427482898682,2.2771407185628743,0.0017686063844352142
2.2888323353293414,-0.005011743296907651,2.2888323353293414,0.0017964057275610293
2.3005239520958085,-0.0051038519806764085,2.3005239520958085,0.0018242050706794623
2.312245508982036,-0.005196184773157497,2.312245508982036,0.0018538306480247258
2.323982035928144,-0.00529053454411967,2.323982035928144,0.0018826445657195256
2.3357335329341318,-0.005385332532519548,2.3357335329341318,0.0019134876325404844
2.3475149700598803,-0.0054822595537542314,2.3475149700598803,0.001941286975664823
2.359311377245509,-0.005580419172950757,2.359311377245509,0.0019723329573983974
2.3711227544910183,-0.0056798113901026,2.3711227544910183,0.0020023643645688924
2.3829491017964073,-0.00578021209648928,2.3829491017964073,0.002032192856831201
2.394805389221557,-0.005882293618279582,2.394805389221557,0.0020622242639943143
2.406676646706587,-0.005985047466225626,2.406676646706587,0.002094284820305732
2.418562874251497,-0.006089594183927381,2.418562874251497,0.0021243162274658923
2.4304640718562873,-0.0061955976083106455,2.4304640718562873,0.0021559709539476493
2.4423952095808383,-0.0063024974675709505,2.4423952095808383,0.002186205276033713
2.4543413173652695,-0.006411414305308265,2.4543413173652695,0.0022180629174207035
2.4663023952095813,-0.006520891414845156,2.4663023952095813,0.0022499205588062177
2.478293413173653,-0.006632161394129605,2.478293413173653,0.0022825898598569597
2.490299401197605,-0.0067454483519016626,2.490299401197605,0.002314650416159519
2.502320359281437,-0.006859967907637192,2.502320359281437,0.002348943036508235
2.5143562874251497,-0.006974375408991282,2.5143562874251497,0.0023797861033321463
2.526422155688623,-0.007091920432442733,2.526422155688623,0.0024118466596347054
2.538502994011976,-0.007210025727685609,2.538502994011976,0.0024455305352500028
2.5505988023952098,-0.007329139512155983,2.5505988023952098,0.002480228985422474
2.5627245508982037,-0.007451054655630764,2.5627245508982037,0.0025122895417220804
2.574865269461078,-0.007573866233989106,2.574865269461078,0.0025480025664694423
2.5870209580838326,-0.007697462192856096,2.5870209580838326,0.002579860207863815
2.599191616766467,-0.007823635402007008,2.599191616766467,0.0026139499132925327
2.6113922155688623,-0.007950929154753815,2.6113922155688623,0.002649257108216139
2.623607784431138,-0.00807900728801742,2.623607784431138,0.0026843613882167948
2.635853293413174,-0.008209886780270756,2.635853293413174,0.002716624859436399
2.6480988023952095,-0.008342335033572365,2.6480988023952095,0.002755381607870046
2.6603892215568865,-0.008475679721742862,2.6603892215568865,0.0027872392492629423
2.672679640718563,-0.008611041388394445,2.672679640718563,0.002825184338059413
2.685,-0.00874729948992796,2.685,0.00286231776718918
2.6973353293413176,-0.008885462515579057,2.6973353293413176,0.0028957987278844795
2.709685628742515,-0.009024970193535117,2.709685628742515,0.002933540901769811
2.722065868263473,-0.00916615868689969,2.722065868263473,0.0029678335221096684
2.7344610778443115,-0.00930925210438348,2.7344610778443115,0.003004155291596354
2.7468712574850302,-0.009454250445975067,2.7468712574850302,0.0030418974654639686
2.7593113772455093,-0.009598576461414989,2.7593113772455093,0.0030784221498617935
2.771766467065868,-0.009746488216361442,2.771766467065868,0.003116164323744172
2.784236526946108,-0.009900002689303664,2.784236526946108,0.0031526890081360914
2.7967215568862276,-0.010046793900655854,2.7967215568862276,0.0031908370118466545
2.809236526946108,-0.010201428917192338,2.809236526946108,0.0032291879304624516
2.8217814371257486,-0.01035382284654356,2.8217814371257486,0.0032661184446736973
2.8343263473053892,-0.01051406058106929,2.8343263473053892,0.0033038606185472174
2.84690119760479,-0.010666454510410728,2.84690119760479,0.003342211537180731
2.8595059880239524,-0.010830053875738812,2.8595059880239524,0.0033807653706958564
2.8721257485029943,-0.010993653241057114,2.8721257485029943,0.0034197250340627884
2.8847604790419163,-0.011160614237174508,2.8847604790419163,0.0034566555482828925
2.897410179640719,-0.011318610884508454,2.897410179640719,0.0034970356160307537
2.9100898203592815,-0.011487812967822524,2.9100898203592815,0.0035449235355705004
2.9227844311377247,-0.01165813559473901,2.9227844311377247,0.003577389921704197
2.9355089820359286,-0.011831819852448066,2.9355089820359286,0.0036179729043631977
2.9482335329341316,-0.012007745197350537,2.9482335329341316,0.0036687016326943304
2.961002994011976,-0.012169103475477054,2.961002994011976,0.003705226317089203
2.9737724550898204,-0.012355113712757234,2.9737724550898204,0.003737692703214041
2.986571856287425,-0.012538882862853784,2.986571856287425,0.003772188238479802
2.999401197604791,-0.012713687664166884,2.999401197604791,0.003816829519411789
3.012230538922156,-0.012890733552657097,3.012230538922156,0.003867558247734064
3.0250898203592813,-0.013070020528360291,3.0250898203592813,0.003895966335603632
3.037979041916168,-0.013258271852845303,3.037979041916168,0.003942636765664731
3.050883233532934,-0.013445402633727899,3.050883233532934,0.003983219748329637
3.063802395209581,-0.013640377219804573,3.063802395209581,0.004009598687058282
3.0767514970059886,-0.013830869631478108,3.0767514970059886,0.004066414862788561
3.0897155688622755,-0.014029205848350613,3.0897155688622755,0.004088735503253078
3.102694610778443,-0.014227542065211705,3.102694610778443,0.004137435082446241
3.1157035928143713,-0.014422516651275334,3.1157035928143713,0.004202367854704776
3.1287275449101797,-0.014627576129736239,3.1287275449101797,0.00423889253911146
3.141781437125749,-0.014818068541409775,3.141781437125749,0.004273388074365409
3.1548502994011978,-0.015024248563463313,3.1548502994011978,0.004303825311364089
3.167934131736527,-0.015222584780322772,3.167934131736527,0.004364699785361448
3.181047904191617,-0.015445572956353834,3.181047904191617,0.0043931078732192055
3.194176646706587,-0.015657355696393357,3.194176646706587,0.004447894899805608
3.207335329341318,-0.015869138436444295,3.207335329341318,0.0044925361807464535
3.2205089820359287,-0.016075318458488048,3.2205089820359287,0.004527031716006309
3.2336976047904193,-0.016297186090915065,3.2336976047904193,0.004565585549539151
3.2469161676646707,-0.016516812636142145,3.2469161676646707,0.004620372576128506
3.2601497005988023,-0.016743162442962516,3.2601497005988023,0.004669072155327575
3.2734131736526946,-0.016959427357400286,3.2734131736526946,0.004707625988866323
3.2866916167664675,-0.017188018251415704,3.2866916167664675,0.004776617059380128
3.29998502994012,-0.017423332407021153,3.29998502994012,0.004794879401580516
3.313308383233533,-0.017640717865058074,3.313308383233533,0.004837491533368629
3.3266616766467068,-0.017887237456635497,3.3266616766467068,0.004871987068634389
3.3400299401197606,-0.018104622914662635,3.3400299401197606,0.004920686647839363
3.3534131736526946,-0.018347780875468685,3.3534131736526946,0.004973444525287796
3.3668113772455093,-0.01858757720544955,3.3668113772455093,0.005014027507958608
3.3802544910179644,-0.01882849407904751,3.3802544910179644,0.0050708436836918395
3.393697604790419,-0.019072772583436405,3.393697604790419,0.005115484964614969
3.4071706586826345,-0.019317051087825304,3.4071706586826345,0.0051641845438051785
3.420673652694611,-0.01956581176659614,3.420673652694611,0.00520882582473126
3.434176646706587,-0.019823536794173254,3.434176646706587,0.005259554553056487
3.4477245508982035,-0.02007790019094312,3.4477245508982035,0.005298108386592283
3.461287425149701,-0.02031769652093377,3.461287425149701,0.005348837114920462
3.4748652694610778,-0.020585506440886962,3.4748652694610778,0.005389420097588322
3.488473053892216,-0.02085219581723774,3.488473053892216,0.005440148825901737
3.5020958083832334,-0.02110880030119287,3.5020958083832334,0.005486819255968742
3.515733532934132,-0.021368766415968292,3.515733532934132,0.005529431387774571
3.5294011976047903,-0.021639937966712423,3.5294011976047903,0.005582189265225956
3.5430988023952095,-0.021905506799457523,3.5430988023952095,0.005620743098764704
3.556811377245509,-0.022180039980992595,3.556811377245509,0.00566741352882285
3.5705389221556887,-0.022460175880523434,3.5705389221556887,0.005712054809751885
3.584296407185629,-0.022735829605651136,3.584296407185629,0.0057587252398041255
3.5980838323353295,-0.023023809310372793,3.5980838323353295,0.005821628862930596
3.6118862275449106,-0.02330394520989711,3.6118862275449106,0.00586424099474233
3.6257035928143715,-0.02358408110942469,3.6257035928143715,0.005908882275659554
3.639550898203593,-0.023875422444937285,3.639550898203593,0.005951494407435854
3.653413173652695,-0.024167884324049035,3.653413173652695,0.006016427179720964
3.667305389221557,-0.02445810511594291,3.667305389221557,0.00606715590805505
3.6812275449101794,-0.024755049169454535,3.6812275449101794,0.00610773889070224
3.6951497005988023,-0.025053113766558794,3.6951497005988023,0.006152380171631274
3.709116766467066,-0.025361263256029346,3.709116766467066,0.006211225496487711
3.7230988023952096,-0.025662689483921284,3.7230988023952096,0.006253837628299445
3.7370958083832337,-0.02596411571181974,3.7370958083832337,0.006298478909234385
3.751122754491018,-0.02628571172447688,3.751122754491018,0.006365440830613174
3.7651646706586828,-0.02659162012676217,3.7651646706586828,0.006393848918485694
3.779236526946108,-0.026904251790635863,3.779236526946108,0.006462839989005405
3.7933233532934136,-0.02722024508529723,3.7933233532934136,0.00649530637514796
3.8074401197604795,-0.02754184109795111,3.8074401197604795,0.0065500934017402685
3.821571856287425,-0.02786119602340994,3.821571856287425,0.006610967875719911
3.8357335329341318,-0.02818839475406937,3.8357335329341318,0.006661696604071714
3.8499251497005993,-0.028521196202714788,3.8499251497005993,0.006706337884994843
3.8641317365269465,-0.028856238738522638,3.8641317365269465,0.006757066613305306
3.8783532934131735,-0.029184558012784485,3.8783532934131735,0.006805766192522091
3.892604790419162,-0.029527444353792936,3.892604790419162,0.006850407473427503
3.90687125748503,-0.02986248688963666,3.90687125748503,0.006925485991375887
3.921167664670659,-0.030205373230654895,3.921167664670659,0.0069660689740171705
3.9354940119760484,-0.03055050065887796,3.9354940119760484,0.00701476855322805
3.949835329341317,-0.030906833523076258,3.949835329341317,0.007059409834157085
3.9642065868263474,-0.0312497198641108,3.9642065868263474,0.007126371755541779
3.978592814371258,-0.03160605272829931,3.978592814371258,0.007177100483899487
3.9930089820359287,-0.03196462667970244,3.9930089820359287,0.007237974957849601
4.00744011976048,-0.03233664715426606,4.00744011976048,0.007264353896604822
4.02190119760479,-0.032698582736463394,4.02190119760479,0.007313053475780268
4.036377245508982,-0.03306836212383849,4.036377245508982,0.007380015397188584
4.050883233532934,-0.033423574444434376,4.050883233532934,0.007446977318573278
4.065404191616767,-0.03380007709340114,4.065404191616767,0.007475385406445799
4.07995508982036,-0.03417097702438517,4.07995508982036,0.007536259880437253
4.094535928143713,-0.03455084130413309,4.094535928143713,0.007591046907005939
4.109131736526947,-0.03494639319426264,4.109131736526947,0.007645833933621869
4.12375748502994,-0.035326257474023605,4.12375748502994,0.007692504363685921
4.138398203592815,-0.03571956827696137,4.138398203592815,0.0077533788376773745
4.1530688622754495,-0.03610503527470832,4.1530688622754495,0.007806136715146478
4.167754491017964,-0.03650618988283037,4.167754491017964,0.007873098636548887
4.18247005988024,-0.03690958557816053,4.18247005988024,0.007895419277004547


==> anc/r3cos3theta_Kn25.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,0.0,0.016064221556886228,0.0
0.024115718562874252,0.0,0.024115718562874252,0.0
0.03218008982035928,7.477910251235207e-08,0.03218008982035928,0.0
0.04025748502994012,0.0,0.04025748502994012,0.0
0.04834775449101797,0.0,0.04834775449101797,0.0
0.05645104790419162,1.4955820485467614e-07,0.05645104790419162,0.0
0.06456736526946108,0.0,0.06456736526946108,0.0
0.07269670658682635,-2.9911641021943627e-07,0.07269670658682635,-8.264735357990036e-08
0.08083907185628743,1.4955820502470414e-07,0.08083907185628743,0.0
0.08899446107784431,5.982328204388725e-07,0.08899446107784431,8.264735339198204e-08
0.0971630239520958,2.991164100494083e-07,0.0971630239520958,0.0
0.10534461077844312,2.9911641021943627e-07,0.10534461077844312,0.0
0.11353937125748503,-7.477910251235207e-08,0.11353937125748503,-8.264735339198204e-08
0.12174730538922156,7.477910251235207e-08,0.12174730538922156,-8.264735339198204e-08
0.1299684131736527,-5.234537177564924e-07,0.1299684131736527,8.264735339198204e-08
0.13820269461077844,3.738955127317883e-07,0.13820269461077844,8.264735320406372e-08
0.1464502994011976,1.700279938884777e-16,0.1464502994011976,0.0
0.1547110778443114,7.477910251235207e-08,0.1547110778443114,-1.652947069718824e-07
0.16298502994011976,7.477910234232407e-08,0.16298502994011976,-2.4794206036386443e-07
0.17127245508982036,2.991164098793803e-07,0.17127245508982036,-4.132367671478285e-07
0.17957335329341317,4.486746152441404e-07,0.17957335329341317,-2.4794206036386443e-07
0.1878862275449102,2.243373075370562e-07,0.1878862275449102,-2.479420601759461e-07
0.19621407185628745,-1.4955820536476012e-07,0.19621407185628745,-3.3058941356792817e-07
0.2045553892215569,-7.477910251235207e-08,0.2045553892215569,-6.611788273237746e-07
0.21290868263473056,1.4955820502470414e-07,0.21290868263473056,-4.958841205398106e-07
0.22127544910179645,-2.243373073670282e-07,0.22127544910179645,8.264735339198204e-08
0.22965718562874254,2.9911641038946426e-07,0.22965718562874254,-1.1570629476756668e-06
0.23805089820359282,-2.991164100494083e-07,0.23805089820359282,-7.438261807157567e-07
0.24645958083832337,4.486746150741124e-07,0.24645958083832337,-1.2397103008797306e-06
0.25488023952095806,-7.477910268238006e-08,0.25488023952095806,-1.2397103012555672e-06
0.2633158682634731,-4.486746152441404e-07,0.2633158682634731,-1.7355944217953778e-06
0.2717634730538922,-3.738955127317883e-07,0.2717634730538922,-1.487652361243595e-06
0.28022604790419164,-3.738955125617603e-07,0.28022604790419164,-2.2314785419593518e-06
0.28870059880239524,-9.721283330006329e-07,0.28870059880239524,-2.479420602699053e-06
0.29719011976047904,-7.477910254635766e-07,0.29719011976047904,-2.810010015703226e-06
0.3056931137724551,-1.121686538365393e-06,0.3056931137724551,-2.9753047226751082e-06
0.3142095808383234,-1.6451402561218853e-06,0.3142095808383234,-2.810010015891144e-06
0.32273952095808384,-1.4955820502470412e-06,0.32273952095808384,-3.967072963942648e-06
0.33128293413173654,-2.168593973028238e-06,0.33128293413173654,-4.04972031733463e-06
0.33983982035928145,-2.168593973538322e-06,0.33983982035928145,-5.041488558226332e-06
0.3484116766467066,-2.6920476907847305e-06,0.3484116766467066,-5.785314739130007e-06
0.3569970059880239,-3.2155014087112506e-06,0.3569970059880239,-6.033256798930117e-06
0.3655958083832336,-3.6641760239553913e-06,0.3655958083832336,-7.520909160737467e-06
0.37420808383233534,-4.038071536517151e-06,0.37420808383233534,-8.512677401817088e-06
0.38283383233532936,-4.411967049078912e-06,0.38283383233532936,-8.925914168964916e-06
0.3914745508982036,-5.15975807437246e-06,0.3914745508982036,-1.0330919176440693e-05
0.4001287425149701,-5.384095382419601e-06,0.4001287425149701,-1.1322687417520314e-05
0.40879640718562876,-6.580561023127317e-06,0.40879640718562876,-1.2892987132907565e-05
0.41747754491017963,-7.104014740543754e-06,0.41747754491017963,-1.4215344787555113e-05
0.42617365269461077,-7.17879384271605e-06,0.42617365269461077,-1.578564450237861e-05
0.4348832335329341,-9.048271406204963e-06,0.4348832335329341,-1.7521238923986068e-05
0.44360778443113774,-9.646504226473809e-06,0.44360778443113774,-1.834771245771797e-05
0.4523443113772455,-1.0992528071866173e-05,0.4523443113772455,-2.1075075120029216e-05
0.46109730538922156,-1.1740319098009863e-05,0.46109730538922156,-2.2893316895968247e-05
0.4698622754491018,-1.2936784737867438e-05,0.4698622754491018,-2.5455384850931772e-05
0.4786422155688623,-1.383413396835572e-05,0.4786422155688623,-2.719097927291507e-05
0.487437125748503,-1.5479274223797494e-05,0.487437125748503,-3.000098928918205e-05
0.4962440119760479,-1.645140255645807e-05,0.4962440119760479,-3.289364665846518e-05
0.505067365269461,-1.8246101017434632e-05,0.505067365269461,-3.578630402793622e-05
0.5139026946107784,-1.9666903965679405e-05,0.5139026946107784,-3.8926903457395294e-05
0.5227529940119761,-2.161116063168067e-05,0.5227529940119761,-4.2150150240434264e-05
0.531618263473054,-2.3031963579075302e-05,0.531618263473054,-4.6365165264177025e-05
0.540497005988024,-2.505099934758892e-05,0.540497005988024,-5.0001648814363825e-05
0.5493907185628742,-2.721959332129727e-05,0.5493907185628742,-5.380342707171043e-05
0.5582979041916167,-2.9089070884276102e-05,0.5582979041916167,-5.818373680298882e-05
0.5672200598802395,-3.155678126871397e-05,0.5672200598802395,-6.272934124067534e-05
0.5761556886227546,-3.372537524157218e-05,0.5761556886227546,-6.727494567854978e-05
0.5851062874251497,-3.626786472750223e-05,0.5851062874251497,-7.256437629676414e-05
0.5940718562874252,-3.888513331594464e-05,0.5940718562874252,-7.826704368175049e-05
0.6030508982035929,-4.150240190557724e-05,0.6030508982035929,-8.446559518708874e-05
0.6120449101796408,-4.4418786903729e-05,0.6120449101796408,-9.008561522018646e-05
0.6210523952095809,-4.763428831227022e-05,0.6210523952095809,-9.702799290680421e-05
0.6300748502994012,-5.1074127028348505e-05,0.6300748502994012,-0.00010347448647325799
0.6391122754491018,-5.496264036069109e-05,0.6391122754491018,-0.00011091274828060348
0.6481631736526946,-5.832769997408699e-05,0.6481631736526946,-0.00011859895214756116
0.6572290419161677,-6.22909924080918e-05,0.6572290419161677,-0.0001265330980748827
0.666309880239521,-6.610472663741195e-05,0.666309880239521,-0.00013521107018254415
0.6754056886227545,-7.029235637912383e-05,0.6754056886227545,-0.00014421963170508896
0.6845149700598803,-7.53025562491517e-05,0.6845149700598803,-0.00015355878264138964
0.6936392215568863,-7.949018599052352e-05,0.6936392215568863,-0.00016306322828315884
0.7027784431137725,-8.442560675786901e-05,0.7027784431137725,-0.0001733115001067713
0.7119326347305389,-8.966014393492385e-05,0.7119326347305389,-0.00018389036134320002
0.7211002994011977,-9.549291393190748e-05,0.7211002994011977,-0.00019471716464036844
0.7302844311377247,-0.00010080223021215479,0.7302844311377247,-0.00020727956235933224
0.7394820359281437,-0.00010715845392706493,0.7394820359281437,-0.0002191807812511602
0.7486946107784432,-0.00011336511943661032,0.7486946107784432,-0.00023207376838294024
0.7579221556886228,-0.00011942222674198114,0.7579221556886228,-0.0002463717605235115
0.7671646706586828,-0.00012697491609742898,0.7671646706586828,-0.00025951268971584335
0.7764221556886227,-0.0001336302562234087,0.7764221556886227,-0.00027496774480390235
0.7856931137724551,-0.00014073427096378244,0.7856931137724551,-0.0002894310316514455
0.7949805389221557,-0.0001485112976265973,0.7949805389221557,-0.0003064563864535763
0.8042814371257486,-0.00015696133621321352,0.8042814371257486,-0.00032290320978384246
0.8135988023952097,-0.00016526181659395493,0.8135988023952097,-0.0003395979751727812
0.8229296407185629,-0.0001738614133840656,0.8229296407185629,-0.00035794568763068707
0.8322769461077845,-0.00018305924299648547,0.8322769461077845,-0.00037612810538105733
0.8416392215568863,-0.0001924066308123998,0.8416392215568863,-0.00039588082284719065
0.8510149700598802,-0.00020197835593585117,0.8510149700598802,-0.000416460013846868
0.8604071856287425,-0.00021222309298242378,0.8604071856287425,-0.0004372871469067213
0.869812874251497,-0.000222766946440066,0.869812874251497,-0.00045918869556085823
0.8792350299401198,-0.00023383425361410445,0.8792350299401198,-0.00048199936510268283
0.8886721556886228,-0.00024564935181445666,0.8886721556886228,-0.0005049753293526068
0.8981242514970059,-0.00025761400822000354,0.8981242514970059,-0.0005291083565485151
0.9075913173652695,-0.0002699525601372621,0.9075913173652695,-0.0005545637414000107
0.9170748502994012,-0.0002824406702603955,0.9170748502994012,-0.0005807629524309066
0.9265718562874251,-0.0002956017923051199,0.9265718562874251,-0.0006079539317040096
0.9360853293413174,-0.00030906203076057375,0.9360853293413174,-0.0006351449109765488
0.9456137724550898,-0.0003234196184475361,0.9456137724550898,-0.0006642367793782311
0.9551571856287425,-0.0003380015434408453,0.9551571856287425,-0.0006944857107275891
0.9647155688622755,-0.00035318170125425333,0.9647155688622755,-0.0007246519947224276
0.9742904191616767,-0.0003691844291968275,0.9742904191616767,-0.000756884462553569
0.9838787425149701,-0.00038466370342045495,0.9838787425149701,-0.0007891995777382903
0.9934835329341318,-0.00040186289700203657,0.9934835329341318,-0.0008235808767578112
1.0031047904191617,-0.0004188377532772713,1.0031047904191617,-0.0008590365913723674
1.012741017964072,-0.0004367099587816341,1.012741017964072,-0.0008944096586327799
1.0223922155688623,-0.00045465694338867925,1.0223922155688623,-0.0009321794991424996
1.032058383233533,-0.0004738003936372823,1.032058383233533,-0.0009706105184786034
1.0417410179640718,-0.0004936168558076463,1.0417410179640718,-0.0010096200692905181
1.051438622754491,-0.000513956771696447,1.051438622754491,-0.001050199919816129
1.0611511976047905,-0.0005351192577125435,1.0611511976047905,-0.0010921847753484638
1.0708802395209582,-0.0005559078482162482,1.0708802395209582,-0.0011354093411843093
1.0806257485029942,-0.0005781172416678577,1.0806257485029942,-0.0011797083226133109
1.0903862275449103,-0.0006007005306323689,1.0903862275449103,-0.0012252470143433803
1.1001616766467066,-0.0006235829360067596,1.1001616766467066,-0.0012722733584358205
1.1099535928143713,-0.0006478113652270527,1.1099535928143713,-0.0013201261760616171
1.1197604790419162,-0.0006723389108572252,1.1197604790419162,-0.0013698798828161807
1.1295838323353296,-0.000697988143025423,1.1295838323353296,-0.0014203774157507086
1.1394221556886228,-0.0007239364916036702,1.1394221556886228,-0.0014725278957542034
1.1492769461077845,-0.0007505578521050388,1.1492769461077845,-0.0015258354387061258
1.1591467065868264,-0.0007785252364511195,1.1591467065868264,-0.0015806306340183521
1.1690329341317367,-0.0008063430625930257,1.1690329341317367,-0.0016375746605200854
1.178935628742515,-0.0008351330170672523,1.178935628742515,-0.0016950145711419826
1.1888532934131737,-0.0008651194371820167,1.1888532934131737,-0.0017550165497197828
1.1987874251497006,-0.0008960779856308019,1.1987874251497006,-0.0018149358809434397
1.208738023952096,-0.0009268869758732022,1.208738023952096,-0.0018782437536580467
1.2187035928143715,-0.0009591167690645273,1.2187035928143715,-0.0019417169210794378
1.228685628742515,-0.0009918700159722486,1.228685628742515,-0.002006016562033809
1.238682634730539,-0.0010255206121118185,1.238682634730539,-0.002073622097125739
1.2486976047904192,-0.0010605172320961008,1.2486976047904192,-0.0021426326372245806
1.2587275449101798,-0.0010958129684907724,1.2587275449101798,-0.002212634945565254
1.2687739520958083,-0.0011322303914236393,1.2687739520958083,-0.0022840422589141545
1.2788353293413173,-0.0011689469307668958,1.2788353293413173,-0.0023569372246241105
1.2889146706586827,-0.0012073833894675964,1.2889146706586827,-0.0024317330794630223
1.299008982035928,-0.0012455207317584175,1.299008982035928,-0.002508925707550113
1.309119760479042,-0.0012862005635355088,1.309119760479042,-0.0025874406932920395
1.319247005988024,-0.0013268803953117498,1.319247005988024,-0.0026675259787489773
1.329389221556886,-0.0013689062509344035,1.329389221556886,-0.0027495948006880746
1.3395494011976048,-0.0014119042348900578,1.3395494011976048,-0.002833233922342371
1.3497245508982036,-0.0014555004516663209,1.3497245508982036,-0.0029182780490035793
1.3599176646706588,-0.0014999192385693697,1.3599176646706588,-0.003005801596267111
1.370125748502994,-0.0015453849329086118,1.370125748502994,-0.0030948127958930136
1.3803502994011976,-0.0015911497436568829,1.3803502994011976,-0.0031852290005256407
1.3905913173652695,-0.0016394570438922743,1.3905913173652695,-0.003277876683702106
1.4008502994011978,-0.0016879886814350328,1.4008502994011978,-0.003372921140126751
1.4111242514970062,-0.0017377915637203313,1.4111242514970062,-0.0034687920700856916
1.4214146706586828,-0.0017882674579294312,1.4214146706586828,-0.003567225067999408
1.4317215568862276,-0.0018401641550857557,1.4317215568862276,-0.0036680548391637468
1.442046407185629,-0.0018925095268578344,1.442046407185629,-0.0037702069679819814
1.4523862275449102,-0.0019466495970907195,1.4523862275449102,-0.003874507927988971
1.46274251497006,-0.002001761795655755,1.46274251497006,-0.003981123013891689
1.473116766467066,-0.002057696564348597,1.473116766467066,-0.00408856457332795
1.4835074850299401,-0.002114753019580144,1.4835074850299401,-0.004199477321607426
1.4939131736526947,-0.002172706824041839,1.4939131736526947,-0.004311547132835517
1.5043413173652695,-0.0022323805478619983,1.5043413173652695,-0.0044256004805444515
1.5147754491017966,-0.002292876841809794,1.5147754491017966,-0.004542381190917201
1.5252395209580838,-0.00235434526409042,1.5252395209580838,-0.004660732201004399
1.5357035928143712,-0.002417309268421633,1.5357035928143712,-0.004781149394926583
1.5461976047904191,-0.0024816940757000703,1.5461976047904191,-0.004904376598865223
1.5567065868263472,-0.00254645277849226,1.5567065868263472,-0.005029587339284894
1.5672305389221557,-0.002612931400642574,1.5672305389221557,-0.005155872495299601
1.5777694610778443,-0.0026809056048434747,1.5777694610778443,-0.005286124724277123
1.5883383233532933,-0.0027503753910946226,1.5883383233532933,-0.005416624895317076
1.5989071856287425,-0.0028200695146538175,1.5989071856287425,-0.005550596255198552
1.609491017964072,-0.0028908105456478457,1.609491017964072,-0.005686799093623491
1.6201047904191619,-0.002964168845231846,1.6201047904191619,-0.005824737526468723
1.6307335329341317,-0.003037901040327558,1.6307335329341317,-0.005964824790502709
1.6413772455089821,-0.0031137270502937862,1.6413772455089821,-0.006108217948674818
1.6520359281437127,-0.0031891791647474525,1.6520359281437127,-0.006253181406560247
1.6627095808383234,-0.003267173768687049,1.6627095808383234,-0.006400789579755158
1.6734131736526947,-0.003346364838267353,1.6734131736526947,-0.006550133347372242
1.684116766467066,-0.0034275001645141688,1.684116766467066,-0.006701708593531285
1.6948502994011978,-0.003508485932555109,1.6948502994011978,-0.006856259144413378
1.7055988023952096,-0.0035920889691851724,1.7055988023952096,-0.007013123821191011
1.7163622754491017,-0.003676065901327627,1.7163622754491017,-0.007171889387094967
1.7271407185628744,-0.003761912311033401,1.7271407185628744,-0.007333630257724418
1.737934131736527,-0.0038491795236870793,1.737934131736527,-0.007498015843662601
1.74875748502994,-0.003937643201981296,1.74875748502994,-0.007664219671375782
1.7595808383233533,-0.004028200695146878,1.7595808383233533,-0.00783389468793218
1.7704341317365269,-0.004119655537542778,1.7704341317365269,-0.008004478825376075
1.781302395209581,-0.0042128302992961225,1.781302395209581,-0.008179360625197293
1.792185628742515,-0.004306453735664371,1.792185628742515,-0.008355151545906577
1.8030838323353295,-0.004402470103315225,1.8030838323353295,-0.008534165713398522
1.814011976047904,-0.004499757715708109,1.814011976047904,-0.00871549400678582
1.8249550898203593,-0.0045986156892537525,1.8249550898203593,-0.008900458783723867
1.8358982035928144,-0.004699343140363735,1.8358982035928144,-0.009085919444781515
1.84687125748503,-0.004800818382499011,1.84687125748503,-0.0092759257102776
1.857859281437126,-0.004903714427581002,1.857859281437126,-0.009467750217548686
1.8688772455089822,-0.005008779066637041,1.8688772455089822,-0.009662797971602058
1.8798952095808386,-0.005115040171333617,1.8798952095808386,-0.009859333378017802
1.8909431137724553,-0.005222946416286146,1.8909431137724553,-0.01005975321004372
1.9020059880239522,-0.005332572580596969,1.9020059880239522,-0.01026199128384445
1.9130838323353296,-0.005443021315035767,1.9130838323353296,-0.010466956720308243
1.924176646706587,-0.005555563864344401,1.924176646706587,-0.010675475992969207
1.9352994011976048,-0.005669527216601961,1.9352994011976048,-0.010886474686231367
1.946422155688623,-0.005785584383730036,1.946422155688623,-0.011099704858035485
1.9575748502994013,-0.0059026136791917915,1.9575748502994013,-0.011316075629270566
1.96874251497006,-0.006021961126831091,1.96874251497006,-0.011534843173754578
1.9799251497005987,-0.006141458132676434,1.9799251497005987,-0.011756833965020315
1.9911377245508983,-0.006264021081724104,1.9911377245508983,-0.011981552118950616
2.002350299401198,-0.006388004833720869,2.002350299401198,-0.012208419104067794
2.0135928143712576,-0.006513708505075758,2.0135928143712576,-0.012438426688615372
2.024850299401198,-0.006640533862968843,2.024850299401198,-0.012671409577886376
2.036122754491018,-0.006769453035732613,2.036122754491018,-0.01290736777187874
2.047425149700599,-0.0068991947786240185,2.047425149700599,-0.013146301270595656
2.05872754491018,-0.007031778127411745,2.05872754491018,-0.013388623310801269
2.070059880239521,-0.007166305732865132,2.070059880239521,-0.01363309418219639
2.0814071856287426,-0.007301581129344492,2.0814071856287426,-0.01388004447419402
2.0927844311377246,-0.0074393242362059105,2.0927844311377246,-0.014131044486507672
2.1041616766467066,-0.007578189029606374,2.1041616766467066,-0.014384771861484949
2.115568862275449,-0.007718998079673009,2.115568862275449,-0.014641391893832073
2.126991017964072,-0.007861452269994575,2.126991017964072,-0.014900904583548293
2.138428143712575,-0.008006374170699729,2.138428143712575,-0.015163640520046798
2.149880239520958,-0.008151744746020298,2.149880239520958,-0.015429269113915527
2.161362275449102,-0.008300555160057965,2.161362275449102,-0.015697377128386203
2.172859281437126,-0.008449739469606834,2.172859281437126,-0.015969038979053864
2.18437125748503,-0.008601541047745164,2.18437125748503,-0.01624458525533226
2.1958982035928143,-0.008754539091523694,2.1958982035928143,-0.01652211506809263
2.207455089820359,-0.008910229182993177,2.207455089820359,-0.016803446659108656
2.2190269461077845,-0.009067564414719632,2.2190269461077845,-0.01708767090749528
2.2306137724550896,-0.009226395228494803,2.2306137724550896,-0.017375201050017955
2.2422155688622754,-0.009387992869064804,2.2422155688622754,-0.01766537590785012
2.253847305389222,-0.009550562637967634,2.253847305389222,-0.017959269896586045
2.265479041916168,-0.00971522622174064,2.265479041916168,-0.018256800368871784
2.2771407185628743,-0.009881684503975642,2.2771407185628743,-0.018555818493518766
2.2888323353293414,-0.010050087042875286,2.2888323353293414,-0.018859299575250607
2.3005239520958085,-0.010220957292159367,2.3005239520958085,-0.019166582435239044
2.312245508982036,-0.010392949227980284,2.312245508982036,-0.019476592657889792
2.323982035928144,-0.010567034978672738,2.323982035928144,-0.019789164948497005
2.3357335329341318,-0.010743812777056145,2.3357335329341318,-0.020106282843541528
2.3475149700598803,-0.01092178704108128,2.3475149700598803,-0.02042604545389516
2.359311377245509,-0.011102303794590816,2.359311377245509,-0.020748948663679004
2.3711227544910183,-0.011284241351048595,2.3711227544910183,-0.02107540570965945
2.3829491017964073,-0.011469020513403375,2.3829491017964073,-0.02140541659183632
2.394805389221557,-0.011654996141398012,2.394805389221557,-0.02173922925226997
2.406676646706587,-0.011843289921571042,2.406676646706587,-0.022075273391246333
2.418562874251497,-0.012033602737513607,2.418562874251497,-0.022415863134660947
2.4304640718562873,-0.012226607601145766,2.4304640718562873,-0.02275909759338354
2.4423952095808383,-0.012420958488624676,2.4423952095808383,-0.02310638177242309
2.4543413173652695,-0.012617552749178447,2.4543413173652695,-0.023457219787660563
2.4663023952095813,-0.01281579214998885,2.4663023952095813,-0.02381053722350036
2.478293413173653,-0.013016798377593402,2.478293413173653,-0.02416856555848331
2.490299401197605,-0.01321959930365723,2.490299401197605,-0.02452923860877781
2.502320359281437,-0.0134247183819003,2.502320359281437,-0.024894291968800775
2.5143562874251497,-0.013631781716808521,2.5143562874251497,-0.025262816517669016
2.526422155688623,-0.01384101364569096,2.526422155688623,-0.02563431637125881
2.538502994011976,-0.014052339389443407,2.538502994011976,-0.026010196534580067
2.5505988023952098,-0.01426613284357995,2.5505988023952098,-0.026388969355270606
2.5627245508982037,-0.014481646217074618,2.5627245508982037,-0.026771709248924712
2.574865269461078,-0.014699477742747678,2.574865269461078,-0.02715800297877618
2.5870209580838326,-0.014919403083292274,2.5870209580838326,-0.02754727201334919
2.599191616766467,-0.015142020471526805,2.599191616766467,-0.02794133459442176
2.6113922155688623,-0.01536695601194092,2.6113922155688623,-0.028339446895810347
2.623607784431138,-0.015593611471712478,2.623607784431138,-0.02874020391250879
2.635853293413174,-0.015823108537381038,2.635853293413174,-0.029145258591584747
2.6480988023952095,-0.01605342817317638,2.6480988023952095,-0.029554197696271253
2.6603892215568865,-0.016287561543201726,2.6603892215568865,-0.029967434463334143
2.672679640718563,-0.016523564390789197,2.672679640718563,-0.030383150651000484
2.685,-0.01676181061145408,2.685,-0.030803412443104698
2.6973353293413176,-0.01700222542609114,2.6973353293413176,-0.031227228071404767
2.709685628742515,-0.017245481846625034,2.709685628742515,-0.03165501077266878
2.722065868263473,-0.017490383407414708,2.722065868263473,-0.03208642995748392
2.7344610778443115,-0.01773782745769031,2.7344610778443115,-0.032522146804675814
2.7468712574850302,-0.01798773921834916,2.7468712574850302,-0.03296216131424541
2.7593113772455093,-0.018239894352084573,2.7593113772455093,-0.03340589495471821
2.771766467065868,-0.018494965870817455,2.771766467065868,-0.03385326507874101
2.784236526946108,-0.018751906867114167,2.784236526946108,-0.03430451962837473
2.7967215568862276,-0.019011539911102514,2.7967215568862276,-0.03475998919303201
2.809236526946108,-0.019272593758038598,2.809236526946108,-0.03522000436212698
2.8217814371257486,-0.01953746133920417,2.8217814371257486,-0.035683821309479856
2.8343263473053892,-0.01980389928152267,2.8343263473053892,-0.03615077885626181
2.84690119760479,-0.020073328387942686,2.84690119760479,-0.03662310848101501
2.8595059880239524,-0.020345673879360173,2.8595059880239524,-0.03709849605784558
2.8721257485029943,-0.02061921583641922,2.8721257485029943,-0.03757892512323269
2.8847604790419163,-0.020895524620272072,2.8847604790419163,-0.03806282537746545
2.897410179640719,-0.021175348021943513,2.897410179640719,-0.03855118858878101
2.9100898203592815,-0.021456517447460178,2.9100898203592815,-0.039043684167767476
2.9227844311377247,-0.021740827595283892,2.9227844311377247,-0.03954039476177788
2.9355089820359286,-0.022027605453490515,2.9355089820359286,-0.040041568312871825
2.9482335329341316,-0.0223160284519536,2.9482335329341316,-0.0405459651107505
2.961002994011976,-0.02260878863836223,2.961002994011976,-0.04105622987072132
2.9737724550898204,-0.022902969627720465,2.9737724550898204,-0.0415694699354135
2.986571856287425,-0.023200141781178175,2.986571856287425,-0.04208766884131146
2.999401197604791,-0.023499931203225518,2.999401197604791,-0.04261033070429352
3.012230538922156,-0.023802113556553255,3.012230538922156,-0.04313695964023971
3.0250898203592813,-0.02410743663218838,3.0250898203592813,-0.04366780359120908
3.037979041916168,-0.024415227418206415,3.037979041916168,-0.04420368903073762
3.050883233532934,-0.02472473812358325,3.050883233532934,-0.04474345889587652
3.063802395209581,-0.025038062563188218,3.063802395209581,-0.0452874437760386
3.0767514970059886,-0.025353854713177627,3.0767514970059886,-0.04583680073417303
3.0897155688622755,-0.025672264131755305,3.0897155688622755,-0.046389876823210864
3.102694610778443,-0.0259931412607164,3.102694610778443,-0.04694716792727262
3.1157035928143713,-0.026317458228393403,3.1157035928143713,-0.047510161698720306
3.1287275449101797,-0.026643644673634236,3.1287275449101797,-0.048076461364304046
3.141781437125749,-0.026973196178488635,3.141781437125749,-0.04864838104992069
3.1548502994011978,-0.027304916277317084,3.1548502994011978,-0.049224350455853924
3.167934131736527,-0.0276398518775539,3.167934131736527,-0.049805030760931436
3.181047904191617,-0.027977853420994406,3.181047904191617,-0.05038976078632666
3.194176646706587,-0.028318098337511304,3.194176646706587,-0.05098027612646102
3.207335329341318,-0.02866125963902652,3.207335329341318,-0.051574593244852154
3.2205089820359287,-0.029007860779257988,3.2205089820359287,-0.052173621262387386
3.2336976047904193,-0.029356780071668188,3.2336976047904193,-0.05277835194730798
3.2469161676646707,-0.029709064423692123,3.2469161676646707,-0.05338680176313272
3.2601497005988023,-0.030063293032382057,3.2601497005988023,-0.05400045836222247
3.2734131736526946,-0.03042088670068607,3.2734131736526946,-0.05461857791839613
3.2866916167664675,-0.030781920207706672,3.2866916167664675,-0.05524157366842087
3.29998502994012,-0.031144897971392593,3.29998502994012,-0.055870189438478136
3.313308383233533,-0.031511614690205324,3.313308383233533,-0.0565031855182663
3.3266616766467068,-0.031881023456709005,3.3266616766467068,-0.05714114043925912
3.3400299401197606,-0.03225357294551872,3.3400299401197606,-0.05778264919644854
3.3534131736526946,-0.03262859014471236,3.3534131736526946,-0.058430604447204604
3.3668113772455093,-0.03300674806621237,3.3668113772455093,-0.05908360118651871
3.3802544910179644,-0.03338894405924907,3.3802544910179644,-0.05974081294085656
3.393697604790419,-0.03377256085523333,3.393697604790419,-0.0604042232467003
3.4071706586826345,-0.0341608139555754,3.4071706586826345,-0.061071352683448
3.420673652694611,-0.0345503383006595,3.420673652694611,-0.061743606256107135
3.434176646706587,-0.03494449895010106,3.434176646706587,-0.062421479848798804
3.4477245508982035,-0.03534067863531114,3.4477245508982035,-0.0631042296353404
3.461287425149701,-0.035740672054750025,3.461287425149701,-0.06379243414720832
3.4748652694610778,-0.036143058405470496,3.4748652694610778,-0.06448551485292732
3.488473053892216,-0.03654940804862532,3.488473053892216,-0.06518380234191187
3.5020958083832334,-0.03695837496036722,3.5020958083832334,-0.06588754455622106
3.515733532934132,-0.037370781710826216,3.515733532934132,-0.06659574972761453
3.5294011976047903,-0.037786104846284384,3.5294011976047903,-0.06730982286110128
3.5430988023952095,-0.03820471826225293,3.5430988023952095,-0.06802902013049834
3.556811377245509,-0.03862602372591396,3.556811377245509,-0.06875383741992792
3.5705389221556887,-0.03905121770290614,3.5705389221556887,-0.06948311766644162
3.584296407185629,-0.039479701960408696,3.584296407185629,-0.07021867911181535
3.5980838323353295,-0.03991117738201413,3.5980838323353295,-0.07095911675103998
3.6118862275449106,-0.04034594308412925,3.6118862275449106,-0.07170558764706371
3.6257035928143715,-0.04078414862496147,3.6257035928143715,-0.07245610826340441
3.639550898203593,-0.04122534532989572,3.639550898203593,-0.07321357125743191
3.653413173652695,-0.04166930886162343,3.653413173652695,-0.0739753319138373
3.667305389221557,-0.04211746002309217,3.667305389221557,-0.07474362171116235
3.6812275449101794,-0.042568452790456894,3.6812275449101794,-0.07551711829175202
3.6951497005988023,-0.04302281061743587,3.6951497005988023,-0.07629549106619277
3.709116766467066,-0.043481206515952546,3.709116766467066,-0.07707997974478716
3.7230988023952096,-0.04394326659049148,3.7230988023952096,-0.0778701710907654
3.7370958083832337,-0.04440734570079943,3.7370958083832337,-0.07866598245677692
3.751122754491018,-0.0448753881035419,3.751122754491018,-0.07946799237429417
3.7651646706586828,-0.04534709468230867,3.7651646706586828,-0.08027429995418929
3.779236526946108,-0.0458223906579962,3.779236526946108,-0.0810881284432429
3.7933233532934136,-0.04630082735599027,3.7933233532934136,-0.08190608929997024
3.8074401197604795,-0.04678255433449607,3.8074401197604795,-0.08273008341349333
3.821571856287425,-0.047268169826333195,3.821571856287425,-0.08356002813646494
3.8357335329341318,-0.04775610347034837,3.8357335329341318,-0.08439617141094173
3.8499251497005993,-0.04824844908141314,3.8499251497005993,-0.08523760411603634
3.8641317365269465,-0.04874543099683571,3.8641317365269465,-0.08608597919881739
3.8783532934131735,-0.04924458150623097,3.8783532934131735,-0.08693923047545062
3.892604790419162,-0.04974717185434231,3.892604790419162,-0.08779925883506351
3.90687125748503,-0.050254473285913114,3.90687125748503,-0.08866432868323423
3.921167664670659,-0.05076499021889348,3.921167664670659,-0.08953551443555861
3.9354940119760484,-0.051277825304052074,3.9354940119760484,-0.09041322932880151
3.949835329341317,-0.051796867054721064,3.949835329341317,-0.09129714277355087
3.9642065868263474,-0.052317180050132424,3.9642065868263474,-0.09218659359097882
3.978592814371258,-0.052842802361823,3.978592814371258,-0.09308149913373195
3.9930089820359287,-0.05337126627941076,3.9930089820359287,-0.09398417352770581
4.00744011976048,-0.05390376826853452,4.00744011976048,-0.09489230264700448
4.02190119760479,-0.05443948575906784,4.02190119760479,-0.09580572119692268
4.036377245508982,-0.05497871786741942,4.036377245508982,-0.09672641271393956
4.050883233532934,-0.055522810617436164,4.050883233532934,-0.09765280689834274
4.065404191616767,-0.05606967019424604,4.065404191616767,-0.09858606081307952
4.07995508982036,-0.05662109129631069,4.07995508982036,-0.09952534798461524
4.094535928143713,-0.057175952237092105,4.094535928143713,-0.10047132959177701
4.109131736526947,-0.05773485124940936,4.109131736526947,-0.1014230138663251
4.12375748502994,-0.058296965763135665,4.12375748502994,-0.10238064875031797
4.138398203592815,-0.05886364180211658,4.138398203592815,-0.10334621778023947
4.1530688622754495,-0.05943398201712162,4.1530688622754495,-0.10431748947754521
4.167754491017964,-0.060008210745458326,4.167754491017964,-0.10529487707900383
4.18247005988024,-0.06058670188263824,4.18247005988024,-0.10627953764756377


==> anc/r3cos3theta_Kn5.dat <==
time_N_weight,N_weight,time_E_weight,E_weight
0.0,0.0,0.0,0.0
0.008025688622754492,0.0,0.008025688622754492,0.0
0.016064221556886228,7.477910251235207e-08,0.016064221556886228,0.0
0.024115718562874252,1.4955820485467614e-07,0.024115718562874252,0.0
0.03218008982035928,1.4955820502470414e-07,0.03218008982035928,0.0
0.04025748502994012,-2.2433730770708419e-07,0.04025748502994012,8.264735339198204e-08
0.04834775449101797,7.477910268238006e-08,0.04834775449101797,0.0
0.05645104790419162,2.243373075370562e-07,0.05645104790419162,1.6529470678396408e-07
0.06456736526946108,2.243373075370562e-07,0.06456736526946108,8.264735357990036e-08
0.07269670658682635,-3.738955127317883e-07,0.07269670658682635,2.479420601759461e-07
0.08083907185628743,3.738955127317883e-07,0.08083907185628743,1.652947069718824e-07
0.08899446107784431,2.2433730770708419e-07,0.08899446107784431,8.264735339198204e-08
0.0971630239520958,3.738955127317883e-07,0.0971630239520958,-8.264735339198204e-08
0.10534461077844312,6.730119227811966e-07,0.10534461077844312,1.8791832511107764e-16
0.11353937125748503,2.9911641021943627e-07,0.11353937125748503,-8.264735339198204e-08
0.12174730538922156,5.234537180965484e-07,0.12174730538922156,0.0
0.1299684131736527,-7.477910234232407e-08,0.1299684131736527,2.479420601759461e-07
0.13820269461077844,5.982328202688445e-07,0.13820269461077844,8.264735339198204e-08
0.1464502994011976,7.477910217229608e-08,0.1464502994011976,-8.264735339198204e-08
0.1547110778443114,3.738955130718443e-07,0.1547110778443114,-1.652947069718824e-07
0.16298502994011976,5.234537177564924e-07,0.16298502994011976,-2.4794206036386443e-07
0.17127245508982036,3.738955127317883e-07,0.17127245508982036,-3.305894137558465e-07
0.17957335329341317,6.730119229512246e-07,0.17957335329341317,8.264735339198204e-08
0.1878862275449102,8.973492304882808e-07,0.1878862275449102,-4.132367669599102e-07
0.19621407185628745,6.730119227811966e-07,0.19621407185628745,-9.091208874997207e-07
0.2045553892215569,2.991164100494083e-07,0.2045553892215569,-1.2397103012555672e-06
0.21290868263473056,6.730119229512246e-07,0.21290868263473056,-1.570299715199332e-06
0.22127544910179645,2.991164100494083e-07,0.22127544910179645,-1.3223576548354675e-06
0.22965718562874254,7.477910234232407e-08,0.22965718562874254,-2.810010016266981e-06
0.23805089820359282,7.477910234232407e-08,0.23805089820359282,-2.7273626630629173e-06
0.24645958083832337,-2.2433730787711218e-07,0.24645958083832337,-3.1405994294590724e-06
0.25488023952095806,-1.046907435342957e-06,0.25488023952095806,-3.884425610738584e-06
0.2633158682634731,-1.3460238459024491e-06,0.2633158682634731,-4.958841205022269e-06
0.2717634730538922,-1.271244743390097e-06,0.2717634730538922,-5.620020032158125e-06
0.28022604790419164,-2.019035768173562e-06,0.28022604790419164,-6.611788273049828e-06
0.28870059880239524,-2.9911641013442227e-06,0.28870059880239524,-8.09944063448134e-06
0.29719011976047904,-2.9911641013442227e-06,0.29719011976047904,-9.339150935173153e-06
0.3056931137724551,-3.8137342288100672e-06,0.3056931137724551,-1.0330919176440693e-05
0.3142095808383234,-4.711083459468376e-06,0.3142095808383234,-1.2314455658599935e-05
0.32273952095808384,-5.234537176884812e-06,0.32273952095808384,-1.4959170967707116e-05
0.33128293413173654,-7.178793842886078e-06,0.33128293413173654,-1.6446823329890303e-05
0.33983982035928145,-7.4031311504231345e-06,0.33983982035928145,-1.8760949225053716e-05
0.3484116766467066,-9.123050508547288e-06,0.3484116766467066,-2.1157722474172868e-05
0.3569970059880239,-1.0618632559474441e-05,0.3569970059880239,-2.4628911316448196e-05
0.3655958083832336,-1.2338551917598595e-05,0.3655958083832336,-2.7438921332903098e-05
0.37420808383233534,-1.3535017558136284e-05,0.37420808383233534,-3.107540488346573e-05
0.38283383233532936,-1.5554053326479873e-05,0.38283383233532936,-3.5125125200612444e-05
0.3914745508982036,-1.8171321915092306e-05,0.3914745508982036,-3.9092198164367176e-05
0.4001287425149701,-1.9816462171044163e-05,0.4001287425149701,-4.355515524903755e-05
0.40879640718562876,-2.265806806753371e-05,0.40879640718562876,-4.8513996453683985e-05
0.41747754491017963,-2.475188293787957e-05,0.41747754491017963,-5.4547253252050344e-05
0.42617365269461077,-2.7369151526492002e-05,0.42617365269461077,-6.033256799136827e-05
0.4348832335329341,-3.0360315627156116e-05,0.4348832335329341,-6.653111949745818e-05
0.44360778443113774,-3.402449165162159e-05,0.44360778443113774,-7.322555512333625e-05
0.4523443113772455,-3.731477216335528e-05,0.4523443113772455,-8.124234840367393e-05
0.46109730538922156,-4.127806459821022e-05,0.46109730538922156,-8.925914168551496e-05
0.4698622754491018,-4.539091523604952e-05,0.4698622754491018,-9.777181908733205e-05
0.4786422155688623,-4.965332408061381e-05,0.4786422155688623,-0.00010694567531647291
0.487437125748503,-5.496264036069109e-05,0.487437125748503,-0.00011735924184574184
0.4962440119760479,-5.9898061127016414e-05,0.4962440119760479,-0.00012802075043575044
0.505067365269461,-6.483348189419188e-05,0.505067365269461,-0.00013975667462154612
0.5139026946107784,-7.059147278917324e-05,0.5139026946107784,-0.00015215377763297427
0.5227529940119761,-7.664858009471409e-05,0.5227529940119761,-0.0001648814700583462
0.531618263473054,-8.29300247066018e-05,0.531618263473054,-0.00017926210955155776
0.540497005988024,-9.108094688248852e-05,0.540497005988024,-0.00019455186993339656
0.5493907185628742,-9.81849616238824e-05,0.5493907185628742,-0.00021058545649557529
0.5582979041916167,-0.00010626110469674668,0.5582979041916167,-0.00022810669541974927
0.5672200598802395,-0.00011515981789826699,0.5672200598802395,-0.0002457932290495797
0.5761556886227546,-0.0001238341937919102,0.5761556886227546,-0.0002648021203344335
0.5851062874251497,-0.00013348069801787392,0.5851062874251497,-0.00028529866398165847
0.5940718562874252,-0.00014312720224434773,0.5940718562874252,-0.0003071175652818397
0.6030508982035929,-0.00015419450941940637,0.6030508982035929,-0.00033017617688346437
0.6120449101796408,-0.00016511225838910024,0.6120449101796408,-0.0003544744987867205
0.6210523952095809,-0.00017752558940870112,0.6210523952095809,-0.0003795166468712561
0.6300748502994012,-0.0001906119323519333,0.6300748502994012,-0.0004063770367307912
0.6391122754491018,-0.00020392261260287258,0.6391122754491018,-0.00043480772630477386
0.6481631736526946,-0.00021798108387893539,0.6481631736526946,-0.00046522195235997624
0.6572290419161677,-0.00023301168348697867,0.6572290419161677,-0.0004964626519504138
0.666309880239521,-0.0002485657368134585,0.666309880239521,-0.000530017477435639
0.6754056886227545,-0.00026494236026791435,0.6754056886227545,-0.0005648946605762635
0.6845149700598803,-0.00028229111205571085,0.6845149700598803,-0.0006005156698974158
0.6936392215568863,-0.0003006867712778301,0.6936392215568863,-0.0006390293365872874
0.7027784431137725,-0.00031960588421787593,0.7027784431137725,-0.0006792785976995181
0.7119326347305389,-0.00033942234638875007,0.7119326347305389,-0.0007218419847061607
0.7211002994011977,-0.00036036049509798957,0.7211002994011977,-0.0007657277293683902
0.7302844311377247,-0.00038264466765177134,0.7302844311377247,-0.0008118449525738947
0.7394820359281437,-0.0004064992013595027,0.7394820359281437,-0.000860276301673435
0.7486946107784432,-0.0004299050604509697,0.7486946107784432,-0.0009109391293154985
0.7579221556886228,-0.0004545821642861669,0.7579221556886228,-0.0009638334354993333
0.7671646706586828,-0.00048180175760729414,0.7671646706586828,-0.0010186286308119354
0.7764221556886227,-0.0005089465718270993,0.7764221556886227,-0.0010763991308474006
0.7856931137724551,-0.0005375869680963012,0.7856931137724551,-0.001136235814718229
0.7949805389221557,-0.0005673490509033585,0.7949805389221557,-0.001198551919190817
0.8042814371257486,-0.0005988310530692201,0.8042814371257486,-0.001263760681035131
0.8135988023952097,-0.00063121040446574,0.8135988023952097,-0.0013311182740651936
0.8229296407185629,-0.0006652348961168514,0.8229296407185629,-0.0014013685244662305
0.8322769461077845,-0.000700306295203646,0.8322769461077845,-0.0014743461375299545
0.8416392215568863,-0.0007367984972390253,0.8416392215568863,-0.0015515387656168578
0.8510149700598802,-0.0007750853977343611,0.8510149700598802,-0.0016300537513597238
0.8604071856287425,-0.000814867880280964,0.8604071856287425,-0.0017118746312373295
0.869812874251497,-0.0008561459448784941,0.869812874251497,-0.0017969187578996653
0.8792350299401198,-0.0008988448124234189,0.8792350299401198,-0.0018852687786976806
0.8886721556886228,-0.0009433383784301703,0.8886721556886228,-0.0019772552830464463
0.8981242514970059,-0.0009897014219990505,0.8981242514970059,-0.0020722170921178874
0.9075913173652695,-0.001037186152106296,0.9075913173652695,-0.002170650090031228
0.9170748502994012,-0.0010868394761877598,0.9170748502994012,-0.002272388982083066
0.9265718562874251,-0.0011385118360363773,0.9265718562874251,-0.0023775990629775557
0.9360853293413174,-0.001191530219730727,0.9360853293413174,-0.0024861150380079125
0.9456137724550898,-0.0012465676391939305,0.9456137724550898,-0.0025991766174770833
0.9551571856287425,-0.001303549315322625,0.9551571856287425,-0.002716039975202661
0.9647155688622755,-0.0013621761317065915,0.9647155688622755,-0.002835382753530938
0.9742904191616767,-0.0014234202166803604,0.9742904191616767,-0.002960180257183838
0.9838787425149701,-0.0014859355463963293,0.9838787425149701,-0.0030882836549739195
0.9934835329341318,-0.0015518159357256942,0.9934835329341318,-0.0032209326572009366
1.0031047904191617,-0.0016184441160810325,1.0031047904191617,-0.0033573834376853
1.012741017964072,-0.0016883625769474246,1.012741017964072,-0.00349837982260735
1.0223922155688623,-0.0017597018407615513,1.0223922155688623,-0.003643425927846735
1.032058383233533,-0.0018329105821410373,1.032058383233533,-0.003792934990169474
1.0417410179640718,-0.001909708720440096,1.0417410179640718,-0.0039469070095780115
1.051438622754491,-0.0019881519989947663,1.051438622754491,-0.004104680807243332
1.0611511976047905,-0.0020698855580621907,1.0611511976047905,-0.004268570509060035
1.0708802395209582,-0.0021528155827681126,1.0708802395209582,-0.0044368405206091435
1.0806257485029942,-0.0022382880969616646,1.0806257485029942,-0.004609325547181243
1.0903862275449103,-0.0023265274379478335,1.0903862275449103,-0.004787595888492285
1.1001616766467066,-0.0024176831639338547,1.1001616766467066,-0.0049698333027672695
1.1099535928143713,-0.0025109327047897114,1.1099535928143713,-0.005157690737074976
1.1197604790419162,-0.0026072481888502748,1.1197604790419162,-0.0053507549546469415
1.1295838323353296,-0.0027063304997036255,1.1295838323353296,-0.0055485300713628135
1.1394221556886228,-0.0028078057418385615,1.1394221556886228,-0.005752255797525163
1.1492769461077845,-0.002912122589870157,1.1492769461077845,-0.00596069242283217
1.1591467065868264,-0.003019804497514468,1.1591467065868264,-0.006174583773464176
1.1690329341317367,-0.0031295054409276333,1.1690329341317367,-0.006394591028249257
1.178935628742515,-0.003242945339466756,1.178935628742515,-0.006620135655712915
1.1888532934131737,-0.003359002506595171,1.1888532934131737,-0.006851713539975315
1.1987874251497006,-0.0034780508378251004,1.1987874251497006,-0.007087589086615039
1.208738023952096,-0.003600389449566254,1.208738023952096,-0.007331233484475863
1.2187035928143715,-0.0037254201089985317,1.2187035928143715,-0.00757975407618813
1.228685628742515,-0.0038536662698381604,1.228685628742515,-0.007833564098518798
1.238682634730539,-0.003985202711191223,1.238682634730539,-0.008094564440596638
1.2486976047904192,-0.004120403328567561,1.2486976047904192,-0.008361845981533018
1.2587275449101798,-0.0042585203309422216,1.2587275449101798,-0.008634664895148353
1.2687739520958083,-0.004400600625751736,1.2687739520958083,-0.00891409559703655
1.2788353293413173,-0.004545073851841816,1.2788353293413173,-0.009199642203077634
1.2889146706586827,-0.0046933608121607065,1.2889146706586827,-0.009491800597391954
1.299008982035928,-0.004844713715683963,1.299008982035928,-0.009791314606159663
1.309119760479042,-0.005000329028051784,1.309119760479042,-0.010096200692898792
1.319247005988024,-0.005159608516441861,1.319247005988024,-0.010408607688798659
1.329389221556886,-0.0053220287271400065,1.329389221556886,-0.01072737853091215
1.3395494011976048,-0.005488786125784208,1.3395494011976048,-0.011053752929538457
1.3497245508982036,-0.0056579364557101655,1.3497245508982036,-0.011386408527025183
1.3599176646706588,-0.00583239610191501,1.3599176646706588,-0.011725427970724032
1.370125748502994,-0.006009622574913832,1.370125748502994,-0.012073290681237891
1.3803502994011976,-0.006190438444834097,1.3803502994011976,-0.01242669076443089
1.3905913173652695,-0.0063767131892382735,1.3905913173652695,-0.012787694404138022
1.4008502994011978,-0.006565754760437617,1.4008502994011978,-0.013156797484478693
1.4111242514970062,-0.006759058740480675,1.4111242514970062,-0.013532677647800515
1.4214146706586828,-0.006956251233855736,1.4214146706586828,-0.013915748130867813
1.4317215568862276,-0.0071577809151765134,1.4317215568862276,-0.014307661880751438
1.442046407185629,-0.007363199109829462,1.442046407185629,-0.01470536094537344
1.4523862275449102,-0.007573104050635024,1.4523862275449102,-0.01511206857151686
1.46274251497006,-0.007786972283873909,1.46274251497006,-0.015526131812115547
1.473116766467066,-0.008005177705059872,1.473116766467066,-0.015947385372460467
1.4835074850299401,-0.008227421197781502,1.4835074850299401,-0.01637748219961983
1.4939131736526947,-0.008454001878451398,1.4939131736526947,-0.016814604051819768
1.5043413173652695,-0.00868551797988796,1.5043413173652695,-0.017260734465541498
1.5147754491017966,-0.00892114693196338,1.5147754491017966,-0.017714633730484517
1.5252395209580838,-0.009161337409292735,1.5252395209580838,-0.01817564066782075
1.5357035928143712,-0.009406014632775041,1.5357035928143712,-0.01864689587698022
1.5461976047904191,-0.009656001172536404,1.5461976047904191,-0.019125341405886485
1.5567065868263472,-0.009909726667424405,1.5567065868263472,-0.019611803728073276
1.5672305389221557,-0.010168163245772044,1.5672305389221557,-0.02010719196442903
1.5777694610778443,-0.010431834361296738,1.5777694610778443,-0.02061200199907391
1.5883383233532933,-0.010700067002075707,1.5883383233532933,-0.021123589116699006
1.5989071856287425,-0.010972786389006776,1.5989071856287425,-0.02164451538525946
1.609491017964072,-0.011250216859396974,1.609491017964072,-0.022174946099462432
1.6201047904191619,-0.011533554878888028,1.6201047904191619,-0.02271331095959273
1.6307335329341317,-0.011820856190812745,1.6307335329341317,-0.023260436439184455
1.6413772455089821,-0.012113317260811668,1.6413772455089821,-0.02381706636441964
1.6520359281437127,-0.012410788530680956,1.6520359281437127,-0.024383035440589625
1.6627095808383234,-0.012713868233239181,1.6627095808383234,-0.024957517194161425
1.6734131736526947,-0.013021584240154363,1.6734131736526947,-0.025541090156608975
1.684116766467066,-0.01333520779616989,1.684116766467066,-0.026133258443811733
1.6948502994011978,-0.013652869423722614,1.6948502994011978,-0.026735757650190557
1.7055988023952096,-0.013976812495886887,1.7055988023952096,-0.027347430712798146
1.7163622754491017,-0.014305466651511988,1.7163622754491017,-0.027967864394866787
1.7271407185628744,-0.014639729239825686,1.7271407185628744,-0.02859854634875904
1.737934131736527,-0.014979151586214266,1.737934131736527,-0.029237988922113663
1.74875748502994,-0.015323883248882583,1.74875748502994,-0.029888588888179586
1.7595808383233533,-0.01567467201885644,1.7595808383233533,-0.030547618884292246
1.7704341317365269,-0.01603121877972494,1.7704341317365269,-0.031216814504875123
1.781302395209581,-0.016393074856872837,1.781302395209581,-0.031895183981686386
1.792185628742515,-0.016759492459275178,1.792185628742515,-0.03258396702502824
1.8030838323353295,-0.017132565401803666,1.8030838323353295,-0.033282585103425806
1.814011976047904,-0.017510947660610364,1.814011976047904,-0.03399062498011212
1.8249550898203593,-0.017895387026722772,1.8249550898203593,-0.0347098222495103
1.8358982035928144,-0.018285958279243234,1.8358982035928144,-0.035437614843663125
1.84687125748503,-0.0186818388480436,1.84687125748503,-0.03617673012523254
1.857859281437126,-0.019083327849532566,1.857859281437126,-0.03692584573656613
1.8688772455089822,-0.019491023516532098,1.8688772455089822,-0.037686036093256506
1.8798952095808386,-0.01990515018634973,1.8798952095808386,-0.03845564824823545
1.8909431137724553,-0.020324735730651276,1.8909431137724553,-0.039235921911805145
1.9020059880239522,-0.020750228824054015,1.9020059880239522,-0.04002727032073163
1.9130838323353296,-0.021182003362068984,1.9130838323353296,-0.04082820582265459
1.924176646706587,-0.021619835007388642,1.924176646706587,-0.041640959896115985
1.9352994011976048,-0.02206402287642253,1.9352994011976048,-0.042463796946692514
1.946422155688623,-0.022514342631865497,1.946422155688623,-0.043297460800566775
1.9575748502994013,-0.022970943831920856,1.9575748502994013,-0.04414186881038444
1.96874251497006,-0.02343367691838291,1.96874251497006,-0.04499743421291379
1.9799251497005987,-0.02390261667035655,1.9799251497005987,-0.04586399171344595
1.9911377245508983,-0.024378211762453278,1.9911377245508983,-0.046741706606689415
2.002350299401198,-0.024860536973779348,2.002350299401198,-0.047629504477049146
2.0135928143712576,-0.025348844513307427,2.0135928143712576,-0.04853036062924744
2.024850299401198,-0.02584358305565429,2.024850299401198,-0.04944063857973486
2.036122754491018,-0.026345126496329776,2.036122754491018,-0.050362735101760155
2.047425149700599,-0.026853400056234263,2.047425149700599,-0.051297228726798386
2.05872754491018,-0.027368478514468737,2.05872754491018,-0.05224254915513265
2.070059880239521,-0.027890212312827827,2.070059880239521,-0.053198944328825014
2.0814071856287426,-0.02841800321849314,2.0814071856287426,-0.05416699277934941
2.0927844311377246,-0.028953795488128466,2.0927844311377246,-0.055147603627590504
2.1041616766467066,-0.029495420527760774,2.1041616766467066,-0.05613879333706935
2.115568862275449,-0.030044074803032304,2.115568862275449,-0.057142545444267535
2.126991017964072,-0.030600057430351234,2.126991017964072,-0.05815762023888268
2.138428143712575,-0.03116291973510232,2.138428143712575,-0.059184844194448694
2.149880239520958,-0.031732138263569507,2.149880239520958,-0.06022438260567463
2.161362275449102,-0.03230935815600773,2.161362275449102,-0.061275326351670156
2.172859281437126,-0.03289315860946771,2.172859281437126,-0.06233833661126467
2.18437125748503,-0.03348436219407897,2.18437125748503,-0.06341457044740585
2.1958982035928143,-0.03408281935163563,2.1958982035928143,-0.06450237491302435
2.207455089820359,-0.03468823096572764,2.207455089820359,-0.06560282442371408
2.2190269461077845,-0.03530104571096973,2.2190269461077845,-0.06671492721123659
2.2306137724550896,-0.03592126358736275,2.2306137724550896,-0.06783984033853674
2.2422155688622754,-0.03654866025759934,2.2422155688622754,-0.06897731586355603
2.253847305389222,-0.03718360961719138,2.253847305389222,-0.07012743643364769
2.265479041916168,-0.03782543865421541,2.265479041916168,-0.07129053263822507
2.2771407185628743,-0.038475343834313655,2.2771407185628743,-0.07246602594581446
2.2888323353293414,-0.03913265214556266,2.2888323353293414,-0.07365399900376865
2.3005239520958085,-0.039798111378987054,2.3005239520958085,-0.07485560887503648
2.312245508982036,-0.04047015117343304,2.312245508982036,-0.07607027702814267
2.323982035928144,-0.04115108968108191,2.323982035928144,-0.07729717698955484
2.3357335329341318,-0.041839431319880174,2.3357335329341318,-0.07853754846957327
2.3475149700598803,-0.04253487697342086,2.3475149700598803,-0.07979089558407744
2.359311377245509,-0.04323907178195634,2.359311377245509,-0.08105688774365359
2.3711227544910183,-0.04395014626792465,2.3711227544910183,-0.08233734319007728
2.3829491017964073,-0.04466989512978661,2.3829491017964073,-0.08363102221304596
2.394805389221557,-0.04539659844818392,2.394805389221557,-0.08493809010726901
2.406676646706587,-0.04613212570067955,2.406676646706587,-0.08625796834126988
2.418562874251497,-0.04687542997983987,2.418562874251497,-0.08759222721476528
2.4304640718562873,-0.04762725907668728,2.4304640718562873,-0.08893946172274624
2.4423952095808383,-0.048386939979301206,2.4423952095808383,-0.09030074628080702
2.4543413173652695,-0.04915387445486019,2.4543413173652695,-0.09167657677306855
2.4663023952095813,-0.04992985720182589,2.4663023952095813,-0.09306488701569603
2.478293413173653,-0.050714289987377356,2.478293413173653,-0.0944679911345833
2.490299401197605,-0.051506948474207226,2.490299401197605,-0.09588531059825946
2.502320359281437,-0.05230768310410995,2.502320359281437,-0.09731618422789301
2.5143562874251497,-0.053117166889009346,2.5143562874251497,-0.09876209967584841
2.526422155688623,-0.05393502593339251,2.526422155688623,-0.10022074281622977
2.538502994011976,-0.05476096112084887,2.538502994011976,-0.10169492365905275
2.5505988023952098,-0.05559601935881395,2.5505988023952098,-0.10318290660989594
2.5627245508982037,-0.05643982675177518,2.5627245508982037,-0.10468568343699894
2.574865269461078,-0.05729163550870711,2.574865269461078,-0.10620333678771701
2.5870209580838326,-0.05815219342063621,2.5870209580838326,-0.10773454430439455
2.599191616766467,-0.05902209872037987,2.599191616766467,-0.10928162011292768
2.6113922155688623,-0.05990045405871099,2.6113922155688623,-0.11084332450301476
2.623607784431138,-0.06078785766844781,2.623607784431138,-0.11241924423788845
2.635853293413174,-0.06168371131677006,2.635853293413174,-0.1140104537331438
2.6480988023952095,-0.06258808978278144,2.6480988023952095,-0.11561687034142684
2.6603892215568865,-0.06350256342763486,2.6603892215568865,-0.11723832876803097
2.672679640718563,-0.06442533755286836,2.672679640718563,-0.11887441577618982
2.685,-0.06535775818232985,2.685,-0.12052628842884934
2.6973353293413176,-0.06629907752499134,2.6973353293413176,-0.1221934508418911
2.709685628742515,-0.0672496694763669,2.709685628742515,-0.12387548977854677
2.722065868263473,-0.06820938447825153,2.722065868263473,-0.12557381024382555
2.7344610778443115,-0.069177923414235,2.7344610778443115,-0.1272872551747779
2.7468712574850302,-0.07015670708726435,2.7468712574850302,-0.12901673369229316
2.7593113772455093,-0.07114438947349523,2.7593113772455093,-0.13076150197018896
2.771766467065868,-0.07214209225946548,2.771766467065868,-0.13252288236612106
2.784236526946108,-0.07314884331684211,2.784236526946108,-0.1342992219330203
2.7967215568862276,-0.07416456786652174,2.7967215568862276,-0.13609167773383624
2.809236526946108,-0.07518978936222386,2.809236526946108,-0.13790066300533338
2.8217814371257486,-0.07622525559497272,2.8217814371257486,-0.13972535127398084
2.8343263473053892,-0.07727066744835757,2.8343263473053892,-0.14156640371860235
2.84690119760479,-0.07832497801494447,2.84690119760479,-0.143423902986553
2.8595059880239524,-0.07938990721408999,2.8595059880239524,-0.14529743584106639
2.8721257485029943,-0.08046403424284623,2.8721257485029943,-0.14718774610832208
2.8847604790419163,-0.08154803211313835,2.8847604790419163,-0.14909425525684677
2.897410179640719,-0.08264309729060383,2.897410179640719,-0.1510182029969415
2.9100898203592815,-0.08374706118127015,2.9100898203592815,-0.15295793638153876
2.9227844311377247,-0.08486141936718977,2.9227844311377247,-0.15491486041564562
2.9355089820359286,-0.08598587273194958,2.9355089820359286,-0.1568889750992608
2.9482335329341316,-0.08711967348452716,2.9482335329341316,-0.1588794539588541
2.961002994011976,-0.08826528933530409,2.961002994011976,-0.16088753670472292
2.9737724550898204,-0.08941995345748703,2.9737724550898204,-0.16291264480539497
2.986571856287425,-0.09058531099133146,2.986571856287425,-0.16495519149763657
2.999401197604791,-0.09176136193683875,2.999401197604791,-0.1670151767814491
3.012230538922156,-0.09294735850298168,3.012230538922156,-0.1690916088885909
3.0250898203592813,-0.09414419803899265,3.0250898203592813,-0.17118605811877582
3.037979041916168,-0.09535090841653782,3.037979041916168,-0.17329860711935888
3.050883233532934,-0.0965686113221545,3.050883233532934,-0.17542826412209808
3.063802395209581,-0.09779693286033064,3.063802395209581,-0.17757569030582138
3.0767514970059886,-0.09903617214747666,3.0767514970059886,-0.17974179479141492
3.0897155688622755,-0.10028535705525939,3.0897155688622755,-0.18192492463181173
3.102694610778443,-0.10154628228213874,3.102694610778443,-0.18412665012672755
3.1157035928143713,-0.10281737746696284,3.1157035928143713,-0.18634606215527263
3.1287275449101797,-0.10409998863357692,3.1287275449101797,-0.1885843177803956
3.141781437125749,-0.1053933679909553,3.141781437125749,-0.19084067317591713
3.1548502994011978,-0.10669721642268781,3.1548502994011978,-0.19311537628389602
3.167934131736527,-0.10801220694069755,3.167934131736527,-0.19540875769374555
3.181047904191617,-0.1093388629987021,3.181047904191617,-0.19771966034251828
3.194176646706587,-0.11067673592208623,3.194176646706587,-0.20005081159287827
3.207335329341318,-0.11202522747803016,3.207335329341318,-0.20239997996628187
3.2205089820359287,-0.11338605758589103,3.2205089820359287,-0.20476799193626302
3.2336976047904193,-0.11475750632631186,3.2336976047904193,-0.2071545169134089
3.2469161676646707,-0.11614084494403473,3.2469161676646707,-0.20956120784478777
3.2601497005988023,-0.11753450307790718,3.2601497005988023,-0.21198608119391746
3.2734131736526946,-0.11894057454280042,3.2734131736526946,-0.21443128579198573
3.2866916167664675,-0.1203580872103806,3.2866916167664675,-0.2168945075130987
3.29998502994012,-0.12178711585975041,3.29998502994012,-0.2193786390146254
3.313308383233533,-0.12322803438642257,3.313308383233533,-0.2218815314653762
3.3266616766467068,-0.12468076801129492,3.3266616766467068,-0.2244046725177134
3.3400299401197606,-0.1261453167343666,3.3400299401197606,-0.22694616128250822
3.3534131736526946,-0.12762168055563844,3.3534131736526946,-0.2295083945330099
3.3668113772455093,-0.12910993425421352,3.3668113772455093,-0.23209021520626993
3.3802544910179644,-0.13061082562111537,3.3802544910179644,-0.23469261507052988
3.393697604790419,-0.13212330774891004,3.393697604790419,-0.23731592471520363
3.4071706586826345,-0.13364790409131444,3.4071706586826345,-0.23995832589851504
3.420673652694611,-0.13518416597371333,3.420673652694611,-0.24262105833076617
3.434176646706587,-0.1367331403035434,3.434176646706587,-0.2453045352487242
3.4477245508982035,-0.1382937053942654,3.4477245508982035,-0.24800875665238892
3.461287425149701,-0.1398684037353655,3.461287425149701,-0.2507335572470532
3.4748652694610778,-0.14145401982543593,3.4748652694610778,-0.25347910232742366
3.488473053892216,-0.14305302137485934,3.488473053892216,-0.2562450613040875
3.5020958083832334,-0.14466413713889179,3.5020958083832334,-0.25903259123999184
3.515733532934132,-0.14628766623394518,3.515733532934132,-0.2618408656616032
3.5294011976047903,-0.14792390777642891,3.5294011976047903,-0.264670297805688
3.5430988023952095,-0.14957316088275235,3.5430988023952095,-0.2675213009090132
3.556811377245509,-0.15123490209919893,3.556811377245509,-0.2703932137927519
3.5705389221556887,-0.15290965487948655,3.5705389221556887,-0.2732865323410247
3.584296407185629,-0.154597194886306,3.584296407185629,-0.2762028268535467
3.5980838323353295,-0.15629797079427438,3.5980838323353295,-0.279139039378241
3.6118862275449106,-0.1580122069406972,3.6118862275449106,-0.2820982278671836
3.6257035928143715,-0.1597384077435252,3.6257035928143715,-0.2850784087838928
3.639550898203593,-0.16147874179673233,3.639550898203593,-0.28808214419632444
3.653413173652695,-0.16323171351826743,3.653413173652695,-0.2911065414471104
3.667305389221557,-0.1649981454782573,3.667305389221557,-0.29415308818861086
3.6812275449101794,-0.16677841157221587,3.6812275449101794,-0.2972234373678934
3.6951497005988023,-0.1685719883464247,3.6951497005988023,-0.30031469632758967
3.709116766467066,-0.17037895057998714,3.709116766467066,-0.30342967507771584
3.7230988023952096,-0.1721999712848243,3.7230988023952096,-0.30656688596590903
3.7370958083832337,-0.17403370443709298,3.7370958083832337,-0.309726081050111
3.751122754491018,-0.17588231863076467,3.751122754491018,-0.3129102356350432
3.7651646706586828,-0.1777437200509694,3.7651646706586828,-0.3161155892661256
3.779236526946108,-0.17961910516334764,3.779236526946108,-0.31934534866067027
3.7933233532934136,-0.1815082496305914,3.7933233532934136,-0.3225979931073763
3.8074401197604795,-0.18341205080193165,3.8074401197604795,-0.32587325813470935
3.821571856287425,-0.1853296861072394,3.821571856287425,-0.32917206112829694
3.8357335329341318,-0.18726078165100316,3.8357335329341318,-0.33249524509114015
3.8499251497005993,-0.1892063843406575,3.8499251497005993,-0.33584151245979094
3.8641317365269465,-0.19116739152543416,3.8641317365269465,-0.3392126484170838
3.8783532934131735,-0.19314111115764065,3.8783532934131735,-0.3426065785144485
3.892604790419162,-0.19513016050586557,3.892604790419162,-0.34602562514251467
3.90687125748503,-0.19713326832536687,3.90687125748503,-0.3494680857658032
3.921167664670659,-0.1991517806399898,3.921167664670659,-0.3529345306510519
3.9354940119760484,-0.20118293062294024,3.9354940119760484,-0.3564261168612081
3.949835329341317,-0.20323098068306286,3.949835329341317,-0.3599422658648
3.9642065868263474,-0.20529204230702555,3.9642065868263474,-0.36348263880767623
3.978592814371258,-0.2073688823216214,3.978592814371258,-0.3670474009845451
3.9930089820359287,-0.20946022948211024,3.9930089820359287,-0.37063827146035655
4.00744011976048,-0.21156660724220677,4.00744011976048,-0.37425389481851506
4.02190119760479,-0.21368794082280954,4.02190119760479,-0.37789392394013704
4.036377245508982,-0.21582378154930362,4.036377245508982,-0.3815597390360222
4.050883233532934,-0.21797599889925146,4.050883233532934,-0.38525091860467126
4.065404191616767,-0.22014242427868072,4.065404191616767,-0.3889677436470834
4.07995508982036,-0.22232440371143664,4.07995508982036,-0.39271008192749485
4.094535928143713,-0.22452201197662122,4.094535928143713,-0.396478288829524
4.109131736526947,-0.22673480039961988,4.109131736526947,-0.4002719924400812
4.12375748502994,-0.22896351677145724,4.12375748502994,-0.40409173823169875
4.138398203592815,-0.23120748808021105,4.138398203592815,-0.4079386171494415
4.1530688622754495,-0.2334673873378049,4.1530688622754495,-0.41181085227521114
4.167754491017964,-0.23574269109051935,4.167754491017964,-0.41570931967095376
4.18247005988024,-0.23803444624579,4.18247005988024,-0.41963548219482605


==> anc/v2_Kn25.dat <==
# time_sim,v2_sim,time_anal_Osimga,v2_Osigma,time_anal_Osimga3,v2_Osigma3
0.0,0.0,0.0,0.0,0.0,0.0
0.008025688622754492,1.005628250000023e-07,0.000994478010945077,1.162576449008068e-12,0.0001497005988023952,3.965535188762342e-15
0.016064221556886228,-3.9829249999993474e-09,0.001988956021890154,9.300590896189314e-12,0.0002994011976047904,3.172390839113394e-14
0.024115718562874252,-6.97576749999991e-08,0.0029834340328352303,3.1389377860735514e-11,0.0004491017964071857,1.0706692793588524e-13
0.03218008982035928,-4.635467499999842e-08,0.003977912043780308,7.440406490571774e-11,0.0005988023952095808,2.537852715711854e-13
0.04025748502994012,6.018932500000032e-08,0.004972390054725385,1.4531946916463127e-10,0.0007485029940119761,4.956684784481004e-13
0.04834775449101797,1.4457682500000028e-07,0.0059668680656704606,2.511099938734665e-10,0.0008982035928143714,8.565049411044769e-13
0.05645104790419162,3.49341350000001e-07,0.006961346076615538,3.9874952491014864e-10,0.0010479041916167666,1.360081897449223e-12
0.06456736526946108,5.551460750000009e-07,0.007955824087560615,5.952113273431861e-10,0.0011976047904191617,2.030185422746977e-12
0.07269670658682635,8.196730575000006e-07,0.008950302098505692,8.474679419913718e-10,0.0013473053892215571,2.8906004216031813e-12
0.08083907185628743,1.0489713075000013e-06,0.00994478010945077,1.1624910819963765e-09,0.0014970059880239522,3.965110619949554e-12
0.08899446107784431,1.303414725e-06,0.010939258120395846,1.5472515294100763e-09,0.0016467065868263472,5.277498557029965e-12
0.0971630239520958,1.511945825000002e-06,0.011933736131340921,2.0087190317984582e-09,0.0017964071856287427,6.851545577386735e-12
0.10534461077844312,1.8596043500000015e-06,0.012928214142286,2.553862198863938e-09,0.001946107784431138,8.711031822847318e-12
0.11353937125748503,2.2148487000000013e-06,0.013922692153231076,3.189648399087933e-09,0.0020958083832335332,1.0879736224511418e-11
0.12174730538922156,2.426674700000001e-06,0.014917170164176154,3.923043656395542e-09,0.002245508982035928,1.3381436494738534e-11
0.1299684131736527,2.931812675000001e-06,0.01591164817512123,4.761012546844143e-09,0.0023952095808383233,1.6239909119135918e-11
0.13820269461077844,3.3082498924999977e-06,0.016906126186066305,5.710518095337791e-09,0.002544910179640719,1.9478929348546932e-11
0.1464502994011976,3.856104920000002e-06,0.017900604197011383,6.77852167236921e-09,0.0026946107784431143,2.3122271191039872e-11
0.1547110778443114,4.454654074999999e-06,0.01889508220795646,7.971982890791235e-09,0.002844311377245509,2.71937074038972e-11
0.16298502994011976,5.156828525000002e-06,0.01988956021890154,9.29785950261957e-09,0.0029940119760479044,3.171700948560529e-11
0.17127245508982036,5.941878324999999e-06,0.020884038229846615,1.0763107295868658e-08,0.0031437125748502996,3.6715947667844414e-11
0.17957335329341317,6.711613074999999e-06,0.021878516240791693,1.237467999142251e-08,0.0032934131736526945,4.221429090747941e-11
0.1878862275449102,7.792121000000004e-06,0.022872994251736768,1.4139529139942343e-08,0.0034431137724550897,4.8235806878550657e-11
0.19621407185628745,8.799776249999998e-06,0.023867472262681842,1.606460401881287e-08,0.0035928143712574854,5.480426196426554e-11
0.2045553892215569,9.706611250000002e-06,0.024861950273626924,1.8156851529129032e-08,0.0037425149700598807,6.19434212489903e-11
0.21290868263473056,1.0772896774999997e-05,0.025856428284572,2.0423216092725037e-08,0.003892215568862276,6.967704851024245e-11
0.22127544910179645,1.2026781924999997e-05,0.026850906295517077,2.2870639549247617e-08,0.004041916167664671,7.802890621068353e-11
0.22965718562874254,1.3368223924999997e-05,0.02784538430646215,2.5506061053275113e-08,0.0041916167664670665,8.702275549011268e-11
0.23805089820359282,1.4737712575000004e-05,0.02883986231740723,2.8336416971484534e-08,0.004341317365269461,9.668235615745986e-11
0.24645958083832337,1.6166105475e-05,0.029834340328352308,3.136864077986812e-08,0.004491017964071856,1.0703146668278053e-10
0.25488023952095806,1.7756644325000002e-05,0.030828818339297386,3.4609662961001364e-08,0.004640718562874252,1.1809384418925016e-10
0.2633158682634731,1.939256857500001e-05,0.03182329635024246,3.8066410901364555e-08,0.004790419161676647,1.2989324444515946e-10
0.2717634730538922,2.1278670324999997e-05,0.03281777436118754,4.174580878871912e-08,0.004940119760479042,1.4245342185590993e-10
0.28022604790419164,2.3176772075000002e-05,0.03381225237213261,4.5654777509541165e-08,0.005089820359281438,1.557981294560101e-10
0.28870059880239524,2.5141893074999995e-05,0.034806730383077696,4.980023454651371e-08,0.005239520958083833,1.6995111890107204e-10
0.29719011976047904,2.720597882500001e-05,0.03580120839402277,5.418909387607944e-08,0.0053892215568862286,1.8493614045980864e-10
0.3056931137724551,2.9463741325000002e-05,0.036795686404967845,5.882826586605614e-08,0.0055389221556886225,2.0077694300603087e-10
0.3142095808383234,3.1898565825000005e-05,0.03779016441591292,6.372465717331616e-08,0.005688622754491018,2.1749727401064653e-10
0.32273952095808384,3.436596707500001e-05,0.038784642426858,6.888517064153196e-08,0.005838323353293413,2.351208795336581e-10
0.33128293413173654,3.6957675325000015e-05,0.03977912043780308,7.431670519898971e-08,0.005988023952095809,2.5367150421616236e-10
0.33983982035928145,3.9661735075000006e-05,0.04077359844874816,8.002615575647256e-08,0.0061377245508982044,2.7317289127234947e-10
0.3484116766467066,4.2443567825000005e-05,0.04176807645969323,8.602041310521534e-08,0.006287425149700599,2.936487824815037e-10
0.3569970059880239,4.5348565325e-05,0.04276255447063831,9.23063638149327e-08,0.006437125748502995,3.15122918180004e-10
0.3655958083832336,4.8386345325e-05,0.043757032481583386,9.889089013192245e-08,0.006586826347305389,3.376190372533243e-10
0.37420808383233534,5.169457432500001e-05,0.04475151049252846,1.0578086987724599e-07,0.006736526946107785,3.6116087712803673e-10
0.38283383233532936,5.493865807500001e-05,0.045745988503473535,1.129831763449871e-07,0.0068862275449101795,3.8577217376381194e-10
0.3914745508982036,5.8331053825000014e-05,0.04674046651441861,1.205046782005922e-07,0.007035928143712575,4.114766616454235e-10
0.4001287425149701,6.201855562500002e-05,0.047734944525363684,1.283522393792919e-07,0.007185628742514971,4.3829807377474997e-10
0.40879640718562876,6.559141882500001e-05,0.04872942253630877,1.3653271898460802e-07,0.007335329341317366,4.662601416627793e-10
0.41747754491017963,6.9360412575e-05,0.04972390054725385,1.450529711869455e-07,0.007485029940119761,4.953865953216134e-10
0.42617365269461077,7.316026707499998e-05,0.050718378558198926,1.5391984512227313e-07,0.007634730538922156,5.257011632564719e-10
0.4348832335329341,7.7169994575e-05,0.051712856569144,1.631401847908935e-07,0.007784431137724552,5.57227572457698e-10
0.44360778443113774,8.134680707499999e-05,0.052707334580089076,1.7272082895630426e-07,0.007934131736526946,5.899895483927657e-10
0.4523443113772455,8.550595457500001e-05,0.053701812591034154,1.8266861104415318e-07,0.008083832335329342,6.24010814998285e-10
0.46109730538922156,8.9808484575e-05,0.05469629060197923,1.929903590412874e-07,0.008233532934131737,6.59315094672009e-10
0.4698622754491018,9.4377927075e-05,0.0556907686129243,2.0369289539490104e-07,0.008383233532934133,6.959261082648415e-10
0.4786422155688623,9.900478457499997e-05,0.05668524662386938,2.147830369117796e-07,0.008532934131736527,7.338675750728452e-10
0.487437125748503,0.00010384419957500002,0.05767972463481446,2.2626759465764658e-07,0.008682634730538923,7.731632128292514e-10
0.4962440119760479,0.00010874523707499999,0.058674202645759545,2.3815337385661115e-07,0.008832335329341318,8.13836737696469e-10
0.505067365269461,0.000113688032075,0.059668680656704616,2.504471737907204e-07,0.008982035928143712,8.559118642580918e-10
0.5139026946107784,0.00011859478957499996,0.060663158667649694,2.631557876996175e-07,0.009131736526946108,8.994123055109134e-10
0.5227529940119761,0.000123832119575,0.06165763667859477,2.762860026803073e-07,0.009281437125748504,9.443617728569342e-10
0.531618263473054,0.00012925761957500008,0.06265211468953985,2.8984459958703154e-07,0.0094311377245509,9.907839760953765e-10
0.540497005988024,0.00013478608457500002,0.06364659270048492,3.0383835293125513e-07,0.009580838323353293,1.0387026234146926e-09
0.5493907185628742,0.000140324437075,0.06464107071143,3.1827403078176526e-07,0.009730538922155689,1.0881414213845825e-09
0.5582979041916167,0.00014601978457499994,0.06563554872237508,3.331583946648856e-07,0.009880239520958085,1.1391240749480025e-09
0.5672200598802395,0.00015194877957500007,0.06663002673332015,3.484981994648077e-07,0.01002994011976048,1.1916742874131816e-09
0.5761556886227546,0.000157937862075,0.06762450474426522,3.643001933240387e-07,0.010179640718562876,1.2458157604456372e-09
0.5851062874251497,0.00016401066957500002,0.0686189827552103,3.8057111754397187e-07,0.01032934131736527,1.3015721940601876e-09
0.5940718562874252,0.00017027556957500002,0.06961346076615539,3.9731770648557657e-07,0.010479041916167666,1.3589672866129696e-09
0.6030508982035929,0.00017680066957499995,0.07060793877710046,4.1454668747021336e-07,0.010628742514970061,1.4180247347934542e-09
0.6120449101796408,0.00018325541957500002,0.07160241678804553,4.3226478068057494e-07,0.010778443113772457,1.478768233616463e-09
0.6210523952095809,0.000189759494575,0.07259689479899062,4.504786990617518e-07,0.01092814371257485,1.5412214764141867e-09
0.6300748502994012,0.00019658119457499997,0.07359137280993569,4.691951482224304e-07,0.011077844311377245,1.605408154828205e-09
0.6391122754491018,0.00020339366957500005,0.07458585082088076,4.884208263362193e-07,0.01122754491017964,1.671351958801501e-09
0.6481631736526946,0.00021033944457500003,0.07558032883182585,5.08162424043109e-07,0.011377245508982036,1.7390765765704854e-09
0.6572290419161677,0.00021740316957500003,0.07657480684277092,5.284266243510652e-07,0.011526946107784432,1.8086056946570114e-09
0.666309880239521,0.000224407644575,0.077569284853716,5.492201025377607e-07,0.011676646706586826,1.879962997860402e-09
0.6754056886227545,0.00023160631957499996,0.07856376286466107,5.705495260524397e-07,0.011826347305389222,1.9531721692494657e-09
0.6845149700598803,0.000238796519575,0.07955824087560616,5.924215544179288e-07,0.011976047904191617,2.028256890154521e-09
0.6936392215568863,0.000246156019575,0.08055271888655123,6.148428391327823e-07,0.012125748502994013,2.1052408401594185e-09
0.7027784431137725,0.0002535514695749999,0.08154719689749632,6.378200235735763e-07,0.012275449101796409,2.184147697093566e-09
0.7119326347305389,0.000260913944575,0.08254167490844137,6.613597428973427e-07,0.012425149700598803,2.265001137023947e-09
0.7211002994011977,0.00026843289457499994,0.08353615291938646,6.854686239441542e-07,0.012574850299401199,2.3478248342471523e-09
0.7302844311377247,0.00027613074457500004,0.08453063093033153,7.101532851398529e-07,0.012724550898203594,2.4326424612814022e-09
0.7394820359281437,0.00028383926957499994,0.08552510894127661,7.354203363989349e-07,0.01287425149700599,2.519477688858571e-09
0.7486946107784432,0.00029170511957500003,0.0865195869522217,7.612763790275791e-07,0.013023952095808386,2.6083541859162137e-09
0.7579221556886228,0.00029959239457499995,0.08751406496316677,7.877280056268362e-07,0.013173652694610778,2.699295619589595e-09
0.7671646706586828,0.00030753771957500004,0.08850854297411186,8.147817999959702e-07,0.013323353293413174,2.792325655203719e-09
0.7764221556886227,0.000315540244575,0.08950302098505691,8.42444337035955e-07,0.01347305389221557,2.887467956265354e-09
0.7856931137724551,0.000323587644575,0.090497498996002,8.707221826531337e-07,0.013622754491017965,2.9847461844550608e-09
0.7949805389221557,0.0003317181445750001,0.09149197700694707,8.996218936630345e-07,0.013772455089820359,3.0841839996192256e-09
0.8042814371257486,0.00033990966957499994,0.09248645501789216,9.291500176943511e-07,0.013922155688622755,3.1858050597620926e-09
0.8135988023952097,0.000348090869575,0.09348093302883723,9.593130930930856e-07,0.01407185628742515,3.28963302103779e-09
0.8229296407185629,0.00035631729457499996,0.09447541103978231,9.901176488268587e-07,0.014221556886227546,3.395691537742365e-09
0.8322769461077845,0.000364637369575,0.09546988905072737,1.021570204389383e-06,0.014371257485029942,3.5040042623058146e-09
0.8416392215568863,0.000372858619575,0.09646436706167245,1.0536772697051132e-06,0.014520958083832336,3.6145948452841245e-09
0.8510149700598802,0.00038117559457500006,0.09745884507261754,1.0864453450340562e-06,0.014670658682634731,3.7274869353512945e-09
0.8604071856287425,0.00038939349457500007,0.09845332308356261,1.1198809208767633e-06,0.014820359281437127,3.84270417929138e-09
0.869812874251497,0.0003976906695749999,0.0994478010945077,1.1539904778794918e-06,0.014970059880239523,3.960270221990526e-09
0.8792350299401198,0.00040595871957500005,0.10044227910545277,1.188780486739541e-06,0.015119760479041918,4.0802087064289994e-09
0.8886721556886228,0.00041431474457499985,0.10143675711639785,1.2242574081107709e-06,0.015269461077844312,4.202543273673236e-09
0.8981242514970059,0.0004226373945750001,0.10243123512734291,1.2604276925092937e-06,0.015419161676646708,4.32729756286786e-09
0.9075913173652695,0.000430999044575,0.103425713138288,1.2972977802193528e-06,0.015568862275449104,4.4544952112277456e-09
0.9170748502994012,0.00043940091957499997,0.10442019114923307,1.3348741011993773e-06,0.015718562874251496,4.584159854030033e-09
0.9265718562874251,0.000447830469575,0.10541466916017815,1.3731630749882259e-06,0.01586826347305389,4.716315124606188e-09
0.9360853293413174,0.00045633216957500014,0.10640914717112324,1.4121711106116184e-06,0.016017964071856287,4.850984654334029e-09
0.9456137724550898,0.0004646724695750001,0.10740362518206831,1.4519046064887444e-06,0.016167664670658683,4.988192072629774e-09
0.9551571856287425,0.00047307731957500006,0.10839810319301339,1.4923699503390742e-06,0.01631736526946108,5.127961006940081e-09
0.9647155688622755,0.00048145006957499986,0.10939258120395846,1.5335735190893527e-06,0.016467065868263474,5.2703150827340925e-09
0.9742904191616767,0.0004897027445750001,0.11038705921490354,1.575521678780788e-06,0.01661676646706587,5.415277923495476e-09
0.9838787425149701,0.0004979532445750001,0.1113815372258486,1.618220784476434e-06,0.016766467065868266,5.562873150714473e-09
0.9934835329341318,0.0005062432945750001,0.11237601523679369,1.661677180168771e-06,0.01691616766467066,5.7131243838799336e-09
,,0.11337049324773876,1.7058971986874785e-06,0.017065868263473054,5.866055240471379e-09
,,0.11436497125868385,1.7508871616074136e-06,0.01721556886227545,6.02168933595103e-09
,,0.11535944926962892,1.7966533791567871e-06,0.017365269461077845,6.180050283755868e-09
,,0.116353927280574,1.8432021501255404e-06,0.01751497005988024,6.341161695289675e-09
,,0.11734840529151909,1.890539761773932e-06,0.017664670658682637,6.5050471799150906e-09
,,0.11834288330246415,1.9386724897413218e-06,0.017814371257485032,6.671730344945643e-09
,,0.11933736131340923,1.987606597955175e-06,0.017964071856287425,6.841234795637823e-09
,,0.1203318393243543,2.0373483385402564e-06,0.01811377245508982,7.013584135183125e-09
,,0.12132631733529939,2.0879039517280595e-06,0.018263473053892216,7.1888019647000935e-09
,,0.12232079534624446,2.139279665766424e-06,0.01841317365269461,7.36691188322638e-09
,,0.12331527335718954,2.1914816968293852e-06,0.018562874251497007,7.5479374877108e-09
,,0.1243097513681346,2.244516248927229e-06,0.018712574850299403,7.731902373005382e-09
,,0.1253042293790797,2.2983895138167687e-06,0.0188622754491018,7.918830131857425e-09
,,0.12629870739002477,2.353107670911836e-06,0.019011976047904194,8.108744354901552e-09
,,0.12729318540096984,2.4086768871940028e-06,0.019161676646706587,8.301668630651769e-09
,,0.12828766341191492,2.4651033171235067e-06,0.019311377245508982,8.497626545493529e-09
,,0.12928214142286,2.5223931025504236e-06,0.019461077844311378,8.696641683675773e-09
,,0.13027661943380509,2.5805523726260416e-06,0.019610778443113774,8.898737627302999e-09
,,0.13127109744475016,2.6395872437144826e-06,0.01976047904191617,9.103937956327334e-09
,,0.13226557545569523,2.699503819304539e-06,0.019910179640718565,9.312266248540568e-09
,,0.1332600534666403,2.7603081899217413e-06,0.02005988023952096,9.523746079566238e-09
,,0.1342545314775854,2.822006433040668e-06,0.020209580838323356,9.738401022851678e-09
,,0.13524900948853044,2.8846046129974703e-06,0.020359281437125752,9.9562546496601e-09
,,0.13624348749947554,2.9481087809026545e-06,0.020508982035928148,1.0177330529062625e-08
,,0.1372379655104206,3.012524974554082e-06,0.02065868263473054,1.0401652227930375e-08
,,0.13823244352136568,3.0778592183502107e-06,0.020808383233532936,1.0629243310926537e-08
,,0.13922692153231078,3.144117523203585e-06,0.02095808383233533,1.086012734049841e-08
,,0.14022139954325585,3.211305886454555e-06,0.021107784431137727,1.1094327876869504e-08
,,0.14121587755420092,3.279430291785252e-06,0.021257485029940123,1.1331868478031575e-08
,,0.142210355565146,3.3484967091337893e-06,0.02140718562874252,1.1572772699736708e-08
,,0.14320483357609107,3.4185110946087276e-06,0.021556886227544914,1.1817064095489397e-08
,,0.14419931158703614,3.4894793904037753e-06,0.021706586826347306,1.2064766216538602e-08
,,0.14519378959798124,3.5614075247127444e-06,0.0218562874251497,1.2315902611869831e-08
,,0.1461882676089263,3.634301411644748e-06,0.022005988023952094,1.2570496828197188e-08
,,0.14718274561987138,3.7081669511396626e-06,0.02215568862275449,1.2828572409955487e-08
,,0.14817722363081645,3.7830100288838327e-06,0.022305389221556886,1.3090152899292298e-08
,,0.14917170164176152,3.858836516226034e-06,0.02245508982035928,1.3355261836060011e-08
,,0.1501661796527066,3.935652270093691e-06,0.022604790419161677,1.3623922757807946e-08
,,0.1511606576636517,4.013463132909364e-06,0.022754491017964073,1.3896159199774418e-08
,,0.15215513567459676,4.092274932507467e-06,0.02290419161676647,1.4171994694878795e-08
,,0.15314961368554184,4.172093482051286e-06,0.023053892215568864,1.4451452773713588e-08
,,0.1541440916964869,4.252924579950231e-06,0.02320359281437126,1.473455696453655e-08
,,0.155138569707432,4.3347740097773565e-06,0.023353293413173652,1.5021330793262735e-08
,,0.15613304771837708,4.417647540187145e-06,0.023502994011976048,1.5311797783456563e-08
,,0.15712752572932215,4.501550924833586e-06,0.023652694610778444,1.5605981456323957e-08
,,0.15812200374026722,4.586489902288476e-06,0.02380239520958084,1.590390533070437e-08
,,0.15911648175121232,4.67247019596003e-06,0.023952095808383235,1.62055929230629e-08
,,0.1601109597621574,4.759497514011728e-06,0.02410179640718563,1.6511067747482366e-08
,,0.16110543777310246,4.8475775492814756e-06,0.024251497005988026,1.6820353315655372e-08
,,0.16209991578404756,4.936715979201006e-06,0.024401197604790422,1.713347313687646e-08
,,0.16309439379499263,5.026918465715555e-06,0.024550898203592818,1.745045071803413e-08
,,0.16408887180593767,5.1181906552038555e-06,0.024700598802395213,1.7771309563602938e-08
,,0.16508334981688275,5.210538178398353e-06,0.024850299401197606,1.8096073175635602e-08
,,0.16607782782782785,5.30396665030575e-06,0.025,1.842476505375511e-08
,,0.16707230583877292,5.398481670127794e-06,0.025149700598802397,1.8757408695146796e-08
,,0.168066783849718,5.49408882118238e-06,0.025299401197604793,1.909402759455039e-08
,,0.16906126186066306,5.590793670824913e-06,0.02544910179640719,1.9434645244252195e-08
,,0.17005573987160816,5.688601770369979e-06,0.025598802395209584,1.9779285134077103e-08
,,0.17105021788255323,5.7875186550132684e-06,0.02574850299401198,2.0127970751380713e-08
,,0.1720446958934983,5.887549843753833e-06,0.025898203592814376,2.048072558104147e-08
,,0.1730391739044434,5.988700839316596e-06,0.02604790419161677,2.083757310545271e-08
,,0.17403365191538847,6.0909771280751715e-06,0.026197604790419167,2.1198536804514786e-08
,,0.17502812992633354,6.194384179974973e-06,0.026347305389221556,2.1563640155627122e-08
,,0.17602260793727859,6.298927448456615e-06,0.02649700598802395,2.1932906633680417e-08
,,0.1770170859482237,6.404612370379613e-06,0.026646706586826347,2.2306359711048597e-08
,,0.17801156395916876,6.511444365946365e-06,0.026796407185628743,2.2684022857581072e-08
,,0.17900604197011383,6.619428838626467e-06,0.02694610778443114,2.3065919540594705e-08
,,0.1800005199810589,6.728571175081289e-06,0.027095808383233534,2.3452073224866e-08
,,0.180994997992004,6.838876745088881e-06,0.02724550898203593,2.3842507372623183e-08
,,0.18198947600294907,6.950350901469147e-06,0.027395209580838326,2.42372454435383e-08
,,0.18298395401389414,7.06299898000937e-06,0.027544910179640718,2.4636310894719323e-08
,,0.18397843202483924,7.176826299390015e-06,0.027694610778443114,2.5039727180702287e-08
,,0.1849729100357843,7.291838161110815e-06,0.02784431137724551,2.544751775344335e-08
,,0.18596738804672938,7.408039849417218e-06,0.027994011976047905,2.5859706062310953e-08
,,0.18696186605767445,7.525436631227109e-06,0.0281437125748503,2.6276315554077888e-08
,,0.18795634406861955,7.644033756057846e-06,0.028293413173652696,2.669736967291344e-08
,,0.18895082207956462,7.763836455953606e-06,0.028443113772455092,2.7122891860375485e-08
,,0.1899453000905097,7.884849945413053e-06,0.028592814371257488,2.7552905555402615e-08
,,0.19093977810145474,8.007079421317326e-06,0.028742514970059883,2.7987434194306212e-08
,,0.19193425611239984,8.130530062858327e-06,0.02889221556886228,2.8426501210762656e-08
,,0.1929287341233449,8.255207031467317e-06,0.02904191616766467,2.8870130035805325e-08
,,0.19392321213428998,8.381115470743878e-06,0.029191616766467067,2.9318344097816786e-08
,,0.19491769014523508,8.508260506385136e-06,0.029341317365269463,2.977116682252095e-08
,,0.19591216815618015,8.636647246115333e-06,0.02949101796407186,3.022862163297504e-08
,,0.19690664616712522,8.766280779615738e-06,0.029640718562874254,3.0690731949561915e-08
,,0.1979011241780703,8.897166178454855e-06,0.02979041916167665,3.115752118998203e-08
,,0.1988956021890154,9.029308496018955e-06,0.029940119760479045,3.162901276924562e-08
,,0.19989008019996046,9.162712767442947e-06,0.03008982035928144,3.2105230099664864e-08
,,0.20088455821090553,9.29738400954158e-06,0.030239520958083837,3.25861965908459e-08
,,0.20187903622185063,9.43332722074097e-06,0.030389221556886233,3.307193564968109e-08
,,0.2028735142327957,9.570547381010422e-06,0.030538922155688625,3.356247068034104e-08
,,0.20386799224374078,9.70904945179466e-06,0.03068862275449102,3.405782508426674e-08
,,0.20486247025468582,9.848838375946306e-06,0.030838323353293416,3.45580222601618e-08
,,0.20585694826563095,9.989919077658756e-06,0.030988023952095812,3.506308560398442e-08
,,0.206851426276576,1.0132296462399342e-05,0.031137724550898208,3.5573038508939636e-08
,,0.20784590428752106,1.027597541684286e-05,0.0312874251497006,3.60879043654714e-08
,,0.20884038229846613,1.0420960808805442e-05,0.03143712574850299,3.6607706561254756e-08
,,0.20983486030941123,1.0567257487178745e-05,0.03158682634730539,3.7132468481187944e-08
,,0.2108293383203563,1.0714870281864463e-05,0.03173652694610778,3.76622135073845e-08
,,0.21182381633130137,1.0863804003709249e-05,0.03188622754491018,3.8196965019165503e-08
,,0.21281829434224647,1.1014063444439894e-05,0.032035928143712575,3.873674639305159e-08
,,0.21381277235319154,1.1165653376598899e-05,0.032185628742514974,3.928158100275514e-08
,,0.21480725036413661,1.1318578553480401e-05,0.032335329341317366,3.98314922191725e-08
,,0.2158017283750817,1.1472843709066402e-05,0.03248502994011976,4.038650341037599e-08
,,0.21679620638602679,1.1628453557963384e-05,0.03263473053892216,4.0946637941606084e-08
,,0.21779068439697186,1.1785412795339231e-05,0.03278443113772455,4.151191917526363e-08
,,0.21878516240791693,1.1943726096860549e-05,0.03293413173652695,4.2082370470901904e-08
,,0.21977964041886197,1.2103398118630305e-05,0.03308383233532934,4.2658015185218794e-08
,,0.22077411842980707,1.2264433497125833e-05,0.03323353293413174,4.3238876672048965e-08
,,0.22176859644075214,1.2426836849137138e-05,0.03338323353293413,4.3824978282355975e-08
,,0.2227630744516972,1.259061277170566e-05,0.03353293413173653,4.441634336422441e-08
,,0.2237575524626423,1.2755765842063325e-05,0.033682634730538924,4.501299526285209e-08
,,0.22475203047358738,1.2922300617571881e-05,0.03383233532934132,4.5614957320542173e-08
,,0.22574650848453245,1.3090221635662775e-05,0.033982035928143715,4.6222252876695336e-08
,,0.22674098649547753,1.3259533413777219e-05,0.03413173652694611,4.68349052678019e-08
,,0.22773546450642262,1.3430240449306684e-05,0.03428143712574851,4.745293782743401e-08
,,0.2287299425173677,1.3602347219533756e-05,0.0344311377245509,4.807637388623779e-08
,,0.22972442052831277,1.3775858181573345e-05,0.0345808383233533,4.8705236771925465e-08
,,0.23071889853925784,1.3950777772314264e-05,0.03473053892215569,4.933954980926758e-08
,,0.23171337655020294,1.4127110408361155e-05,0.03488023952095809,4.997933632008509e-08
,,0.232707854561148,1.4304860485976768e-05,0.03502994011976048,5.0624619623241555e-08
,,0.23370233257209305,1.4484032381024666e-05,0.03517964071856288,5.127542303463537e-08
,,0.23469681058303818,1.4664630448912243e-05,0.03532934131736527,5.193176986719178e-08
,,0.23569128859398322,1.4846659024534095e-05,0.035479041916167665,5.259368343085513e-08
,,0.2366857666049283,1.5030122422215826e-05,0.035628742514970065,5.326118703258107e-08
,,0.23768024461587337,1.5215024935658179e-05,0.03577844311377246,5.3934303976328655e-08
,,0.23867472262681846,1.5401370837881538e-05,0.03592814371257485,5.46130575630525e-08
,,0.23966920063776354,1.5589164381170764e-05,0.03607784431137725,5.5297471090695024e-08
,,0.2406636786487086,1.5778409797020554e-05,0.03622754491017964,5.598756785417859e-08
,,0.24165815665965368,1.596911129608097e-05,0.03637724550898204,5.6683371145397614e-08
,,0.24265263467059878,1.6161273068103485e-05,0.03652694610778443,5.738490425321079e-08
,,0.24364711268154385,1.6354899281887353e-05,0.036676646706586824,5.809219046343326e-08
,,0.24464159069248892,1.654999408522636e-05,0.03682634730538922,5.8805253058828874e-08
,,0.24563606870343402,1.6746561604855975e-05,0.036976047904191615,5.9524115319102124e-08
,,0.2466305467143791,1.694460594640083e-05,0.037125748502994015,6.02488005208906e-08
,,0.24762502472532416,1.714413119432262e-05,0.03727544910179641,6.097933193775705e-08
,,0.2486195027362692,1.7345141411868412e-05,0.037425149700598806,6.171573284018142e-08
,,0.2496139807472143,1.754764064101925e-05,0.0375748502994012,6.245802649555335e-08
,,0.2506084587581594,1.7751632902439204e-05,0.0377245508982036,6.320623616816402e-08
,,0.25160293676910445,1.79571221954248e-05,0.03787425149700599,6.396038511919856e-08
,,0.25259741478004955,1.8164112497854833e-05,0.03802395209580839,6.472049660672814e-08
,,0.25359189279099464,1.837260776614053e-05,0.03817365269461078,6.548659388570221e-08
,,0.2545863708019397,1.8582611935176125e-05,0.03832335329341317,6.62587002079407e-08
,,0.25558084881288473,1.8794128918289855e-05,0.03847305389221557,6.703683882212597e-08
,,0.25657532682382983,1.9007162607195286e-05,0.038622754491017965,6.782103297379543e-08
,,0.25756980483477493,1.9221716871943058e-05,0.038772455089820364,6.861130590533326e-08
,,0.25856428284572,1.9437795560873005e-05,0.038922155688622756,6.940768085596304e-08
,,0.25955876085666507,1.9655402500566704e-05,0.039071856287425155,7.021018106173965e-08
,,0.26055323886761017,1.987454149580036e-05,0.03922155688622755,7.101882975554151e-08
,,0.2615477168785552,2.009521632949811e-05,0.03937125748502995,7.183365016706286e-08
,,0.2625421948895003,2.0317430762685754e-05,0.03952095808383234,7.265466552280589e-08
,,0.26353667290044536,2.0541188534444813e-05,0.03967065868263473,7.348189904607301e-08
,,0.26453115091139046,2.0766493361867033e-05,0.03982035928143713,7.431537395695891e-08
,,0.26552562892233555,2.099334894000925e-05,0.03997005988023952,7.515511347234299e-08
,,0.2665201069332806,2.1221758941848717e-05,0.04011976047904192,7.600114080588127e-08
,,0.2675145849442257,2.1451727018238724e-05,0.040269461077844314,7.685347916799878e-08
,,0.2685090629551708,2.1683256797864717e-05,0.04041916167664671,7.771215176588185e-08
,,0.26950354096611584,2.1916351887200756e-05,0.040568862275449105,7.857718180347001e-08
,,0.2704980189770609,2.2151015870466388e-05,0.040718562874251504,7.944859248144855e-08
,,0.271492496988006,2.2387252309583956e-05,0.0408682634730539,8.03264069972404e-08
,,0.2724869749989511,2.262506474413621e-05,0.041017964071856296,8.121064854499867e-08
,,0.2734814530098961,2.2864456691324453e-05,0.04116766467065869,8.210134031559855e-08
,,0.2744759310208412,2.310543164592702e-05,0.04131736526946108,8.299850549662964e-08
,,0.2754704090317863,2.3347993080258118e-05,0.04146706586826348,8.39021672723884e-08
,,0.27646488704273137,2.359214444412717e-05,0.04161676646706587,8.481234882386989e-08
,,0.27745936505367647,2.383788916479847e-05,0.04176646706586827,8.57290733287604e-08
,,0.27845384306462156,2.408523064695136e-05,0.04191616766467066,8.66523639614294e-08
,,0.2794483210755666,2.4334172272640622e-05,0.04206586826347306,8.758224389292209e-08
,,0.2804427990865117,2.4584717401257513e-05,0.042215568862275454,8.851873629095114e-08
,,0.28143727709745675,2.4836869369491053e-05,0.042365269461077854,8.946186431988928e-08
,,0.28243175510840185,2.5090631491289743e-05,0.042514970059880246,9.041165114076142e-08
,,0.28342623311934695,2.5346007057823714e-05,0.04266467065868264,9.136811991123686e-08
,,0.284420711130292,2.5602999337447338e-05,0.04281437125748504,9.233129378562155e-08
,,0.28541518914123704,2.5861611575662087e-05,0.04296407185628743,9.330119591485025e-08
,,0.28640966715218213,2.612184699508007e-05,0.04311377245508983,9.427784944647878e-08
,,0.28740414516312723,2.6383708795387656e-05,0.043263473053892214,9.526127752467628e-08
,,0.2883986231740723,2.6647200153309814e-05,0.04341317365269461,9.625150329021749e-08
,,0.2893931011850174,2.6912324222574677e-05,0.043562874251497005,9.724854988047491e-08
,,0.2903875791959625,2.7179084133878553e-05,0.0437125748502994,9.825244042941092e-08
,,0.2913820572069075,2.7447482994851427e-05,0.0438622754491018,9.926319806757018e-08
,,0.2923765352178526,2.7717523890022827e-05,0.04401197604790419,1.0028084592207197e-07
,,0.2933710132287977,2.7989209880788055e-05,0.04416167664670659,1.0130540711660208e-07
,,0.29436549123974276,2.826254400537492e-05,0.04431137724550898,1.0233690477140542e-07
,,0.29535996925068786,2.8537529278810878e-05,0.04446107784431138,1.0337536200327785e-07
,,0.2963544472616329,2.881416869289052e-05,0.04461077844311377,1.0442080192555891e-07
,,0.297348925272578,2.909246521614358e-05,0.04476047904191617,1.0547324764812373e-07
,,0.29834340328352305,2.9372421793803257e-05,0.04491017964071856,1.0653272227737526e-07
,,0.29933788129446814,2.965404134777502e-05,0.045059880239520955,1.075992489162367e-07
,,0.3003323593054132,2.9937326776605898e-05,0.045209580838323354,1.0867285066414365e-07
,,0.3013268373163583,3.0222280955453997e-05,0.04535928143712575,1.0975355061703638e-07
,,0.3023213153273034,3.050890673605869e-05,0.045508982035928146,1.1084137186735197e-07
,,0.3033157933382485,3.0797206946710924e-05,0.04565868263473054,1.1193633750401681e-07
,,0.30431027134919353,3.108718439222433e-05,0.04580838323353294,1.1303847061243859e-07
,,0.3053047493601386,3.137884185390641e-05,0.04595808383233533,1.1414779427449861e-07
,,0.30629922737108367,3.167218208953033e-05,0.04610778443113773,1.1526433156854427e-07
,,0.30729370538202877,3.1967207833307104e-05,0.04625748502994012,1.1638810556938094e-07
,,0.3082881833929738,3.22639217958582e-05,0.04640718562874252,1.1751913934826458e-07
,,0.30928266140391897,3.256232666418855e-05,0.04655688622754491,1.1865745597289376e-07
,,0.310277139414864,3.286242510165997e-05,0.046706586826347304,1.1980307850740195e-07
,,0.3112716174258091,3.316421974796513e-05,0.046856287425149704,1.2095603001235002e-07
,,0.31226609543675415,3.3467713219101796e-05,0.047005988023952096,1.2211633354471818e-07
,,0.3132605734476992,3.377290810734761e-05,0.047155688622754495,1.2328401215789835e-07
,,0.3142550514586443,3.4079806981235155e-05,0.04730538922155689,1.2445908890168652e-07
,,0.31524952946958934,3.4388412385527694e-05,0.047455089820359286,1.2564158682227496e-07
,,0.31624400748053444,3.4698726841195045e-05,0.04760479041916168,1.2683152896224445e-07
,,0.31723848549147954,3.5010752845390194e-05,0.04775449101796408,1.2802893836055662e-07
,,0.31823296350242464,3.532449287142591e-05,0.04790419161676647,1.292338380525463e-07
,,0.3192274415133697,3.563994936875239e-05,0.04805389221556886,1.3044625106991334e-07
,,0.3202219195243148,3.595712476293477e-05,0.04820359281437126,1.316662004407156e-07
,,0.3212163975352598,3.627602145563133e-05,0.048353293413173654,1.3289370918936073e-07
,,0.3222108755462049,3.6596641824572175e-05,0.04850299401197605,1.341288003365984e-07
,,0.32320535355714997,3.6918988223538206e-05,0.048652694610778445,1.3537149689951302e-07
,,0.3241998315680951,3.72430629823406e-05,0.048802395209580844,1.3662182189151552e-07
,,0.32519430957904016,3.7568868406800676e-05,0.048952095808383236,1.3787979832233616e-07
,,0.32618878758998526,3.7896406778730326e-05,0.049101796407185636,1.391454491980162e-07
,,0.3271832656009303,3.822568035591268e-05,0.04925149700598803,1.4041879752090055e-07
,,0.32817774361187535,3.855669137208337e-05,0.04940119760479043,1.4169986628963029e-07
,,0.32917222162282045,3.888944203691212e-05,0.04955089820359282,1.429886784991344e-07
,,0.3301666996337655,3.922393453598484e-05,0.04970059880239521,1.442852571406224e-07
,,0.33116117764471065,3.956017103078615e-05,0.04985029940119761,1.4558962520157665e-07
,,0.3321556556556557,3.989815365868224e-05,0.05,1.4690180566574437e-07
,,0.3331501336666008,4.0237884532904286e-05,0.0501497005988024,1.482218215131305e-07
,,0.33414461167754583,4.057936574253236e-05,0.050299401197604794,1.4954969571998903e-07
,,0.33513908968849093,4.0922599352479484e-05,0.05044910179640719,1.5088545125881657e-07
,,0.336133567699436,4.126758740347649e-05,0.050598802395209586,1.5222911109834337e-07
,,0.3371280457103811,4.1614331912056994e-05,0.050748502994011985,1.5358069820352674e-07
,,0.3381225237213261,4.196283487054302e-05,0.05089820359281438,1.549402355355424e-07
,,0.3391170017322713,4.231309824703109e-05,0.05104790419161677,1.5630774605177743e-07
,,0.3401114797432163,4.266512398537836e-05,0.05119760479041917,1.576832527058223e-07
,,0.34110595775416136,4.3018914005189846e-05,0.05134730538922156,1.5906677844746325e-07
,,0.34210043576510646,4.337447020180548e-05,0.05149700598802396,1.6045834622267475e-07
,,0.3430949137760515,4.3731794446287915e-05,0.05164670658682635,1.6185797897361124e-07
,,0.3440893917869966,4.409088858541082e-05,0.05179640718562875,1.6326569963860016e-07
,,0.34508386979794164,4.4451754441647256e-05,0.05194610778443114,1.6468153115213385e-07
,,0.3460783478088868,4.481439381315903e-05,0.05209580838323354,1.6610549644486206e-07
,,0.34707282581983184,4.51788084737859e-05,0.052245508982035935,1.6753761844358397e-07
,,0.34806730383077694,4.554500017303574e-05,0.052395209580838334,1.689779200712408e-07
,,0.349061781841722,4.591297063607479e-05,0.052544910179640726,1.7042642424690817e-07
,,0.3500562598526671,4.628272156371848e-05,0.05269461077844311,1.7188315388578796e-07
,,0.35105073786361213,4.665425463242278e-05,0.05284431137724551,1.7334813189920125e-07
,,0.35204521587455717,4.702757149427577e-05,0.0529940119760479,1.7482138119458026e-07
,,0.3530396938855023,4.740267377698983e-05,0.0531437125748503,1.7630292467546058e-07
,,0.3540341718964474,4.7779563083894186e-05,0.053293413173652694,1.7779278524147392e-07
,,0.35502864990739247,4.815824099392796e-05,0.053443113772455086,1.7929098578834017e-07
,,0.3560231279183375,4.8538709061633615e-05,0.053592814371257486,1.8079754920785948e-07
,,0.3570176059292826,4.8920968817150845e-05,0.05374251497005988,1.8231249838790515e-07
,,0.35801208394022765,4.930502176621087e-05,0.05389221556886228,1.838358562124157e-07
,,0.35900656195117275,4.969086939013125e-05,0.05404191616766467,1.8536764556138692e-07
,,0.3600010399621178,5.007851314581113e-05,0.05419161676646707,1.8690788931086455e-07
,,0.36099551797306295,5.0467954465726835e-05,0.05434131736526946,1.8845661033293675e-07
,,0.361989995984008,5.085919475792792e-05,0.05449101796407186,1.9001383149572597e-07
,,0.3629844739949531,5.125223540603388e-05,0.05464071856287425,1.9157957566338166e-07
,,0.36397895200589814,5.1647077769230965e-05,0.05479041916167665,1.931538656960724e-07
,,0.36497343001684324,5.204372318226965e-05,0.05494011976047904,1.9473672444997848e-07
,,0.3659679080277883,5.24421729554625e-05,0.055089820359281436,1.96328174777284e-07
,,0.3669623860387333,5.284242837468252e-05,0.055239520958083835,1.9792823952616934e-07
,,0.3679568640496785,5.3244490701361794e-05,0.05538922155688623,1.9953694154080345e-07
,,0.3689513420606236,5.3648361172490677e-05,0.055538922155688626,2.0115430366133632e-07
,,0.3699458200715686,5.4054041000617514e-05,0.05568862275449102,2.0278034872389115e-07
,,0.37094029808251366,5.4461531373848635e-05,0.05583832335329342,2.044150995605569e-07
,,0.37193477609345876,5.4870833455848867e-05,0.05598802395209581,2.060585789993806e-07
,,0.3729292541044038,5.528194838584246e-05,0.05613772455089821,2.0771080986435932e-07
,,0.3739237321153489,5.5694877278614525e-05,0.0562874251497006,2.0937181497543329e-07
,,0.374918210126294,5.6109621224512804e-05,0.05643712574850299,2.1104161714847752e-07
,,0.3759126881372391,5.652618128944992e-05,0.05658682634730539,2.127202391952947e-07
,,0.37690716614818415,5.6944558514906154e-05,0.056736526946107785,2.1440770392360714e-07
,,0.37790164415912925,5.7364753917932635e-05,0.056886227544910184,2.1610403413704943e-07
,,0.3788961221700743,5.778676849115472e-05,0.057035928143712576,2.1780925263516068e-07
,,0.3798906001810194,5.8210603202776275e-05,0.057185628742514975,2.1952338221337698e-07
,,0.38088507819196443,5.8636258996583903e-05,0.05733532934131737,2.212464456630236e-07
,,0.3818795562029095,5.9063736791952075e-05,0.05748502994011977,2.2297846577130748e-07
,,0.38287403421385463,5.949303748384834e-05,0.05763473053892216,2.247194653213097e-07
,,0.3838685122247997,5.992416194283914e-05,0.05778443113772456,2.2646946709197765e-07
,,0.3848629902357448,6.035711101509603e-05,0.05793413173652695,2.282284938581174e-07
,,0.3858574682466898,6.07918855224024e-05,0.05808383233532934,2.2999656839038638e-07
,,0.3868519462576349,6.12284862621605e-05,0.05823353293413174,2.3177371345528546e-07
,,0.38784642426857996,6.166691400739907e-05,0.058383233532934134,2.335599518151513e-07
,,0.38884090227952506,6.210716950678122e-05,0.05853293413173653,2.3535530622814923e-07
,,0.38983538029047016,6.2549253484613e-05,0.058682634730538925,2.3715979944826484e-07
,,0.39082985830141526,6.299316664085209e-05,0.058832335329341325,2.3897345422529696e-07
,,0.3918243363123603,6.343890965111717e-05,0.05898203592814372,2.4079629330484995e-07
,,0.3928188143233054,6.38864831666978e-05,0.059131736526946116,2.4262833942832593e-07
,,0.39381329233425044,6.433588781456432e-05,0.05928143712574851,2.444696153329172e-07
,,0.39480777034519554,6.478712419737877e-05,0.0594311377245509,2.463201437515989e-07
,,0.3958022483561406,6.524019289350558e-05,0.0595808383233533,2.4817994741312095e-07
,,0.39679672636708574,6.569509445702349e-05,0.05973053892215569,2.500490490420009e-07
,,0.3977912043780308,6.615182941773702e-05,0.05988023952095809,2.5192747135851606e-07
,,0.3987856823889758,6.661039828118924e-05,0.06002994011976048,2.538152370786959e-07
,,0.3997801603999209,6.707080152867428e-05,0.06017964071856288,2.557123689143145e-07
,,0.40077463841086597,6.75330396172507e-05,0.060329341317365275,2.5761888957288273e-07
,,0.40176911642181107,6.799711297975514e-05,0.060479041916167674,2.5953482175764166e-07
,,0.4027635944327561,6.846302202481642e-05,0.060628742514970066,2.6146018816755345e-07
,,0.40375807244370127,6.893076713687012e-05,0.060778443113772465,2.6339501149729484e-07
,,0.4047525504546463,6.940034867617334e-05,0.06092814371257486,2.653393144372489e-07
,,0.4057470284655914,6.987176697882047e-05,0.06107784431137725,2.6729311967349833e-07
,,0.40674150647653645,7.034502235675873e-05,0.06122754491017965,2.692564498878168e-07
,,0.40773598448748155,7.082011509780469e-05,0.06137724550898204,2.71229327757662e-07
,,0.4087304624984266,7.129704546566069e-05,0.06152694610778444,2.7321177595616804e-07
,,0.40972494050937164,7.177581369993229e-05,0.06167664670658683,2.75203817152138e-07
,,0.41071941852031674,7.225642001614564e-05,0.06182634730538923,2.7720547401003525e-07
,,0.4117138965312619,7.273886460576557e-05,0.061976047904191624,2.7921676918997765e-07
,,0.41270837454220693,7.322314763621396e-05,0.06212574850299402,2.8123772534772857e-07
,,0.413702852553152,7.370926925088879e-05,0.062275449101796415,2.8326836513469e-07
,,0.4146973305640971,7.419722956918324e-05,0.0624251497005988,2.853087111978946e-07
,,0.4156918085750421,7.468702868650552e-05,0.0625748502994012,2.873587861799989e-07
,,0.4166862865859872,7.517866667429901e-05,0.0627245508982036,2.8941861271927407e-07
,,0.41768076459693226,7.567214358006294e-05,0.06287425149700598,2.914882134496002e-07
,,0.4186752426078774,7.616745942737328e-05,0.06302395209580838,2.9356761100045784e-07
,,0.41966972061882246,7.666461421590418e-05,0.06317365269461078,2.956568279969205e-07
,,0.42066419862976756,7.716360792145008e-05,0.06332335329341317,2.977558870596471e-07
,,0.4216586766407126,7.766444049594776e-05,0.06347305389221557,2.998648108048742e-07
,,0.4226531546516577,7.816711186749924e-05,0.06362275449101797,3.019836218444095e-07
,,0.42364763266260275,7.867162194039485e-05,0.06377245508982037,3.0411234278562254e-07
,,0.4246421106735478,7.91779705951368e-05,0.06392215568862275,3.062509962314385e-07
,,0.42563658868449294,7.968615768846337e-05,0.06407185628742515,3.0839960478033045e-07
,,0.42663106669543804,8.019618305337311e-05,0.06422155688622755,3.105581910263111e-07
,,0.4276255447063831,8.070804649914988e-05,0.06437125748502995,3.12726777558926e-07
,,0.42862002271732813,8.122174781138804e-05,0.06452095808383233,3.1490538696324576e-07
,,0.42961450072827323,8.173728675201827e-05,0.06467065868263473,3.170940418198584e-07
,,0.4306089787392183,8.225466305933361e-05,0.06482035928143713,3.192927647048616e-07
,,0.4316034567501634,8.277387644801601e-05,0.06497005988023952,3.215015781898561e-07
,,0.4325979347611084,8.329492660916348e-05,0.06511976047904192,3.2372050484193684e-07
,,0.43359241277205357,8.381781321031717e-05,0.06526946107784432,3.25949567223686e-07
,,0.4345868907829986,8.434253589548956e-05,0.06541916167664671,3.2818878789316625e-07
,,0.4355813687939437,8.486909428519238e-05,0.0655688622754491,3.304381894039121e-07
,,0.43657584680488876,8.539748797646556e-05,0.0657185628742515,3.326977943049222e-07
,,0.43757032481583386,8.59277165429061e-05,0.0658682634730539,3.3496762514065353e-07
,,0.4385648028267789,8.645977953469761e-05,0.0660179640718563,3.372477044510118e-07
,,0.43955928083772394,8.699367647864034e-05,0.06616766467065868,3.3953805477134506e-07
,,0.4405537588486691,8.752940687818144e-05,0.06631736526946108,3.41838698632436e-07
,,0.44154823685961414,8.806697021344552e-05,0.06646706586826348,3.4414965856049456e-07
,,0.44254271487055924,8.860636594126619e-05,0.06661676646706587,3.464709570771501e-07
,,0.4435371928815043,8.914759349521745e-05,0.06676646706586827,3.488026166994435e-07
,,0.4445316708924494,8.969065228564556e-05,0.06691616766467066,3.511446599398211e-07
,,0.4455261489033944,9.023554169970165e-05,0.06706586826347306,3.5349710930612536e-07
,,0.4465206269143395,9.078226110137445e-05,0.06721556886227545,3.5585998730158875e-07
,,0.4475151049252846,9.133080983152357e-05,0.06736526946107785,3.5823331642482557e-07
,,0.4485095829362297,9.188118720791303e-05,0.06751497005988025,3.606171191698242e-07
,,0.44950406094717477,9.243339252524542e-05,0.06766467065868265,3.630114180259407e-07
,,0.45049853895811987,9.298742505519633e-05,0.06781437125748503,3.6541623547788985e-07
,,0.4514930169690649,9.354328404644939e-05,0.06796407185628743,3.6783159400573885e-07
,,0.45248749498000995,9.410096872473111e-05,0.06811377245508983,3.7025751608489904e-07
,,0.45348197299095505,9.466047829284708e-05,0.06826347305389222,3.726940241861185e-07
,,0.4544764510019001,9.522181193071776e-05,0.06841317365269461,3.751411407754753e-07
,,0.45547092901284525,9.578496879541506e-05,0.06856287425149701,3.7759888831436906e-07
,,0.4564654070237903,9.63499480211992e-05,0.06871257485029941,3.800672892595139e-07
,,0.4574598850347354,9.691674871955614e-05,0.0688622754491018,3.825463660629308e-07
,,0.45845436304568044,9.748536997923522e-05,0.0690119760479042,3.8503614117194037e-07
,,0.45944884105662553,9.805581086628718e-05,0.0691616766467066,3.87536637029155e-07
,,0.4604433190675706,9.862807042410289e-05,0.06931137724550898,3.9004787607247145e-07
,,0.4614377970785157,9.920214767345218e-05,0.06946107784431138,3.925698807350639e-07
,,0.4624322750894608,9.977804161252295e-05,0.06961077844311378,3.951026734453753e-07
,,0.4634267531004059,0.00010035575121696123,0.06976047904191618,3.9764627662711165e-07
,,0.4644212311113509,0.0001009352754399111,0.06991017964071856,4.002007126992321e-07
,,0.465415709122296,0.0001015166132120552,0.07005988023952096,4.027660040759444e-07
,,0.46641018713324106,0.00010209976344165581,0.07020958083832336,4.053421731666946e-07
,,0.4674046651441861,0.00010268472501459588,0.07035928143712576,4.079292423761614e-07
,,0.4683991431551312,0.00010327149679442092,0.07050898203592815,4.1052723410424814e-07
,,0.46939362116607636,0.00010386007762238114,0.07065868263473055,4.131361707460753e-07
,,0.4703880991770214,0.00010445046631747371,0.07080838323353295,4.157560746919728e-07
,,0.47138257718796645,0.0001050426616764858,0.07095808383233533,4.1838696832747283e-07
,,0.47237705519891154,0.00010563666247403795,0.07110778443113773,4.2102887403330284e-07
,,0.4733715332098566,0.00010623246746262747,0.07125748502994013,4.2368181418537714e-07
,,0.4743660112208017,0.0001068300753726727,0.07140718562874253,4.263458111547897e-07
,,0.47536048923174673,0.00010742948491255732,0.07155688622754491,4.2902088730780733e-07
,,0.47635496724269183,0.00010803069476867518,0.07170658682634731,4.3170706500586135e-07
,,0.47734944525363693,0.0001086337036054757,0.0718562874251497,4.3440436660554045e-07
,,0.478343923264582,0.00010923851006550906,0.0720059880239521,4.371128144585841e-07
,,0.47933840127552707,0.00010984511276947265,0.0721556886227545,4.398324309118733e-07
,,0.48033287928647217,0.00011045351031625703,0.07230538922155688,4.4256323830742484e-07
,,0.4813273572974172,0.00011106370128299308,0.07245508982035928,4.4530525898238305e-07
,,0.48232183530836226,0.00011167568422509853,0.07260479041916168,4.48058515269012e-07
,,0.48331631331930736,0.00011228945767632617,0.07275449101796408,4.508230294946894e-07
,,0.48431079133025245,0.00011290502014881109,0.07290419161676646,4.5359882398189754e-07
,,0.48530526934119755,0.00011352237013311941,0.07305389221556886,4.5638592104821687e-07
,,0.4862997473521426,0.0001141415060982966,0.07320359281437126,4.59184343006318e-07
,,0.4872942253630877,0.00011476242649191669,0.07335329341317365,4.6199411216395494e-07
,,0.48828870337403274,0.0001153851297401315,0.07350299401197605,4.6481525082395726e-07
,,0.48928318138497784,0.00011600961424772048,0.07365269461077845,4.676477812842224e-07
,,0.4902776593959229,0.0001166358783981409,0.07380239520958085,4.7049172583770885e-07
,,0.49127213740686804,0.00011726392055357817,0.07395209580838323,4.73347106772428e-07
,,0.4922666154178131,0.00011789373905499684,0.07410179640718563,4.7621394637143726e-07
,,0.4932610934287582,0.00011852533222219173,0.07425149700598803,4.790922669128324e-07
,,0.4942555714397032,0.00011915869835383971,0.07440119760479043,4.819820906697411e-07
,,0.4952500494506483,0.00011979383572755153,0.07455089820359281,4.848834399103128e-07
,,0.49624452746159337,0.00012043074259992411,0.07470059880239521,4.877963368977147e-07
,,0.4972390054725384,0.0001210694172065934,0.07485029940119761,4.907208038901221e-07
,,0.4982334834834835,0.00012170985776228723,0.075,4.93656863140712e-07
,,0.4992279614944286,0.00012235206246087902,0.0751497005988024,4.966045368976549e-07
,,0.5002224395053737,0.00012299602947544113,0.0752994011976048,4.995638474041079e-07
,,0.5012169175163188,0.00012364175695829947,0.0754491017964072,5.025348168982079e-07
,,0.5022113955272638,0.0001242892430410877,0.07559880239520958,5.05517467613062e-07
,,0.5032058735382089,0.0001249384858348021,0.07574850299401198,5.085118217767439e-07
,,0.504200351549154,0.00012558948342985697,0.07589820359281438,5.115179016122817e-07
,,0.5051948295600991,0.00012624223389613988,0.07604790419161678,5.145357293376546e-07
,,0.5061893075710442,0.000126896735283068,0.07619760479041916,5.175653271657839e-07
,,0.5071837855819893,0.0001275529856196438,0.07634730538922156,5.206067173045245e-07
,,0.5081782635929343,0.00012821098291451217,0.07649700598802396,5.236599219566601e-07
,,0.5091727416038794,0.0001288707251560173,0.07664670658682635,5.267249633198931e-07
,,0.5101672196148245,0.00012953221031225965,0.07679640718562875,5.298018635868394e-07
,,0.5111616976257695,0.000130195436331154,0.07694610778443114,5.328906449450189e-07
,,0.5121561756367146,0.0001308604011404872,0.07709580838323354,5.359913295768504e-07
,,0.5131506536476597,0.00013152710264797678,0.07724550898203593,5.391039396596426e-07
,,0.5141451316586048,0.00013219553874132913,0.07739520958083833,5.422284973655873e-07
,,0.5151396096695499,0.00013286570728829902,0.07754491017964073,5.453650248617516e-07
,,0.516134087680495,0.00013353760613674893,0.07769461077844311,5.485135443100716e-07
,,0.51712856569144,0.0001342112331147084,0.07784431137724551,5.51674077867343e-07
,,0.518123043702385,0.00013488658603043443,0.07799401197604791,5.548466476852169e-07
,,0.5191175217133301,0.00013556366267247156,0.07814371257485031,5.580312759101884e-07
,,0.5201119997242752,0.00013624246080971283,0.0782934131736527,5.612279846835931e-07
,,0.5211064777352203,0.00013692297819146063,0.0784431137724551,5.644367961415969e-07
,,0.5221009557461654,0.0001376052125474881,0.0785928143712575,5.676577324151903e-07
,,0.5230954337571104,0.00013828916158810107,0.0787425149700599,5.708908156301808e-07
,,0.5240899117680555,0.00013897482300419974,0.07889221556886228,5.741360679071837e-07
,,0.5250843897790006,0.000139662194467341,0.07904191616766468,5.773935113616184e-07
,,0.5260788677899456,0.00014035127362980166,0.07919161676646708,5.80663168103697e-07
,,0.5270733458008907,0.00014104205812464078,0.07934131736526946,5.839450602384198e-07
,,0.5280678238118358,0.00014173454556576335,0.07949101796407186,5.872392098655671e-07
,,0.5290623018227809,0.00014242873354798377,0.07964071856287426,5.905456390796915e-07
,,0.530056779833726,0.00014312461964709016,0.07979041916167666,5.938643699701102e-07
,,0.5310512578446711,0.00014382220141990806,0.07994011976047904,5.971954246208992e-07
,,0.5320457358556161,0.0001445214764043655,0.08008982035928144,6.005388251108848e-07
,,0.5330402138665612,0.00014522244211955776,0.08023952095808384,6.038945935136361e-07
,,0.5340346918775063,0.00014592509606581243,0.08038922155688624,6.072627518974584e-07
,,0.5350291698884514,0.00014662943572475528,0.08053892215568863,6.106433223253851e-07
,,0.5360236478993965,0.00014733545855937565,0.08068862275449103,6.140363268551712e-07
,,0.5370181259103416,0.00014804316201409302,0.08083832335329343,6.174417875392851e-07
,,0.5380126039212866,0.00014875254351482322,0.08098802395209581,6.208597264249022e-07
,,0.5390070819322317,0.00014946360046904532,0.08113772455089821,6.242901655538963e-07
,,0.5400015599431768,0.00015017633026586855,0.08128742514970061,6.27733126962834e-07
,,0.5409960379541218,0.00015089073027609978,0.08143712574850301,6.311886326829659e-07
,,0.541990515965067,0.00015160679785231114,0.0815868263473054,6.346567047402199e-07
,,0.542984993976012,0.00015232453032890795,0.0817365269461078,6.381373651551934e-07
,,0.5439794719869571,0.000153043925022197,0.08188622754491019,6.416306359431467e-07
,,0.5449739499979022,0.0001537649792304552,0.08203592814371259,6.451365391139956e-07
,,0.5459684280088473,0.00015448769023399838,0.08218562874251498,6.486550966723037e-07
,,0.5469629060197922,0.00015521205529525015,0.08233532934131738,6.521863306172746e-07
,,0.5479573840307373,0.00015593807165881175,0.08248502994011978,6.55730262942746e-07
,,0.5489518620416824,0.00015666573655153166,0.08263473053892216,6.592869156371811e-07
,,0.5499463400526275,0.00015739504718257532,0.08278443113772456,6.628563106836626e-07
,,0.5509408180635726,0.00015812600074349565,0.08293413173652696,6.664384700598835e-07
,,0.5519352960745177,0.00015885859440830378,0.08308383233532936,6.700334157381416e-07
,,0.5529297740854627,0.00015959282533353956,0.08323353293413174,6.736411696853314e-07
,,0.5539242520964078,0.00016032869065834285,0.08338323353293414,6.772617538629363e-07
,,0.5549187301073529,0.00016106618750452503,0.08353293413173654,6.808951902270233e-07
,,0.5559132081182979,0.00016180531297664054,0.08368263473053893,6.845415007282329e-07
,,0.5569076861292431,0.0001625460641620589,0.08383233532934133,6.882007073117739e-07
,,0.5579021641401881,0.0001632884381310368,0.08398203592814373,6.918728319174158e-07
,,0.5588966421511332,0.0001640324319367909,0.08413173652694612,6.955578964794804e-07
,,0.5598911201620783,0.00016477804261557042,0.08428143712574851,6.992559229268351e-07
,,0.5608855981730234,0.00016552526718673012,0.08443113772455091,7.029669331828874e-07
,,0.5618800761839684,0.0001662741026528038,0.08458083832335331,7.066909491655745e-07
,,0.5628745541949135,0.00016702454599957776,0.08473053892215571,7.104279927873576e-07
,,0.5638690322058586,0.00016777659419616462,0.08488023952095809,7.141780859552157e-07
,,0.5648635102168037,0.00016853024419507726,0.08502994011976049,7.17941250570636e-07
,,0.5658579882277488,0.00016928549293230362,0.08517964071856289,7.217175085296084e-07
,,0.5668524662386939,0.00017004233732738095,0.08532934131736528,7.255068817226177e-07
,,0.5678469442496389,0.00017080077428347068,0.08547904191616768,7.293093920346366e-07
,,0.568841422260584,0.00017156080068743364,0.08562874251497007,7.33125061345117e-07
,,0.5698359002715291,0.00017232241340990544,0.08577844311377247,7.369539115279854e-07
,,0.5708303782824741,0.0001730856093053721,0.08592814371257486,7.407959644516324e-07
,,0.5718248562934193,0.00017385038521224583,0.08607784431137726,7.446512419789093e-07
,,0.5728193343043643,0.00017461673795294118,0.08622754491017966,7.485197659671169e-07
,,0.5738138123153094,0.0001753846643339512,0.08637724550898203,7.524015582680007e-07
,,0.5748082903262545,0.00017615416114592455,0.08652694610778443,7.562966407277432e-07
,,0.5758027683371996,0.00017692522516374182,0.08667664670658683,7.60205035186957e-07
,,0.5767972463481446,0.00017769785314659286,0.08682634730538923,7.641267634806755e-07
,,0.5777917243590897,0.00017847204183805393,0.08697604790419161,7.680618474383486e-07
,,0.5787862023700348,0.00017924778796616546,0.08712574850299401,7.720103088838333e-07
,,0.5797806803809799,0.00018002508824350956,0.08727544910179641,7.759721696353873e-07
,,0.580775158391925,0.00018080393936728822,0.0874251497005988,7.799474515056621e-07
,,0.5817696364028699,0.00018158433801940157,0.0875748502994012,7.839361763016951e-07
,,0.582764114413815,0.00018236628086652605,0.0877245508982036,7.87938365824902e-07
,,0.5837585924247601,0.00018314976456019355,0.08787425149700599,7.919540418710715e-07
,,0.5847530704357052,0.0001839347857368698,0.08802395209580838,7.959832262303556e-07
,,0.5857475484466503,0.00018472134101803393,0.08817365269461078,8.000259406872645e-07
,,0.5867420264575954,0.00018550942701025752,0.08832335329341318,8.040822070206572e-07
,,0.5877365044685404,0.00018629904030528416,0.08847305389221556,8.081520470037366e-07
,,0.5887309824794855,0.0001870901774801098,0.08862275449101796,8.12235482404041e-07
,,0.5897254604904306,0.00018788283509706163,0.08877245508982036,8.163325349834364e-07
,,0.5907199385013757,0.0001886770097038794,0.08892215568862276,8.204432264981103e-07
,,0.5917144165123207,0.00018947269783379505,0.08907185628742514,8.245675786985645e-07
,,0.5927088945232658,0.0001902698960056136,0.08922155688622754,8.287056133296079e-07
,,0.5937033725342109,0.00019106860072379424,0.08937125748502994,8.328573521303476e-07
,,0.594697850545156,0.0001918688084785308,0.08952095808383234,8.370228168341835e-07
,,0.5956923285561011,0.00019267051574583315,0.08967065868263473,8.412020291688017e-07
,,0.5966868065670461,0.0001934737189876088,0.08982035928143713,8.453950108561654e-07
,,0.5976812845779912,0.00019427841465174448,0.08997005988023953,8.49601783612508e-07
,,0.5986757625889363,0.00019508459917218782,0.09011976047904191,8.538223691483272e-07
,,0.5996702405998814,0.00019589226896902912,0.09026946107784431,8.580567891683775e-07
,,0.6006647186108264,0.00019670142044858385,0.09041916167664671,8.623050653716615e-07
,,0.6016591966217715,0.00019751205000347527,0.09056886227544911,8.665672194514239e-07
,,0.6026536746327166,0.00019832415401271612,0.0907185628742515,8.70843273095145e-07
,,0.6036481526436617,0.00019913772884179234,0.09086826347305389,8.751332479845323e-07
,,0.6046426306546068,0.00019995277084274522,0.09101796407185629,8.794371657955132e-07
,,0.6056371086655519,0.00020076927635425472,0.09116766467065869,8.837550481982299e-07
,,0.606631586676497,0.0002015872417017232,0.09131736526946108,8.880869168570285e-07
,,0.6076260646874421,0.000202406663197358,0.09146706586826348,8.924327934304558e-07
,,0.6086205426983871,0.00020322753714025588,0.09161676646706587,8.967926995712496e-07
,,0.6096150207093322,0.0002040498598164862,0.09176646706586826,9.011666569263324e-07
,,0.6106094987202773,0.00020487362749917515,0.09191616766467066,9.055546871368044e-07
,,0.6116039767312222,0.0002056988364485899,0.09206586826347306,9.099568118379349e-07
,,0.6125984547421673,0.0002065254829122226,0.09221556886227546,9.143730526591581e-07
,,0.6135929327531124,0.00020735356312487544,0.09236526946107784,9.188034312240626e-07
,,0.6145874107640575,0.00020818307330874427,0.09251497005988024,9.232479691503867e-07
,,0.6155818887750025,0.00020901400967350423,0.09266467065868264,9.277066880500097e-07
,,0.6165763667859476,0.00020984636841639434,0.09281437125748504,9.321796095289462e-07
,,0.6175708447968927,0.0002106801457223023,0.09296407185628743,9.36666755187337e-07
,,0.6185653228078379,0.00021151533776385016,0.09311377245508982,9.411681466194436e-07
,,0.6195598008187829,0.0002123519407014793,0.09326347305389222,9.456838054136411e-07
,,0.620554278829728,0.00021318995068353623,0.09341317365269461,9.5021375315241e-07
,,0.6215487568406731,0.00021402936384635788,0.09356287425149701,9.547580114123295e-07
,,0.6225432348516182,0.00021487017631435776,0.09371257485029941,9.593166017640704e-07
,,0.6235377128625632,0.00021571238420011151,0.0938622754491018,9.638895457723876e-07
,,0.6245321908735083,0.0002165559836044434,0.09401197604790419,9.684768649961144e-07
,,0.6255266688844534,0.00021740097061651208,0.09416167664670659,9.730785809881542e-07
,,0.6265211468953984,0.000218247341313897,0.09431137724550899,9.77694715295472e-07
,,0.6275156249063435,0.00021909509176268514,0.09446107784431138,9.823252894590904e-07
,,0.6285101029172886,0.00021994421801755723,0.09461077844311377,9.869703250140807e-07
,,0.6295045809282337,0.00022079471612187443,0.09476047904191617,9.916298434895555e-07
,,0.6304990589391787,0.0002216465821077658,0.09491017964071857,9.963038664086607e-07
,,0.6314935369501238,0.00022249981199621422,0.09505988023952096,1.0009924152885728e-06
,,0.6324880149610689,0.0002233544017971442,0.09520958083832336,1.0056955116404864e-06
,,0.6334824929720141,0.000224210347509509,0.09535928143712576,1.0104131769696097e-06
,,0.6344769709829591,0.0002250676451213773,0.09550898203592816,1.0151454327751574e-06
,,0.6354714489939042,0.00022592629061002117,0.09565868263473054,1.0198923005503431e-06
,,0.6364659270048493,0.00022678627994200364,0.09580838323353294,1.0246538017823725e-06
,,0.6374604050157944,0.00022764760907326582,0.09595808383233534,1.0294299579524364e-06
,,0.6384548830267394,0.00022851027394921506,0.09610778443113772,1.0342207905357039e-06
,,0.6394493610376845,0.0002293742705048122,0.09625748502994012,1.039026321001312e-06
,,0.6404438390486296,0.0002302395946646602,0.09640718562874252,1.0438465708123654e-06
,,0.6414383170595745,0.00023110624234309152,0.09655688622754492,1.0486815614259218e-06
,,0.6424327950705196,0.0002319742094442566,0.09670658682634731,1.0535313142929894e-06
,,0.6434272730814647,0.00023284349186221165,0.0968562874251497,1.058395850858521e-06
,,0.6444217510924098,0.00023371408548100736,0.0970059880239521,1.0632751925614004e-06
,,0.6454162291033548,0.000234585986174777,0.0971556886227545,1.0681693608344435e-06
,,0.6464107071142999,0.00023545918980782485,0.09730538922155689,1.0730783771043851e-06
,,0.6474051851252451,0.00023633369223471467,0.09745508982035929,1.0780022627918742e-06
,,0.6483996631361902,0.00023720948930035848,0.09760479041916169,1.0829410393114677e-06
,,0.6493941411471352,0.00023808657684010496,0.09775449101796407,1.0878947280716212e-06
,,0.6503886191580803,0.00023896495067982876,0.09790419161676647,1.092863350474684e-06
,,0.6513830971690254,0.00023984460663601843,0.09805389221556887,1.0978469279168903e-06
,,0.6523775751799705,0.00024072554051586596,0.09820359281437127,1.1028454817883545e-06
,,0.6533720531909155,0.00024160774811735563,0.09835329341317366,1.1078590334730607e-06
,,0.6543665312018606,0.00024249122522935273,0.09850299401197606,1.1128876043488589e-06
,,0.6553610092128057,0.0002433759676316929,0.09865269461077845,1.1179312157874552e-06
,,0.6563554872237507,0.0002442619710952711,0.09880239520958085,1.1229898891544085e-06
,,0.6573499652346958,0.0002451492313821309,0.09895209580838324,1.1280636458091195e-06
,,0.6583444432456409,0.00024603774424555375,0.09910179640718564,1.1331525071048241e-06
,,0.659338921256586,0.0002469275054301479,0.09925149700598804,1.13825649438859e-06
,,0.660333399267531,0.0002478185106719382,0.09940119760479042,1.1433756290013065e-06
,,0.6613278772784761,0.00024871075569845517,0.09955089820359282,1.1485099322776762e-06
,,0.6623223552894213,0.00024960423622882475,0.09970059880239522,1.1536594255462127e-06
,,0.6633168333003664,0.00025049894797385695,0.09985029940119762,1.1588241301292281e-06
,,0.6643113113113114,0.0002513948866361365,0.1,1.1640040673428315e-06
,,0.6653057893222565,0.00025229204791011136,0.1001497005988024,1.1691992584969172e-06
,,0.6663002673332016,0.0002531904274821829,0.1002994011976048,1.1744097248951589e-06
,,0.6672947453441467,0.0002540900210307952,0.10044910179640719,1.1796354878350044e-06
,,0.6682892233550917,0.00025499082422652473,0.10059880239520959,1.1848765686076688e-06
,,0.6692837013660368,0.00025589283273216997,0.10074850299401199,1.1901329884981238e-06
,,0.6702781793769819,0.00025679604220284105,0.10089820359281439,1.1954047687850943e-06
,,0.6712726573879269,0.0002577004482860497,0.10104790419161677,1.2006919307410498e-06
,,0.672267135398872,0.0002586060466217982,0.10119760479041917,1.2059944956321987e-06
,,0.673261613409817,0.00025951283284266993,0.10134730538922157,1.2113124847184795e-06
,,0.6742560914207621,0.00026042080257391887,0.10149700598802397,1.2166459192535544e-06
,,0.6752505694317071,0.0002613299514335588,0.10164670658682635,1.2219948204848029e-06
,,0.6762450474426522,0.0002622402750324536,0.10179640718562875,1.2273592096533142e-06
,,0.6772395254535974,0.0002631517689744069,0.10194610778443115,1.2327391079938815e-06
,,0.6782340034645425,0.00026406442885625124,0.10209580838323354,1.2381345367349927e-06
,,0.6792284814754875,0.00026497825026793883,0.10224550898203594,1.243545517098825e-06
,,0.6802229594864326,0.0002658932287926302,0.10239520958083834,1.2489720703012372e-06
,,0.6812174374973777,0.0002668093600067848,0.10254491017964074,1.2544142175517647e-06
,,0.6822119155083227,0.00026772663948025003,0.10269461077844312,1.2598719800536094e-06
,,0.6832063935192678,0.0002686450627763513,0.10284431137724552,1.2653453790036337e-06
,,0.6842008715302129,0.0002695646254519817,0.10299401197604792,1.2708344355923552e-06
,,0.685195349541158,0.00027048532305769116,0.10314371257485032,1.276339171003938e-06
,,0.686189827552103,0.0002714071511377769,0.1032934131736527,1.2818596064161869e-06
,,0.6871843055630481,0.00027233010523037253,0.1034431137724551,1.2873957630005389e-06
,,0.6881787835739932,0.0002732541808675375,0.1035928143712575,1.2929476619220578e-06
,,0.6891732615849383,0.0002741793735753469,0.10374251497005989,1.2985153243394258e-06
,,0.6901677395958833,0.00027510567887398105,0.10389221556886229,1.304098771404939e-06
,,0.6911622176068285,0.00027603309227781486,0.10404191616766469,1.309698024264496e-06
,,0.6921566956177736,0.00027696160929550684,0.10419161676646709,1.3153131040575957e-06
,,0.6931511736287187,0.00027789122543008947,0.10434131736526947,1.320944031917329e-06
,,0.6941456516396637,0.0002788219361790577,0.10449101796407187,1.3265908289703683e-06
,,0.6951401296506088,0.00027975373703445863,0.10464071856287427,1.332253516336965e-06
,,0.6961346076615539,0.0002806866234829806,0.10479041916167667,1.3379321151309427e-06
,,0.6971290856724989,0.0002816205910060427,0.10494011976047905,1.3436266464596854e-06
,,0.698123563683444,0.0002825556350798835,0.10508982035928145,1.3493371314241349e-06
,,0.6991180416943891,0.00028349175117565036,0.10523952095808385,1.3550635911187838e-06
,,0.7001125197053342,0.00028442893475948865,0.10538922155688622,1.360806046631665e-06
,,0.7011069977162792,0.0002853671812926302,0.10553892215568862,1.3665645190443503e-06
,,0.7021014757272243,0.00028630648623148287,0.10568862275449102,1.3723390294319377e-06
,,0.7030959537381694,0.00028724684502771887,0.1058383233532934,1.378129598863048e-06
,,0.7040904317491143,0.0002881882531283634,0.1059880239520958,1.383936248399817e-06
,,0.7050849097600594,0.0002891307059758841,0.1061377245508982,1.3897589990978878e-06
,,0.7060793877710047,0.000290074199008279,0.1062874251497006,1.3955978720064065e-06
,,0.7070738657819498,0.00029101872765916495,0.10643712574850299,1.4014528881680103e-06
,,0.7080683437928948,0.00029196428735786675,0.10658682634730539,1.4073240686188265e-06
,,0.7090628218038398,0.00029291087352950466,0.10673652694610779,1.4132114343884625e-06
,,0.7100572998147849,0.00029385848159508345,0.10688622754491017,1.4191150064999969e-06
,,0.71105177782573,0.00029480710697158,0.10703592814371257,1.4250348059699765e-06
,,0.712046255836675,0.0002957567450720317,0.10718562874251497,1.4309708538084086e-06
,,0.7130407338476201,0.00029670739130562414,0.10733532934131737,1.4369231710187515e-06
,,0.7140352118585652,0.00029765904107777945,0.10748502994011976,1.4428917785979102e-06
,,0.7150296898695103,0.0002986116897902436,0.10763473053892215,1.4488766975362283e-06
,,0.7160241678804553,0.00029956533284117455,0.10778443113772455,1.4548779488174805e-06
,,0.7170186458914004,0.0003005199656252291,0.10793413173652695,1.4608955534188696e-06
,,0.7180131239023455,0.0003014755835336508,0.10808383233532934,1.4669295323110132e-06
,,0.7190076019132905,0.00030243218195435777,0.10823353293413174,1.4729799064579427e-06
,,0.7200020799242356,0.00030338975627202893,0.10838323353293414,1.4790466968170917e-06
,,0.7209965579351808,0.0003043483018681918,0.10853293413173652,1.4851299243392944e-06
,,0.7219910359461259,0.00030530781412130894,0.10868263473053892,1.491229609968773e-06
,,0.722985513957071,0.00030626828840686545,0.10883233532934132,1.4973457746431333e-06
,,0.723979991968016,0.0003072297200974548,0.10898203592814372,1.5034784392933632e-06
,,0.7249744699789611,0.00030819210456286666,0.1091317365269461,1.5096276248438118e-06
,,0.7259689479899062,0.00030915543717017206,0.1092814371257485,1.5157933522122008e-06
,,0.7269634260008512,0.0003101197132838103,0.1094311377245509,1.521975642309601e-06
,,0.7279579040117963,0.0003110849282656753,0.1095808383233533,1.5281745160404369e-06
,,0.7289523820227414,0.0003120510774752012,0.10973053892215569,1.534389994302474e-06
,,0.7299468600336865,0.0003130181562694484,0.10988023952095809,1.5406220979868126e-06
,,0.7309413380446315,0.00031398616000318923,0.11002994011976049,1.5468708479778843e-06
,,0.7319358160555766,0.00031495508402899395,0.11017964071856287,1.553136265153442e-06
,,0.7329302940665217,0.0003159249236973155,0.11032934131736527,1.5594183703845527e-06
,,0.7339247720774666,0.0003168956743565748,0.11047904191616767,1.5657171845355925e-06
,,0.7349192500884119,0.00031786733135324665,0.11062874251497007,1.5720327284642383e-06
,,0.735913728099357,0.0003188398900319435,0.11077844311377245,1.5783650230214645e-06
,,0.736908206110302,0.0003198133457355014,0.11092814371257485,1.5847140890515282e-06
,,0.7379026841212472,0.0003207876938050633,0.11107784431137725,1.5910799473919724e-06
,,0.7388971621321921,0.00032176292958016465,0.11122754491017964,1.5974626188736123e-06
,,0.7398916401431372,0.00032273904839881724,0.11137724550898204,1.6038621243205296e-06
,,0.7408861181540823,0.00032371604559759253,0.11152694610778444,1.610278484550068e-06
,,0.7418805961650273,0.0003246939165117064,0.11167664670658684,1.616711720372824e-06
,,0.7428750741759724,0.0003256726564751027,0.11182634730538922,1.6231618525926426e-06
,,0.7438695521869175,0.0003266522608205366,0.11197604790419162,1.6296289020066052e-06
,,0.7448640301978626,0.00032763272487965767,0.11212574850299402,1.6361128894050295e-06
,,0.7458585082088076,0.0003286140439830933,0.11227544910179642,1.642613835571459e-06
,,0.7468529862197527,0.00032959621346053173,0.1124251497005988,1.649131761282657e-06
,,0.7478474642306978,0.0003305792286408041,0.1125748502994012,1.6556666873085987e-06
,,0.7488419422416428,0.0003315630848519677,0.1127245508982036,1.6622186344124656e-06
,,0.749836420252588,0.00033254777742138794,0.11287425149700599,1.6687876233506396e-06
,,0.7508308982635331,0.00033353330167582045,0.11302395209580839,1.6753736748726922e-06
,,0.7518253762744782,0.00033451965294149273,0.11317365269461079,1.681976809721384e-06
,,0.7528198542854233,0.00033550682654418635,0.11332335329341318,1.6885970486326511e-06
,,0.7538143322963683,0.0003364948178093178,0.11347305389221557,1.6952344123356042e-06
,,0.7548088103073134,0.0003374836220620199,0.11362275449101797,1.7018889215525178e-06
,,0.7558032883182585,0.00033847323462722335,0.11377245508982037,1.7085605969988247e-06
,,0.7567977663292035,0.00033946365082973643,0.11392215568862277,1.7152494593831107e-06
,,0.7577922443401486,0.00034045486599432634,0.11407185628742515,1.721955529407105e-06
,,0.7587867223510937,0.00034144687544579916,0.11422155688622755,1.7286788277656746e-06
,,0.7597812003620388,0.00034243967450908015,0.11437125748502995,1.7354193751468203e-06
,,0.7607756783729838,0.000343433258509293,0.11452095808383234,1.742177192231665e-06
,,0.7617701563839289,0.0003444276227718402,0.11467065868263474,1.7489522996944495e-06
,,0.762764634394874,0.00034542276262248146,0.11482035928143713,1.7557447182025275e-06
,,0.763759112405819,0.0003464186733874141,0.11497005988023953,1.7625544684163547e-06
,,0.7647535904167642,0.0003474153503933501,0.11511976047904192,1.7693815709894857e-06
,,0.7657480684277093,0.0003484127889675959,0.11526946107784432,1.776226046568565e-06
,,0.7667425464386544,0.0003494109844381309,0.11541916167664672,1.7830879157933224e-06
,,0.7677370244495993,0.00035040993213368435,0.11556886227544912,1.7899671992965631e-06
,,0.7687315024605444,0.0003514096273838142,0.1157185628742515,1.7968639177041628e-06
,,0.7697259804714895,0.00035241006551898373,0.1158682634730539,1.8037780916350636e-06
,,0.7707204584824346,0.00035341124187063987,0.1160179640718563,1.8107097417012615e-06
,,0.7717149364933796,0.00035441315177128904,0.11616766467065869,1.8176588885078042e-06
,,0.7727094145043247,0.00035541579055457453,0.11631736526946108,1.8246255526527835e-06
,,0.7737038925152698,0.00035641915355535253,0.11646706586826348,1.8316097547273254e-06
,,0.7746983705262149,0.0003574232361097684,0.11661676646706588,1.8386115153155886e-06
,,0.7756928485371599,0.00035842803355533293,0.11676646706586827,1.8456308549947539e-06
,,0.776687326548105,0.0003594335412309971,0.11691616766467067,1.85266779433502e-06
,,0.7776818045590501,0.0003604397544772276,0.11706586826347307,1.8597223538995918e-06
,,0.7786762825699953,0.0003614466686360821,0.11721556886227545,1.8667945542446826e-06
,,0.7796707605809403,0.00036245427905128345,0.11736526946107785,1.873884415919498e-06
,,0.7806652385918854,0.00036346258106829455,0.11751497005988025,1.8809919594662339e-06
,,0.7816597166028305,0.000364471570034392,0.11766467065868265,1.8881172054200712e-06
,,0.7826541946137755,0.0003654812412987396,0.11781437125748503,1.8952601743091658e-06
,,0.7836486726247206,0.00036649159021246266,0.11796407185628743,1.9024208866546438e-06
,,0.7846431506356657,0.0003675026121287202,0.11811377245508983,1.9095993629705912e-06
,,0.7856376286466108,0.000368514302402778,0.11826347305389223,1.9167956237640545e-06
,,0.7866321066575558,0.00036952665639208143,0.11841317365269462,1.9240096895350267e-06
,,0.7876265846685009,0.00037053966945632715,0.11856287425149702,1.9312415807764458e-06
,,0.788621062679446,0.0003715533369575355,0.11871257485029942,1.9384913179741827e-06
,,0.7896155406903911,0.0003725676542601211,0.1188622754491018,1.9457589216070406e-06
,,0.7906100187013361,0.0003735826167309643,0.1190119760479042,1.9530444121467463e-06
,,0.7916044967122812,0.00037459821973948303,0.1191616766467066,1.9603478100579376e-06
,,0.7925989747232263,0.00037561445865770207,0.119311377245509,1.9676691357981665e-06
,,0.7935934527341715,0.00037663132886032297,0.11946107784431138,1.9750084098178853e-06
,,0.7945879307451165,0.00037764882572479546,0.11961077844311378,1.9823656525604438e-06
,,0.7955824087560616,0.00037866694463138467,0.11976047904191618,1.98974088446208e-06
,,0.7965768867670067,0.00037968568096324277,0.11991017964071858,1.9971341259519133e-06
,,0.7975713647779517,0.00038070503010647505,0.12005988023952097,2.0045453974519436e-06
,,0.7985658427888968,0.00038172498745021064,0.12020958083832337,2.011974719377034e-06
,,0.7995603207998419,0.0003827455483866686,0.12035928143712576,2.019422112134915e-06
,,0.800554798810787,0.000383766708311227,0.12050898203592815,2.026887596126171e-06
,,0.8015492768217319,0.00038478846262248936,0.12065868263473055,2.0343711917442376e-06
,,0.802543754832677,0.0003858108067223522,0.12080838323353295,2.0418729193753885e-06
,,0.8035382328436221,0.0003868337360160704,0.12095808383233535,2.049392799398741e-06
,,0.8045327108545671,0.0003878572459123252,0.12110778443113773,2.056930852186234e-06
,,0.8055271888655122,0.0003888813318232879,0.12125748502994013,2.0644870981026344e-06
,,0.8065216668764573,0.0003899059891646873,0.12140718562874253,2.072061557505523e-06
,,0.8075161448874025,0.00039093121335587324,0.12155688622754493,2.0796542507452903e-06
,,0.8085106228983476,0.0003919569998198812,0.12170658682634732,2.0872651981651304e-06
,,0.8095051009092926,0.0003929833439834977,0.12185628742514971,2.0948944201010334e-06
,,0.8104995789202377,0.0003940102412773233,0.12200598802395211,2.1025419368817785e-06
,,0.8114940569311828,0.0003950376871358358,0.1221556886227545,2.110207768828928e-06
,,0.8124885349421278,0.00039606567699745427,0.1223053892215569,2.1178919362568196e-06
,,0.8134830129530729,0.00039709420630460043,0.1224550898203593,2.1255944594725647e-06
,,0.814477490964018,0.0003981232705037619,0.1226047904191617,2.1333153587760312e-06
,,0.8154719689749631,0.0003991528650455535,0.12275449101796408,2.141054654459851e-06
,,0.8164664469859081,0.0004001829853847782,0.12290419161676648,2.1488123668094e-06
,,0.8174609249968532,0.00040121362698048937,0.12305389221556888,2.1565885161028e-06
,,0.8184554030077983,0.0004022447852960504,0.12320359281437127,2.164383122610908e-06
,,0.8194498810187433,0.00040327645579919455,0.12335329341317366,2.1721962065973142e-06
,,0.8204443590296884,0.00040430863396208544,0.12350299401197606,2.1800277883183293e-06
,,0.8214388370406335,0.0004053413152613761,0.12365269461077846,2.1878778880229814e-06
,,0.8224333150515787,0.00040637449517826773,0.12380239520958085,2.195746525953009e-06
,,0.8234277930625238,0.00040740816919856716,0.12395209580838325,2.2036337223428557e-06
,,0.8244222710734688,0.000408442332812747,0.12410179640718565,2.211539497419661e-06
,,0.8254167490844139,0.00040947698151600116,0.12425149700598805,2.2194638714032555e-06
,,0.826411227095359,0.0004105121108083028,0.12440119760479043,2.2274068645061517e-06
,,0.827405705106304,0.00041154771619446057,0.12455089820359283,2.235368496933543e-06
,,0.8284001831172491,0.0004125837931841755,0.12470059880239522,2.2433487888832903e-06
,,0.8293946611281942,0.0004136203372920955,0.1248502994011976,2.2513477605459216e-06
,,0.8303891391391393,0.00041465734403787227,0.125,2.2593654321046207e-06
,,0.8313836171500842,0.0004156948089462143,0.1251497005988024,2.267401823735222e-06
,,0.8323780951610293,0.0004167327275469426,0.1252994011976048,2.2754569556062082e-06
,,0.8333725731719744,0.0004177710953750436,0.1254491017964072,2.2835308478786946e-06
,,0.8343670511829194,0.00041880990797072375,0.12559880239520957,2.2916235207064314e-06
,,0.8353615291938645,0.0004198491608794609,0.12574850299401197,2.2997349942357948e-06
,,0.8363560072048096,0.0004208888496520576,0.12589820359281437,2.307865288605775e-06
,,0.8373504852157548,0.00042192896984469405,0.12604790419161677,2.3160144239479767e-06
,,0.8383449632266999,0.0004229695170189767,0.12619760479041917,2.324182420386611e-06
,,0.8393394412376449,0.0004240104867419929,0.12634730538922156,2.3323692980384868e-06
,,0.84033391924859,0.0004250518745863585,0.12649700598802396,2.3405750770130017e-06
,,0.8413283972595351,0.00042609367613026934,0.12664670658682634,2.3487997774121444e-06
,,0.8423228752704801,0.0004271358869575502,0.12679640718562873,2.3570434193304806e-06
,,0.8433173532814252,0.00042817850265770434,0.12694610778443113,2.3653060228551476e-06
,,0.8443118312923703,0.00042922151882596134,0.12709580838323353,2.3735876080658487e-06
,,0.8453063093033154,0.00043026493106332596,0.12724550898203593,2.381888195034848e-06
,,0.8463007873142604,0.0004313087349766247,0.12739520958083833,2.3902078038269625e-06
,,0.8472952653252055,0.0004323529261785536,0.12754491017964073,2.3985464544995544e-06
,,0.8482897433361506,0.00043339750028772414,0.12769461077844313,2.4069041671025267e-06
,,0.8492842213470956,0.00043444245292870984,0.1278443113772455,2.4152809616783165e-06
,,0.8502786993580407,0.00043548777973209093,0.1279940119760479,2.4236768582618872e-06
,,0.8512731773689859,0.0004365334763345001,0.1281437125748503,2.4320918768807243e-06
,,0.852267655379931,0.0004375795383786664,0.1282934131736527,2.440526037554823e-06
,,0.8532621333908761,0.0004386259615134588,0.1284431137724551,2.4489793602966897e-06
,,0.8542566114018211,0.00043967274139393084,0.1285928143712575,2.4574518651113314e-06
,,0.8552510894127662,0.000440719873681362,0.1287425149700599,2.465943571996249e-06
,,0.8562455674237113,0.00044176735404330035,0.12889221556886227,2.474454500941431e-06
,,0.8572400454346563,0.0004428151781536047,0.12904191616766467,2.4829846719293478e-06
,,0.8582345234456014,0.000443863341692486,0.12919161676646707,2.491534104934945e-06
,,0.8592290014565465,0.0004449118403465467,0.12934131736526946,2.500102819925636e-06
,,0.8602234794674916,0.00044596066980882225,0.12949101796407186,2.5086908368612974e-06
,,0.8612179574784365,0.00044700982577881995,0.12964071856287426,2.5172981756942607e-06
,,0.8622124354893816,0.0004480593039625578,0.12979041916167666,2.5259248563693074e-06
,,0.8632069135003267,0.0004491091000726037,0.12994011976047903,2.5345708988236594e-06
,,0.8642013915112717,0.00045015920982811213,0.13008982035928143,2.543236322986978e-06
,,0.8651958695222168,0.0004512096289548627,0.13023952095808383,2.551921148781353e-06
,,0.866190347533162,0.0004522603531852959,0.13038922155688623,2.560625396121295e-06
,,0.8671848255441071,0.0004533113782585495,0.13053892215568863,2.569349084913734e-06
,,0.8681793035550521,0.00045436269992049497,0.13068862275449103,2.5780922350580123e-06
,,0.8691737815659972,0.00045541431392377056,0.13083832335329343,2.5868548664458707e-06
,,0.8701682595769423,0.00045646621602781824,0.13098802395209583,2.5956369989614526e-06
,,0.8711627375878874,0.0004575184019989155,0.1311377245508982,2.60443865248129e-06
,,0.8721572155988324,0.0004585708676102097,0.1312874251497006,2.6132598468742992e-06
,,0.8731516936097775,0.0004596236086417499,0.131437125748503,2.6221006020017768e-06
,,0.8741461716207226,0.00046067662088052026,0.1315868263473054,2.630960937717388e-06
,,0.8751406496316677,0.00046172990012046983,0.1317365269461078,2.6398408738671665e-06
,,0.8761351276426127,0.00046278344216254473,0.1318862275449102,2.648740430289503e-06
,,0.8771296056535578,0.00046383724281471824,0.1320359281437126,2.6576596268151416e-06
,,0.8781240836645029,0.00046489129789201975,0.13218562874251497,2.6665984832671713e-06
,,0.8791185616754479,0.0004659456032165645,0.13233532934131736,2.675557019461022e-06
,,0.880113039686393,0.0004670001546175821,0.13248502994011976,2.684535255204456e-06
,,0.8811075176973382,0.0004680549479314441,0.13263473053892216,2.6935332102975628e-06
,,0.8821019957082833,0.0004691099790016907,0.13278443113772456,2.7025509045327523e-06
,,0.8830964737192283,0.0004701652436790589,0.13293413173652696,2.7115883576947475e-06
,,0.8840909517301734,0.00047122073782150686,0.13308383233532936,2.7206455895605816e-06
,,0.8850854297411185,0.00047227645729424017,0.13323353293413173,2.729722619899585e-06
,,0.8860799077520636,0.0004733323979697365,0.13338323353293413,2.738819468473386e-06
,,0.8870743857630086,0.00047438855572776953,0.13353293413173653,2.7479361550359006e-06
,,0.8880688637739537,0.00047544492645543233,0.13368263473053893,2.7570726993333274e-06
,,0.8890633417848988,0.00047650150604716104,0.13383233532934133,2.7662291211041384e-06
,,0.8900578197958439,0.00047755829040475525,0.13398203592814373,2.7754054400790777e-06
,,0.8910522978067889,0.00047861527543740216,0.13413173652694613,2.7846016759811503e-06
,,0.892046775817734,0.00047967245706169497,0.1342814371257485,2.7938178485256193e-06
,,0.893041253828679,0.00048072983120165514,0.1344311377245509,2.8030539774199955e-06
,,0.894035731839624,0.0004817873937887502,0.1345808383233533,2.812310082364037e-06
,,0.8950302098505692,0.0004828451407619148,0.1347305389221557,2.8215861830497346e-06
,,0.8960246878615143,0.00048390306806756715,0.1348802395209581,2.8308822991613154e-06
,,0.8970191658724594,0.0004849611716596276,0.1350299401197605,2.8401984503752267e-06
,,0.8980136438834044,0.0004860194474995354,0.1351796407185629,2.8495346563601376e-06
,,0.8990081218943495,0.00048707789155626565,0.1353293413173653,2.858890936776928e-06
,,0.9000025999052946,0.0004881364998063439,0.13547904191616766,2.8682673112786813e-06
,,0.9009970779162397,0.000489195268233862,0.13562874251497006,2.877663799510684e-06
,,0.9019915559271847,0.0004902541928304919,0.13577844311377246,2.8870804211104115e-06
,,0.9029860339381298,0.0004913132695954994,0.13592814371257486,2.8965171957075295e-06
,,0.9039805119490749,0.0004923724945357579,0.13607784431137726,2.9059741429238807e-06
,,0.9049749899600199,0.0004934318636657597,0.13622754491017966,2.915451282373485e-06
,,0.905969467970965,0.0004944913730076273,0.13637724550898206,2.924948633662527e-06
,,0.9069639459819101,0.0004955510185911258,0.13652694610778443,2.9344662163893547e-06
,,0.9079584239928552,0.0004966107964536722,0.13667664670658683,2.94400405014447e-06
,,0.9089529020038002,0.0004976707026403447,0.13682634730538923,2.953562154510524e-06
,,0.9099473800147454,0.0004987307332038925,0.13697604790419163,2.963140549062309e-06
,,0.9109418580256905,0.0004997908842047425,0.13712574850299403,2.972739253366754e-06
,,0.9119363360366356,0.0005008511517110081,0.13727544910179643,2.9823582869829187e-06
,,0.9129308140475806,0.0005019115317984956,0.13742514970059883,2.9919976694619826e-06
,,0.9139252920585257,0.0005029720205507095,0.1375748502994012,3.0016574203472468e-06
,,0.9149197700694708,0.0005040326140588591,0.1377245508982036,3.011337559174123e-06
,,0.9159142480804159,0.0005050933084218618,0.137874251497006,3.021038105470122e-06
,,0.9169087260913609,0.0005061540997463484,0.1380239520958084,3.03075907875486e-06
,,0.917903204102306,0.0005072149841466646,0.1381736526946108,3.040500498540039e-06
,,0.9188976821132511,0.0005082759577448756,0.1383233532934132,3.0502623843294503e-06
,,0.9198921601241961,0.000509337016670765,0.1384730538922156,3.0600447556189623e-06
,,0.9208866381351412,0.0005103981570618392,0.13862275449101796,3.0698476318965186e-06
,,0.9218811161460863,0.0005114593750633253,0.13877245508982036,3.0796710326421288e-06
,,0.9228755941570314,0.0005125206668281711,0.13892215568862276,3.08951497732786e-06
,,0.9238700721679766,0.0005135820285170443,0.13907185628742516,3.09937948541784e-06
,,0.9248645501789216,0.0005146434562983307,0.13922155688622756,3.109264576368238e-06
,,0.9258590281898667,0.0005157049463481314,0.13937125748502996,3.1191702696272696e-06
,,0.9268535062008117,0.0005167664948502593,0.13952095808383236,3.129096584635181e-06
,,0.9278479842117567,0.0005178280979962354,0.13967065868263476,3.139043540824255e-06
,,0.9288424622227018,0.0005188897519852826,0.13982035928143713,3.1490111576187876e-06
,,0.9298369402336469,0.0005199514530243225,0.13997005988023953,3.1589994544350993e-06
,,0.930831418244592,0.0005210131973279667,0.14011976047904193,3.1690084506815172e-06
,,0.931825896255537,0.0005220749811185111,0.14026946107784433,3.179038165758375e-06
,,0.9328203742664821,0.000523136800625927,0.14041916167664673,3.1890886190580023e-06
,,0.9338148522774272,0.0005241986520878539,0.14056886227544912,3.199159829964721e-06
,,0.9348093302883722,0.0005252605317495891,0.14071856287425152,3.2092518178548396e-06
,,0.9358038082993173,0.0005263224358640767,0.1408682634730539,3.2193646020966416e-06
,,0.9367982863102624,0.0005273843606918991,0.1410179640718563,3.22949820205039e-06
,,0.9377927643212075,0.0005284463025012628,0.1411676646706587,3.23965263706831e-06
,,0.9387872423321527,0.000529508257567988,0.1413173652694611,3.2498279264945877e-06
,,0.9397817203430977,0.0005305702221754937,0.1414670658682635,3.260024089665367e-06
,,0.9407761983540428,0.0005316321926147848,0.1416167664670659,3.270241145908735e-06
,,0.9417706763649879,0.0005326941651844369,0.1417664670658683,3.280479114544722e-06
,,0.9427651543759329,0.0005337561361905808,0.14191616766467066,3.2907380148852965e-06
,,0.943759632386878,0.0005348181019468865,0.14206586826347306,3.3010178662343567e-06
,,0.9447541103978231,0.0005358800587745451,0.14221556886227546,3.3113186878877177e-06
,,0.9457485884087682,0.0005369420030022519,0.14236526946107786,3.321640499133121e-06
,,0.9467430664197132,0.0005380039309661873,0.14251497005988026,3.3319833192502116e-06
,,0.9477375444306583,0.0005390658390099974,0.14266467065868266,3.3423471675105426e-06
,,0.9487320224416034,0.0005401277234847733,0.14281437125748506,3.3527320631775644e-06
,,0.9497265004525484,0.000541189580749031,0.14296407185628746,3.363138025506621e-06
,,0.9507209784634935,0.0005422514071686879,0.14311377245508983,3.3735650737449405e-06
,,0.9517154564744386,0.0005433131991170419,0.14326347305389223,3.3840132271316344e-06
,,0.9527099344853837,0.0005443749529747471,0.14341317365269463,3.394482504897682e-06
,,0.9537044124963289,0.000545436665129789,0.14356287425149702,3.4049729262659394e-06
,,0.9546988905072739,0.0005464983319774595,0.1437125748502994,3.4154845104511125e-06
,,0.955693368518219,0.0005475599499203324,0.1438622754491018,3.4260172766597733e-06
,,0.956687846529164,0.0005486215153682351,0.1440119760479042,3.4365712440903387e-06
,,0.957682324540109,0.0005496830247382213,0.1441616766467066,3.447146431933064e-06
,,0.9586768025510541,0.0005507444744545436,0.144311377245509,3.4577428593700493e-06
,,0.9596712805619992,0.0005518058609486229,0.1444610778443114,3.46836054557522e-06
,,0.9606657585729443,0.0005528671806590197,0.14461077844311376,3.478999509714327e-06
,,0.9616602365838893,0.0005539284300314021,0.14476047904191616,3.4896597709449417e-06
,,0.9626547145948344,0.0005549896055185153,0.14491017964071856,3.5003413484164453e-06
,,0.9636491926057795,0.000556050703580148,0.14505988023952096,3.5110442612700234e-06
,,0.9646436706167245,0.0005571117206830996,0.14520958083832336,3.5217685286386684e-06
,,0.9656381486276696,0.0005581726533011475,0.14535928143712576,3.5325141696471595e-06
,,0.9666326266386147,0.000559233497915008,0.14550898203592816,3.543281203412067e-06
,,0.9676271046495599,0.0005602942510123055,0.14565868263473053,3.5540696490417404e-06
,,0.9686215826605049,0.0005613549090875323,0.14580838323353293,3.5648795256363095e-06
,,0.96961606067145,0.0005624154686420126,0.14595808383233533,3.575710852287666e-06
,,0.9706105386823951,0.0005634759261838641,0.14610778443113773,3.586563648079473e-06
,,0.9716050166933402,0.0005645362782279578,0.14625748502994013,3.5974379320871436e-06
,,0.9725994947042852,0.0005655965212958792,0.14640718562874253,3.608333723377845e-06
,,0.9735939727152303,0.0005666566519158874,0.14655688622754492,3.6192510410104918e-06
,,0.9745884507261754,0.0005677166666228714,0.1467065868263473,3.630189904035731e-06
,,0.9755829287371205,0.0005687765619583099,0.1468562874251497,3.641150331495951e-06
,,0.9765774067480655,0.000569836334470227,0.1470059880239521,3.652132342425256e-06
,,0.9775718847590106,0.0005708959807131475,0.1471556886227545,3.6631359558494794e-06
,,0.9785663627699557,0.0005719554972480517,0.1473053892215569,3.6741611907861664e-06
,,0.9795608407809007,0.0005730148806423303,0.1474550898203593,3.6852080662445703e-06
,,0.9805553187918458,0.0005740741274697362,0.1476047904191617,3.696276601225647e-06
,,0.9815497968027909,0.0005751332343103378,0.1477544910179641,3.7073668147220456e-06
,,0.9825442748137361,0.0005761921977504694,0.14790419161676646,3.71847872571811e-06
,,0.9835387528246811,0.000577251014382683,0.14805389221556886,3.729612353189865e-06
,,0.9845332308356262,0.0005783096808056965,0.14820359281437126,3.740767716105016e-06
,,0.9855277088465713,0.000579368193624343,0.14835329341317366,3.7519448334229358e-06
,,0.9865221868575164,0.0005804265494495196,0.14850299401197606,3.763143724094668e-06
,,0.9875166648684613,0.0005814847448981333,0.14865269461077846,3.7743644070629133e-06
,,0.9885111428794064,0.0005825427765930458,0.14880239520958086,3.785606901262027e-06
,,0.9895056208903515,0.0005836006411630226,0.14895209580838323,3.796871225618008e-06
,,0.9905000989012966,0.0005846583352426744,0.14910179640718563,3.8081573990485066e-06
,,0.9914945769122416,0.0005857158554724002,0.14925149700598803,3.819465440462799e-06
,,0.9924890549231867,0.0005867731984983318,0.14940119760479043,3.830795368761794e-06
,,0.9934835329341318,0.0005878303609722742,0.14955089820359282,3.842147202838029e-06
,,,,0.14970059880239522,3.8535209615756476e-06
,,,,0.14985029940119762,3.864916663850415e-06
,,,,0.15,3.8763343285296985e-06
,,,,0.15014970059880242,3.887773974472467e-06
,,,,0.1502994011976048,3.899235620529274e-06
,,,,0.15044910179640722,3.910719285542272e-06
,,,,0.1505988023952096,3.922224988345189e-06
,,,,0.150748502994012,3.933752747763329e-06
,,,,0.1508982035928144,3.945302582613563e-06
,,,,0.1510479041916168,3.9568745117043305e-06
,,,,0.15119760479041916,3.9684685538356225e-06
,,,,0.1513473053892216,3.98008472779899e-06
,,,,0.15149700598802396,3.991723052377516e-06
,,,,0.15164670658682639,4.003383546345839e-06
,,,,0.15179640718562876,4.015066228470114e-06
,,,,0.15194610778443116,4.02677111750804e-06
,,,,0.15209580838323356,4.0384982322088215e-06
,,,,0.15224550898203595,4.050247591313192e-06
,,,,0.15239520958083833,4.0620192135533865e-06
,,,,0.15254491017964075,4.073813117653149e-06
,,,,0.15269461077844312,4.085629322327709e-06
,,,,0.15284431137724552,4.097467846283809e-06
,,,,0.15299401197604792,4.1093287082196544e-06
,,,,0.15314371257485032,4.121211926824946e-06
,,,,0.1532934131736527,4.133117520780848e-06
,,,,0.1534431137724551,4.145045508760002e-06
,,,,0.1535928143712575,4.1569959094265044e-06
,,,,0.15374251497005986,4.168968741435907e-06
,,,,0.1538922155688623,4.180964023435223e-06
,,,,0.15404191616766466,4.192981774062891e-06
,,,,0.1541916167664671,4.2050220119488055e-06
,,,,0.15434131736526946,4.2170847557142805e-06
,,,,0.15449101796407186,4.229170023972061e-06
,,,,0.15464071856287426,4.241277835326314e-06
,,,,0.15479041916167666,4.253408208372623e-06
,,,,0.15494011976047903,4.26556116169797e-06
,,,,0.15508982035928146,4.277736713880752e-06
,,,,0.15523952095808383,4.289934883490753e-06
,,,,0.15538922155688623,4.3021556890891525e-06
,,,,0.15553892215568862,4.3143991492285125e-06
,,,,0.15568862275449102,4.32666528245278e-06
,,,,0.1558383233532934,4.3389541072972695e-06
,,,,0.15598802395209582,4.3512656422886644e-06
,,,,0.1561377245508982,4.363599905944999e-06
,,,,0.15628742514970062,4.375956916775691e-06
,,,,0.156437125748503,4.388336693281476e-06
,,,,0.1565868263473054,4.400739253954455e-06
,,,,0.1567365269461078,4.413164617278054e-06
,,,,0.1568862275449102,4.425612801727041e-06
,,,,0.15703592814371256,4.4380838257675025e-06
,,,,0.157185628742515,4.4505777078568525e-06
,,,,0.15733532934131736,4.463094466443807e-06
,,,,0.1574850299401198,4.475634119968406e-06
,,,,0.15763473053892216,4.488196686861979e-06
,,,,0.15778443113772456,4.500782185547165e-06
,,,,0.15793413173652696,4.513390634437885e-06
,,,,0.15808383233532936,4.5260220519393485e-06
,,,,0.15823353293413173,4.538676456448041e-06
,,,,0.15838323353293415,4.551353866351727e-06
,,,,0.15853293413173652,4.564054300029437e-06
,,,,0.15868263473053892,4.5767777758514616e-06
,,,,0.15883233532934132,4.589524312179343e-06
,,,,0.15898203592814372,4.602293927365887e-06
,,,,0.1591317365269461,4.615086639755133e-06
,,,,0.15928143712574852,4.6279024676823654e-06
,,,,0.1594311377245509,4.640741429474089e-06
,,,,0.15958083832335332,4.653603543448056e-06
,,,,0.1597305389221557,4.666488827913222e-06
,,,,0.1598802395209581,4.67939730116977e-06
,,,,0.1600299401197605,4.692328981509081e-06
,,,,0.1601796407185629,4.705283887213755e-06
,,,,0.16032934131736526,4.718262036557576e-06
,,,,0.1604790419161677,4.7312634478055275e-06
,,,,0.16062874251497006,4.744288139213776e-06
,,,,0.16077844311377248,4.757336129029677e-06
,,,,0.16092814371257486,4.770407435491749e-06
,,,,0.16107784431137726,4.783502076829692e-06
,,,,0.16122754491017965,4.796620071264359e-06
,,,,0.16137724550898205,4.809761437007766e-06
,,,,0.16152694610778442,4.822926192263082e-06
,,,,0.16167664670658685,4.836114355224622e-06
,,,,0.16182634730538922,4.849325944077835e-06
,,,,0.16197604790419162,4.8625609769993165e-06
,,,,0.16212574850299402,4.8758194721567785e-06
,,,,0.16227544910179642,4.889101447709069e-06
,,,,0.1624251497005988,4.9024069218061414e-06
,,,,0.16257485029940122,4.915735912589072e-06
,,,,0.1627245508982036,4.929088438190029e-06
,,,,0.16287425149700602,4.942464516732298e-06
,,,,0.1630239520958084,4.955864166330252e-06
,,,,0.1631736526946108,4.9692874050893475e-06
,,,,0.1633233532934132,4.9827342511061286e-06
,,,,0.1634730538922156,4.996204722468225e-06
,,,,0.16362275449101796,5.009698837254322e-06
,,,,0.16377245508982038,5.023216613534186e-06
,,,,0.16392215568862276,5.036758069368633e-06
,,,,0.16407185628742518,5.050323222809544e-06
,,,,0.16422155688622755,5.063912091899838e-06
,,,,0.16437125748502995,5.07752469467349e-06
,,,,0.16452095808383235,5.0911610491554984e-06
,,,,0.16467065868263475,5.104821173361912e-06
,,,,0.16482035928143712,5.118505085299782e-06
,,,,0.16497005988023955,5.1322128029672034e-06
,,,,0.16511976047904192,5.145944344353273e-06
,,,,0.16526946107784432,5.159699727438099e-06
,,,,0.16541916167664672,5.173478970192803e-06
,,,,0.16556886227544912,5.187282090579487e-06
,,,,0.1657185628742515,5.20110910655126e-06
,,,,0.16586826347305392,5.2149600360522165e-06
,,,,0.1660179640718563,5.228834897017422e-06
,,,,0.16616766467065872,5.2427337073729285e-06
,,,,0.1663173652694611,5.256656485035751e-06
,,,,0.1664670658682635,5.270603247913879e-06
,,,,0.16661676646706589,5.284574013906242e-06
,,,,0.16676646706586828,5.29856880090274e-06
,,,,0.16691616766467066,5.312587626784217e-06
,,,,0.16706586826347308,5.326630509422452e-06
,,,,0.16721556886227545,5.3406974666801635e-06
,,,,0.16736526946107785,5.354788516411007e-06
,,,,0.16751497005988025,5.368903676459551e-06
,,,,0.16766467065868265,5.383042964661293e-06
,,,,0.16781437125748502,5.397206398842638e-06
,,,,0.16796407185628745,5.4113939968209115e-06
,,,,0.16811377245508982,5.42560577640432e-06
,,,,0.16826347305389225,5.439841755391988e-06
,,,,0.16841317365269462,5.454101951573918e-06
,,,,0.16856287425149702,5.468386382731009e-06
,,,,0.16871257485029942,5.482695066635029e-06
,,,,0.16886227544910182,5.49702802104863e-06
,,,,0.1690119760479042,5.511385263725324e-06
,,,,0.16916167664670662,5.525766812409504e-06
,,,,0.169311377245509,5.54017268483639e-06
,,,,0.16946107784431141,5.5546028987320926e-06
,,,,0.16961077844311379,5.569057471813538e-06
,,,,0.16976047904191618,5.583536421788513e-06
,,,,0.16991017964071858,5.598039766355631e-06
,,,,0.17005988023952098,5.6125675232043385e-06
,,,,0.17020958083832335,5.627119710014903e-06
,,,,0.17035928143712578,5.641696344458421e-06
,,,,0.17050898203592815,5.656297444196788e-06
,,,,0.17065868263473055,5.670923026882725e-06
,,,,0.17080838323353295,5.68557311015974e-06
,,,,0.17095808383233535,5.7002477116621486e-06
,,,,0.17110778443113772,5.7149468490150485e-06
,,,,0.17125748502994015,5.729670539834339e-06
,,,,0.17140718562874252,5.744418801726682e-06
,,,,0.17155688622754495,5.759191652289525e-06
,,,,0.17170658682634732,5.773989109111083e-06
,,,,0.17185628742514972,5.788811189770336e-06
,,,,0.17200598802395212,5.803657911837019e-06
,,,,0.17215568862275452,5.818529292871628e-06
,,,,0.1723053892215569,5.833425350425396e-06
,,,,0.17245508982035931,5.8483461020403045e-06
,,,,0.17260479041916169,5.863291565249075e-06
,,,,0.17275449101796406,5.878261757575152e-06
,,,,0.17290419161676648,5.89325669653271e-06
,,,,0.17305389221556886,5.908276399626644e-06
,,,,0.17320359281437128,5.923320884352566e-06
,,,,0.17335329341317365,5.9383901681967925e-06
,,,,0.17350299401197605,5.953484268636348e-06
,,,,0.17365269461077845,5.9686032031389504e-06
,,,,0.17380239520958085,5.983746989163021e-06
,,,,0.17395209580838322,5.998915644157652e-06
,,,,0.17410179640718565,6.014109185562633e-06
,,,,0.17425149700598802,6.0293276308084265e-06
,,,,0.17440119760479042,6.044570997316162e-06
,,,,0.17455089820359282,6.059839302497638e-06
,,,,0.17470059880239522,6.075132563755316e-06
,,,,0.1748502994011976,6.090450798482303e-06
,,,,0.17500000000000002,6.105794024062367e-06
,,,,0.1751497005988024,6.1211622578699136e-06
,,,,0.17529940119760481,6.136555517269991e-06
,,,,0.1754491017964072,6.151973819618277e-06
,,,,0.17559880239520959,6.167417182261081e-06
,,,,0.17574850299401198,6.18288562253533e-06
,,,,0.17589820359281438,6.198379157768577e-06
,,,,0.17604790419161676,6.2138978052789715e-06
,,,,0.17619760479041918,6.229441582375292e-06
,,,,0.17634730538922155,6.245010506356897e-06
,,,,0.17649700598802398,6.26060459451375e-06
,,,,0.17664670658682635,6.276223864126406e-06
,,,,0.17679640718562875,6.291868332466003e-06
,,,,0.17694610778443112,6.307538016794254e-06
,,,,0.17709580838323355,6.323232934363458e-06
,,,,0.17724550898203592,6.338953102416467e-06
,,,,0.17739520958083835,6.354698538186713e-06
,,,,0.17754491017964072,6.370469258898171e-06
,,,,0.17769461077844312,6.386265281765384e-06
,,,,0.17784431137724552,6.402086623993426e-06
,,,,0.17799401197604792,6.417933302777932e-06
,,,,0.1781437125748503,6.433805335305052e-06
,,,,0.17829341317365272,6.449702738751489e-06
,,,,0.1784431137724551,6.465625530284457e-06
,,,,0.1785928143712575,6.4815737270617e-06
,,,,0.17874251497005988,6.49754734623147e-06
,,,,0.17889221556886228,6.513546404932534e-06
,,,,0.17904191616766468,6.5295709202941615e-06
,,,,0.17919161676646708,6.545620909436126e-06
,,,,0.17934131736526945,6.561696389468689e-06
,,,,0.17949101796407188,6.5777973774926116e-06
,,,,0.17964071856287425,6.593923890599121e-06
,,,,0.17979041916167665,6.610075945869942e-06
,,,,0.17994011976047905,6.6262535603772554e-06
,,,,0.18008982035928145,6.642456751183726e-06
,,,,0.18023952095808382,6.6586855353424665e-06
,,,,0.18038922155688625,6.6749399298970635e-06
,,,,0.18053892215568862,6.691219951881534e-06
,,,,0.18068862275449105,6.707525618320362e-06
,,,,0.18083832335329342,6.72385694622846e-06
,,,,0.18098802395209582,6.740213952611189e-06
,,,,0.18113772455089822,6.756596654464325e-06
,,,,0.18128742514970062,6.773005068774082e-06
,,,,0.181437125748503,6.789439212517088e-06
,,,,0.1815868263473054,6.805899102660397e-06
,,,,0.18173652694610778,6.822384756161455e-06
,,,,0.1818862275449102,6.838896189968131e-06
,,,,0.18203592814371258,6.855433421018679e-06
,,,,0.18218562874251498,6.87199646624176e-06
,,,,0.18233532934131738,6.888585342556414e-06
,,,,0.18248502994011978,6.90520006687207e-06
,,,,0.18263473053892215,6.921840656088533e-06
,,,,0.18278443113772458,6.938507127095982e-06
,,,,0.18293413173652695,6.9551994967749706e-06
,,,,0.18308383233532935,6.97191778199641e-06
,,,,0.18323353293413175,6.988661999621562e-06
,,,,0.18338323353293415,7.005432166502053e-06
,,,,0.18353293413173652,7.022228299479854e-06
,,,,0.18368263473053895,7.039050415387277e-06
,,,,0.18383233532934132,7.0558985310469675e-06
,,,,0.18398203592814374,7.072772663271911e-06
,,,,0.18413173652694612,7.089672828865405e-06
,,,,0.18428143712574852,7.1065990446210905e-06
,,,,0.18443113772455091,7.123551327322905e-06
,,,,0.1845808383233533,7.140529693745113e-06
,,,,0.18473053892215568,7.1575341606522695e-06
,,,,0.1848802395209581,7.174564744799243e-06
,,,,0.18502994011976048,7.19162146293119e-06
,,,,0.1851796407185629,7.208704331783568e-06
,,,,0.18532934131736528,7.225813368082101e-06
,,,,0.18547904191616768,7.242948588542815e-06
,,,,0.18562874251497008,7.260110009871996e-06
,,,,0.18577844311377248,7.277297648766212e-06
,,,,0.18592814371257485,7.294511521912281e-06
,,,,0.18607784431137728,7.3117516459873e-06
,,,,0.18622754491017965,7.3290180376585975e-06
,,,,0.18637724550898205,7.346310713583776e-06
,,,,0.18652694610778445,7.36362969041066e-06
,,,,0.18667664670658685,7.380974984777337e-06
,,,,0.18682634730538922,7.398346613312104e-06
,,,,0.18697604790419164,7.415744592633505e-06
,,,,0.18712574850299402,7.4331689393503e-06
,,,,0.18727544910179644,7.450619670061478e-06
,,,,0.18742514970059881,7.468096801356221e-06
,,,,0.1875748502994012,7.485600349813946e-06
,,,,0.1877245508982036,7.503130332004253e-06
,,,,0.187874251497006,7.520686764486953e-06
,,,,0.18802395209580838,7.53826966381204e-06
,,,,0.1881736526946108,7.555879046519714e-06
,,,,0.18832335329341318,7.5735149291403346e-06
,,,,0.1884730538922156,7.591177328194464e-06
,,,,0.18862275449101798,7.6088662601928195e-06
,,,,0.18877245508982038,7.626581741636298e-06
,,,,0.18892215568862275,7.644323789015944e-06
,,,,0.18907185628742518,7.66209241881299e-06
,,,,0.18922155688622755,7.679887647498789e-06
,,,,0.18937125748502998,7.697709491534866e-06
,,,,0.18952095808383235,7.715557967372871e-06
,,,,0.18967065868263475,7.73343309145461e-06
,,,,0.18982035928143715,7.751334880212003e-06
,,,,0.18997005988023954,7.769263350067117e-06
,,,,0.19011976047904192,7.78721851743212e-06
,,,,0.19026946107784434,7.805200398709331e-06
,,,,0.19041916167664671,7.823209010291147e-06
,,,,0.19056886227544914,7.841244368560096e-06
,,,,0.1907185628742515,7.859306489888797e-06
,,,,0.1908682634730539,7.877395390639974e-06
,,,,0.1910179640718563,7.895511087166439e-06
,,,,0.1911676646706587,7.913653595811096e-06
,,,,0.19131736526946108,7.931822932906929e-06
,,,,0.1914670658682635,7.950019114777012e-06
,,,,0.19161676646706588,7.96824215773447e-06
,,,,0.19176646706586825,7.986492078082506e-06
,,,,0.19191616766467068,8.004768892114403e-06
,,,,0.19206586826347305,8.023072616113475e-06
,,,,0.19221556886227545,8.04140326635311e-06
,,,,0.19236526946107785,8.059760859096732e-06
,,,,0.19251497005988025,8.078145410597818e-06
,,,,0.19266467065868262,8.096556937099872e-06
,,,,0.19281437125748505,8.11499545483644e-06
,,,,0.19296407185628742,8.133460980031098e-06
,,,,0.19311377245508984,8.151953528897442e-06
,,,,0.19326347305389222,8.170473117639077e-06
,,,,0.19341317365269461,8.189019762449646e-06
,,,,0.193562874251497,8.20759347951278e-06
,,,,0.1937125748502994,8.22619428500212e-06
,,,,0.19386227544910178,8.244822195081306e-06
,,,,0.1940119760479042,8.263477225903979e-06
,,,,0.19416167664670658,8.282159393613757e-06
,,,,0.194311377245509,8.300868714344251e-06
,,,,0.19446107784431138,8.319605204219045e-06
,,,,0.19461077844311378,8.338368879351713e-06
,,,,0.19476047904191618,8.357159755845774e-06
,,,,0.19491017964071858,8.375977849794732e-06
,,,,0.19505988023952095,8.394823177282044e-06
,,,,0.19520958083832338,8.413695754381117e-06
,,,,0.19535928143712575,8.432595597155323e-06
,,,,0.19550898203592815,8.451522721657965e-06
,,,,0.19565868263473055,8.470477143932292e-06
,,,,0.19580838323353295,8.489458880011481e-06
,,,,0.19595808383233532,8.508467945918651e-06
,,,,0.19610778443113774,8.527504357666852e-06
,,,,0.19625748502994012,8.546568131259027e-06
,,,,0.19640718562874254,8.565659282688074e-06
,,,,0.1965568862275449,8.584777827936764e-06
,,,,0.1967065868263473,8.603923782977799e-06
,,,,0.1968562874251497,8.623097163773782e-06
,,,,0.1970059880239521,8.642297986277204e-06
,,,,0.19715568862275448,8.66152626643045e-06
,,,,0.1973053892215569,8.680782020165795e-06
,,,,0.19745508982035928,8.700065263405392e-06
,,,,0.1976047904191617,8.71937601206128e-06
,,,,0.19775449101796408,8.738714282035361e-06
,,,,0.19790419161676648,8.758080089219414e-06
,,,,0.19805389221556888,8.777473449495074e-06
,,,,0.19820359281437128,8.796894378733837e-06
,,,,0.19835329341317365,8.816342892797052e-06
,,,,0.19850299401197607,8.835819007535923e-06
,,,,0.19865269461077845,8.855322738791488e-06
,,,,0.19880239520958085,8.874854102394634e-06
,,,,0.19895209580838324,8.894413114166077e-06
,,,,0.19910179640718564,8.913999789916359e-06
,,,,0.19925149700598802,8.933614145445854e-06
,,,,0.19940119760479044,8.953256196544762e-06
,,,,0.1995508982035928,8.972925958993078e-06
,,,,0.19970059880239524,8.992623448560628e-06
,,,,0.1998502994011976,9.012348681007039e-06
,,,,0.2,9.032101672081728e-06
,,,,0.2001497005988024,9.051882437523921e-06
,,,,0.2002994011976048,9.07169099306264e-06
,,,,0.20044910179640718,9.09152735441667e-06
,,,,0.2005988023952096,9.111391537294619e-06
,,,,0.20074850299401198,9.13128355739482e-06
,,,,0.20089820359281438,9.151203430405431e-06
,,,,0.20104790419161678,9.171151172004335e-06
,,,,0.20119760479041918,9.191126797859215e-06
,,,,0.20134730538922155,9.211130323627483e-06
,,,,0.20149700598802397,9.231161764956333e-06
,,,,0.20164670658682635,9.251221137482676e-06
,,,,0.20179640718562877,9.271308456833197e-06
,,,,0.20194610778443114,9.291423738624306e-06
,,,,0.20209580838323354,9.311566998462151e-06
,,,,0.20224550898203594,9.331738251942608e-06
,,,,0.20239520958083834,9.351937514651293e-06
,,,,0.2025449101796407,9.372164802163518e-06
,,,,0.20269461077844314,9.392420130044345e-06
,,,,0.2028443113772455,9.41270351384851e-06
,,,,0.20299401197604794,9.433014969120491e-06
,,,,0.2031437125748503,9.45335451139444e-06
,,,,0.2032934131736527,9.473722156194236e-06
,,,,0.2034431137724551,9.494117919033422e-06
,,,,0.2035928143712575,9.514541815415254e-06
,,,,0.20374251497005988,9.534993860832652e-06
,,,,0.2038922155688623,9.555474070768243e-06
,,,,0.20404191616766468,9.57598246069429e-06
,,,,0.20419161676646708,9.59651904607276e-06
,,,,0.20434131736526948,9.617083842355274e-06
,,,,0.20449101796407188,9.637676864983114e-06
,,,,0.20464071856287425,9.65829812938721e-06
,,,,0.20479041916167667,9.678947650988158e-06
,,,,0.20494011976047904,9.699625445196193e-06
,,,,0.20508982035928147,9.7203315274112e-06
,,,,0.20523952095808384,9.741065913022689e-06
,,,,0.20538922155688624,9.761828617409818e-06
,,,,0.20553892215568864,9.782619655941358e-06
,,,,0.20568862275449104,9.803439043975723e-06
,,,,0.2058383233532934,9.824286796860938e-06
,,,,0.20598802395209584,9.845162929934633e-06
,,,,0.2061377245508982,9.866067458524054e-06
,,,,0.20628742514970064,9.887000397946074e-06
,,,,0.206437125748503,9.907961763507139e-06
,,,,0.2065868263473054,9.928951570503314e-06
,,,,0.2067365269461078,9.949969834220224e-06
,,,,0.2068862275449102,9.971016569933126e-06
,,,,0.20703592814371258,9.992091792906823e-06
,,,,0.207185628742515,1.0013195518395728e-05
,,,,0.20733532934131738,1.0034327761643783e-05
,,,,0.20748502994011978,1.0055488537884562e-05
,,,,0.20763473053892217,1.007667786234115e-05
,,,,0.20778443113772457,1.0097895750226214e-05
,,,,0.20793413173652694,1.011914221674198e-05
,,,,0.20808383233532937,1.0140417277080232e-05
,,,,0.20823353293413174,1.0161720946422265e-05
,,,,0.20838323353293417,1.0183053239938974e-05
,,,,0.20853293413173654,1.020441417279073e-05
,,,,0.20868263473053894,1.0225803760127497e-05
,,,,0.20883233532934134,1.0247222017088714e-05
,,,,0.20898203592814374,1.026866895880339e-05
,,,,0.2091317365269461,1.0290144600390023e-05
,,,,0.20928143712574854,1.0311648956956646e-05
,,,,0.2094311377245509,1.0333182043600784e-05
,,,,0.20958083832335334,1.0354743875409485e-05
,,,,0.2097305389221557,1.0376334467459292e-05
,,,,0.2098802395209581,1.0397953834816266e-05
,,,,0.2100299401197605,1.0419601992535915e-05
,,,,0.2101796407185629,1.044127895566328e-05
,,,,0.21032934131736528,1.0462984739232869e-05
,,,,0.2104790419161677,1.0484719358268675e-05
,,,,0.21062874251497007,1.050648282778415e-05
,,,,0.21077844311377245,1.0528275162782238e-05
,,,,0.21092814371257487,1.0550096378255356e-05
,,,,0.21107784431137724,1.0571946489185346e-05
,,,,0.21122754491017964,1.059382551054355e-05
,,,,0.21137724550898204,1.0615733457290728e-05
,,,,0.21152694610778444,1.0637670344377123e-05
,,,,0.2116766467065868,1.0659636186742395e-05
,,,,0.21182634730538924,1.0681630999315658e-05
,,,,0.2119760479041916,1.0703654797015455e-05
,,,,0.21212574850299404,1.0725707594749771e-05
,,,,0.2122754491017964,1.0747789407416002e-05
,,,,0.2124251497005988,1.0769900249900983e-05
,,,,0.2125748502994012,1.0792040137080956e-05
,,,,0.2127245508982036,1.0814209083821584e-05
,,,,0.21287425149700598,1.083640710497793e-05
,,,,0.2130239520958084,1.0858634215394477e-05
,,,,0.21317365269461078,1.0880890429905098e-05
,,,,0.21332335329341318,1.0903175763333067e-05
,,,,0.21347305389221558,1.0925490230491041e-05
,,,,0.21362275449101797,1.0947833846181075e-05
,,,,0.21377245508982035,1.0970206625194605e-05
,,,,0.21392215568862277,1.0992608582312453e-05
,,,,0.21407185628742514,1.1015039732304786e-05
,,,,0.21422155688622757,1.1037500089931188e-05
,,,,0.21437125748502994,1.1059989669940568e-05
,,,,0.21452095808383234,1.1082508487071225e-05
,,,,0.21467065868263474,1.1105056556050788e-05
,,,,0.21482035928143714,1.1127633891596274e-05
,,,,0.2149700598802395,1.1150240508414013e-05
,,,,0.21511976047904194,1.1172876421199708e-05
,,,,0.2152694610778443,1.119554164463838e-05
,,,,0.21541916167664674,1.1218236193404404e-05
,,,,0.2155688622754491,1.124096008216147e-05
,,,,0.2157185628742515,1.1263713325562615e-05
,,,,0.2158682634730539,1.1286495938250173e-05
,,,,0.2160179640718563,1.1309307934855825e-05
,,,,0.21616766467065868,1.1332149330000548e-05
,,,,0.2163173652694611,1.135502013829464e-05
,,,,0.21646706586826348,1.1377920374337683e-05
,,,,0.21661676646706587,1.1400850052718598e-05
,,,,0.21676646706586827,1.1423809188015561e-05
,,,,0.21691616766467067,1.1446797794796084e-05
,,,,0.21706586826347304,1.1469815887616924e-05
,,,,0.21721556886227547,1.1492863481024158e-05
,,,,0.21736526946107784,1.151594058955313e-05
,,,,0.21751497005988027,1.1539047227728463e-05
,,,,0.21766467065868264,1.1562183410064035e-05
,,,,0.21781437125748504,1.1585349151063027e-05
,,,,0.21796407185628744,1.1608544465217848e-05
,,,,0.21811377245508984,1.1631769367010182e-05
,,,,0.2182634730538922,1.1655023870910963e-05
,,,,0.21841317365269464,1.1678307991380394e-05
,,,,0.218562874251497,1.17016217428679e-05
,,,,0.21871257485029943,1.1724965139812161e-05
,,,,0.2188622754491018,1.174833819664109e-05
,,,,0.2190119760479042,1.1771740927771847e-05
,,,,0.2191616766467066,1.1795173347610793e-05
,,,,0.219311377245509,1.1818635470553555e-05
,,,,0.21946107784431138,1.1842127310984947e-05
,,,,0.2196107784431138,1.1865648883279015e-05
,,,,0.21976047904191617,1.1889200201799016e-05
,,,,0.21991017964071857,1.1912781280897418e-05
,,,,0.22005988023952097,1.1936392134915892e-05
,,,,0.22020958083832337,1.196003277818532e-05
,,,,0.22035928143712574,1.1983703225025753e-05
,,,,0.22050898203592817,1.2007403489746464e-05
,,,,0.22065868263473054,1.2031133586645893e-05
,,,,0.22080838323353297,1.2054893530011683e-05
,,,,0.22095808383233534,1.2078683334120635e-05
,,,,0.22110778443113774,1.210250301323875e-05
,,,,0.22125748502994014,1.212635258162118e-05
,,,,0.22140718562874254,1.2150232053512264e-05
,,,,0.2215568862275449,1.2174141443145478e-05
,,,,0.22170658682634733,1.2198080764743484e-05
,,,,0.2218562874251497,1.222205003251808e-05
,,,,0.22200598802395213,1.2246049260670232e-05
,,,,0.2221556886227545,1.2270078463390041e-05
,,,,0.2223053892215569,1.2294137654856756e-05
,,,,0.22245508982035928,1.2318226849238756e-05
,,,,0.2226047904191617,1.2342346060693573e-05
,,,,0.22275449101796407,1.236649530336784e-05
,,,,0.2229041916167665,1.2390674591397354e-05
,,,,0.22305389221556887,1.2414883938907e-05
,,,,0.22320359281437127,1.243912336001082e-05
,,,,0.22335329341317367,1.2463392868811917e-05
,,,,0.22350299401197607,1.2487692479402563e-05
,,,,0.22365269461077844,1.2512022205864089e-05
,,,,0.22380239520958087,1.2536382062266952e-05
,,,,0.22395209580838324,1.2560772062670706e-05
,,,,0.22410179640718567,1.2585192221123998e-05
,,,,0.22425149700598804,1.260964255166455e-05
,,,,0.22440119760479044,1.2634123068319197e-05
,,,,0.22455089820359284,1.2658633785103829e-05
,,,,0.22470059880239523,1.2683174716023442e-05
,,,,0.2248502994011976,1.2707745875072072e-05
,,,,0.22500000000000003,1.273234727623286e-05
,,,,0.2251497005988024,1.2756978933477987e-05
,,,,0.2252994011976048,1.2781640860768709e-05
,,,,0.2254491017964072,1.2806333072055334e-05
,,,,0.2255988023952096,1.2831055581277238e-05
,,,,0.22574850299401197,1.2855808402362813e-05
,,,,0.2258982035928144,1.2880591549229545e-05
,,,,0.22604790419161677,1.2905405035783914e-05
,,,,0.2261976047904192,1.2930248875921485e-05
,,,,0.22634730538922157,1.295512308352681e-05
,,,,0.22649700598802397,1.2980027672473504e-05
,,,,0.22664670658682637,1.3004962656624199e-05
,,,,0.22679640718562877,1.302992804983054e-05
,,,,0.22694610778443114,1.3054923865933209e-05
,,,,0.22709580838323357,1.3079950118761888e-05
,,,,0.22724550898203594,1.310500682213527e-05
,,,,0.22739520958083836,1.3130093989861051e-05
,,,,0.22754491017964074,1.3155211635735946e-05
,,,,0.22769461077844314,1.3180359773545661e-05
,,,,0.22784431137724553,1.3205538417064878e-05
,,,,0.22799401197604793,1.3230747580057309e-05
,,,,0.2281437125748503,1.3255987276275602e-05
,,,,0.22829341317365273,1.3281257519461434e-05
,,,,0.2284431137724551,1.3306558323345431e-05
,,,,0.2285928143712575,1.3331889701647214e-05
,,,,0.2287425149700599,1.3357251668075352e-05
,,,,0.2288922155688623,1.338264423632741e-05
,,,,0.22904191616766467,1.3408067420089894e-05
,,,,0.2291916167664671,1.3433521233038283e-05
,,,,0.22934131736526947,1.3459005688836986e-05
,,,,0.2294910179640719,1.348452080113941e-05
,,,,0.22964071856287427,1.3510066583587862e-05
,,,,0.22979041916167667,1.3535643049813619e-05
,,,,0.22994011976047907,1.3561250213436897e-05
,,,,0.23008982035928144,1.3586888088066836e-05
,,,,0.23023952095808384,1.3612556687301523e-05
,,,,0.23038922155688624,1.3638256024727969e-05
,,,,0.23053892215568864,1.3663986113922103e-05
,,,,0.230688622754491,1.368974696844877e-05
,,,,0.23083832335329343,1.3715538601861761e-05
,,,,0.2309880239520958,1.3741361027703737e-05
,,,,0.23113772455089823,1.3767214259506307e-05
,,,,0.2312874251497006,1.3793098310789956e-05
,,,,0.231437125748503,1.3819013195064097e-05
,,,,0.2315868263473054,1.3844958925827029e-05
,,,,0.2317365269461078,1.3870935516565938e-05
,,,,0.23188622754491017,1.38969429807569e-05
,,,,0.2320359281437126,1.3922981331864903e-05
,,,,0.23218562874251497,1.3949050583343774e-05
,,,,0.23233532934131737,1.397515074863626e-05
,,,,0.23248502994011977,1.4001281841173955e-05
,,,,0.23263473053892217,1.402744387437735e-05
,,,,0.23278443113772454,1.4053636861655774e-05
,,,,0.23293413173652697,1.4079860816407442e-05
,,,,0.23308383233532934,1.4106115752019411e-05
,,,,0.23323353293413177,1.4132401681867628e-05
,,,,0.23338323353293414,1.4158718619316843e-05
,,,,0.23353293413173654,1.4185066577720696e-05
,,,,0.23368263473053894,1.4211445570421649e-05
,,,,0.23383233532934133,1.423785561075102e-05
,,,,0.2339820359281437,1.426429671202894e-05
,,,,0.23413173652694613,1.4290768887564415e-05
,,,,0.2342814371257485,1.4317272150655234e-05
,,,,0.2344311377245509,1.4343806514588046e-05
,,,,0.2345808383233533,1.4370371992638308e-05
,,,,0.2347305389221557,1.4396968598070312e-05
,,,,0.23488023952095807,1.4423596344137119e-05
,,,,0.2350299401197605,1.4450255244080667e-05
,,,,0.23517964071856287,1.4476945311131656e-05
,,,,0.2353293413173653,1.45036665585096e-05
,,,,0.23547904191616767,1.4530418999422816e-05
,,,,0.23562874251497007,1.4557202647068429e-05
,,,,0.23577844311377247,1.4584017514632327e-05
,,,,0.23592814371257487,1.4610863615289222e-05
,,,,0.23607784431137724,1.4637740962202574e-05
,,,,0.23622754491017967,1.4664649568524664e-05
,,,,0.23637724550898204,1.469158944739653e-05
,,,,0.23652694610778446,1.4718560611947988e-05
,,,,0.23667664670658684,1.4745563075297606e-05
,,,,0.23682634730538923,1.4772596850552764e-05
,,,,0.23697604790419163,1.4799661950809554e-05
,,,,0.23712574850299403,1.482675838915287e-05
,,,,0.2372754491017964,1.4853886178656335e-05
,,,,0.23742514970059883,1.4881045332382342e-05
,,,,0.2375748502994012,1.490823586338202e-05
,,,,0.2377245508982036,1.4935457784695243e-05
,,,,0.237874251497006,1.4962711109350637e-05
,,,,0.2380239520958084,1.4989995850365573e-05
,,,,0.23817365269461077,1.5017312020746121e-05
,,,,0.2383233532934132,1.5044659633487118e-05
,,,,0.23847305389221557,1.5072038701572118e-05
,,,,0.238622754491018,1.5099449237973402e-05
,,,,0.23877245508982037,1.5126891255651946e-05
,,,,0.23892215568862277,1.5154364767557477e-05
,,,,0.23907185628742517,1.5181869786628413e-05
,,,,0.23922155688622757,1.520940632579189e-05
,,,,0.23937125748502994,1.5236974397963748e-05
,,,,0.23952095808383236,1.526457401604853e-05
,,,,0.23967065868263474,1.5292205192939465e-05
,,,,0.23982035928143716,1.531986794151851e-05
,,,,0.23997005988023953,1.5347562274656265e-05
,,,,0.24011976047904193,1.5375288205212077e-05
,,,,0.24026946107784433,1.5403045746033912e-05
,,,,0.24041916167664673,1.5430834909958467e-05
,,,,0.2405688622754491,1.545865570981109e-05
,,,,0.24071856287425153,1.5486508158405834e-05
,,,,0.2408682634730539,1.5514392268545372e-05
,,,,0.2410179640718563,1.5542308053021085e-05
,,,,0.2411676646706587,1.5570255524613003e-05
,,,,0.2413173652694611,1.5598234696089818e-05
,,,,0.24146706586826347,1.5626245580208864e-05
,,,,0.2416167664670659,1.5654288189716157e-05
,,,,0.24176646706586827,1.568236253734633e-05
,,,,0.2419161676646707,1.5710468635822694e-05
,,,,0.24206586826347307,1.5738606497857166e-05
,,,,0.24221556886227547,1.576677613615034e-05
,,,,0.24236526946107786,1.57949775633914e-05
,,,,0.24251497005988026,1.582321079225821e-05
,,,,0.24266467065868264,1.5851475835417222e-05
,,,,0.24281437125748506,1.587977270552355e-05
,,,,0.24296407185628743,1.5908101415220887e-05
,,,,0.24311377245508986,1.5936461977141588e-05
,,,,0.24326347305389223,1.5964854403906585e-05
,,,,0.24341317365269463,1.5993278708125434e-05
,,,,0.24356287425149703,1.6021734902396314e-05
,,,,0.24371257485029943,1.6050222999305982e-05
,,,,0.2438622754491018,1.6078743011429822e-05
,,,,0.24401197604790423,1.6107294951331788e-05
,,,,0.2441616766467066,1.6135878831564447e-05
,,,,0.244311377245509,1.6164494664668947e-05
,,,,0.2444610778443114,1.6193142463175025e-05
,,,,0.2446107784431138,1.622182223960101e-05
,,,,0.24476047904191617,1.6250534006453794e-05
,,,,0.2449101796407186,1.627927777622887e-05
,,,,0.24505988023952097,1.6308053561410268e-05
,,,,0.2452095808383234,1.6336861374470626e-05
,,,,0.24535928143712576,1.6365701227871122e-05
,,,,0.24550898203592816,1.6394573134061524e-05
,,,,0.24565868263473056,1.6423477105480115e-05
,,,,0.24580838323353296,1.645241315455378e-05
,,,,0.24595808383233533,1.6481381293697923e-05
,,,,0.24610778443113776,1.651038153531653e-05
,,,,0.24625748502994013,1.653941389180211e-05
,,,,0.24640718562874253,1.6568478375535725e-05
,,,,0.24655688622754493,1.6597574998886945e-05
,,,,0.24670658682634733,1.6626703774213938e-05
,,,,0.2468562874251497,1.665586471386336e-05
,,,,0.24700598802395213,1.6685057830170405e-05
,,,,0.2471556886227545,1.6714283135458793e-05
,,,,0.24730538922155693,1.674354064204077e-05
,,,,0.2474550898203593,1.6772830362217084e-05
,,,,0.2476047904191617,1.680215230827704e-05
,,,,0.2477544910179641,1.683150649249842e-05
,,,,0.2479041916167665,1.6860892927147524e-05
,,,,0.24805389221556887,1.6890311624479167e-05
,,,,0.2482035928143713,1.6919762596736656e-05
,,,,0.24835329341317366,1.6949245856151792e-05
,,,,0.2485029940119761,1.6978761414944904e-05
,,,,0.24865269461077846,1.7008309285324765e-05
,,,,0.24880239520958086,1.7037889479488697e-05
,,,,0.24895209580838326,1.706750200962244e-05
,,,,0.24910179640718566,1.7097146887900286e-05
,,,,0.24925149700598803,1.7126824126484956e-05
,,,,0.24940119760479043,1.715653373752767e-05
,,,,0.24955089820359283,1.7186275733168114e-05
,,,,0.2497005988023952,1.721605012553444e-05
,,,,0.24985029940119763,1.7245856926743305e-05
,,,,0.25,1.7275696148899766e-05
,,,,0.2501497005988024,1.730556780409739e-05
,,,,0.2502994011976048,1.733547190441818e-05
,,,,0.2504491017964072,1.73654084619326e-05
,,,,0.2505988023952096,1.7395377488699562e-05
,,,,0.25074850299401197,1.7425378996766415e-05
,,,,0.2508982035928144,1.745541299816896e-05
,,,,0.25104790419161677,1.7485479504931468e-05
,,,,0.25119760479041914,1.751557852906659e-05
,,,,0.25134730538922156,1.7545710082575468e-05
,,,,0.25149700598802394,1.7575874177447634e-05
,,,,0.25164670658682636,1.760607082566107e-05
,,,,0.25179640718562873,1.763630003918218e-05
,,,,0.25194610778443116,1.7666561829965794e-05
,,,,0.25209580838323353,1.7696856209955127e-05
,,,,0.25224550898203596,1.7727183191081873e-05
,,,,0.25239520958083833,1.775754278526607e-05
,,,,0.25254491017964076,1.7787935004416215e-05
,,,,0.25269461077844313,1.781835986042919e-05
,,,,0.2528443113772455,1.784881736519028e-05
,,,,0.25299401197604793,1.7879307530573174e-05
,,,,0.2531437125748503,1.7909830368439957e-05
,,,,0.25329341317365267,1.7940385890641108e-05
,,,,0.2534431137724551,1.7970974109015478e-05
,,,,0.25359281437125747,1.8001595035390348e-05
,,,,0.2537425149700599,1.803224868158135e-05
,,,,0.25389221556886227,1.806293505939249e-05
,,,,0.2540419161676647,1.809365418061618e-05
,,,,0.25419161676646707,1.8124406057033176e-05
,,,,0.2543413173652695,1.8155190700412643e-05
,,,,0.25449101796407186,1.8186008122512074e-05
,,,,0.2546407185628743,1.821685833507736e-05
,,,,0.25479041916167666,1.824774134984272e-05
,,,,0.2549401197604791,1.827865717853078e-05
,,,,0.25508982035928146,1.8309605832852483e-05
,,,,0.25523952095808383,1.834058732450713e-05
,,,,0.25538922155688626,1.8371601665182378e-05
,,,,0.25553892215568863,1.8402648866554255e-05
,,,,0.255688622754491,1.843372894028707e-05
,,,,0.25583832335329343,1.8464841898033555e-05
,,,,0.2559880239520958,1.8495987751434696e-05
,,,,0.2561377245508982,1.852716651211989e-05
,,,,0.2562874251497006,1.8558378191706797e-05
,,,,0.256437125748503,1.858962280180147e-05
,,,,0.2565868263473054,1.8620900353998226e-05
,,,,0.2567365269461078,1.8652210859879752e-05
,,,,0.2568862275449102,1.868355433101703e-05
,,,,0.2570359281437126,1.8714930778969382e-05
,,,,0.257185628742515,1.8746340215284398e-05
,,,,0.25733532934131736,1.877778265149801e-05
,,,,0.2574850299401198,1.880925809913448e-05
,,,,0.25763473053892216,1.8840766569706332e-05
,,,,0.25778443113772453,1.88723080747144e-05
,,,,0.25793413173652696,1.8903882625647837e-05
,,,,0.25808383233532933,1.893549023398406e-05
,,,,0.25823353293413176,1.8967130911188824e-05
,,,,0.25838323353293413,1.899880466871612e-05
,,,,0.25853293413173656,1.9030511518008274e-05
,,,,0.25868263473053893,1.9062251470495846e-05
,,,,0.25883233532934136,1.9094024537597733e-05
,,,,0.25898203592814373,1.9125830730721057e-05
,,,,0.25913173652694615,1.915767006126125e-05
,,,,0.2592814371257485,1.9189542540601992e-05
,,,,0.2594311377245509,1.922144818011526e-05
,,,,0.2595808383233533,1.9253386991161257e-05
,,,,0.2597305389221557,1.9285358985088488e-05
,,,,0.25988023952095807,1.931736417323369e-05
,,,,0.2600299401197605,1.934940256692188e-05
,,,,0.26017964071856287,1.9381474177466304e-05
,,,,0.2603293413173653,1.9413579016168476e-05
,,,,0.26047904191616766,1.944571709431817e-05
,,,,0.2606287425149701,1.9477888423193364e-05
,,,,0.26077844311377246,1.951009301406032e-05
,,,,0.2609281437125749,1.954233087817351e-05
,,,,0.26107784431137726,1.957460202677566e-05
,,,,0.2612275449101797,1.960690647109774e-05
,,,,0.26137724550898206,1.963924422235891e-05
,,,,0.2615269461077845,1.9671615291766615e-05
,,,,0.26167664670658686,1.9704019690516456e-05
,,,,0.26182634730538923,1.973645742979234e-05
,,,,0.26197604790419166,1.9768928520766308e-05
,,,,0.262125748502994,1.9801432974598678e-05
,,,,0.2622754491017964,1.983397080243795e-05
,,,,0.2624251497005988,1.9866542015420853e-05
,,,,0.2625748502994012,1.9899146624672294e-05
,,,,0.2627245508982036,1.9931784641305454e-05
,,,,0.262874251497006,1.996445607642161e-05
,,,,0.2630239520958084,1.9997160941110348e-05
,,,,0.2631736526946108,2.002989924644936e-05
,,,,0.2633233532934132,2.0062671003504606e-05
,,,,0.2634730538922156,2.009547622333017e-05
,,,,0.263622754491018,2.01283149169684e-05
,,,,0.2637724550898204,2.0161187095449744e-05
,,,,0.26392215568862276,2.0194092769792892e-05
,,,,0.2640718562874252,2.0227031951004693e-05
,,,,0.26422155688622756,2.026000465008018e-05
,,,,0.26437125748502993,2.0293010878002543e-05
,,,,0.26452095808383236,2.0326050645743175e-05
,,,,0.26467065868263473,2.0359123964261615e-05
,,,,0.26482035928143716,2.0392230844505563e-05
,,,,0.26497005988023953,2.0425371297410876e-05
,,,,0.26511976047904195,2.045854533390163e-05
,,,,0.2652694610778443,2.049175296488997e-05
,,,,0.26541916167664675,2.0524994201276273e-05
,,,,0.2655688622754491,2.0558269053949007e-05
,,,,0.26571856287425155,2.0591577533784837e-05
,,,,0.2658682634730539,2.0624919651648526e-05
,,,,0.2660179640718563,2.065829541839306e-05
,,,,0.2661676646706587,2.0691704844859462e-05
,,,,0.2663173652694611,2.0725147941876976e-05
,,,,0.26646706586826346,2.075862472026295e-05
,,,,0.2666167664670659,2.0792135190822868e-05
,,,,0.26676646706586826,2.082567936435032e-05
,,,,0.2669161676646707,2.0859257251627076e-05
,,,,0.26706586826347306,2.0892868863422977e-05
,,,,0.2672155688622755,2.0926514210496034e-05
,,,,0.26736526946107786,2.0960193303592323e-05
,,,,0.2675149700598803,2.0993906153446102e-05
,,,,0.26766467065868266,2.1027652770779678e-05
,,,,0.2678143712574851,2.1061433166303523e-05
,,,,0.26796407185628746,2.109524735071615e-05
,,,,0.2681137724550898,2.1129095334704287e-05
,,,,0.26826347305389225,2.116297712894265e-05
,,,,0.2684131736526946,2.1196892744094123e-05
,,,,0.268562874251497,2.123084219080968e-05
,,,,0.2687125748502994,2.126482547972835e-05
,,,,0.2688622754491018,2.1298842621477325e-05
,,,,0.26901197604790417,2.1332893626671805e-05
,,,,0.2691616766467066,2.1366978505915155e-05
,,,,0.26931137724550896,2.140109726979877e-05
,,,,0.2694610778443114,2.143524992890216e-05
,,,,0.26961077844311376,2.1469436493792886e-05
,,,,0.2697604790419162,2.150365697502661e-05
,,,,0.26991017964071856,2.153791138314706e-05
,,,,0.270059880239521,2.1572199728686023e-05
,,,,0.27020958083832336,2.1606522022163387e-05
,,,,0.2703592814371258,2.1640878274087076e-05
,,,,0.27050898203592816,2.1675268494953076e-05
,,,,0.2706586826347306,2.1709692695245464e-05
,,,,0.27080838323353296,2.174415088543635e-05
,,,,0.27095808383233533,2.177864307598592e-05
,,,,0.27110778443113775,2.1813169277342387e-05
,,,,0.2712574850299401,2.184772949994204e-05
,,,,0.2714071856287425,2.1882323754209194e-05
,,,,0.2715568862275449,2.1916952050556238e-05
,,,,0.2717065868263473,2.1951614399383577e-05
,,,,0.2718562874251497,2.1986310811079676e-05
,,,,0.2720059880239521,2.2021041296021014e-05
,,,,0.2721556886227545,2.205580586457214e-05
,,,,0.2723053892215569,2.2090604527085617e-05
,,,,0.2724550898203593,2.2125437293902043e-05
,,,,0.2726047904191617,2.216030417535002e-05
,,,,0.2727544910179641,2.2195205181746224e-05
,,,,0.2729041916167665,2.223014032339531e-05
,,,,0.27305389221556886,2.2265109610589978e-05
,,,,0.2732035928143713,2.2300113053610923e-05
,,,,0.27335329341317366,2.233515066272689e-05
,,,,0.27350299401197603,2.2370222448194614e-05
,,,,0.27365269461077846,2.2405328420258836e-05
,,,,0.27380239520958083,2.2440468589152325e-05
,,,,0.27395209580838326,2.247564296509584e-05
,,,,0.2741017964071856,2.2510851558298136e-05
,,,,0.27425149700598805,2.2546094378956003e-05
,,,,0.2744011976047904,2.2581371437254177e-05
,,,,0.27455089820359285,2.2616682743365456e-05
,,,,0.2747005988023952,2.265202830745056e-05
,,,,0.27485029940119765,2.2687408139658258e-05
,,,,0.275,2.2722822250125267e-05
,,,,0.2751497005988024,2.275827064897633e-05
,,,,0.2752994011976048,2.2793753346324108e-05
,,,,0.2754491017964072,2.2829270352269334e-05
,,,,0.27559880239520956,2.286482167690064e-05
,,,,0.275748502994012,2.2900407330294675e-05
,,,,0.27589820359281436,2.293602732251605e-05
,,,,0.2760479041916168,2.297168166361734e-05
,,,,0.27619760479041916,2.3007370363639126e-05
,,,,0.2763473053892216,2.30430934326099e-05
,,,,0.27649700598802396,2.3078850880546155e-05
,,,,0.2766467065868264,2.3114642717452345e-05
,,,,0.27679640718562876,2.3150468953320865e-05
,,,,0.2769461077844312,2.318632959813209e-05
,,,,0.27709580838323356,2.322222466185431e-05
,,,,0.2772455089820359,2.3258154154443828e-05
,,,,0.27739520958083835,2.3294118085844845e-05
,,,,0.2775449101796407,2.3330116465989527e-05
,,,,0.2776946107784431,2.3366149304797993e-05
,,,,0.2778443113772455,2.3402216612178302e-05
,,,,0.2779940119760479,2.343831839802644e-05
,,,,0.2781437125748503,2.3474454672226344e-05
,,,,0.2782934131736527,2.351062544464988e-05
,,,,0.2784431137724551,2.354683072515686e-05
,,,,0.2785928143712575,2.3583070523595015e-05
,,,,0.2787425149700599,2.3619344849799994e-05
,,,,0.2788922155688623,2.36556537135954e-05
,,,,0.2790419161676647,2.369199712479276e-05
,,,,0.2791916167664671,2.372837509319148e-05
,,,,0.2793413173652695,2.3764787628578943e-05
,,,,0.2794910179640719,2.3801234740730385e-05
,,,,0.27964071856287426,2.3837716439409045e-05
,,,,0.2797904191616767,2.3874232734365975e-05
,,,,0.27994011976047906,2.391078363534022e-05
,,,,0.2800898203592814,2.3947369152058673e-05
,,,,0.28023952095808385,2.398398929423618e-05
,,,,0.2803892215568862,2.402064407157545e-05
,,,,0.28053892215568865,2.405733349376714e-05
,,,,0.280688622754491,2.4094057570489744e-05
,,,,0.28083832335329345,2.4130816311409718e-05
,,,,0.2809880239520958,2.416760972618136e-05
,,,,0.28113772455089825,2.4204437824446898e-05
,,,,0.2812874251497006,2.424130061583642e-05
,,,,0.28143712574850305,2.4278198109967935e-05
,,,,0.2815868263473054,2.43151303164473e-05
,,,,0.2817365269461078,2.435209724486828e-05
,,,,0.2818862275449102,2.4389098904812525e-05
,,,,0.2820359281437126,2.442613530584956e-05
,,,,0.28218562874251496,2.4463206457536745e-05
,,,,0.2823353293413174,2.4500312369419392e-05
,,,,0.28248502994011976,2.4537453051030616e-05
,,,,0.2826347305389222,2.457462851189145e-05
,,,,0.28278443113772456,2.461183876151076e-05
,,,,0.282934131736527,2.464908380938531e-05
,,,,0.28308383233532936,2.468636366499969e-05
,,,,0.2832335329341318,2.4723678337826397e-05
,,,,0.28338323353293415,2.4761027837325732e-05
,,,,0.2835329341317366,2.4798412172945916e-05
,,,,0.28368263473053895,2.4835831354122956e-05
,,,,0.2838323353293413,2.487328539028078e-05
,,,,0.28398203592814375,2.4910774290831118e-05
,,,,0.2841317365269461,2.494829806517358e-05
,,,,0.2842814371257485,2.4985856722695575e-05
,,,,0.2844311377245509,2.502345027277243e-05
,,,,0.2845808383233533,2.506107872476723e-05
,,,,0.2847305389221557,2.509874208803098e-05
,,,,0.2848802395209581,2.5136440371902472e-05
,,,,0.2850299401197605,2.5174173585708348e-05
,,,,0.2851796407185629,2.521194173876307e-05
,,,,0.2853293413173653,2.5249744840368956e-05
,,,,0.2854790419161677,2.528758289981614e-05
,,,,0.2856287425149701,2.532545592638258e-05
,,,,0.2857784431137725,2.536336392933407e-05
,,,,0.2859281437125749,2.540130691792422e-05
,,,,0.2860778443113773,2.5439284901394443e-05
,,,,0.28622754491017965,2.5477297888974034e-05
,,,,0.286377245508982,2.551534588988001e-05
,,,,0.28652694610778445,2.5553428913317275e-05
,,,,0.2866766467065868,2.559154696847853e-05
,,,,0.28682634730538925,2.5629700064544276e-05
,,,,0.2869760479041916,2.5667888210682826e-05
,,,,0.28712574850299405,2.57061114160503e-05
,,,,0.2872754491017964,2.5744369689790614e-05
,,,,0.2874251497005988,2.5782663041035516e-05
,,,,0.2875748502994012,2.5820991478904515e-05
,,,,0.2877245508982036,2.5859355012504946e-05
,,,,0.287874251497006,2.589775365093194e-05
,,,,0.2880239520958084,2.5936187403268394e-05
,,,,0.2881736526946108,2.5974656278585037e-05
,,,,0.2883233532934132,2.6013160285940343e-05
,,,,0.2884730538922156,2.6051699434380644e-05
,,,,0.288622754491018,2.6090273732939967e-05
,,,,0.28877245508982036,2.6128883190640194e-05
,,,,0.2889221556886228,2.6167527816490976e-05
,,,,0.28907185628742516,2.6206207619489705e-05
,,,,0.2892215568862275,2.6244922608621603e-05
,,,,0.28937125748502995,2.6283672792859638e-05
,,,,0.2895209580838323,2.632245818116457e-05
,,,,0.28967065868263475,2.6361278782484908e-05
,,,,0.2898203592814371,2.640013460575695e-05
,,,,0.28997005988023955,2.6439025659904752e-05
,,,,0.2901197604790419,2.647795195384017e-05
,,,,0.29026946107784435,2.6516913496462767e-05
,,,,0.2904191616766467,2.6555910296659898e-05
,,,,0.29056886227544915,2.6594942363306705e-05
,,,,0.2907185628742515,2.6634009705266047e-05
,,,,0.2908682634730539,2.6673112331388556e-05
,,,,0.2910179640718563,2.6712250250512618e-05
,,,,0.2911676646706587,2.6751423471464385e-05
,,,,0.29131736526946106,2.679063200305774e-05
,,,,0.2914670658682635,2.682987585409433e-05
,,,,0.29161676646706586,2.6869155033363524e-05
,,,,0.2917664670658683,2.6908469549642478e-05
,,,,0.29191616766467066,2.6947819411696063e-05
,,,,0.2920658682634731,2.6987204628276882e-05
,,,,0.29221556886227545,2.702662520812533e-05
,,,,0.2923652694610779,2.706608115996947e-05
,,,,0.29251497005988025,2.7105572492525143e-05
,,,,0.2926646706586827,2.714509921449591e-05
,,,,0.29281437125748505,2.7184661334573092e-05
,,,,0.2929640718562874,2.72242588614357e-05
,,,,0.29311377245508985,2.7263891803750492e-05
,,,,0.2932634730538922,2.7303560170171966e-05
,,,,0.2934131736526946,2.7343263969342318e-05
,,,,0.293562874251497,2.738300320989151e-05
,,,,0.2937125748502994,2.742277790043715e-05
,,,,0.2938622754491018,2.7462588049584635e-05
,,,,0.2940119760479042,2.7502433665927054e-05
,,,,0.2941616766467066,2.754231475804523e-05
,,,,0.294311377245509,2.7582231334507656e-05
,,,,0.2944610778443114,2.762218340387059e-05
,,,,0.2946107784431138,2.7662170974677962e-05
,,,,0.2947604790419162,2.7702194055461424e-05
,,,,0.2949101796407186,2.7742252654740343e-05
,,,,0.295059880239521,2.7782346781021778e-05
,,,,0.2952095808383234,2.7822476442800488e-05
,,,,0.29535928143712575,2.786264164855896e-05
,,,,0.2955089820359282,2.7902842406767334e-05
,,,,0.29565868263473055,2.7943078725883515e-05
,,,,0.2958083832335329,2.798335061435302e-05
,,,,0.29595808383233535,2.802365808060915e-05
,,,,0.2961077844311377,2.8064001133072824e-05
,,,,0.29625748502994015,2.8104379780152697e-05
,,,,0.2964071856287425,2.8144794030245072e-05
,,,,0.29655688622754495,2.8185243891734013e-05
,,,,0.2967065868263473,2.822572937299118e-05
,,,,0.29685628742514975,2.826625048237598e-05
,,,,0.2970059880239521,2.830680722823546e-05
,,,,0.29715568862275454,2.8347399618904402e-05
,,,,0.2973053892215569,2.838802766270521e-05
,,,,0.2974550898203593,2.842869136794799e-05
,,,,0.2976047904191617,2.846939074293053e-05
,,,,0.2977544910179641,2.8510125795938282e-05
,,,,0.29790419161676646,2.855089653524435e-05
,,,,0.2980538922155689,2.8591702969109567e-05
,,,,0.29820359281437125,2.8632545105782367e-05
,,,,0.2983532934131737,2.8673422953498913e-05
,,,,0.29850299401197605,2.8714336520482954e-05
,,,,0.2986526946107785,2.8755285814946006e-05
,,,,0.29880239520958085,2.879627084508714e-05
,,,,0.2989520958083833,2.8837291619093177e-05
,,,,0.29910179640718565,2.8878348145138525e-05
,,,,0.2992514970059881,2.8919440431385314e-05
,,,,0.29940119760479045,2.896056848598326e-05
,,,,0.2995508982035928,2.9001732317069807e-05
,,,,0.29970059880239525,2.904293193277e-05
,,,,0.2998502994011976,2.9084167341196545e-05
,,,,0.3,2.9125438550449776e-05
,,,,0.3001497005988024,2.916674556861774e-05
,,,,0.30029940119760484,2.9208088403776096e-05
,,,,0.3004491017964072,2.924946706398809e-05
,,,,0.3005988023952096,2.9290881557304676e-05
,,,,0.30074850299401196,2.9332331891764447e-05
,,,,0.30089820359281444,2.937381807539362e-05
,,,,0.3010479041916168,2.9415340116206024e-05
,,,,0.3011976047904192,2.945689802220316e-05
,,,,0.30134730538922155,2.9498491801374152e-05
,,,,0.301497005988024,2.9540121461695795e-05
,,,,0.30164670658682635,2.958178701113243e-05
,,,,0.3017964071856288,2.9623488457636078e-05
,,,,0.30194610778443115,2.9665225809146397e-05
,,,,0.3020958083832336,2.9706999073590683e-05
,,,,0.30224550898203595,2.9748808258883786e-05
,,,,0.3023952095808383,2.979065337292825e-05
,,,,0.3025449101796407,2.9832534423614247e-05
,,,,0.3026946107784432,2.9874451418819513e-05
,,,,0.30284431137724555,2.991640436640942e-05
,,,,0.3029940119760479,2.995839327423697e-05
,,,,0.3031437125748503,3.0000418150142805e-05
,,,,0.30329341317365277,3.004247900195514e-05
,,,,0.30344311377245514,3.0084575837489808e-05
,,,,0.3035928143712575,3.0126708664550276e-05
,,,,0.3037425149700599,3.01688774909276e-05
,,,,0.3038922155688623,3.021108232440047e-05
,,,,0.3040419161676647,3.0253323172735148e-05
,,,,0.3041916167664671,3.0295600043685506e-05
,,,,0.3043413173652695,3.0337912944993045e-05
,,,,0.3044910179640719,3.0380261884386864e-05
,,,,0.3046407185628743,3.0422646869583663e-05
,,,,0.30479041916167665,3.04650679082877e-05
,,,,0.304940119760479,3.050752500819089e-05
,,,,0.3050898203592815,3.0550018176972714e-05
,,,,0.3052395209580839,3.0592547422300233e-05
,,,,0.30538922155688625,3.0635112751828145e-05
,,,,0.3055389221556886,3.06777141731987e-05
,,,,0.30568862275449105,3.072035169404178e-05
,,,,0.3058383233532935,3.076302532197478e-05
,,,,0.30598802395209584,3.080573506460278e-05
,,,,0.3061377245508982,3.0848480929518384e-05
,,,,0.30628742514970064,3.08912629243018e-05
,,,,0.306437125748503,3.093408105652084e-05
,,,,0.3065868263473054,3.097693533373082e-05
,,,,0.3067365269461078,3.1019825763474725e-05
,,,,0.3068862275449102,3.10627523532831e-05
,,,,0.3070359281437126,3.110571511067405e-05
,,,,0.307185628742515,3.114871404315322e-05
,,,,0.30733532934131735,3.1191749158213925e-05
,,,,0.3074850299401197,3.1234820463336966e-05
,,,,0.3076347305389222,3.1277927965990805e-05
,,,,0.3077844311377246,3.1321071673631325e-05
,,,,0.30793413173652695,3.1364251593702143e-05
,,,,0.3080838323353293,3.1407467733634355e-05
,,,,0.30823353293413175,3.145072010084668e-05
,,,,0.3083832335329342,3.149400870274532e-05
,,,,0.30853293413173655,3.15373335467241e-05
,,,,0.3086826347305389,3.158069464016442e-05
,,,,0.30883233532934135,3.1624091990435235e-05
,,,,0.3089820359281437,3.166752560489298e-05
,,,,0.3091317365269461,3.171099549088175e-05
,,,,0.3092814371257485,3.1754501655733157e-05
,,,,0.30943113772455094,3.179804410676641e-05
,,,,0.3095808383233533,3.184162285128818e-05
,,,,0.3097305389221557,3.188523789659279e-05
,,,,0.30988023952095806,3.192888924996205e-05
,,,,0.31002994011976054,3.1972576918665345e-05
,,,,0.3101796407185629,3.2016300909959635e-05
,,,,0.3103293413173653,3.206006123108939e-05
,,,,0.31047904191616765,3.2103857889286635e-05
,,,,0.3106287425149701,3.214769089177096e-05
,,,,0.31077844311377245,3.219156024574949e-05
,,,,0.3109281437125749,3.223546595841687e-05
,,,,0.31107784431137725,3.227940803695533e-05
,,,,0.3112275449101797,3.232338648853463e-05
,,,,0.31137724550898205,3.2367401320312015e-05
,,,,0.3115269461077844,3.2411452539432365e-05
,,,,0.3116766467065868,3.2455540153028026e-05
,,,,0.3118263473053893,3.24996641682189e-05
,,,,0.31197604790419164,3.254382459211239e-05
,,,,0.312125748502994,3.258802143180351e-05
,,,,0.3122754491017964,3.2632254694374764e-05
,,,,0.31242514970059887,3.267652438689618e-05
,,,,0.31257485029940124,3.27208305164253e-05
,,,,0.3127245508982036,3.276517309000723e-05
,,,,0.312874251497006,3.28095521146746e-05
,,,,0.3130239520958084,3.285396759744756e-05
,,,,0.3131736526946108,3.289841954533378e-05
,,,,0.3133233532934132,3.2942907965328435e-05
,,,,0.3134730538922156,3.298743286441426e-05
,,,,0.313622754491018,3.3031994249561536e-05
,,,,0.3137724550898204,3.307659212772795e-05
,,,,0.31392215568862275,3.312122650585885e-05
,,,,0.3140718562874251,3.316589739088699e-05
,,,,0.3142215568862276,3.321060478973271e-05
,,,,0.31437125748503,3.325534870930385e-05
,,,,0.31452095808383235,3.330012915649572e-05
,,,,0.3146706586826347,3.334494613819123e-05
,,,,0.31482035928143715,3.338979966126075e-05
,,,,0.3149700598802396,3.343468973256212e-05
,,,,0.31511976047904194,3.347961635894076e-05
,,,,0.3152694610778443,3.3524579547229596e-05
,,,,0.31541916167664674,3.3569579304249045e-05
,,,,0.3155688622754491,3.3614615636806975e-05
,,,,0.3157185628742515,3.3659688551698863e-05
,,,,0.3158682634730539,3.370479805570762e-05
,,,,0.31601796407185634,3.374994415560369e-05
,,,,0.3161676646706587,3.3795126858144985e-05
,,,,0.3163173652694611,3.384034617007696e-05
,,,,0.31646706586826345,3.388560209813256e-05
,,,,0.31661676646706594,3.393089464903225e-05
,,,,0.3167664670658683,3.3976223829483907e-05
,,,,0.3169161676646707,3.402158964618301e-05
,,,,0.31706586826347305,3.406699210581246e-05
,,,,0.3172155688622755,3.4112431215042726e-05
,,,,0.31736526946107785,3.415790698053168e-05
,,,,0.3175149700598803,3.4203419408924756e-05
,,,,0.31766467065868265,3.424896850685485e-05
,,,,0.3178143712574851,3.429455428094238e-05
,,,,0.31796407185628744,3.4340176737795195e-05
,,,,0.3181137724550898,3.438583588400871e-05
,,,,0.3182634730538922,3.4431531726165766e-05
,,,,0.31841317365269467,3.447726427083673e-05
,,,,0.31856287425149704,3.4523033524579395e-05
,,,,0.3187125748502994,3.4568839493939125e-05
,,,,0.3188622754491018,3.4614682185448685e-05
,,,,0.31901197604790427,3.4660561605628433e-05
,,,,0.31916167664670664,3.4706477760986056e-05
,,,,0.319311377245509,3.4752430658016845e-05
,,,,0.3194610778443114,3.479842030320351e-05
,,,,0.3196107784431138,3.4844446703016306e-05
,,,,0.3197604790419162,3.489050986391286e-05
,,,,0.31991017964071855,3.4936609792338354e-05
,,,,0.320059880239521,3.498274649472546e-05
,,,,0.3202095808383234,3.5028919977494274e-05
,,,,0.3203592814371258,3.507513024705235e-05
,,,,0.32050898203592815,3.51213773097948e-05
,,,,0.3206586826347305,3.516766117210416e-05
,,,,0.320808383233533,3.521398184035041e-05
,,,,0.3209580838323354,3.526033932089101e-05
,,,,0.32110778443113774,3.530673362007094e-05
,,,,0.3212574850299401,3.53531647442226e-05
,,,,0.32140718562874254,3.5399632699665904e-05
,,,,0.32155688622754497,3.544613749270815e-05
,,,,0.32170658682634734,3.5492679129644175e-05
,,,,0.3218562874251497,3.5539257616756276e-05
,,,,0.32200598802395214,3.558587296031419e-05
,,,,0.3221556886227545,3.563252516657512e-05
,,,,0.3223053892215569,3.5679214241783726e-05
,,,,0.3224550898203593,3.572594019217215e-05
,,,,0.32260479041916174,3.5772703023959986e-05
,,,,0.3227544910179641,3.581950274335429e-05
,,,,0.3229041916167665,3.586633935654953e-05
,,,,0.32305389221556885,3.591321286972773e-05
,,,,0.32320359281437133,3.59601232890583e-05
,,,,0.3233532934131737,3.600707062069812e-05
,,,,0.3235029940119761,3.605405487079151e-05
,,,,0.32365269461077845,3.61010760454703e-05
,,,,0.3238023952095809,3.61481341508537e-05
,,,,0.32395209580838324,3.619522919304842e-05
,,,,0.32410179640718567,3.6242361178148604e-05
,,,,0.32425149700598804,3.628953011223587e-05
,,,,0.32440119760479047,3.6336736001379274e-05
,,,,0.32455089820359284,3.6383978851635286e-05
,,,,0.3247005988023952,3.643125866904789e-05
,,,,0.3248502994011976,3.647857545964847e-05
,,,,0.32500000000000007,3.652592922945589e-05
,,,,0.32514970059880244,3.6573319984476406e-05
,,,,0.3252994011976048,3.6620747730703816e-05
,,,,0.3254491017964072,3.6668212474119233e-05
,,,,0.3255988023952096,3.671571422069134e-05
,,,,0.32574850299401203,3.67632529763762e-05
,,,,0.3258982035928144,3.681082874711731e-05
,,,,0.3260479041916168,3.685844153884562e-05
,,,,0.32619760479041915,3.6906091357479526e-05
,,,,0.3263473053892216,3.695377820892492e-05
,,,,0.32649700598802395,3.700150209907502e-05
,,,,0.3266467065868264,3.704926303381054e-05
,,,,0.32679640718562875,3.7097061018999695e-05
,,,,0.3269461077844312,3.7144896060498013e-05
,,,,0.32709580838323354,3.7192768164148554e-05
,,,,0.3272455089820359,3.724067733578175e-05
,,,,0.3273952095808383,3.728862358121554e-05
,,,,0.32754491017964077,3.733660690625526e-05
,,,,0.32769461077844314,3.7384627316693654e-05
,,,,0.3278443113772455,3.74326848183109e-05
,,,,0.3279940119760479,3.74807794168747e-05
,,,,0.32814371257485037,3.7528911118140086e-05
,,,,0.32829341317365274,3.7577079927849525e-05
,,,,0.3284431137724551,3.762528585173298e-05
,,,,0.3285928143712575,3.76735288955078e-05
,,,,0.3287425149700599,3.7721809064878766e-05
,,,,0.3288922155688623,3.77701263655381e-05
,,,,0.3290419161676647,3.7818480803165425e-05
,,,,0.3291916167664671,3.7866872383427826e-05
,,,,0.3293413173652695,3.791530111197983e-05
,,,,0.3294910179640719,3.796376699446329e-05
,,,,0.32964071856287425,3.8012270036507594e-05
,,,,0.3297904191616766,3.806081024372951e-05
,,,,0.3299401197604791,3.810938762173326e-05
,,,,0.33008982035928147,3.815800217611038e-05
,,,,0.33023952095808384,3.820665391244e-05
,,,,0.3303892215568862,3.825534283628854e-05
,,,,0.33053892215568864,3.83040689532099e-05
,,,,0.33068862275449107,3.8352832268745384e-05
,,,,0.33083832335329344,3.840163278842369e-05
,,,,0.3309880239520958,3.8450470517761003e-05
,,,,0.33113772455089824,3.8499345462260874e-05
,,,,0.3312874251497006,3.854825762741427e-05
,,,,0.331437125748503,3.8597207018699604e-05
,,,,0.3315868263473054,3.8646193641582724e-05
,,,,0.33173652694610783,3.8695217501516805e-05
,,,,0.3318862275449102,3.8744278603942536e-05
,,,,0.3320359281437126,3.879337695428798e-05
,,,,0.33218562874251495,3.884251255796862e-05
,,,,0.33233532934131743,3.889168542038735e-05
,,,,0.3324850299401198,3.8940895546934485e-05
,,,,0.3326347305389222,3.899014294298771e-05
,,,,0.33278443113772455,3.9039427613912226e-05
,,,,0.332934131736527,3.9088749565060556e-05
,,,,0.33308383233532934,3.913810880177266e-05
,,,,0.33323353293413177,3.918750532937588e-05
,,,,0.33338323353293414,3.923693915318504e-05
,,,,0.33353293413173657,3.928641027850234e-05
,,,,0.33368263473053894,3.933591871061734e-05
,,,,0.3338323353293413,3.938546445480709e-05
,,,,0.3339820359281437,3.943504751633599e-05
,,,,0.33413173652694617,3.948466790045589e-05
,,,,0.33428143712574854,3.9534325612406014e-05
,,,,0.3344311377245509,3.9584020657413015e-05
,,,,0.3345808383233533,3.963375304069093e-05
,,,,0.3347305389221557,3.9683522767441273e-05
,,,,0.33488023952095813,3.9733329842852806e-05
,,,,0.3350299401197605,3.978317427210187e-05
,,,,0.3351796407185629,3.983305606035215e-05
,,,,0.3353293413173653,3.988297521275471e-05
,,,,0.3354790419161677,3.9932931734447994e-05
,,,,0.33562874251497005,3.998292563055794e-05
,,,,0.3357784431137725,4.003295690619783e-05
,,,,0.3359281437125749,4.008302556646836e-05
,,,,0.33607784431137727,4.0133131616457604e-05
,,,,0.33622754491017964,4.018327506124106e-05
,,,,0.336377245508982,4.023345590588166e-05
,,,,0.3365269461077845,4.028367415542968e-05
,,,,0.33667664670658687,4.0333929814922846e-05
,,,,0.33682634730538924,4.0384222889386206e-05
,,,,0.3369760479041916,4.043455338383233e-05
,,,,0.33712574850299404,4.0484921303261085e-05
,,,,0.33727544910179647,4.0535326652659766e-05
,,,,0.33742514970059884,4.0585769437003104e-05
,,,,0.3375748502994012,4.0636249661253146e-05
,,,,0.33772455089820363,4.0686767330359446e-05
,,,,0.337874251497006,4.0737322449258876e-05
,,,,0.3380239520958084,4.0787915022875694e-05
,,,,0.3381736526946108,4.0838545056121633e-05
,,,,0.33832335329341323,4.0889212553895784e-05
,,,,0.3384730538922156,4.093991752108459e-05
,,,,0.338622754491018,4.099065996256194e-05
,,,,0.33877245508982035,4.104143988318912e-05
,,,,0.33892215568862283,4.1092257287814825e-05
,,,,0.3390718562874252,4.1143112181275055e-05
,,,,0.33922155688622757,4.1194004568393304e-05
,,,,0.33937125748502994,4.1244934453980395e-05
,,,,0.33952095808383237,4.129590184283466e-05
,,,,0.33967065868263474,4.134690673974163e-05
,,,,0.33982035928143717,4.139794914947441e-05
,,,,0.33997005988023954,4.1449029076793405e-05
,,,,0.34011976047904197,4.150014652644646e-05
,,,,0.34026946107784434,4.1551301503168714e-05
,,,,0.3404191616766467,4.160249401168285e-05
,,,,0.3405688622754491,4.165372405669884e-05
,,,,0.34071856287425156,4.170499164291408e-05
,,,,0.34086826347305393,4.17562967750133e-05
,,,,0.3410179640718563,4.180763945766873e-05
,,,,0.3411676646706587,4.1859019695539904e-05
,,,,0.3413173652694611,4.191043749327381e-05
,,,,0.34146706586826353,4.196189285550474e-05
,,,,0.3416167664670659,4.2013385786854454e-05
,,,,0.3417664670658683,4.2064916291932055e-05
,,,,0.3419161676646707,4.2116484375334135e-05
,,,,0.34206586826347307,4.216809004164448e-05
,,,,0.34221556886227544,4.221973329543446e-05
,,,,0.34236526946107787,4.2271414141262735e-05
,,,,0.3425149700598803,4.23231325836754e-05
,,,,0.34266467065868267,4.237488862720586e-05
,,,,0.34281437125748504,4.2426682276374995e-05
,,,,0.3429640718562874,4.247851353569104e-05
,,,,0.3431137724550899,4.253038240964964e-05
,,,,0.34326347305389227,4.2582288902733754e-05
,,,,0.34341317365269464,4.26342330194138e-05
,,,,0.343562874251497,4.2686214764147605e-05
,,,,0.34371257485029943,4.273823414138032e-05
,,,,0.3438622754491018,4.279029115554447e-05
,,,,0.34401197604790423,4.2842385811060035e-05
,,,,0.3441616766467066,4.289451811233435e-05
,,,,0.34431137724550903,4.294668806376217e-05
,,,,0.3444610778443114,4.299889566972555e-05
,,,,0.3446107784431138,4.3051140934594004e-05
,,,,0.34476047904191615,4.3103423862724417e-05
,,,,0.34491017964071863,4.315574445846106e-05
,,,,0.345059880239521,4.320810272613557e-05
,,,,0.34520958083832337,4.3260498670067e-05
,,,,0.34535928143712574,4.3312932294561776e-05
,,,,0.3455089820359281,4.33654036039137e-05
,,,,0.3456586826347306,4.341791260240402e-05
,,,,0.34580838323353297,4.3470459294301236e-05
,,,,0.34595808383233534,4.352304368386135e-05
,,,,0.3461077844311377,4.357566577532772e-05
,,,,0.34625748502994014,4.3628325572931106e-05
,,,,0.34640718562874256,4.36810230808896e-05
,,,,0.34655688622754494,4.3733758303408696e-05
,,,,0.3467065868263473,4.378653124468134e-05
,,,,0.34685628742514973,4.3839341908887804e-05
,,,,0.3470059880239521,4.38921903001957e-05
,,,,0.3471556886227545,4.394507642276008e-05
,,,,0.3473053892215569,4.399800028072344e-05
,,,,0.34745508982035933,4.405096187821556e-05
,,,,0.3476047904191617,4.4103961219353646e-05
,,,,0.3477544910179641,4.415699830824224e-05
,,,,0.34790419161676644,4.421007314897338e-05
,,,,0.3480538922155689,4.426318574562644e-05
,,,,0.3482035928143713,4.431633610226807e-05
,,,,0.34835329341317367,4.4369524222952456e-05
,,,,0.34850299401197604,4.442275011172109e-05
,,,,0.34865269461077847,4.447601377260288e-05
,,,,0.34880239520958084,4.452931520961408e-05
,,,,0.34895209580838327,4.4582654426758384e-05
,,,,0.34910179640718564,4.463603142802681e-05
,,,,0.34925149700598807,4.468944621739784e-05
,,,,0.34940119760479044,4.4742898798837236e-05
,,,,0.3495508982035928,4.47963891762982e-05
,,,,0.3497005988023952,4.484991735372136e-05
,,,,0.34985029940119766,4.490348333503466e-05
,,,,0.35000000000000003,4.495708712415344e-05
,,,,0.3501497005988024,4.501072872498048e-05
,,,,0.3502994011976048,4.5064408141405866e-05
,,,,0.3504491017964072,4.511812537730718e-05
,,,,0.35059880239520963,4.5171880436549186e-05
,,,,0.350748502994012,4.52256733229843e-05
,,,,0.3508982035928144,4.527950404045208e-05
,,,,0.3510479041916168,4.533337259277963e-05
,,,,0.35119760479041917,4.5387278983781393e-05
,,,,0.35134730538922154,4.5441223217259144e-05
,,,,0.35149700598802397,4.549520529700214e-05
,,,,0.3516467065868264,4.554922522678695e-05
,,,,0.35179640718562877,4.5603283010377534e-05
,,,,0.35194610778443114,4.565737865152525e-05
,,,,0.3520958083832335,4.5711512153968876e-05
,,,,0.352245508982036,4.576568352143456e-05
,,,,0.35239520958083836,4.581989275763574e-05
,,,,0.35254491017964074,4.58741398662734e-05
,,,,0.3526946107784431,4.5928424851035765e-05
,,,,0.35284431137724553,4.598274771559861e-05
,,,,0.35299401197604796,4.60371084636249e-05
,,,,0.35314371257485033,4.6091507098765136e-05
,,,,0.3532934131736527,4.6145943624657124e-05
,,,,0.35344311377245513,4.620041804492614e-05
,,,,0.3535928143712575,4.625493036318474e-05
,,,,0.3537425149700599,4.630948058303296e-05
,,,,0.35389221556886225,4.636406870805815e-05
,,,,0.3540419161676647,4.6418694741835115e-05
,,,,0.3541916167664671,4.6473358687925994e-05
,,,,0.35434131736526947,4.6528060549880355e-05
,,,,0.35449101796407184,4.658280033123511e-05
,,,,0.3546407185628743,4.6637578035514637e-05
,,,,0.3547904191616767,4.6692393666230574e-05
,,,,0.35494011976047907,4.674724722688206e-05
,,,,0.35508982035928144,4.680213872095559e-05
,,,,0.35523952095808387,4.685706815192508e-05
,,,,0.35538922155688624,4.6912035523251726e-05
,,,,0.35553892215568866,4.696704083838422e-05
,,,,0.35568862275449104,4.7022084100758595e-05
,,,,0.35583832335329346,4.707716531379834e-05
,,,,0.35598802395209583,4.713228448091422e-05
,,,,0.3561377245508982,4.7187441605504484e-05
,,,,0.3562874251497006,4.724263669095475e-05
,,,,0.35643712574850306,4.7297869740638035e-05
,,,,0.35658682634730543,4.7353140757914654e-05
,,,,0.3567365269461078,4.740844974613246e-05
,,,,0.3568862275449102,4.7463796708626605e-05
,,,,0.3570359281437126,4.7519181648719683e-05
,,,,0.357185628742515,4.757460456972162e-05
,,,,0.3573353293413174,4.763006547492976e-05
,,,,0.35748502994011977,4.768556436762887e-05
,,,,0.3576347305389222,4.774110125109108e-05
,,,,0.35778443113772457,4.779667612857593e-05
,,,,0.35793413173652694,4.78522890033303e-05
,,,,0.35808383233532937,4.790793987858858e-05
,,,,0.3582335329341318,4.796362875757247e-05
,,,,0.35838323353293416,4.801935564349101e-05
,,,,0.35853293413173654,4.807512053954077e-05
,,,,0.3586826347305389,4.81309234489056e-05
,,,,0.3588323353293414,4.8186764374756845e-05
,,,,0.35898203592814376,4.8242643320253165e-05
,,,,0.35913173652694613,4.829856028854062e-05
,,,,0.3592814371257485,4.8354515282752724e-05
,,,,0.35943113772455093,4.8410508306010366e-05
,,,,0.3595808383233533,4.846653936142179e-05
,,,,0.35973053892215573,4.8522608452082684e-05
,,,,0.3598802395209581,4.857871558107611e-05
,,,,0.3600299401197605,4.8634860751472575e-05
,,,,0.3601796407185629,4.869104396632991e-05
,,,,0.36032934131736527,4.874726522869338e-05
,,,,0.36047904191616764,4.8803524541595665e-05
,,,,0.3606287425149701,4.885982190805685e-05
,,,,0.3607784431137725,4.8916157331084376e-05
,,,,0.36092814371257487,4.89725308136731e-05
,,,,0.36107784431137724,4.902894235880531e-05
,,,,0.3612275449101797,4.90853919694507e-05
,,,,0.3613772455089821,4.914187964856632e-05
,,,,0.36152694610778446,4.919840539909661e-05
,,,,0.36167664670658684,4.92549692239735e-05
,,,,0.36182634730538926,4.931157112611628e-05
,,,,0.36197604790419163,4.936821110843155e-05
,,,,0.36212574850299406,4.942488917381349e-05
,,,,0.36227544910179643,4.948160532514353e-05
,,,,0.36242514970059886,4.953835956529063e-05
,,,,0.36257485029940123,4.959515189711102e-05
,,,,0.3627245508982036,4.965198232344844e-05
,,,,0.362874251497006,4.9708850847134026e-05
,,,,0.36302395209580846,4.9765757470986287e-05
,,,,0.3631736526946108,4.9822702197811126e-05
,,,,0.3633233532934132,4.9879685030401925e-05
,,,,0.36347305389221557,4.993670597153938e-05
,,,,0.363622754491018,4.9993765023991686e-05
,,,,0.3637724550898204,5.005086219051438e-05
,,,,0.3639221556886228,5.0107997473850404e-05
,,,,0.36407185628742517,5.0165170876730204e-05
,,,,0.36422155688622754,5.022238240187155e-05
,,,,0.36437125748502996,5.027963205197966e-05
,,,,0.36452095808383234,5.03369198297471e-05
,,,,0.36467065868263476,5.039424573785395e-05
,,,,0.36482035928143713,5.0451609778967576e-05
,,,,0.36497005988023956,5.050901195574296e-05
,,,,0.36511976047904193,5.056645227082222e-05
,,,,0.3652694610778443,5.062393072683515e-05
,,,,0.3654191616766467,5.068144732639878e-05
,,,,0.36556886227544916,5.073900207211768e-05
,,,,0.36571856287425153,5.079659496658372e-05
,,,,0.3658682634730539,5.085422601237626e-05
,,,,0.36601796407185627,5.091189521206209e-05
,,,,0.3661676646706587,5.0969602568195365e-05
,,,,0.3663173652694611,5.102734808331768e-05
,,,,0.3664670658682635,5.108513175995804e-05
,,,,0.36661676646706587,5.1142953600632885e-05
,,,,0.3667664670658683,5.120081360784614e-05
,,,,0.36691616766467067,5.1258711784088975e-05
,,,,0.36706586826347304,5.131664813184012e-05
,,,,0.36721556886227547,5.137462265356571e-05
,,,,0.3673652694610779,5.1432635351719313e-05
,,,,0.36751497005988026,5.149068622874183e-05
,,,,0.36766467065868264,5.1548775287061683e-05
,,,,0.367814371257485,5.160690252909466e-05
,,,,0.3679640718562875,5.166506795724404e-05
,,,,0.36811377245508986,5.1723271573900466e-05
,,,,0.36826347305389223,5.178151338144198e-05
,,,,0.3684131736526946,5.183979338223414e-05
,,,,0.36856287425149703,5.189811157862994e-05
,,,,0.3687125748502994,5.195646797296963e-05
,,,,0.36886227544910183,5.2014862567581076e-05
,,,,0.3690119760479042,5.20732953647795e-05
,,,,0.3691616766467066,5.213176636686758e-05
,,,,0.369311377245509,5.219027557613535e-05
,,,,0.36946107784431137,5.224882299486038e-05
,,,,0.36961077844311374,5.230740862530759e-05
,,,,0.3697604790419162,5.2366032469729406e-05
,,,,0.3699101796407186,5.24246945303656e-05
,,,,0.37005988023952097,5.248339480944341e-05
,,,,0.37020958083832334,5.254213330917758e-05
,,,,0.3703592814371258,5.260091003177022e-05
,,,,0.3705089820359282,5.265972497941083e-05
,,,,0.37065868263473056,5.271857815427646e-05
,,,,0.37080838323353293,5.2777469558531516e-05
,,,,0.37095808383233536,5.283639919432793e-05
,,,,0.37110778443113773,5.289536706380493e-05
,,,,0.37125748502994016,5.295437316908928e-05
,,,,0.37140718562874253,5.3013417512295206e-05
,,,,0.37155688622754496,5.3072500095524355e-05
,,,,0.37170658682634733,5.3131620920865725e-05
,,,,0.3718562874251497,5.319077999039588e-05
,,,,0.37200598802395207,5.3249977306178785e-05
,,,,0.37215568862275455,5.330921287026584e-05
,,,,0.3723053892215569,5.3368486684695875e-05
,,,,0.3724550898203593,5.3427798751495205e-05
,,,,0.37260479041916167,5.348714907267753e-05
,,,,0.3727544910179641,5.3546537650244135e-05
,,,,0.3729041916167665,5.360596448618356e-05
,,,,0.3730538922155689,5.3665429582471946e-05
,,,,0.37320359281437127,5.372493294107278e-05
,,,,0.3733532934131737,5.378447456393711e-05
,,,,0.37350299401197606,5.38440544530033e-05
,,,,0.37365269461077844,5.3903672610197325e-05
,,,,0.37380239520958086,5.396332903743246e-05
,,,,0.3739520958083833,5.4023023736609555e-05
,,,,0.37410179640718566,5.408275670961679e-05
,,,,0.37425149700598803,5.414252795832992e-05
,,,,0.3744011976047904,5.42023374846121e-05
,,,,0.3745508982035929,5.4262185290314027e-05
,,,,0.37470059880239526,5.432207137727362e-05
,,,,0.37485029940119763,5.4381995747316524e-05
,,,,0.375,5.444195840225572e-05
,,,,0.3751497005988024,5.450195934389168e-05
,,,,0.3752994011976048,5.456199857401228e-05
,,,,0.3754491017964072,5.462207609439291e-05
,,,,0.3755988023952096,5.468219190679643e-05
,,,,0.375748502994012,5.4742346012973175e-05
,,,,0.3758982035928144,5.480253841466088e-05
,,,,0.37604790419161677,5.486276911358478e-05
,,,,0.37619760479041914,5.49230381114576e-05
,,,,0.3763473053892216,5.498334540997952e-05
,,,,0.376497005988024,5.504369101083814e-05
,,,,0.37664670658682636,5.510407491570862e-05
,,,,0.37679640718562873,5.516449712625352e-05
,,,,0.3769461077844312,5.522495764412291e-05
,,,,0.3770958083832336,5.5285456470954273e-05
,,,,0.37724550898203596,5.5345993608372635e-05
,,,,0.37739520958083833,5.540656905799046e-05
,,,,0.37754491017964076,5.5467182821407755e-05
,,,,0.37769461077844313,5.5527834900211844e-05
,,,,0.3778443113772455,5.558852529597768e-05
,,,,0.37799401197604793,5.564925401026762e-05
,,,,0.37814371257485035,5.5710021044631566e-05
,,,,0.3782934131736527,5.577082640060682e-05
,,,,0.3784431137724551,5.583167007971816e-05
,,,,0.37859281437125747,5.5892552083477926e-05
,,,,0.37874251497005995,5.595347241338595e-05
,,,,0.3788922155688623,5.6014431070929416e-05
,,,,0.3790419161676647,5.6075428057583094e-05
,,,,0.37919161676646707,5.613646337480923e-05
,,,,0.3793413173652695,5.6197537024057565e-05
,,,,0.3794910179640719,5.625864900676526e-05
,,,,0.3796407185628743,5.6319799324356996e-05
,,,,0.37979041916167666,5.638098797824506e-05
,,,,0.3799401197604791,5.644221496982904e-05
,,,,0.38008982035928146,5.650348030049615e-05
,,,,0.38023952095808383,5.6564783971621015e-05
,,,,0.38038922155688626,5.662612598456584e-05
,,,,0.3805389221556887,5.6687506340680235e-05
,,,,0.38068862275449106,5.674892504130136e-05
,,,,0.38083832335329343,5.681038208775381e-05
,,,,0.3809880239520958,5.68718774813498e-05
,,,,0.3811377245508983,5.693341122338895e-05
,,,,0.38128742514970065,5.699498331515838e-05
,,,,0.381437125748503,5.705659375793275e-05
,,,,0.3815868263473054,5.711824255297417e-05
,,,,0.3817365269461078,5.717992970153232e-05
,,,,0.3818862275449102,5.724165520484434e-05
,,,,0.3820359281437126,5.730341906413483e-05
,,,,0.382185628742515,5.7365221280616054e-05
,,,,0.3823353293413174,5.7427061855487615e-05
,,,,0.3824850299401198,5.748894078993669e-05
,,,,0.38263473053892216,5.7550858085137995e-05
,,,,0.38278443113772453,5.761281374225368e-05
,,,,0.382934131736527,5.767480776243351e-05
,,,,0.3830838323353294,5.773684014681468e-05
,,,,0.38323353293413176,5.7798910896521925e-05
,,,,0.38338323353293413,5.7861020012667474e-05
,,,,0.3835329341317365,5.7923167496351154e-05
,,,,0.383682634730539,5.798535334866019e-05
,,,,0.38383233532934136,5.804757757066941e-05
,,,,0.38398203592814373,5.810984016344115e-05
,,,,0.3841317365269461,5.817214112802525e-05
,,,,0.3842814371257485,5.823448046545907e-05
,,,,0.3844311377245509,5.8296858176767474e-05
,,,,0.3845808383233533,5.8359274262962935e-05
,,,,0.3847305389221557,5.842172872504532e-05
,,,,0.3848802395209581,5.84842215640022e-05
,,,,0.3850299401197605,5.8546752780808444e-05
,,,,0.38517964071856287,5.860932237642666e-05
,,,,0.38532934131736524,5.867193035180686e-05
,,,,0.3854790419161677,5.873457670788669e-05
,,,,0.3856287425149701,5.8797261445591176e-05
,,,,0.38577844311377246,5.885998456583304e-05
,,,,0.38592814371257483,5.892274606951243e-05
,,,,0.3860778443113773,5.8985545957517116e-05
,,,,0.3862275449101797,5.90483842307223e-05
,,,,0.38637724550898206,5.911126088999079e-05
,,,,0.38652694610778443,5.917417593617297e-05
,,,,0.38667664670658686,5.9237129370106725e-05
,,,,0.38682634730538923,5.930012119261737e-05
,,,,0.38697604790419166,5.936315140451797e-05
,,,,0.387125748502994,5.942622000660902e-05
,,,,0.38727544910179645,5.9489326999678575e-05
,,,,0.3874251497005988,5.955247238450225e-05
,,,,0.3875748502994012,5.961565616184312e-05
,,,,0.38772455089820357,5.967887833245199e-05
,,,,0.38787425149700605,5.974213889706708e-05
,,,,0.3880239520958084,5.9805437856414145e-05
,,,,0.3881736526946108,5.98687752112066e-05
,,,,0.38832335329341316,5.993215096214536e-05
,,,,0.3884730538922156,5.99955651099189e-05
,,,,0.388622754491018,6.005901765520318e-05
,,,,0.3887724550898204,6.012250859866185e-05
,,,,0.38892215568862276,6.018603794094607e-05
,,,,0.3890718562874252,6.0249605682694536e-05
,,,,0.38922155688622756,6.0313211824533476e-05
,,,,0.38937125748502993,6.037685636707675e-05
,,,,0.38952095808383236,6.0440539310925776e-05
,,,,0.3896706586826348,6.050426065666953e-05
,,,,0.38982035928143716,6.0568020404884515e-05
,,,,0.38997005988023953,6.0631818556134844e-05
,,,,0.3901197604790419,6.06956551109722e-05
,,,,0.3902694610778444,6.075953006993585e-05
,,,,0.39041916167664675,6.082344343355258e-05
,,,,0.3905688622754491,6.088739520233681e-05
,,,,0.3907185628742515,6.095138537679049e-05
,,,,0.3908682634730539,6.101541395740323e-05
,,,,0.3910179640718563,6.107948094465205e-05
,,,,0.3911676646706587,6.114358633900175e-05
,,,,0.3913173652694611,6.120773014090456e-05
,,,,0.3914670658682635,6.127191235080043e-05
,,,,0.3916167664670659,6.133613296911675e-05
,,,,0.39176646706586826,6.140039199626856e-05
,,,,0.39191616766467063,6.146468943265851e-05
,,,,0.3920658682634731,6.152902527867688e-05
,,,,0.3922155688622755,6.15933995347014e-05
,,,,0.39236526946107786,6.165781220109744e-05
,,,,0.39251497005988023,6.17222632782181e-05
,,,,0.39266467065868266,6.178675276640392e-05
,,,,0.3928143712574851,6.185128066598302e-05
,,,,0.39296407185628746,6.191584697727126e-05
,,,,0.3931137724550898,6.198045170057198e-05
,,,,0.39326347305389225,6.204509483617616e-05
,,,,0.3934131736526946,6.210977638436244e-05
,,,,0.393562874251497,6.217449634539686e-05
,,,,0.3937125748502994,6.223925471953336e-05
,,,,0.39386227544910185,6.230405150701327e-05
,,,,0.3940119760479042,6.236888670806553e-05
,,,,0.3941616766467066,6.243376032290684e-05
,,,,0.39431137724550896,6.249867235174136e-05
,,,,0.39446107784431145,6.256362279476096e-05
,,,,0.3946107784431138,6.262861165214505e-05
,,,,0.3947604790419162,6.269363892406073e-05
,,,,0.39491017964071856,6.27587046106626e-05
,,,,0.395059880239521,6.282380871209301e-05
,,,,0.3952095808383234,6.288895122848183e-05
,,,,0.3953592814371258,6.295413215994662e-05
,,,,0.39550898203592816,6.30193515065925e-05
,,,,0.3956586826347306,6.30846092685123e-05
,,,,0.39580838323353296,6.31499054457864e-05
,,,,0.39595808383233533,6.321524003848275e-05
,,,,0.39610778443113775,6.328061304665708e-05
,,,,0.3962574850299402,6.33460244703527e-05
,,,,0.39640718562874255,6.341147430960047e-05
,,,,0.3965568862275449,6.347696256441896e-05
,,,,0.3967065868263473,6.354248923481432e-05
,,,,0.3968562874251498,6.360805432078042e-05
,,,,0.39700598802395215,6.367365782229868e-05
,,,,0.3971556886227545,6.373929973933819e-05
,,,,0.3973053892215569,6.380498007185569e-05
,,,,0.3974550898203593,6.387069881979562e-05
,,,,0.3976047904191617,6.393645598308994e-05
,,,,0.3977544910179641,6.400225156165828e-05
,,,,0.3979041916167665,6.4068085555408e-05
,,,,0.3980538922155689,6.413395796423408e-05
,,,,0.3982035928143713,6.419986878801909e-05
,,,,0.39835329341317366,6.426581802663332e-05
,,,,0.39850299401197603,6.433180567993462e-05
,,,,0.3986526946107785,6.439783174776871e-05
,,,,0.3988023952095809,6.446389622996864e-05
,,,,0.39895209580838326,6.452999912635539e-05
,,,,0.3991017964071856,6.45961404367375e-05
,,,,0.39925149700598805,6.466232016091118e-05
,,,,0.3994011976047905,6.472853829866028e-05
,,,,0.39955089820359285,6.479479484975632e-05
,,,,0.3997005988023952,6.486108981395845e-05
,,,,0.39985029940119765,6.492742319101367e-05
,,,,0.4,6.499379498065644e-05
,,,,0.4001497005988024,6.506020518260894e-05
,,,,0.4002994011976048,6.51266537965811e-05
,,,,0.40044910179640725,6.519314082227045e-05
,,,,0.4005988023952096,6.525966625936224e-05
,,,,0.400748502994012,6.532623010752931e-05
,,,,0.40089820359281436,6.539283236643233e-05
,,,,0.40104790419161684,6.545947303571957e-05
,,,,0.4011976047904192,6.552615211502691e-05
,,,,0.4013473053892216,6.559286960397802e-05
,,,,0.40149700598802396,6.565962550218423e-05
,,,,0.4016467065868264,6.572641980924452e-05
,,,,0.40179640718562876,6.579325252474567e-05
,,,,0.4019461077844312,6.586012364826197e-05
,,,,0.40209580838323356,6.592703317935551e-05
,,,,0.402245508982036,6.599398111757618e-05
,,,,0.40239520958083835,6.606096746246131e-05
,,,,0.4025449101796407,6.612799221353617e-05
,,,,0.4026946107784431,6.61950553703136e-05
,,,,0.4028443113772455,6.626215693229418e-05
,,,,0.40299401197604795,6.632929689896621e-05
,,,,0.4031437125748503,6.639647526980559e-05
,,,,0.4032934131736527,6.646369204427606e-05
,,,,0.40344311377245506,6.653094722182905e-05
,,,,0.40359281437125755,6.659824080190365e-05
,,,,0.4037425149700599,6.666557278392664e-05
,,,,0.4038922155688623,6.673294316731256e-05
,,,,0.40404191616766466,6.680035195146374e-05
,,,,0.4041916167664671,6.686779913577006e-05
,,,,0.4043413173652695,6.693528471960921e-05
,,,,0.4044910179640719,6.700280870234667e-05
,,,,0.40464071856287426,6.707037108333545e-05
,,,,0.4047904191616767,6.713797186191658e-05
,,,,0.40494011976047906,6.720561103741846e-05
,,,,0.4050898203592814,6.727328860915752e-05
,,,,0.40523952095808385,6.734100457643772e-05
,,,,0.4053892215568863,6.74087589385509e-05
,,,,0.40553892215568865,6.74765516947765e-05
,,,,0.405688622754491,6.754438284438181e-05
,,,,0.4058383233532934,6.76122523866218e-05
,,,,0.4059880239520959,6.768016032073918e-05
,,,,0.40613772455089825,6.77481066459644e-05
,,,,0.4062874251497006,6.781609136151562e-05
,,,,0.406437125748503,6.788411446659887e-05
,,,,0.4065868263473054,6.795217596040783e-05
,,,,0.4067365269461078,6.802027584212387e-05
,,,,0.4068862275449102,6.808841411091622e-05
,,,,0.4070359281437126,6.815659076594182e-05
,,,,0.407185628742515,6.822480580634543e-05
,,,,0.4073353293413174,6.829305923125937e-05
,,,,0.40748502994011976,6.836135103980393e-05
,,,,0.40763473053892213,6.842968123108714e-05
,,,,0.4077844311377246,6.849804980420462e-05
,,,,0.407934131736527,6.85664567582399e-05
,,,,0.40808383233532936,6.863490209226423e-05
,,,,0.4082335329341317,6.870338580533665e-05
,,,,0.40838323353293415,6.877190789650405e-05
,,,,0.4085329341317366,6.88404683648008e-05
,,,,0.40868263473053895,6.890906720924937e-05
,,,,0.4088323353293413,6.897770442885989e-05
,,,,0.40898203592814375,6.904638002263024e-05
,,,,0.4091317365269461,6.9115093989546e-05
,,,,0.4092814371257485,6.918384632858072e-05
,,,,0.4094311377245509,6.925263703869556e-05
,,,,0.40958083832335335,6.932146611883962e-05
,,,,0.4097305389221557,6.939033356794967e-05
,,,,0.4098802395209581,6.945923938495026e-05
,,,,0.41002994011976046,6.952818356875379e-05
,,,,0.41017964071856294,6.959716611826051e-05
,,,,0.4103293413173653,6.966618703235832e-05
,,,,0.4104790419161677,6.973524630992297e-05
,,,,0.41062874251497006,6.980434394981807e-05
,,,,0.4107784431137725,6.987347995089497e-05
,,,,0.4109281437125749,6.994265431199285e-05
,,,,0.4110778443113773,7.001186703193867e-05
,,,,0.41122754491017965,7.008111810954716e-05
,,,,0.4113772455089821,7.0150407543621e-05
,,,,0.41152694610778445,7.021973533295052e-05
,,,,0.4116766467065868,7.028910147631393e-05
,,,,0.4118263473053892,7.035850597247725e-05
,,,,0.4119760479041917,7.042794882019442e-05
,,,,0.41212574850299405,7.049743001820694e-05
,,,,0.4122754491017964,7.056694956524439e-05
,,,,0.4124251497005988,7.063650746002407e-05
,,,,0.4125748502994013,7.070610370125103e-05
,,,,0.41272455089820365,7.077573828761824e-05
,,,,0.412874251497006,7.084541121780655e-05
,,,,0.4130239520958084,7.091512249048452e-05
,,,,0.4131736526946108,7.09848721043086e-05
,,,,0.4133233532934132,7.105466005792303e-05
,,,,0.4134730538922156,7.112448634995997e-05
,,,,0.413622754491018,7.119435097903934e-05
,,,,0.4137724550898204,7.1264253943769e-05
,,,,0.4139221556886228,7.133419524274452e-05
,,,,0.41407185628742516,7.140417487454934e-05
,,,,0.4142215568862275,7.147419283775488e-05
,,,,0.41437125748503,7.154424913092028e-05
,,,,0.4145209580838324,7.161434375259258e-05
,,,,0.41467065868263475,7.168447670130664e-05
,,,,0.4148203592814371,7.17546479755852e-05
,,,,0.41497005988023955,7.182485757393889e-05
,,,,0.415119760479042,7.189510549486609e-05
,,,,0.41526946107784435,7.196539173685318e-05
,,,,0.4154191616766467,7.20357162983743e-05
,,,,0.41556886227544915,7.21060791778916e-05
,,,,0.4157185628742515,7.217648037385484e-05
,,,,0.4158682634730539,7.224691988470186e-05
,,,,0.4160179640718563,7.231739770885839e-05
,,,,0.41616766467065874,7.238791384473786e-05
,,,,0.4163173652694611,7.245846829074175e-05
,,,,0.4164670658682635,7.252906104525931e-05
,,,,0.41661676646706586,7.259969210666771e-05
,,,,0.41676646706586834,7.267036147333203e-05
,,,,0.4169161676646707,7.274106914360516e-05
,,,,0.4170658682634731,7.281181511582793e-05
,,,,0.41721556886227545,7.288259938832909e-05
,,,,0.4173652694610779,7.295342195942526e-05
,,,,0.41751497005988025,7.302428282742088e-05
,,,,0.4176646706586827,7.309518199060839e-05
,,,,0.41781437125748505,7.316611944726802e-05
,,,,0.4179640718562875,7.323709519566812e-05
,,,,0.41811377245508985,7.33081092340646e-05
,,,,0.4182634730538922,7.337916156070155e-05
,,,,0.4184131736526946,7.345025217381088e-05
,,,,0.4185628742514971,7.352138107161247e-05
,,,,0.41871257485029945,7.359254825231396e-05
,,,,0.4188622754491018,7.366375371411098e-05
,,,,0.4190119760479042,7.373499745518714e-05
,,,,0.41916167664670667,7.380627947371398e-05
,,,,0.41931137724550904,7.38775997678508e-05
,,,,0.4194610778443114,7.394895833574495e-05
,,,,0.4196107784431138,7.402035517553169e-05
,,,,0.4197604790419162,7.409179028533424e-05
,,,,0.4199101796407186,7.416326366326367e-05
,,,,0.420059880239521,7.423477530741895e-05
,,,,0.4202095808383234,7.430632521588713e-05
,,,,0.4203592814371258,7.437791338674316e-05
,,,,0.4205089820359282,7.444953981804978e-05
,,,,0.42065868263473055,7.452120450785786e-05
,,,,0.4208083832335329,7.459290745420606e-05
,,,,0.4209580838323354,7.466464865512118e-05
,,,,0.4211077844311378,7.47364281086177e-05
,,,,0.42125748502994015,7.48082458126983e-05
,,,,0.4214071856287425,7.488010176535342e-05
,,,,0.4215568862275449,7.495199596456166e-05
,,,,0.4217065868263474,7.502392840828935e-05
,,,,0.42185628742514975,7.509589909449094e-05
,,,,0.4220059880239521,7.51679080211088e-05
,,,,0.4221556886227545,7.52399551860732e-05
,,,,0.4223053892215569,7.531204058730251e-05
,,,,0.4224550898203593,7.538416422270292e-05
,,,,0.4226047904191617,7.545632609016872e-05
,,,,0.4227544910179641,7.552852618758204e-05
,,,,0.4229041916167665,7.560076451281314e-05
,,,,0.4230538922155689,7.567304106372019e-05
,,,,0.42320359281437125,7.574535583814923e-05
,,,,0.4233532934131736,7.581770883393442e-05
,,,,0.4235029940119761,7.589010004889795e-05
,,,,0.4236526946107785,7.59625294808498e-05
,,,,0.42380239520958085,7.603499712758815e-05
,,,,0.4239520958083832,7.610750298689897e-05
,,,,0.42410179640718565,7.618004705655645e-05
,,,,0.4242514970059881,7.625262933432256e-05
,,,,0.42440119760479045,7.632524981794743e-05
,,,,0.4245508982035928,7.639790850516908e-05
,,,,0.42470059880239525,7.64706053937137e-05
,,,,0.4248502994011976,7.654334048129519e-05
,,,,0.425,7.661611376561574e-05
,,,,0.4251497005988024,7.668892524436545e-05
,,,,0.42529940119760484,7.67617749152225e-05
,,,,0.4254491017964072,7.68346627758529e-05
,,,,0.4255988023952096,7.690758882391087e-05
,,,,0.42574850299401196,7.698055305703855e-05
,,,,0.42589820359281444,7.705355547286615e-05
,,,,0.4260479041916168,7.71265960690119e-05
,,,,0.4261976047904192,7.719967484308205e-05
,,,,0.42634730538922155,7.727279179267083e-05
,,,,0.426497005988024,7.734594691536071e-05
,,,,0.42664670658682635,7.741914020872186e-05
,,,,0.4267964071856288,7.74923716703127e-05
,,,,0.42694610778443115,7.756564129767973e-05
,,,,0.4270958083832336,7.76389490883574e-05
,,,,0.42724550898203595,7.771229503986818e-05
,,,,0.4273952095808383,7.778567914972267e-05
,,,,0.4275449101796407,7.78591014154195e-05
,,,,0.4276946107784432,7.79325618344454e-05
,,,,0.42784431137724555,7.800606040427495e-05
,,,,0.4279940119760479,7.807959712237104e-05
,,,,0.4281437125748503,7.815317198618444e-05
,,,,0.42829341317365277,7.822678499315414e-05
,,,,0.42844311377245514,7.830043614070709e-05
,,,,0.4285928143712575,7.837412542625828e-05
,,,,0.4287425149700599,7.844785284721089e-05
,,,,0.4288922155688623,7.852161840095608e-05
,,,,0.4290419161676647,7.859542208487309e-05
,,,,0.4291916167664671,7.866926389632932e-05
,,,,0.4293413173652695,7.874314383268007e-05
,,,,0.4294910179640719,7.8817061891269e-05
,,,,0.4296407185628743,7.88910180694276e-05
,,,,0.42979041916167665,7.89650123644756e-05
,,,,0.429940119760479,7.903904477372073e-05
,,,,0.4300898203592815,7.911311529445885e-05
,,,,0.4302395209580839,7.918722392397395e-05
,,,,0.43038922155688625,7.926137065953804e-05
,,,,0.4305389221556886,7.933555549841136e-05
,,,,0.43068862275449105,7.940977843784211e-05
,,,,0.4308383233532935,7.948403947506673e-05
,,,,0.43098802395209584,7.955833860730956e-05
,,,,0.4311377245508982,7.963267583178332e-05
,,,,0.43128742514970064,7.970705114568869e-05
,,,,0.431437125748503,7.97814645462145e-05
,,,,0.4315868263473054,7.98559160305376e-05
,,,,0.4317365269461078,7.993040559582314e-05
,,,,0.43188622754491024,8.000493323922433e-05
,,,,0.4320359281437126,8.007949895788242e-05
,,,,0.432185628742515,8.015410274892684e-05
,,,,0.43233532934131735,8.022874460947527e-05
,,,,0.43248502994011984,8.030342453663331e-05
,,,,0.4326347305389222,8.03781425274949e-05
,,,,0.4327844311377246,8.045289857914197e-05
,,,,0.43293413173652695,8.052769268864468e-05
,,,,0.4330838323353294,8.060252485306132e-05
,,,,0.43323353293413175,8.06773950694383e-05
,,,,0.4333832335329342,8.075230333481017e-05
,,,,0.43353293413173655,8.082724964619971e-05
,,,,0.433682634730539,8.090223400061784e-05
,,,,0.43383233532934135,8.09772563950635e-05
,,,,0.4339820359281437,8.105231682652398e-05
,,,,0.4341317365269461,8.112741529197465e-05
,,,,0.43428143712574857,8.1202551788379e-05
,,,,0.43443113772455094,8.127772631268883e-05
,,,,0.4345808383233533,8.135293886184393e-05
,,,,0.4347305389221557,8.142818943277244e-05
,,,,0.43488023952095817,8.150347802239053e-05
,,,,0.43502994011976054,8.157880462760266e-05
,,,,0.4351796407185629,8.165416924530138e-05
,,,,0.4353293413173653,8.172957187236751e-05
,,,,0.4354790419161677,8.180501250567009e-05
,,,,0.4356287425149701,8.18804911420662e-05
,,,,0.43577844311377245,8.195600777840117e-05
,,,,0.4359281437125749,8.203156241150864e-05
,,,,0.4360778443113773,8.210715503821034e-05
,,,,0.4362275449101797,8.218278565531624e-05
,,,,0.43637724550898205,8.225845425962445e-05
,,,,0.4365269461077844,8.233416084792134e-05
,,,,0.4366766467065869,8.24099054169816e-05
,,,,0.4368263473053893,8.248568796356794e-05
,,,,0.43697604790419164,8.256150848443136e-05
,,,,0.437125748502994,8.263736697631113e-05
,,,,0.43727544910179644,8.271326343593471e-05
,,,,0.43742514970059887,8.278919786001775e-05
,,,,0.43757485029940124,8.286517024526412e-05
,,,,0.4377245508982036,8.2941180588366e-05
,,,,0.43787425149700604,8.301722888600375e-05
,,,,0.4380239520958084,8.309331513484599e-05
,,,,0.4381736526946108,8.316943933154952e-05
,,,,0.4383233532934132,8.32456014727594e-05
,,,,0.43847305389221564,8.332180155510904e-05
,,,,0.438622754491018,8.339803957521995e-05
,,,,0.4387724550898204,8.347431552970193e-05
,,,,0.43892215568862275,8.35506294151531e-05
,,,,0.43907185628742523,8.36269812281598e-05
,,,,0.4392215568862276,8.370337096529658e-05
,,,,0.43937125748503,8.377979862312627e-05
,,,,0.43952095808383235,8.38562641982e-05
,,,,0.4396706586826348,8.393276768705722e-05
,,,,0.43982035928143715,8.400930908622545e-05
,,,,0.4399700598802396,8.408588839222065e-05
,,,,0.44011976047904194,8.416250560154702e-05
,,,,0.44026946107784437,8.423916071069709e-05
,,,,0.44041916167664674,8.431585371615155e-05
,,,,0.4405688622754491,8.439258461437942e-05
,,,,0.4407185628742515,8.446935340183807e-05
,,,,0.4408682634730539,8.454616007497304e-05
,,,,0.44101796407185634,8.462300463021837e-05
,,,,0.4411676646706587,8.46998870639961e-05
,,,,0.4413173652694611,8.477680737271681e-05
,,,,0.44146706586826345,8.485376555277926e-05
,,,,0.44161676646706594,8.493076160057063e-05
,,,,0.4417664670658683,8.500779551246621e-05
,,,,0.4419161676646707,8.508486728482977e-05
,,,,0.44206586826347305,8.516197691401337e-05
,,,,0.4422155688622755,8.523912439635735e-05
,,,,0.44236526946107785,8.531630972819029e-05
,,,,0.4425149700598803,8.539353290582925e-05
,,,,0.44266467065868265,8.547079392557954e-05
,,,,0.4428143712574851,8.55480927837348e-05
,,,,0.44296407185628744,8.562542947657691e-05
,,,,0.4431137724550898,8.570280400037622e-05
,,,,0.4432634730538922,8.578021635139143e-05
,,,,0.44341317365269467,8.585766652586941e-05
,,,,0.44356287425149704,8.593515452004549e-05
,,,,0.4437125748502994,8.601268033014339e-05
,,,,0.4438622754491018,8.609024395237504e-05
,,,,0.44401197604790427,8.616784538294089e-05
,,,,0.44416167664670664,8.624548461802956e-05
,,,,0.444311377245509,8.632316165381812e-05
,,,,0.4444610778443114,8.640087648647204e-05
,,,,0.4446107784431138,8.647862911214514e-05
,,,,0.4447604790419162,8.655641952697948e-05
,,,,0.44491017964071855,8.663424772710563e-05
,,,,0.445059880239521,8.671211370864246e-05
,,,,0.4452095808383234,8.67900174676973e-05
,,,,0.4453592814371258,8.686795900036567e-05
,,,,0.44550898203592815,8.694593830273178e-05
,,,,0.4456586826347305,8.702395537086784e-05
,,,,0.445808383233533,8.710201020083485e-05
,,,,0.4459580838323354,8.718010278868181e-05
,,,,0.44610778443113774,8.725823313044637e-05
,,,,0.4462574850299401,8.733640122215452e-05
,,,,0.44640718562874254,8.741460705982064e-05
,,,,0.44655688622754497,8.749285063944741e-05
,,,,0.44670658682634734,8.757113195702614e-05
,,,,0.4468562874251497,8.764945100853628e-05
,,,,0.44700598802395214,8.772780778994592e-05
,,,,0.4471556886227545,8.780620229721146e-05
,,,,0.4473053892215569,8.78846345262777e-05
,,,,0.4474550898203593,8.796310447307784e-05
,,,,0.44760479041916174,8.804161213353369e-05
,,,,0.4477544910179641,8.812015750355514e-05
,,,,0.4479041916167665,8.819874057904092e-05
,,,,0.44805389221556885,8.827736135587785e-05
,,,,0.44820359281437133,8.835601982994137e-05
,,,,0.4483532934131737,8.843471599709531e-05
,,,,0.4485029940119761,8.851344985319185e-05
,,,,0.44865269461077845,8.859222139407185e-05
,,,,0.4488023952095809,8.867103061556437e-05
,,,,0.44895209580838324,8.874987751348707e-05
,,,,0.44910179640718567,8.882876208364594e-05
,,,,0.44925149700598804,8.890768432183564e-05
,,,,0.44940119760479047,8.898664422383906e-05
,,,,0.44955089820359284,8.906564178542765e-05
,,,,0.4497005988023952,8.914467700236127e-05
,,,,0.4498502994011976,8.922374987038845e-05
,,,,0.45000000000000007,8.930286038524591e-05
,,,,0.45014970059880244,8.9382008542659e-05
,,,,0.4502994011976048,8.946119433834155e-05
,,,,0.4504491017964072,8.954041776799587e-05
,,,,0.4505988023952096,8.961967882731273e-05
,,,,0.45074850299401203,8.969897751197133e-05
,,,,0.4508982035928144,8.977831381763947e-05
,,,,0.4510479041916168,8.985768773997339e-05
,,,,0.4511976047904192,8.993709927461788e-05
,,,,0.4513473053892216,9.00165484172061e-05
,,,,0.45149700598802395,9.009603516335983e-05
,,,,0.4516467065868264,9.017555950868934e-05
,,,,0.4517964071856288,9.025512144879341e-05
,,,,0.4519461077844312,9.033472097925929e-05
,,,,0.45209580838323354,9.041435809566281e-05
,,,,0.4522455089820359,9.049403279356823e-05
,,,,0.4523952095808384,9.05737450685285e-05
,,,,0.45254491017964077,9.065349491608488e-05
,,,,0.45269461077844314,9.073328233176727e-05
,,,,0.4528443113772455,9.081310731109413e-05
,,,,0.45299401197604794,9.089296984957242e-05
,,,,0.45314371257485037,9.097286994269765e-05
,,,,0.45329341317365274,9.105280758595385e-05
,,,,0.4534431137724551,9.11327827748136e-05
,,,,0.45359281437125754,9.121279550473813e-05
,,,,0.4537425149700599,9.129284577117696e-05
,,,,0.4538922155688623,9.137293356956847e-05
,,,,0.4540419161676647,9.145305889533939e-05
,,,,0.45419161676646713,9.153322174390523e-05
,,,,0.4543413173652695,9.161342211066972e-05
,,,,0.4544910179640719,9.169365999102543e-05
,,,,0.45464071856287425,9.177393538035347e-05
,,,,0.45479041916167673,9.185424827402354e-05
,,,,0.4549401197604791,9.193459866739373e-05
,,,,0.45508982035928147,9.20149865558109e-05
,,,,0.45523952095808384,9.209541193461044e-05
,,,,0.45538922155688627,9.217587479911636e-05
,,,,0.45553892215568864,9.225637514464112e-05
,,,,0.45568862275449107,9.2336912966486e-05
,,,,0.45583832335329344,9.241748825994073e-05
,,,,0.45598802395209587,9.249810102028362e-05
,,,,0.45613772455089824,9.257875124278167e-05
,,,,0.4562874251497006,9.265943892269047e-05
,,,,0.456437125748503,9.274016405525412e-05
,,,,0.45658682634730546,9.282092663570557e-05
,,,,0.45673652694610783,9.290172665926607e-05
,,,,0.4568862275449102,9.298256412114572e-05
,,,,0.4570359281437126,9.306343901654317e-05
,,,,0.457185628742515,9.314435134064579e-05
,,,,0.45733532934131743,9.322530108862937e-05
,,,,0.4574850299401198,9.330628825565855e-05
,,,,0.4576347305389222,9.338731283688643e-05
,,,,0.4577844311377246,9.346837482745496e-05
,,,,0.457934131736527,9.35494742224945e-05
,,,,0.45808383233532934,9.363061101712418e-05
,,,,0.45823353293413177,9.371178520645182e-05
,,,,0.4583832335329342,9.379299678557385e-05
,,,,0.45853293413173657,9.387424574957531e-05
,,,,0.45868263473053894,9.395553209352998e-05
,,,,0.4588323353293413,9.403685581250023e-05
,,,,0.4589820359281438,9.41182169015372e-05
,,,,0.45913173652694617,9.419961535568052e-05
,,,,0.45928143712574854,9.42810511699587e-05
,,,,0.4594311377245509,9.436252433938879e-05
,,,,0.45958083832335334,9.444403485897669e-05
,,,,0.4597305389221557,9.452558272371669e-05
,,,,0.45988023952095813,9.460716792859201e-05
,,,,0.4600299401197605,9.468879046857452e-05
,,,,0.4601796407185629,9.47704503386247e-05
,,,,0.4603293413173653,9.485214753369188e-05
,,,,0.4604790419161677,9.493388204871392e-05
,,,,0.46062874251497005,9.501565387861748e-05
,,,,0.4607784431137725,9.509746301831787e-05
,,,,0.4609281437125749,9.517930946271925e-05
,,,,0.46107784431137727,9.526119320671427e-05
,,,,0.46122754491017964,9.534311424518453e-05
,,,,0.461377245508982,9.542507257300021e-05
,,,,0.4615269461077845,9.55070681850203e-05
,,,,0.46167664670658687,9.55891010760924e-05
,,,,0.46182634730538924,9.567117124105287e-05
,,,,0.4619760479041916,9.5753278674727e-05
,,,,0.46212574850299404,9.583542337192855e-05
,,,,0.46227544910179647,9.591760532746022e-05
,,,,0.46242514970059884,9.599982453611328e-05
,,,,0.4625748502994012,9.608208099266794e-05
,,,,0.46272455089820363,9.616437469189311e-05
,,,,0.462874251497006,9.624670562854622e-05
,,,,0.4630239520958084,9.632907379737387e-05
,,,,0.4631736526946108,9.641147919311112e-05
,,,,0.46332335329341323,9.64939218104819e-05
,,,,0.4634730538922156,9.657640164419893e-05
,,,,0.463622754491018,9.665891868896359e-05
,,,,0.46377245508982035,9.674147293946615e-05
,,,,0.46392215568862283,9.682406439038573e-05
,,,,0.4640718562874252,9.690669303639006e-05
,,,,0.46422155688622757,9.698935887213568e-05
,,,,0.46437125748502994,9.707206189226805e-05
,,,,0.46452095808383237,9.715480209142138e-05
,,,,0.46467065868263474,9.723757946421861e-05
,,,,0.46482035928143717,9.73203940052715e-05
,,,,0.46497005988023954,9.740324570918064e-05
,,,,0.46511976047904197,9.748613457053551e-05
,,,,0.46526946107784434,9.756906058391426e-05
,,,,0.4654191616766467,9.76520237438839e-05
,,,,0.4655688622754491,9.773502404500031e-05
,,,,0.46571856287425156,9.781806148180819e-05
,,,,0.46586826347305393,9.790113604884097e-05
,,,,0.4660179640718563,9.798424774062099e-05
,,,,0.4661676646706587,9.806739655165941e-05
,,,,0.4663173652694611,9.815058247645631e-05
,,,,0.46646706586826353,9.823380550950047e-05
,,,,0.4666167664670659,9.831706564526958e-05
,,,,0.4667664670658683,9.840036287823016e-05
,,,,0.4669161676646707,9.848369720283764e-05
,,,,0.46706586826347307,9.856706861353626e-05
,,,,0.46721556886227544,9.865047710475907e-05
,,,,0.46736526946107787,9.873392267092808e-05
,,,,0.4675149700598803,9.881740530645414e-05
,,,,0.46766467065868267,9.890092500573689e-05
,,,,0.46781437125748504,9.898448176316498e-05
,,,,0.4679640718562874,9.906807557311578e-05
,,,,0.4681137724550899,9.915170642995575e-05
,,,,0.46826347305389227,9.923537432803993e-05
,,,,0.46841317365269464,9.931907926171257e-05
,,,,0.468562874251497,9.940282122530662e-05
,,,,0.46871257485029943,9.9486600213144e-05
,,,,0.4688622754491018,9.95704162195355e-05
,,,,0.46901197604790423,9.965426923878074e-05
,,,,0.4691616766467066,9.973815926516841e-05
,,,,0.46931137724550903,9.9822086292976e-05
,,,,0.4694610778443114,9.990605031646996e-05
,,,,0.4696107784431138,9.999005132990552e-05
,,,,0.46976047904191615,0.00010007408932752704
,,,,0.46991017964071863,0.00010015816430356778
,,,,0.470059880239521,0.00010024227625224972
,,,,0.47020958083832337,0.00010032642516778396
,,,,0.47035928143712574,0.00010041061104437047
,,,,0.4705089820359282,0.00010049483387619829
,,,,0.4706586826347306,0.00010057909365744508
,,,,0.47080838323353297,0.00010066339038227778
,,,,0.47095808383233534,0.00010074772404485218
,,,,0.47110778443113777,0.00010083209463931293
,,,,0.47125748502994014,0.00010091650215979375
,,,,0.47140718562874256,0.00010100094660041723
,,,,0.47155688622754494,0.000101085427955295
,,,,0.47170658682634736,0.00010116994621852772
,,,,0.47185628742514973,0.00010125450138420473
,,,,0.4720059880239521,0.0001013390934464047
,,,,0.4721556886227545,0.00010142372239919512
,,,,0.47230538922155696,0.00010150838823663249
,,,,0.47245508982035933,0.00010159309095276222
,,,,0.4726047904191617,0.00010167783054161875
,,,,0.4727544910179641,0.00010176260699722561
,,,,0.4729041916167665,0.00010184742031359525
,,,,0.4730538922155689,0.00010193227048472912
,,,,0.4732035928143713,0.00010201715750461765
,,,,0.47335329341317367,0.00010210208136724038
,,,,0.4735029940119761,0.00010218704206656573
,,,,0.47365269461077847,0.00010227203959655123
,,,,0.47380239520958084,0.00010235707395114346
,,,,0.47395209580838327,0.00010244214512427786
,,,,0.4741017964071857,0.00010252725310987921
,,,,0.47425149700598807,0.00010261239790186089
,,,,0.47440119760479044,0.0001026975794941257
,,,,0.4745508982035928,0.00010278279788056523
,,,,0.4747005988023953,0.00010286805305506038
,,,,0.47485029940119766,0.00010295334501148073
,,,,0.47500000000000003,0.0001030386737436852
,,,,0.4751497005988024,0.00010312403924552175
,,,,0.47529940119760483,0.00010320944151082725
,,,,0.4754491017964072,0.00010329488053342774
,,,,0.47559880239520963,0.00010338035630713826
,,,,0.475748502994012,0.000103465868825763
,,,,0.47589820359281443,0.00010355141808309516
,,,,0.4760479041916168,0.00010363700407291702
,,,,0.47619760479041917,0.00010372262678900002
,,,,0.47634730538922154,0.00010380828622510456
,,,,0.476497005988024,0.00010389398237498028
,,,,0.4766467065868264,0.00010397971523236583
,,,,0.47679640718562877,0.0001040654847909888
,,,,0.47694610778443114,0.00010415129104456623
,,,,0.4770958083832336,0.000104237133986804
,,,,0.477245508982036,0.00010432301361139722
,,,,0.47739520958083836,0.00010440892991202997
,,,,0.47754491017964074,0.00010449488288237561
,,,,0.47769461077844316,0.00010458087251609655
,,,,0.47784431137724553,0.00010466689880684432
,,,,0.47799401197604796,0.00010475296174825958
,,,,0.47814371257485033,0.00010483906133397213
,,,,0.47829341317365276,0.00010492519755760096
,,,,0.47844311377245513,0.0001050113704127541
,,,,0.4785928143712575,0.00010509757989302866
,,,,0.4787425149700599,0.00010518382599201121
,,,,0.47889221556886236,0.00010527010870327715
,,,,0.4790419161676647,0.00010535642802039112
,,,,0.4791916167664671,0.00010544278393690706
,,,,0.47934131736526947,0.00010552917644636788
,,,,0.47949101796407184,0.00010561560554230575
,,,,0.4796407185628743,0.00010570207121824209
,,,,0.4797904191616767,0.00010578857346768732
,,,,0.47994011976047907,0.00010587511228414113
,,,,0.48008982035928144,0.00010596168766109241
,,,,0.48023952095808387,0.00010604829959201928
,,,,0.48038922155688624,0.00010613494807038885
,,,,0.48053892215568866,0.00010622163308965767
,,,,0.48068862275449104,0.00010630835464327135
,,,,0.48083832335329346,0.0001063951127246647
,,,,0.48098802395209583,0.00010648190732726184
,,,,0.4811377245508982,0.00010656873844447594
,,,,0.4812874251497006,0.00010665560606970958
,,,,0.48143712574850306,0.00010674251019635445
,,,,0.48158682634730543,0.00010682945081779128
,,,,0.4817365269461078,0.00010691642792739035
,,,,0.4818862275449102,0.0001070034415185111
,,,,0.4820359281437126,0.00010709049158450209
,,,,0.482185628742515,0.00010717757811870104
,,,,0.4823353293413174,0.00010726470111443518
,,,,0.48248502994011977,0.00010735186056502073
,,,,0.4826347305389222,0.00010743905646376342
,,,,0.48278443113772457,0.00010752628880395795
,,,,0.48293413173652694,0.00010761355757888847
,,,,0.48308383233532937,0.0001077008627818283
,,,,0.4832335329341318,0.00010778820440604015
,,,,0.48338323353293416,0.00010787558244477583
,,,,0.48353293413173654,0.00010796299689127649
,,,,0.4836826347305389,0.00010805044773877264
,,,,0.4838323353293414,0.000108137934980484
,,,,0.48398203592814376,0.00010822545860961956
,,,,0.48413173652694613,0.0001083130186193776
,,,,0.4842814371257485,0.00010840061500294572
,,,,0.48443113772455093,0.00010848824775350091
,,,,0.4845808383233533,0.00010857591686420921
,,,,0.48473053892215573,0.00010866362232822625
,,,,0.4848802395209581,0.00010875136413869679
,,,,0.4850299401197605,0.00010883914228875504
,,,,0.4851796407185629,0.00010892695677152429
,,,,0.48532934131736527,0.00010901480758011743
,,,,0.48547904191616764,0.00010910269470763651
,,,,0.4856287425149701,0.00010919061814717302
,,,,0.4857784431137725,0.0001092785778918076
,,,,0.48592814371257487,0.00010936657393461045
,,,,0.48607784431137724,0.00010945460626864093
,,,,0.4862275449101797,0.00010954267488694803
,,,,0.4863772455089821,0.00010963077978256964
,,,,0.48652694610778446,0.00010971892094853336
,,,,0.48667664670658684,0.00010980709837785606
,,,,0.48682634730538926,0.00010989531206354391
,,,,0.48697604790419163,0.00010998356199859258
,,,,0.48712574850299406,0.00011007184817598696
,,,,0.48727544910179643,0.00011016017058870138
,,,,0.48742514970059886,0.00011024852922969962
,,,,0.48757485029940123,0.00011033692409193468
,,,,0.4877245508982036,0.0001104253551683491
,,,,0.487874251497006,0.00011051382245187477
,,,,0.48802395209580846,0.00011060232593543292
,,,,0.4881736526946108,0.00011069086561193425
,,,,0.4883233532934132,0.00011077944147427878
,,,,0.48847305389221557,0.0001108680535153561
,,,,0.488622754491018,0.0001109567017280451
,,,,0.4887724550898204,0.00011104538610521393
,,,,0.4889221556886228,0.00011113410663972049
,,,,0.48907185628742517,0.00011122286332441189
,,,,0.4892215568862276,0.00011131165615212473
,,,,0.48937125748502996,0.000111400485115685
,,,,0.48952095808383234,0.00011148935020790818
,,,,0.48967065868263476,0.00011157825142159919
,,,,0.4898203592814372,0.00011166718874955239
,,,,0.48997005988023956,0.0001117561621845515
,,,,0.49011976047904193,0.00011184517171936985
,,,,0.4902694610778443,0.00011193421734677014
,,,,0.4904191616766468,0.00011202329905950454
,,,,0.49056886227544916,0.00011211241685031464
,,,,0.49071856287425153,0.00011220157071193158
,,,,0.4908682634730539,0.00011229076063707592
,,,,0.4910179640718563,0.00011237998661845787
,,,,0.4911676646706587,0.0001124692486487768
,,,,0.4913173652694611,0.00011255854672072181
,,,,0.4914670658682635,0.00011264788082697148
,,,,0.4916167664670659,0.0001127372509601938
,,,,0.4917664670658683,0.00011282665711304617
,,,,0.49191616766467067,0.00011291609927817578
,,,,0.49206586826347304,0.0001130055774482191
,,,,0.4922155688622755,0.00011309509161580229
,,,,0.4923652694610779,0.00011318464177354077
,,,,0.49251497005988026,0.00011327422791403968
,,,,0.49266467065868264,0.00011336385002989363
,,,,0.49281437125748506,0.00011345350811368676
,,,,0.4929640718562875,0.0001135432021579928
,,,,0.49311377245508986,0.00011363293215537493
,,,,0.49326347305389223,0.00011372269809838587
,,,,0.49341317365269466,0.00011381249997956802
,,,,0.49356287425149703,0.00011390233779145316
,,,,0.4937125748502994,0.00011399221152656268
,,,,0.49386227544910183,0.00011408212117740768
,,,,0.49401197604790426,0.00011417206673648864
,,,,0.4941616766467066,0.00011426204819629554
,,,,0.494311377245509,0.00011435206554930823
,,,,0.49446107784431137,0.00011444211878799584
,,,,0.49461077844311385,0.00011453220790481735
,,,,0.4947604790419162,0.000114622332892221
,,,,0.4949101796407186,0.00011471249374264494
,,,,0.49505988023952097,0.00011480269044851672
,,,,0.4952095808383234,0.00011489292300225355
,,,,0.4953592814371258,0.0001149831913962622
,,,,0.4955089820359282,0.00011507349562293912
,,,,0.49565868263473056,0.00011516383567467029
,,,,0.495808383233533,0.00011525421154383145
,,,,0.49595808383233536,0.00011534462322278775
,,,,0.49610778443113773,0.00011543507070389411
,,,,0.49625748502994016,0.00011552555397949505
,,,,0.4964071856287426,0.00011561607304192473
,,,,0.49655688622754496,0.00011570662788350682
,,,,0.49670658682634733,0.00011579721849655488
,,,,0.4968562874251497,0.00011588784487337188
,,,,0.4970059880239522,0.00011597850700625063
,,,,0.49715568862275455,0.00011606920488747339
,,,,0.4973053892215569,0.00011615993850931223
,,,,0.4974550898203593,0.00011625070786402885
,,,,0.4976047904191617,0.00011634151294387461
,,,,0.4977544910179641,0.00011643235374109055
,,,,0.4979041916167665,0.00011652323024790738
,,,,0.4980538922155689,0.00011661414245654545
,,,,0.4982035928143713,0.00011670509035921492
,,,,0.4983532934131737,0.00011679607394811541
,,,,0.49850299401197606,0.00011688709321543644
,,,,0.49865269461077844,0.00011697814815335721
,,,,0.49880239520958086,0.00011706923875404651
,,,,0.4989520958083833,0.00011716036500966302
,,,,0.49910179640718566,0.00011725152691235475
,,,,0.49925149700598803,0.00011734272445425998
,,,,0.4994011976047904,0.00011743395762750624
,,,,0.4995508982035929,0.00011752522642421108
,,,,0.49970059880239526,0.00011761653083648151
,,,,0.49985029940119763,0.00011770787085641457
,,,,0.5,0.00011779924647609678
,,,,0.5001497005988025,0.00011789065768760461
,,,,0.5002994011976049,0.00011798210448300407
,,,,0.5004491017964072,0.00011807358685435109
,,,,0.5005988023952096,0.00011816510479369132
,,,,0.5007485029940121,0.00011825665829306009
,,,,0.5008982035928145,0.00011834824734448258
,,,,0.5010479041916168,0.0001184398719399737
,,,,0.5011976047904192,0.00011853153207153818
,,,,0.5013473053892216,0.0001186232277311704
,,,,0.5014970059880239,0.00011871495891085457
,,,,0.5016467065868264,0.00011880672560256485
,,,,0.5017964071856288,0.00011889852779826499
,,,,0.5019461077844312,0.00011899036548990868
,,,,0.5020958083832335,0.00011908223866943926
,,,,0.5022455089820359,0.00011917414732878995
,,,,0.5023952095808383,0.00011926609145988382
,,,,0.5025449101796408,0.00011935807105463378
,,,,0.5026946107784431,0.00011945008610494231
,,,,0.5028443113772455,0.00011954213660270202
,,,,0.5029940119760479,0.00011963422253979516
,,,,0.5031437125748504,0.00011972634390809399
,,,,0.5032934131736527,0.0001198185006994603
,,,,0.5034431137724551,0.00011991069290574605
,,,,0.5035928143712575,0.00012000292051879279
,,,,0.50374251497006,0.00012009518353043219
,,,,0.5038922155688623,0.0001201874819324854
,,,,0.5040419161676647,0.00012027981571676374
,,,,0.5041916167664671,0.00012037218487506822
,,,,0.5043413173652695,0.00012046458939919003
,,,,0.5044910179640719,0.00012055702928090969
,,,,0.5046407185628743,0.000120649504511998
,,,,0.5047904191616767,0.00012074201508421559
,,,,0.5049401197604791,0.00012083456098931285
,,,,0.5050898203592815,0.00012092714221903013
,,,,0.5052395209580839,0.00012101975876509764
,,,,0.5053892215568863,0.00012111241061923565
,,,,0.5055389221556886,0.00012120509777315412
,,,,0.505688622754491,0.00012129782021855295
,,,,0.5058383233532935,0.00012139057794712202
,,,,0.5059880239520959,0.00012148337095054113
,,,,0.5061377245508982,0.00012157619922048001
,,,,0.5062874251497006,0.00012166906274859826
,,,,0.506437125748503,0.00012176196152654536
,,,,0.5065868263473053,0.00012185489554596089
,,,,0.5067365269461078,0.00012194786479847428
,,,,0.5068862275449102,0.00012204086927570485
,,,,0.5070359281437126,0.00012213390896926188
,,,,0.5071856287425149,0.00012222698387074474
,,,,0.5073353293413174,0.00012232009397174267
,,,,0.5074850299401198,0.00012241323926383472
,,,,0.5076347305389222,0.0001225064197385901
,,,,0.5077844311377245,0.0001225996353875681
,,,,0.507934131736527,0.00012269288620231768
,,,,0.5080838323353294,0.00012278617217437786
,,,,0.5082335329341318,0.00012287949329527784
,,,,0.5083832335329341,0.00012297284955653658
,,,,0.5085329341317366,0.00012306624094966332
,,,,0.508682634730539,0.00012315966746615685
,,,,0.5088323353293414,0.00012325312909750637
,,,,0.5089820359281437,0.00012334662583519092
,,,,0.5091317365269462,0.00012344015767067962
,,,,0.5092814371257486,0.00012353372459543153
,,,,0.509431137724551,0.0001236273266008957
,,,,0.5095808383233533,0.00012372096367851138
,,,,0.5097305389221557,0.00012381463581970781
,,,,0.5098802395209582,0.0001239083430159039
,,,,0.5100299401197605,0.00012400208525850908
,,,,0.5101796407185629,0.0001240958625389227
,,,,0.5103293413173653,0.00012418967484853404
,,,,0.5104790419161677,0.00012428352217872253
,,,,0.51062874251497,0.00012437740452085763
,,,,0.5107784431137725,0.00012447132186629872
,,,,0.5109281437125749,0.00012456527420639556
,,,,0.5110778443113773,0.00012465926153248772
,,,,0.5112275449101796,0.0001247532838359049
,,,,0.511377245508982,0.00012484734110796705
,,,,0.5115269461077845,0.0001249414333399841
,,,,0.5116766467065869,0.0001250355605232558
,,,,0.5118263473053892,0.00012512972264907253
,,,,0.5119760479041916,0.00012522391970871423
,,,,0.5121257485029941,0.00012531815169345144
,,,,0.5122754491017965,0.0001254124185945444
,,,,0.5124251497005988,0.00012550672040324365
,,,,0.5125748502994012,0.0001256010571107899
,,,,0.5127245508982037,0.00012569542870841398
,,,,0.512874251497006,0.00012578983518733662
,,,,0.5130239520958084,0.00012588427653876898
,,,,0.5131736526946108,0.00012597875275391213
,,,,0.5133233532934133,0.0001260732638239575
,,,,0.5134730538922156,0.00012616780974008642
,,,,0.513622754491018,0.00012626239049347065
,,,,0.5137724550898204,0.0001263570060752718
,,,,0.5139221556886229,0.00012645165647664204
,,,,0.5140718562874252,0.0001265463416887232
,,,,0.5142215568862276,0.0001266410617026477
,,,,0.51437125748503,0.00012673581650953788
,,,,0.5145209580838324,0.0001268306061005065
,,,,0.5146706586826347,0.00012692543046665628
,,,,0.5148203592814371,0.00012702028959908033
,,,,0.5149700598802396,0.00012711518348886174
,,,,0.515119760479042,0.0001272101121270739
,,,,0.5152694610778443,0.00012730507550478052
,,,,0.5154191616766467,0.00012740007361303527
,,,,0.5155688622754491,0.00012749510644288227
,,,,0.5157185628742516,0.00012759017398535576
,,,,0.5158682634730539,0.00012768527623148023
,,,,0.5160179640718563,0.0001277804131722703
,,,,0.5161676646706587,0.00012787558479873088
,,,,0.5163173652694611,0.00012797079110185732
,,,,0.5164670658682635,0.0001280660320726348
,,,,0.5166167664670659,0.00012816130770203907
,,,,0.5167664670658683,0.00012825661798103612
,,,,0.5169161676646707,0.00012835196290058196
,,,,0.5170658682634731,0.0001284473424516232
,,,,0.5172155688622755,0.00012854275662509633
,,,,0.5173652694610779,0.0001286382054119285
,,,,0.5175149700598802,0.00012873368880303679
,,,,0.5176646706586827,0.00012882920678932886
,,,,0.5178143712574851,0.00012892475936170244
,,,,0.5179640718562875,0.00012902034651104572
,,,,0.5181137724550898,0.00012911596822823694
,,,,0.5182634730538923,0.00012921162450414486
,,,,0.5184131736526947,0.00012930731532962854
,,,,0.518562874251497,0.0001294030406955372
,,,,0.5187125748502994,0.00012949880059271053
,,,,0.5188622754491018,0.0001295945950119785
,,,,0.5190119760479043,0.00012969042394416126
,,,,0.5191616766467066,0.00012978628738006946
,,,,0.519311377245509,0.00012988218531050408
,,,,0.5194610778443114,0.00012997811772625634
,,,,0.5196107784431138,0.00013007408461810784
,,,,0.5197604790419161,0.00013017008597683056
,,,,0.5199101796407186,0.00013026612179318679
,,,,0.520059880239521,0.0001303621920579293
,,,,0.5202095808383234,0.00013045829676180091
,,,,0.5203592814371257,0.0001305544358955352
,,,,0.5205089820359281,0.00013065060944985593
,,,,0.5206586826347306,0.00013074681741547724
,,,,0.520808383233533,0.0001308430597831037
,,,,0.5209580838323353,0.00013093933654343003
,,,,0.5211077844311377,0.0001310356476871417
,,,,0.5212574850299402,0.00013113199320491454
,,,,0.5214071856287426,0.00013122837308741442
,,,,0.5215568862275449,0.00013132478732529805
,,,,0.5217065868263473,0.00013142123590921222
,,,,0.5218562874251498,0.0001315177188297944
,,,,0.5220059880239521,0.00013161423607767228
,,,,0.5221556886227545,0.000131710787643464
,,,,0.5223053892215569,0.00013180737351777832
,,,,0.5224550898203594,0.00013190399369121427
,,,,0.5226047904191617,0.00013200064815436127
,,,,0.5227544910179641,0.0001320973368977993
,,,,0.5229041916167665,0.00013219405991209886
,,,,0.523053892215569,0.00013229081718782072
,,,,0.5232035928143713,0.00013238760871551618
,,,,0.5233532934131737,0.00013248443448572703
,,,,0.5235029940119761,0.00013258129448898555
,,,,0.5236526946107785,0.00013267818871581447
,,,,0.5238023952095808,0.000132775117156727
,,,,0.5239520958083833,0.00013287207980222675
,,,,0.5241017964071857,0.00013296907664280802
,,,,0.524251497005988,0.00013306610766895545
,,,,0.5244011976047904,0.00013316317287114413
,,,,0.5245508982035928,0.0001332602722398398
,,,,0.5247005988023952,0.00013335740576549872
,,,,0.5248502994011977,0.00013345457343856768
,,,,0.525,0.00013355177524948368
,,,,0.5251497005988024,0.00013364901118867445
,,,,0.5252994011976048,0.00013374628124655848
,,,,0.5254491017964072,0.00013384358541354454
,,,,0.5255988023952096,0.00013394092368003186
,,,,0.525748502994012,0.0001340382960364105
,,,,0.5258982035928144,0.0001341357024730608
,,,,0.5260479041916168,0.00013423314298035383
,,,,0.5261976047904192,0.00013433061754865116
,,,,0.5263473053892216,0.0001344281261683048
,,,,0.526497005988024,0.00013452566882965751
,,,,0.5266467065868264,0.0001346232455230427
,,,,0.5267964071856288,0.00013472085623878404
,,,,0.5269461077844312,0.00013481850096719607
,,,,0.5270958083832336,0.00013491617969858382
,,,,0.527245508982036,0.0001350138924232428
,,,,0.5273952095808384,0.00013511163913145936
,,,,0.5275449101796408,0.00013520941981351025
,,,,0.5276946107784432,0.00013530723445966293
,,,,0.5278443113772455,0.00013540508306017547
,,,,0.5279940119760479,0.0001355029656052965
,,,,0.5281437125748504,0.0001356008820852653
,,,,0.5282934131736527,0.00013569883249031184
,,,,0.5284431137724551,0.00013579681681065672
,,,,0.5285928143712575,0.00013589483503651106
,,,,0.5287425149700599,0.00013599288715807666
,,,,0.5288922155688622,0.00013609097316554607
,,,,0.5290419161676647,0.00013618909304910251
,,,,0.5291916167664671,0.00013628724679891962
,,,,0.5293413173652695,0.000136385434405162
,,,,0.5294910179640718,0.00013648365585798477
,,,,0.5296407185628743,0.00013658191114753376
,,,,0.5297904191616767,0.00013668020026394537
,,,,0.5299401197604791,0.00013677852319734683
,,,,0.5300898203592814,0.00013687687993785605
,,,,0.5302395209580839,0.00013697527047558153
,,,,0.5303892215568863,0.00013707369480062261
,,,,0.5305389221556887,0.00013717215290306924
,,,,0.530688622754491,0.00013727064477300202
,,,,0.5308383233532935,0.00013736917040049247
,,,,0.5309880239520959,0.0001374677297756026
,,,,0.5311377245508982,0.0001375663228883853
,,,,0.5312874251497006,0.0001376649497288841
,,,,0.5314371257485031,0.00013776361028713333
,,,,0.5315868263473055,0.00013786230455315813
,,,,0.5317365269461078,0.00013796103251697414
,,,,0.5318862275449102,0.000138059794168588
,,,,0.5320359281437126,0.0001381585894979971
,,,,0.5321856287425151,0.00013825741849518921
,,,,0.5323353293413174,0.00013835628115014352
,,,,0.5324850299401198,0.00013845517745282926
,,,,0.5326347305389222,0.0001385541073932071
,,,,0.5327844311377246,0.0001386530709612281
,,,,0.5329341317365269,0.0001387520681468342
,,,,0.5330838323353294,0.00013885109893995798
,,,,0.5332335329341318,0.00013895016333052333
,,,,0.5333832335329342,0.00013904926130844423
,,,,0.5335329341317365,0.00013914839286362598
,,,,0.5336826347305389,0.00013924755798596457
,,,,0.5338323353293414,0.00013934675666534672
,,,,0.5339820359281438,0.00013944598889165
,,,,0.5341317365269461,0.00013954525465474283
,,,,0.5342814371257485,0.00013964455394448451
,,,,0.534431137724551,0.00013974388675072518
,,,,0.5345808383233533,0.0001398432530633056
,,,,0.5347305389221557,0.00013994265287205774
,,,,0.5348802395209581,0.00014004208616680405
,,,,0.5350299401197606,0.00014014155293735824
,,,,0.5351796407185629,0.0001402410531735245
,,,,0.5353293413173653,0.0001403405868650981
,,,,0.5354790419161677,0.00014044015400186506
,,,,0.5356287425149702,0.0001405397545736026
,,,,0.5357784431137725,0.00014063938857007831
,,,,0.5359281437125749,0.00014073905598105112
,,,,0.5360778443113773,0.0001408387567962706
,,,,0.5362275449101797,0.00014093849100547742
,,,,0.5363772455089821,0.0001410382585984028
,,,,0.5365269461077845,0.00014113805956476928
,,,,0.5366766467065869,0.0001412378938942901
,,,,0.5368263473053893,0.0001413377615766694
,,,,0.5369760479041916,0.0001414376626016025
,,,,0.537125748502994,0.00014153759695877512
,,,,0.5372754491017965,0.0001416375646378645
,,,,0.5374251497005988,0.00014173756562853854
,,,,0.5375748502994012,0.00014183759992045616
,,,,0.5377245508982036,0.00014193766750326698
,,,,0.537874251497006,0.000142037768366612
,,,,0.5380239520958083,0.00014213790250012284
,,,,0.5381736526946108,0.00014223806989342236
,,,,0.5383233532934132,0.00014233827053612412
,,,,0.5384730538922156,0.0001424385044178328
,,,,0.5386227544910179,0.00014253877152814402
,,,,0.5387724550898204,0.00014263907185664462
,,,,0.5389221556886228,0.000142739405392912
,,,,0.5390718562874252,0.00014283977212651487
,,,,0.5392215568862275,0.00014294017204701285
,,,,0.53937125748503,0.0001430406051439567
,,,,0.5395209580838324,0.00014314107140688792
,,,,0.5396706586826348,0.0001432415708253392
,,,,0.5398203592814371,0.00014334210338883436
,,,,0.5399700598802396,0.00014344266908688797
,,,,0.540119760479042,0.00014354326790900592
,,,,0.5402694610778443,0.00014364389984468503
,,,,0.5404191616766467,0.00014374456488341303
,,,,0.5405688622754492,0.00014384526301466897
,,,,0.5407185628742516,0.0001439459942279227
,,,,0.540868263473054,0.00014404675851263532
,,,,0.5410179640718563,0.0001441475558582588
,,,,0.5411676646706587,0.00014424838625423647
,,,,0.5413173652694612,0.00014434924969000237
,,,,0.5414670658682635,0.000144450146154982
,,,,0.5416167664670659,0.0001445510756385917
,,,,0.5417664670658683,0.00014465203813023898
,,,,0.5419161676646707,0.0001447530336193224
,,,,0.542065868263473,0.0001448540620952317
,,,,0.5422155688622755,0.00014495512354734772
,,,,0.5423652694610779,0.00014505621796504235
,,,,0.5425149700598803,0.0001451573453376786
,,,,0.5426646706586826,0.00014525850565461076
,,,,0.542814371257485,0.00014535969890518407
,,,,0.5429640718562875,0.00014546092507873492
,,,,0.5431137724550898,0.0001455621841645909
,,,,0.5432634730538922,0.0001456634761520708
,,,,0.5434131736526946,0.00014576480103048448
,,,,0.5435628742514971,0.00014586615878913291
,,,,0.5437125748502994,0.00014596754941730838
,,,,0.5438622754491018,0.00014606897290429417
,,,,0.5440119760479042,0.00014617042923936483
,,,,0.5441616766467067,0.0001462719184117862
,,,,0.544311377245509,0.000146373440410815
,,,,0.5444610778443114,0.00014647499522569939
,,,,0.5446107784431138,0.00014657658284567866
,,,,0.5447604790419163,0.00014667820325998336
,,,,0.5449101796407186,0.00014677985645783498
,,,,0.545059880239521,0.00014688154242844655
,,,,0.5452095808383234,0.0001469832611610222
,,,,0.5453592814371258,0.00014708501264475724
,,,,0.5455089820359282,0.00014718679686883816
,,,,0.5456586826347306,0.00014728861382244286
,,,,0.545808383233533,0.00014739046349474024
,,,,0.5459580838323354,0.00014749234587489068
,,,,0.5461077844311377,0.0001475942609520456
,,,,0.5462574850299401,0.00014769620871534785
,,,,0.5464071856287426,0.00014779818915393135
,,,,0.546556886227545,0.00014790020225692162
,,,,0.5467065868263473,0.0001480022480134349
,,,,0.5468562874251497,0.0001481043264125793
,,,,0.5470059880239521,0.00014820643744345368
,,,,0.5471556886227545,0.00014830858109514871
,,,,0.5473053892215569,0.00014841075735674586
,,,,0.5474550898203593,0.0001485129662173183
,,,,0.5476047904191617,0.00014861520766593008
,,,,0.5477544910179641,0.00014871748169163705
,,,,0.5479041916167665,0.00014881978828348592
,,,,0.5480538922155689,0.00014892212743051496
,,,,0.5482035928143713,0.00014902449912175384
,,,,0.5483532934131737,0.0001491269033462233
,,,,0.5485029940119761,0.00014922934009293552
,,,,0.5486526946107785,0.00014933180935089424
,,,,0.5488023952095809,0.00014943431110909407
,,,,0.5489520958083833,0.00014953684535652152
,,,,0.5491017964071857,0.00014963941208215404
,,,,0.5492514970059881,0.0001497420112749605
,,,,0.5494011976047904,0.0001498446429239014
,,,,0.5495508982035929,0.00014994730701792846
,,,,0.5497005988023953,0.00015005000354598457
,,,,0.5498502994011977,0.00015015273249700426
,,,,0.55,0.00015025549385991346
,,,,0.5501497005988024,0.00015035828762362933
,,,,0.5502994011976048,0.00015046111377706048
,,,,0.5504491017964073,0.00015056397230910694
,,,,0.5505988023952096,0.00015066686320866024
,,,,0.550748502994012,0.0001507697864646031
,,,,0.5508982035928144,0.00015087274206581006
,,,,0.5510479041916168,0.00015097573000114655
,,,,0.5511976047904191,0.0001510787502594699
,,,,0.5513473053892216,0.00015118180282962858
,,,,0.551497005988024,0.00015128488770046265
,,,,0.5516467065868264,0.00015138800486080354
,,,,0.5517964071856287,0.0001514911542994742
,,,,0.5519461077844312,0.00015159433600528906
,,,,0.5520958083832336,0.00015169754996705387
,,,,0.552245508982036,0.00015180079617356602
,,,,0.5523952095808383,0.00015190407461361418
,,,,0.5525449101796408,0.00015200738527597883
,,,,0.5526946107784432,0.00015211072814943154
,,,,0.5528443113772455,0.00015221410322273563
,,,,0.5529940119760479,0.00015231751048464578
,,,,0.5531437125748504,0.00015242094992390837
,,,,0.5532934131736528,0.00015252442152926103
,,,,0.5534431137724551,0.00015262792528943303
,,,,0.5535928143712575,0.0001527314611931452
,,,,0.55374251497006,0.00015283502922910986
,,,,0.5538922155688624,0.00015293862938603085
,,,,0.5540419161676647,0.00015304226165260344
,,,,0.5541916167664671,0.0001531459260175147
,,,,0.5543413173652695,0.00015324962246944304
,,,,0.5544910179640719,0.0001533533509970585
,,,,0.5546407185628743,0.0001534571115890226
,,,,0.5547904191616767,0.00015356090423398848
,,,,0.5549401197604791,0.00015366472892060082
,,,,0.5550898203592814,0.000153768585637496
,,,,0.5552395209580838,0.0001538724743733017
,,,,0.5553892215568862,0.00015397639511663752
,,,,0.5555389221556887,0.00015408034785611456
,,,,0.555688622754491,0.00015418433258033518
,,,,0.5558383233532934,0.00015428834927789386
,,,,0.5559880239520958,0.00015439239793737638
,,,,0.5561377245508982,0.00015449647854736008
,,,,0.5562874251497006,0.00015460059109641418
,,,,0.556437125748503,0.0001547047355730992
,,,,0.5565868263473054,0.00015480891196596773
,,,,0.5567365269461078,0.0001549131202635634
,,,,0.5568862275449102,0.0001550173604544221
,,,,0.5570359281437126,0.00015512163252707093
,,,,0.557185628742515,0.00015522593647002874
,,,,0.5573353293413174,0.00015533027227180614
,,,,0.5574850299401198,0.00015543463992090544
,,,,0.5576347305389222,0.00015553903940582038
,,,,0.5577844311377246,0.00015564347071503657
,,,,0.557934131736527,0.00015574793383703127
,,,,0.5580838323353294,0.00015585242876027335
,,,,0.5582335329341318,0.0001559569554732235
,,,,0.5583832335329342,0.00015606151396433396
,,,,0.5585329341317365,0.0001561661042220487
,,,,0.558682634730539,0.00015627072623480362
,,,,0.5588323353293414,0.00015637537999102594
,,,,0.5589820359281438,0.00015648006547913488
,,,,0.5591317365269461,0.00015658478268754146
,,,,0.5592814371257485,0.00015668953160464803
,,,,0.5594311377245509,0.0001567943122188491
,,,,0.5595808383233534,0.00015689912451853072
,,,,0.5597305389221557,0.00015700396849207055
,,,,0.5598802395209581,0.00015710884412783853
,,,,0.5600299401197605,0.00015721375141419566
,,,,0.5601796407185629,0.00015731869033949508
,,,,0.5603293413173652,0.0001574236608920818
,,,,0.5604790419161677,0.0001575286630602924
,,,,0.5606287425149701,0.00015763369683245528
,,,,0.5607784431137725,0.0001577387621968906
,,,,0.5609281437125748,0.0001578438591419105
,,,,0.5610778443113773,0.00015794898765581866
,,,,0.5612275449101797,0.00015805414772691073
,,,,0.561377245508982,0.00015815933934347395
,,,,0.5615269461077844,0.0001582645624937878
,,,,0.5616766467065869,0.00015836981716612318
,,,,0.5618263473053893,0.00015847510334874283
,,,,0.5619760479041916,0.00015858042102990174
,,,,0.562125748502994,0.00015868577019784622
,,,,0.5622754491017965,0.0001587911508408147
,,,,0.5624251497005989,0.0001588965629470374
,,,,0.5625748502994012,0.00015900200650473636
,,,,0.5627245508982036,0.00015910748150212554
,,,,0.5628742514970061,0.00015921298792741074
,,,,0.5630239520958085,0.00015931852576878968
,,,,0.5631736526946108,0.0001594240950144518
,,,,0.5633233532934132,0.00015952969565257856
,,,,0.5634730538922156,0.00015963532767134328
,,,,0.563622754491018,0.00015974099105891116
,,,,0.5637724550898204,0.00015984668580343927
,,,,0.5639221556886228,0.0001599524118930766
,,,,0.5640718562874252,0.0001600581693159643
,,,,0.5642215568862275,0.00016016395806023488
,,,,0.5643712574850299,0.00016026977811401324
,,,,0.5645209580838323,0.00016037562946541594
,,,,0.5646706586826348,0.00016048151210255185
,,,,0.5648203592814371,0.00016058742601352124
,,,,0.5649700598802395,0.0001606933711864167
,,,,0.5651197604790419,0.0001607993476093228
,,,,0.5652694610778444,0.0001609053552703158
,,,,0.5654191616766467,0.00016101139415746404
,,,,0.5655688622754491,0.00016111746425882792
,,,,0.5657185628742515,0.00016122356556245966
,,,,0.565868263473054,0.00016132969805640366
,,,,0.5660179640718563,0.00016143586172869613
,,,,0.5661676646706587,0.0001615420565673652
,,,,0.5663173652694611,0.0001616482825604312
,,,,0.5664670658682636,0.00016175453969590652
,,,,0.5666167664670659,0.0001618608279617951
,,,,0.5667664670658683,0.0001619671473460934
,,,,0.5669161676646707,0.0001620734978367897
,,,,0.5670658682634732,0.00016217987942186428
,,,,0.5672155688622755,0.00016228629208928943
,,,,0.5673652694610779,0.00016239273582702954
,,,,0.5675149700598803,0.000162499210623041
,,,,0.5676646706586826,0.0001626057164652725
,,,,0.5678143712574851,0.00016271225334166416
,,,,0.5679640718562875,0.00016281882124014881
,,,,0.5681137724550899,0.00016292542014865097
,,,,0.5682634730538922,0.00016303205005508737
,,,,0.5684131736526946,0.00016313871094736677
,,,,0.568562874251497,0.00016324540281339002
,,,,0.5687125748502995,0.00016335212564105007
,,,,0.5688622754491018,0.00016345887941823206
,,,,0.5690119760479042,0.00016356566413281294
,,,,0.5691616766467066,0.00016367247977266207
,,,,0.569311377245509,0.00016377932632564076
,,,,0.5694610778443114,0.00016388620377960248
,,,,0.5696107784431138,0.00016399311212239275
,,,,0.5697604790419162,0.0001641000513418494
,,,,0.5699101796407186,0.0001642070214258021
,,,,0.570059880239521,0.00016431402236207306
,,,,0.5702095808383234,0.00016442105413847614
,,,,0.5703592814371258,0.0001645281167428178
,,,,0.5705089820359281,0.00016463521016289644
,,,,0.5706586826347306,0.00016474233438650265
,,,,0.570808383233533,0.00016484948940141914
,,,,0.5709580838323354,0.00016495667519542083
,,,,0.5711077844311377,0.00016506389175627488
,,,,0.5712574850299402,0.00016517113907174062
,,,,0.5714071856287426,0.00016527841712956948
,,,,0.571556886227545,0.00016538572591750513
,,,,0.5717065868263473,0.0001654930654232835
,,,,0.5718562874251498,0.0001656004356346327
,,,,0.5720059880239522,0.00016570783653927287
,,,,0.5721556886227546,0.00016581526812491676
,,,,0.5723053892215569,0.0001659227303792689
,,,,0.5724550898203593,0.0001660302232900266
,,,,0.5726047904191617,0.00016613774684487865
,,,,0.572754491017964,0.00016624530103150688
,,,,0.5729041916167665,0.00016635288583758472
,,,,0.5730538922155689,0.00016646050125077835
,,,,0.5732035928143713,0.0001665681472587458
,,,,0.5733532934131736,0.00016667582384913778
,,,,0.573502994011976,0.00016678353100959675
,,,,0.5736526946107785,0.00016689126872775808
,,,,0.5738023952095809,0.00016699903699124885
,,,,0.5739520958083832,0.00016710683578768874
,,,,0.5741017964071856,0.0001672146651046897
,,,,0.5742514970059881,0.00016732252492985593
,,,,0.5744011976047905,0.0001674304152507838
,,,,0.5745508982035928,0.00016753833605506237
,,,,0.5747005988023952,0.00016764628733027256
,,,,0.5748502994011976,0.00016775426906398793
,,,,0.5750000000000001,0.00016786228124377438
,,,,0.5751497005988024,0.0001679703238571898
,,,,0.5752994011976048,0.00016807839689178493
,,,,0.5754491017964072,0.0001681865003351024
,,,,0.5755988023952097,0.0001682946341746774
,,,,0.575748502994012,0.00016840279839803757
,,,,0.5758982035928144,0.00016851099299270276
,,,,0.5760479041916168,0.00016861921794618514
,,,,0.5761976047904193,0.00016872747324598954
,,,,0.5763473053892216,0.00016883575887961281
,,,,0.576497005988024,0.0001689440748345445
,,,,0.5766467065868264,0.0001690524210982663
,,,,0.5767964071856287,0.00016916079765825256
,,,,0.5769461077844312,0.0001692692045019697
,,,,0.5770958083832336,0.00016937764161687702
,,,,0.577245508982036,0.0001694861089904257
,,,,0.5773952095808383,0.00016959460661005978
,,,,0.5775449101796407,0.0001697031344632155
,,,,0.5776946107784431,0.00016981169253732148
,,,,0.5778443113772456,0.0001699202808197991
,,,,0.5779940119760479,0.00017002889929806195
,,,,0.5781437125748503,0.00017013754795951598
,,,,0.5782934131736527,0.00017024622679155974
,,,,0.578443113772455,0.00017035493578158439
,,,,0.5785928143712575,0.00017046367491697329
,,,,0.5787425149700599,0.00017057244418510232
,,,,0.5788922155688623,0.00017068124357333997
,,,,0.5790419161676646,0.00017079007306904713
,,,,0.5791916167664671,0.00017089893265957734
,,,,0.5793413173652695,0.00017100782233227645
,,,,0.5794910179640719,0.0001711167420744827
,,,,0.5796407185628742,0.0001712256918735272
,,,,0.5797904191616767,0.00017133467171673338
,,,,0.5799401197604791,0.0001714436815914172
,,,,0.5800898203592815,0.00017155272148488708
,,,,0.5802395209580838,0.00017166179138444418
,,,,0.5803892215568863,0.00017177089127738207
,,,,0.5805389221556887,0.00017188002115098677
,,,,0.5806886227544911,0.00017198918099253703
,,,,0.5808383233532934,0.000172098370789304
,,,,0.5809880239520959,0.0001722075905285516
,,,,0.5811377245508983,0.00017231684019753621
,,,,0.5812874251497007,0.00017242611978350662
,,,,0.581437125748503,0.00017253542927370458
,,,,0.5815868263473054,0.00017264476865536403
,,,,0.5817365269461078,0.00017275413791571182
,,,,0.5818862275449102,0.00017286353704196715
,,,,0.5820359281437126,0.000172972966021342
,,,,0.582185628742515,0.00017308242484104098
,,,,0.5823353293413174,0.0001731919134882611
,,,,0.5824850299401197,0.00017330143195019228
,,,,0.5826347305389221,0.00017341098021401682
,,,,0.5827844311377246,0.00017352055826690987
,,,,0.582934131736527,0.000173630166096039
,,,,0.5830838323353293,0.00017373980368856463
,,,,0.5832335329341317,0.00017384947103163978
,,,,0.5833832335329342,0.00017395916811240999
,,,,0.5835329341317366,0.00017406889491801365
,,,,0.5836826347305389,0.00017417865143558179
,,,,0.5838323353293413,0.00017428843765223795
,,,,0.5839820359281438,0.00017439825355509864
,,,,0.5841317365269462,0.00017450809913127283
,,,,0.5842814371257485,0.00017461797436786229
,,,,0.5844311377245509,0.00017472787925196134
,,,,0.5845808383233534,0.0001748378137706573
,,,,0.5847305389221558,0.00017494777791102987
,,,,0.5848802395209581,0.00017505777166015185
,,,,0.5850299401197605,0.00017516779500508832
,,,,0.585179640718563,0.00017527784793289737
,,,,0.5853293413173654,0.00017538793043062991
,,,,0.5854790419161677,0.00017549804248532933
,,,,0.5856287425149701,0.00017560818408403198
,,,,0.5857784431137725,0.00017571835521376696
,,,,0.5859281437125748,0.0001758285558615558
,,,,0.5860778443113773,0.0001759387860144133
,,,,0.5862275449101797,0.00017604904565934665
,,,,0.5863772455089821,0.0001761593347833561
,,,,0.5865269461077844,0.0001762696533734344
,,,,0.5866766467065868,0.0001763800014165673
,,,,0.5868263473053892,0.00017649037889973332
,,,,0.5869760479041917,0.00017660078580990384
,,,,0.587125748502994,0.0001767112221340427
,,,,0.5872754491017964,0.00017682168785910696
,,,,0.5874251497005988,0.00017693218297204643
,,,,0.5875748502994013,0.00017704270745980358
,,,,0.5877245508982036,0.0001771532613093138
,,,,0.587874251497006,0.00017726384450750547
,,,,0.5880239520958084,0.00017737445704129947
,,,,0.5881736526946109,0.00017748509889760995
,,,,0.5883233532934132,0.00017759577006334353
,,,,0.5884730538922156,0.00017770647052539994
,,,,0.588622754491018,0.0001778172002706717
,,,,0.5887724550898205,0.00017792795928604432
,,,,0.5889221556886228,0.00017803874755839585
,,,,0.5890718562874252,0.00017814956507459774
,,,,0.5892215568862276,0.00017826041182151387
,,,,0.58937125748503,0.00017837128778600139
,,,,0.5895209580838324,0.00017848219295490993
,,,,0.5896706586826348,0.0001785931273150825
,,,,0.5898203592814372,0.00017870409085335467
,,,,0.5899700598802395,0.00017881508355655518
,,,,0.590119760479042,0.00017892610541150544
,,,,0.5902694610778444,0.00017903715640502015
,,,,0.5904191616766468,0.0001791482365239066
,,,,0.5905688622754491,0.00017925934575496532
,,,,0.5907185628742515,0.0001793704840849895
,,,,0.5908682634730539,0.00017948165150076547
,,,,0.5910179640718564,0.00017959284798907258
,,,,0.5911676646706587,0.00017970407353668313
,,,,0.5913173652694611,0.00017981532813036215
,,,,0.5914670658682635,0.00017992661175686797
,,,,0.5916167664670658,0.0001800379244029518
,,,,0.5917664670658683,0.00018014926605535792
,,,,0.5919161676646707,0.0001802606367008233
,,,,0.5920658682634731,0.00018037203632607834
,,,,0.5922155688622754,0.00018048346491784616
,,,,0.5923652694610779,0.00018059492246284308
,,,,0.5925149700598803,0.0001807064089477783
,,,,0.5926646706586827,0.00018081792435935428
,,,,0.592814371257485,0.00018092946868426626
,,,,0.5929640718562875,0.0001810410419092026
,,,,0.5931137724550899,0.00018115264402084478
,,,,0.5932634730538923,0.00018126427500586733
,,,,0.5934131736526946,0.00018137593485093777
,,,,0.5935628742514971,0.00018148762354271687
,,,,0.5937125748502995,0.00018159934106785818
,,,,0.5938622754491019,0.0001817110874130086
,,,,0.5940119760479042,0.00018182286256480782
,,,,0.5941616766467066,0.00018193466650988908
,,,,0.5943113772455091,0.00018204649923487842
,,,,0.5944610778443115,0.00018215836072639483
,,,,0.5946107784431138,0.0001822702509710508
,,,,0.5947604790419162,0.0001823821699554517
,,,,0.5949101796407186,0.00018249411766619618
,,,,0.5950598802395209,0.00018260609408987563
,,,,0.5952095808383234,0.00018271809921307505
,,,,0.5953592814371258,0.0001828301330223725
,,,,0.5955089820359282,0.00018294219550433886
,,,,0.5956586826347305,0.0001830542866455385
,,,,0.5958083832335329,0.00018316640643252887
,,,,0.5959580838323353,0.00018327855485186052
,,,,0.5961077844311378,0.00018339073189007726
,,,,0.5962574850299401,0.0001835029375337159
,,,,0.5964071856287425,0.00018361517176930674
,,,,0.5965568862275449,0.00018372743458337302
,,,,0.5967065868263474,0.00018383972596243132
,,,,0.5968562874251497,0.0001839520458929913
,,,,0.5970059880239521,0.0001840643943615559
,,,,0.5971556886227545,0.0001841767713546213
,,,,0.597305389221557,0.00018428917685867687
,,,,0.5974550898203593,0.00018440161086020527
,,,,0.5976047904191617,0.00018451407334568222
,,,,0.5977544910179641,0.00018462656430157692
,,,,0.5979041916167666,0.00018473908371435167
,,,,0.5980538922155689,0.00018485163157046204
,,,,0.5982035928143713,0.00018496420785635683
,,,,0.5983532934131737,0.0001850768125584782
,,,,0.5985029940119762,0.0001851894456632616
,,,,0.5986526946107785,0.00018530210715713558
,,,,0.5988023952095809,0.00018541479702652213
,,,,0.5989520958083833,0.0001855275152578366
,,,,0.5991017964071856,0.00018564026183748726
,,,,0.5992514970059881,0.00018575303675187618
,,,,0.5994011976047905,0.00018586583998739841
,,,,0.5995508982035929,0.00018597867153044247
,,,,0.5997005988023952,0.0001860915313673901
,,,,0.5998502994011976,0.00018620441948461635
,,,,0.6,0.00018631733586848976
,,,,0.6001497005988025,0.00018643028050537228
,,,,0.6002994011976048,0.00018654325338161854
,,,,0.6004491017964072,0.00018665625448357752
,,,,0.6005988023952097,0.00018676928379759094
,,,,0.600748502994012,0.00018688234130999373
,,,,0.6008982035928144,0.0001869954270071149
,,,,0.6010479041916167,0.00018710854087527598
,,,,0.6011976047904192,0.00018722168290079272
,,,,0.6013473053892217,0.00018733485306997362
,,,,0.6014970059880239,0.0001874480513691208
,,,,0.6016467065868264,0.0001875612777845298
,,,,0.6017964071856289,0.00018767453230248964
,,,,0.6019461077844311,0.00018778781490928257
,,,,0.6020958083832336,0.00018790112559118443
,,,,0.6022455089820359,0.00018801446433446426
,,,,0.6023952095808384,0.00018812783112538491
,,,,0.6025449101796408,0.00018824122595020247
,,,,0.6026946107784431,0.00018835464879516604
,,,,0.6028443113772456,0.0001884680996465193
,,,,0.602994011976048,0.00018858157849049805
,,,,0.6031437125748503,0.00018869508531333228
,,,,0.6032934131736527,0.00018880862010124558
,,,,0.6034431137724551,0.00018892218284045456
,,,,0.6035928143712576,0.0001890357735171698
,,,,0.6037425149700599,0.00018914939211759474
,,,,0.6038922155688623,0.000189263038627927
,,,,0.6040419161676647,0.0001893767130343573
,,,,0.6041916167664672,0.00018949041532306988
,,,,0.6043413173652695,0.0001896041454802426
,,,,0.6044910179640719,0.00018971790349204678
,,,,0.6046407185628743,0.00018983168934464734
,,,,0.6047904191616766,0.00018994550302420257
,,,,0.6049401197604791,0.00019005934451686463
,,,,0.6050898203592814,0.00019017321380877876
,,,,0.6052395209580839,0.00019028711088608414
,,,,0.6053892215568863,0.00019040103573491338
,,,,0.6055389221556886,0.00019051498834139245
,,,,0.6056886227544911,0.0001906289686916414
,,,,0.6058383233532934,0.00019074297677177312
,,,,0.6059880239520958,0.00019085701256789497
,,,,0.6061377245508983,0.00019097107606610698
,,,,0.6062874251497006,0.00019108516725250348
,,,,0.6064371257485031,0.0001911992861131722
,,,,0.6065868263473055,0.0001913134326341943
,,,,0.6067365269461078,0.0001914276068016444
,,,,0.6068862275449103,0.00019154180860159152
,,,,0.6070359281437125,0.00019165603802009744
,,,,0.607185628742515,0.00019177029504321814
,,,,0.6073353293413174,0.00019188457965700287
,,,,0.6074850299401198,0.00019199889184749478
,,,,0.6076347305389223,0.0001921132316007306
,,,,0.6077844311377246,0.00019222759890274047
,,,,0.607934131736527,0.00019234199373954875
,,,,0.6080838323353294,0.00019245641609717294
,,,,0.6082335329341317,0.00019257086596162436
,,,,0.6083832335329342,0.00019268534331890808
,,,,0.6085329341317366,0.0001927998481550231
,,,,0.608682634730539,0.00019291438045596142
,,,,0.6088323353293413,0.00019302894020770958
,,,,0.6089820359281438,0.0001931435273962472
,,,,0.6091317365269461,0.00019325814200754786
,,,,0.6092814371257486,0.00019337278402757898
,,,,0.6094311377245509,0.0001934874534423013
,,,,0.6095808383233533,0.00019360215023766998
,,,,0.6097305389221558,0.00019371687439963316
,,,,0.609880239520958,0.00019383162591413296
,,,,0.6100299401197605,0.0001939464047671058
,,,,0.610179640718563,0.0001940612109444811
,,,,0.6103293413173653,0.00019417604443218228
,,,,0.6104790419161678,0.0001942909052161269
,,,,0.61062874251497,0.00019440579328222561
,,,,0.6107784431137725,0.00019452070861638367
,,,,0.610928143712575,0.00019463565120449955
,,,,0.6110778443113772,0.00019475062103246538
,,,,0.6112275449101797,0.00019486561808616787
,,,,0.6113772455089821,0.00019498064235148662
,,,,0.6115269461077845,0.00019509569381429551
,,,,0.611676646706587,0.0001952107724604625
,,,,0.6118263473053892,0.00019532587827584874
,,,,0.6119760479041917,0.00019544101124630985
,,,,0.6121257485029941,0.00019555617135769469
,,,,0.6122754491017964,0.00019567135859584645
,,,,0.6124251497005988,0.000195786572946602
,,,,0.6125748502994013,0.00019590181439579202
,,,,0.6127245508982037,0.0001960170829292408
,,,,0.612874251497006,0.00019613237853276737
,,,,0.6130239520958084,0.00019624770119218356
,,,,0.6131736526946108,0.00019636305089329573
,,,,0.6133233532934133,0.00019647842762190413
,,,,0.6134730538922156,0.00019659383136380251
,,,,0.613622754491018,0.00019670926210477898
,,,,0.6137724550898204,0.00019682471983061537
,,,,0.6139221556886227,0.00019694020452708716
,,,,0.6140718562874252,0.0001970557161799642
,,,,0.6142215568862275,0.00019717125477501
,,,,0.61437125748503,0.0001972868202979821
,,,,0.6145209580838324,0.0001974024127346321
,,,,0.6146706586826347,0.0001975180320707049
,,,,0.6148203592814372,0.0001976336782919405
,,,,0.6149700598802395,0.00019774935138407182
,,,,0.6151197604790419,0.00019786505133282618
,,,,0.6152694610778444,0.000197980778123925
,,,,0.6154191616766467,0.00019809653174308325
,,,,0.6155688622754492,0.0001982123121760104
,,,,0.6157185628742516,0.00019832811940840954
,,,,0.6158682634730539,0.0001984439534259778
,,,,0.6160179640718564,0.00019855981421440654
,,,,0.6161676646706586,0.00019867570175938085
,,,,0.6163173652694611,0.0001987916160465801
,,,,0.6164670658682635,0.0001989075570616775
,,,,0.6166167664670659,0.00019902352479034025
,,,,0.6167664670658684,0.00019913951921822986
,,,,0.6169161676646707,0.00019925554033100156
,,,,0.6170658682634731,0.00019937158811430465
,,,,0.6172155688622755,0.000199487662553783
,,,,0.6173652694610778,0.00019960376363507368
,,,,0.6175149700598803,0.00019971989134380866
,,,,0.6176646706586827,0.0001998360456656135
,,,,0.6178143712574851,0.0001999522265861078
,,,,0.6179640718562874,0.00020006843409090563
,,,,0.6181137724550899,0.00020018466816561488
,,,,0.6182634730538922,0.0002003009287958374
,,,,0.6184131736526947,0.0002004172159671697
,,,,0.618562874251497,0.00020053352966520154
,,,,0.6187125748502994,0.00020064986987551782
,,,,0.6188622754491019,0.00020076623658369673
,,,,0.6190119760479041,0.00020088262977531102
,,,,0.6191616766467066,0.00020099904943592732
,,,,0.6193113772455091,0.00020111549555110674
,,,,0.6194610778443114,0.00020123196810640405
,,,,0.6196107784431139,0.00020134846708736893
,,,,0.6197604790419161,0.0002014649924795443
,,,,0.6199101796407186,0.0002015815442684681
,,,,0.6200598802395211,0.00020169812243967176
,,,,0.6202095808383233,0.00020181472697868136
,,,,0.6203592814371258,0.00020193135787101706
,,,,0.6205089820359282,0.0002020480151021931
,,,,0.6206586826347306,0.00020216469865771784
,,,,0.620808383233533,0.00020228140852309422
,,,,0.6209580838323353,0.00020239814468381903
,,,,0.6211077844311378,0.00020251490712538343
,,,,0.6212574850299402,0.00020263169583327275
,,,,0.6214071856287425,0.00020274851079296678
,,,,0.6215568862275449,0.0002028653519899393
,,,,0.6217065868263474,0.00020298221940965826
,,,,0.6218562874251498,0.0002030991130375861
,,,,0.6220059880239521,0.00020321603285917953
,,,,0.6221556886227545,0.00020333297885988935
,,,,0.6223053892215569,0.0002034499510251606
,,,,0.6224550898203594,0.000203566949340433
,,,,0.6226047904191617,0.00020368397379113981
,,,,0.6227544910179641,0.00020380102436270945
,,,,0.6229041916167666,0.00020391810104056408
,,,,0.6230538922155688,0.00020403520381012026
,,,,0.6232035928143713,0.000204152332656789
,,,,0.6233532934131736,0.00020426948756597542
,,,,0.6235029940119761,0.00020438666852307913
,,,,0.6236526946107785,0.00020450387551349414
,,,,0.6238023952095808,0.00020462110852260843
,,,,0.6239520958083833,0.00020473836753580481
,,,,0.6241017964071858,0.00020485565253846002
,,,,0.624251497005988,0.0002049729635159454
,,,,0.6244011976047905,0.0002050903004536266
,,,,0.6245508982035928,0.00020520766333686358
,,,,0.6247005988023953,0.00020532505215101093
,,,,0.6248502994011977,0.0002054424668814171
,,,,0.625,0.0002055599075134253
,,,,0.6251497005988025,0.00020567737403237335
,,,,0.6252994011976049,0.00020579486642359298
,,,,0.6254491017964072,0.00020591238467241037
,,,,0.6255988023952096,0.00020602992876414674
,,,,0.625748502994012,0.00020614749868411698
,,,,0.6258982035928145,0.00020626509441763071
,,,,0.6260479041916168,0.00020638271594999207
,,,,0.6261976047904192,0.00020650036326649943
,,,,0.6263473053892216,0.00020661803635244587
,,,,0.626497005988024,0.00020673573519311864
,,,,0.6266467065868264,0.00020685345977379958
,,,,0.6267964071856288,0.00020697121007976524
,,,,0.6269461077844312,0.000207088986096286
,,,,0.6270958083832335,0.0002072067878086276
,,,,0.627245508982036,0.00020732461520204948
,,,,0.6273952095808383,0.0002074424682618058
,,,,0.6275449101796408,0.00020756034697314553
,,,,0.6276946107784432,0.00020767825132131186
,,,,0.6278443113772455,0.00020779618129154243
,,,,0.627994011976048,0.0002079141368690697
,,,,0.6281437125748502,0.0002080321180391201
,,,,0.6282934131736527,0.00020815012478691533
,,,,0.6284431137724552,0.00020826815709767114
,,,,0.6285928143712575,0.00020838621495659776
,,,,0.62874251497006,0.0002085042983489004
,,,,0.6288922155688624,0.0002086224072597783
,,,,0.6290419161676647,0.0002087405416744258
,,,,0.6291916167664672,0.0002088587015780314
,,,,0.6293413173652694,0.00020897688695577826
,,,,0.6294910179640719,0.0002090950977928443
,,,,0.6296407185628743,0.00020921333407440185
,,,,0.6297904191616767,0.00020933159578561783
,,,,0.6299401197604791,0.00020944988291165398
,,,,0.6300898203592815,0.00020956819543766622
,,,,0.6302395209580839,0.00020968653334880555
,,,,0.6303892215568863,0.00020980489663021754
,,,,0.6305389221556886,0.00020992328526704175
,,,,0.630688622754491,0.0002100416992444135
,,,,0.6308383233532935,0.00021016013854746162
,,,,0.6309880239520959,0.00021027860316131014
,,,,0.6311377245508982,0.0002103970930710779
,,,,0.6312874251497007,0.00021051560826187822
,,,,0.631437125748503,0.00021063414871881866
,,,,0.6315868263473055,0.00021075271442700218
,,,,0.6317365269461078,0.00021087130537152595
,,,,0.6318862275449102,0.00021098992153748225
,,,,0.6320359281437127,0.0002111085629099572
,,,,0.6321856287425149,0.00021122722947403255
,,,,0.6323353293413174,0.0002113459212147845
,,,,0.6324850299401197,0.00021146463811728348
,,,,0.6326347305389222,0.00021158338016659536
,,,,0.6327844311377246,0.0002117021473477801
,,,,0.6329341317365269,0.00021182093964589274
,,,,0.6330838323353294,0.0002119397570459831
,,,,0.6332335329341319,0.00021205859953309566
,,,,0.6333832335329341,0.00021217746709226935
,,,,0.6335329341317366,0.00021229635970853854
,,,,0.6336826347305389,0.00021241527736693154
,,,,0.6338323353293414,0.00021253422005247208
,,,,0.6339820359281438,0.0002126531877501785
,,,,0.6341317365269461,0.0002127721804450635
,,,,0.6342814371257486,0.0002128911981221353
,,,,0.634431137724551,0.00021301024076639645
,,,,0.6345808383233533,0.0002131293083628442
,,,,0.6347305389221557,0.00021324840089647121
,,,,0.6348802395209581,0.00021336751835226403
,,,,0.6350299401197605,0.00021348666071520497
,,,,0.6351796407185629,0.00021360582797027056
,,,,0.6353293413173653,0.0002137250201024324
,,,,0.6354790419161677,0.0002138442370966568
,,,,0.6356287425149701,0.00021396347893790527
,,,,0.6357784431137725,0.0002140827456111335
,,,,0.6359281437125749,0.00021420203710129283
,,,,0.6360778443113773,0.00021432135339332904
,,,,0.6362275449101796,0.00021444069447218257
,,,,0.6363772455089821,0.00021456006032278928
,,,,0.6365269461077844,0.00021467945093007947
,,,,0.6366766467065869,0.00021479886627897877
,,,,0.6368263473053893,0.00021491830635440731
,,,,0.6369760479041916,0.0002150377711412799
,,,,0.6371257485029941,0.0002151572606245073
,,,,0.6372754491017963,0.00021527677478899403
,,,,0.6374251497005988,0.00021539631361964024
,,,,0.6375748502994013,0.00021551587710134083
,,,,0.6377245508982036,0.00021563546521898532
,,,,0.637874251497006,0.000215755077957459
,,,,0.6380239520958085,0.00021587471530164115
,,,,0.6381736526946108,0.00021599437723640648
,,,,0.6383233532934133,0.00021611406374662492
,,,,0.6384730538922155,0.00021623377481716076
,,,,0.638622754491018,0.00021635351043287378
,,,,0.6387724550898204,0.00021647327057861844
,,,,0.6389221556886228,0.0002165930552392444
,,,,0.6390718562874252,0.00021671286439959623
,,,,0.6392215568862276,0.0002168326980445136
,,,,0.63937125748503,0.00021695255615883076
,,,,0.6395209580838324,0.00021707243872737765
,,,,0.6396706586826347,0.0002171923457349788
,,,,0.6398203592814371,0.00021731227716645385
,,,,0.6399700598802396,0.00021743223300661762
,,,,0.640119760479042,0.00021755221324027958
,,,,0.6402694610778443,0.00021767221785224492
,,,,0.6404191616766468,0.00021779224682731316
,,,,0.6405688622754491,0.00021791230015027942
,,,,0.6407185628742516,0.00021803237780593362
,,,,0.6408682634730539,0.0002181524797790608
,,,,0.6410179640718563,0.00021827260605444118
,,,,0.6411676646706588,0.00021839275661685002
,,,,0.641317365269461,0.0002185129314510577
,,,,0.6414670658682635,0.00021863313054182958
,,,,0.641616766467066,0.00021875335387392614
,,,,0.6417664670658683,0.00021887360143210314
,,,,0.6419161676646707,0.0002189938732011116
,,,,0.642065868263473,0.00021911416916569704
,,,,0.6422155688622755,0.0002192344893106009
,,,,0.642365269461078,0.00021935483362055922
,,,,0.6425149700598802,0.00021947520208030335
,,,,0.6426646706586827,0.0002195955946745599
,,,,0.6428143712574851,0.0002197160113880505
,,,,0.6429640718562875,0.00021983645220549197
,,,,0.6431137724550899,0.00021995691711159643
,,,,0.6432634730538922,0.00022007740609107093
,,,,0.6434131736526947,0.00022019791912861804
,,,,0.643562874251497,0.00022031845620893543
,,,,0.6437125748502994,0.00022043901731671564
,,,,0.6438622754491018,0.00022055960243664696
,,,,0.6440119760479043,0.00022068021155341236
,,,,0.6441616766467066,0.0002208008446516904
,,,,0.644311377245509,0.00022092150171615488
,,,,0.6444610778443114,0.00022104218273147442
,,,,0.6446107784431138,0.00022116288768231354
,,,,0.6447604790419162,0.00022128361655333152
,,,,0.6449101796407186,0.00022140436932918282
,,,,0.645059880239521,0.00022152514599451753
,,,,0.6452095808383235,0.00022164594653398094
,,,,0.6453592814371257,0.00022176677093221342
,,,,0.6455089820359282,0.0002218876191738507
,,,,0.6456586826347305,0.0002220084912435238
,,,,0.645808383233533,0.0002221293871258592
,,,,0.6459580838323354,0.00022225030680547844
,,,,0.6461077844311377,0.0002223712502669985
,,,,0.6462574850299402,0.00022249221749503145
,,,,0.6464071856287427,0.00022261320847418524
,,,,0.6465568862275449,0.00022273422318906246
,,,,0.6467065868263474,0.0002228552616242616
,,,,0.6468562874251497,0.00022297632376437601
,,,,0.6470059880239521,0.00022309740959399482
,,,,0.6471556886227546,0.00022321851909770229
,,,,0.6473053892215569,0.00022333965226007792
,,,,0.6474550898203594,0.00022346080906569704
,,,,0.6476047904191617,0.00022358198949912973
,,,,0.6477544910179641,0.00022370319354494183
,,,,0.6479041916167665,0.00022382442118769474
,,,,0.6480538922155689,0.00022394567241194467
,,,,0.6482035928143713,0.000224066947202244
,,,,0.6483532934131737,0.00022418824554313972
,,,,0.6485029940119761,0.00022430956741917473
,,,,0.6486526946107785,0.00022443091281488742
,,,,0.6488023952095809,0.00022455228171481127
,,,,0.6489520958083833,0.00022467367410347508
,,,,0.6491017964071857,0.0002247950899654039
,,,,0.649251497005988,0.00022491652928511728
,,,,0.6494011976047904,0.00022503799204713087
,,,,0.6495508982035929,0.00022515947823595542
,,,,0.6497005988023952,0.0002252809878360973
,,,,0.6498502994011977,0.00022540252083205832
,,,,0.6500000000000001,0.00022552407720833562
,,,,0.6501497005988024,0.00022564565694942223
,,,,0.6502994011976049,0.00022576726003980632
,,,,0.6504491017964071,0.0002258888864639716
,,,,0.6505988023952096,0.0002260105362063976
,,,,0.6507485029940121,0.00022613220925155883
,,,,0.6508982035928144,0.00022625390558392565
,,,,0.6510479041916168,0.00022637562518796397
,,,,0.6511976047904192,0.00022649736804813535
,,,,0.6513473053892216,0.00022661913414889645
,,,,0.6514970059880241,0.0002267409234746997
,,,,0.6516467065868263,0.0002268627360099933
,,,,0.6517964071856288,0.0002269845717392208
,,,,0.6519461077844312,0.00022710643064682135
,,,,0.6520958083832336,0.0002272283127172295
,,,,0.652245508982036,0.00022735021793487565
,,,,0.6523952095808383,0.00022747214628418585
,,,,0.6525449101796408,0.00022759409774958153
,,,,0.6526946107784432,0.00022771607231547957
,,,,0.6528443113772455,0.00022783806996629278
,,,,0.6529940119760479,0.00022796009068642973
,,,,0.6531437125748504,0.00022808213446029395
,,,,0.6532934131736527,0.00022820420127228484
,,,,0.6534431137724551,0.0002283262911067983
,,,,0.6535928143712575,0.00022844840394822434
,,,,0.6537425149700599,0.00022857053978095018
,,,,0.6538922155688623,0.00022869269858935746
,,,,0.6540419161676647,0.00022881488035782403
,,,,0.6541916167664671,0.0002289370850707234
,,,,0.6543413173652696,0.00022905931271242482
,,,,0.6544910179640718,0.00022918156326729277
,,,,0.6546407185628743,0.00022930383671968823
,,,,0.6547904191616766,0.0002294261330539668
,,,,0.6549401197604791,0.0002295484522544809
,,,,0.6550898203592815,0.00022967079430557787
,,,,0.6552395209580838,0.00022979315919160104
,,,,0.6553892215568863,0.00022991554689688943
,,,,0.6555389221556888,0.00023003795740577772
,,,,0.655688622754491,0.00023016039070259656
,,,,0.6558383233532935,0.00023028284677167218
,,,,0.6559880239520958,0.00023040532559732624
,,,,0.6561377245508982,0.00023052782716387695
,,,,0.6562874251497007,0.00023065035145563748
,,,,0.656437125748503,0.00023077289845691715
,,,,0.6565868263473055,0.0002308954681520211
,,,,0.6567365269461078,0.00023101806052525008
,,,,0.6568862275449102,0.00023114067556090034
,,,,0.6570359281437126,0.00023126331324326485
,,,,0.657185628742515,0.0002313859735566314
,,,,0.6573353293413174,0.0002315086564852841
,,,,0.6574850299401198,0.00023163136201350296
,,,,0.6576347305389222,0.00023175409012556332
,,,,0.6577844311377246,0.00023187684080573675
,,,,0.657934131736527,0.00023199961403829066
,,,,0.6580838323353294,0.00023212240980748788
,,,,0.6582335329341318,0.00023224522809758778
,,,,0.6583832335329342,0.0002323680688928448
,,,,0.6585329341317365,0.00023249093217750998
,,,,0.658682634730539,0.00023261381793582977
,,,,0.6588323353293413,0.00023273672615204633
,,,,0.6589820359281438,0.00023285965681039847
,,,,0.6591317365269462,0.00023298260989512007
,,,,0.6592814371257485,0.00023310558539044114
,,,,0.659431137724551,0.00023322858328058793
,,,,0.6595808383233532,0.0002333516035497822
,,,,0.6597305389221557,0.00023347464618224186
,,,,0.6598802395209582,0.0002335977111621807
,,,,0.6600299401197605,0.00023372079847380813
,,,,0.6601796407185629,0.00023384390810133
,,,,0.6603293413173653,0.00023396704002894787
,,,,0.6604790419161677,0.00023409019424085894
,,,,0.6606287425149702,0.00023421337072125688
,,,,0.6607784431137724,0.00023433656945433102
,,,,0.6609281437125749,0.00023445979042426693
,,,,0.6610778443113773,0.00023458303361524564
,,,,0.6612275449101797,0.00023470629901144467
,,,,0.6613772455089821,0.0002348295865970373
,,,,0.6615269461077845,0.00023495289635619293
,,,,0.6616766467065869,0.0002350762282730766
,,,,0.6618263473053893,0.0002351995823318499
,,,,0.6619760479041916,0.0002353229585166701
,,,,0.662125748502994,0.00023544635681169046
,,,,0.6622754491017965,0.00023556977720106046
,,,,0.6624251497005988,0.00023569321966892545
,,,,0.6625748502994012,0.0002358166841994269
,,,,0.6627245508982037,0.00023594017077670248
,,,,0.662874251497006,0.00023606367938488532
,,,,0.6630239520958084,0.0002361872100081056
,,,,0.6631736526946108,0.0002363107626304885
,,,,0.6633233532934132,0.00023643433723615618
,,,,0.6634730538922157,0.00023655793380922635
,,,,0.6636227544910179,0.00023668155233381283
,,,,0.6637724550898204,0.0002368051927940258
,,,,0.6639221556886229,0.00023692885517397137
,,,,0.6640718562874252,0.0002370525394577517
,,,,0.6642215568862276,0.00023717624562946514
,,,,0.6643712574850299,0.00023729997367320625
,,,,0.6645209580838324,0.0002374237235730656
,,,,0.6646706586826349,0.00023754749531312996
,,,,0.6648203592814371,0.0002376712888774822
,,,,0.6649700598802396,0.0002377951042502014
,,,,0.665119760479042,0.00023791894141536262
,,,,0.6652694610778443,0.0002380428003570372
,,,,0.6654191616766468,0.00023816668105929283
,,,,0.6655688622754491,0.00023829058350619299
,,,,0.6657185628742516,0.00023841450768179783
,,,,0.665868263473054,0.00023853845357016336
,,,,0.6660179640718563,0.00023866242115534148
,,,,0.6661676646706587,0.00023878641042138107
,,,,0.6663173652694612,0.00023891042135232667
,,,,0.6664670658682635,0.00023903445393221907
,,,,0.6666167664670659,0.00023915850814509556
,,,,0.6667664670658683,0.00023928258397498922
,,,,0.6669161676646707,0.00023940668140593006
,,,,0.6670658682634731,0.00023953080042194352
,,,,0.6672155688622755,0.00023965494100705172
,,,,0.6673652694610779,0.0002397791031452731
,,,,0.6675149700598804,0.0002399032868206223
,,,,0.6676646706586826,0.00024002749201710989
,,,,0.6678143712574851,0.0002401517187187434
,,,,0.6679640718562874,0.0002402759669095259
,,,,0.6681137724550898,0.00024040023657345743
,,,,0.6682634730538923,0.0002405245276945336
,,,,0.6684131736526946,0.00024064884025674707
,,,,0.6685628742514971,0.00024077317424408642
,,,,0.6687125748502996,0.00024089752964053638
,,,,0.6688622754491018,0.0002410219064300783
,,,,0.6690119760479043,0.00024114630459668988
,,,,0.6691616766467066,0.0002412707241243449
,,,,0.669311377245509,0.00024139516499701382
,,,,0.6694610778443114,0.00024151962719866314
,,,,0.6696107784431138,0.0002416441107132557
,,,,0.6697604790419163,0.00024176861552475113
,,,,0.6699101796407186,0.00024189314161710508
,,,,0.670059880239521,0.00024201768897426934
,,,,0.6702095808383234,0.00024214225758019287
,,,,0.6703592814371258,0.00024226684741882022
,,,,0.6705089820359282,0.00024239145847409273
,,,,0.6706586826347306,0.00024251609072994815
,,,,0.670808383233533,0.0002426407441703203
,,,,0.6709580838323354,0.00024276541877914004
,,,,0.6711077844311377,0.0002428901145403341
,,,,0.6712574850299401,0.00024301483143782587
,,,,0.6714071856287426,0.00024313956945553523
,,,,0.671556886227545,0.00024326432857737826
,,,,0.6717065868263473,0.00024338910878726777
,,,,0.6718562874251498,0.0002435139100691129
,,,,0.6720059880239521,0.0002436387324068192
,,,,0.6721556886227545,0.00024376357578428888
,,,,0.6723053892215569,0.00024388844018542042
,,,,0.6724550898203593,0.00024401332559410884
,,,,0.6726047904191618,0.00024413823199424592
,,,,0.672754491017964,0.0002442631593697193
,,,,0.6729041916167665,0.000244388107704414
,,,,0.673053892215569,0.00024451307698221083
,,,,0.6732035928143713,0.00024463806718698724
,,,,0.6733532934131737,0.0002447630783026177
,,,,0.673502994011976,0.0002448881103129724
,,,,0.6736526946107785,0.0002450131632019191
,,,,0.673802395209581,0.000245138236953321
,,,,0.6739520958083832,0.0002452633315510386
,,,,0.6741017964071857,0.00024538844697892894
,,,,0.6742514970059881,0.0002455135832208451
,,,,0.6744011976047904,0.0002456387402606372
,,,,0.6745508982035929,0.000245763918082152
,,,,0.6747005988023952,0.00024588911666923217
,,,,0.6748502994011977,0.00024601433600571806
,,,,0.675,0.0002461395760754456
,,,,0.6751497005988024,0.0002462648368622476
,,,,0.6752994011976048,0.0002463901183499541
,,,,0.6754491017964073,0.0002465154205223912
,,,,0.6755988023952096,0.00024664074336338144
,,,,0.675748502994012,0.0002467660868567446
,,,,0.6758982035928144,0.0002468914509862965
,,,,0.6760479041916168,0.0002470168357358499
,,,,0.6761976047904192,0.00024714224108921446
,,,,0.6763473053892216,0.00024726766703019585
,,,,0.676497005988024,0.00024739311354259714
,,,,0.6766467065868265,0.0002475185806102177
,,,,0.6767964071856287,0.0002476440682168533
,,,,0.6769461077844312,0.000247769576346297
,,,,0.6770958083832335,0.0002478951049823382
,,,,0.677245508982036,0.0002480206541087632
,,,,0.6773952095808384,0.0002481462237093546
,,,,0.6775449101796407,0.0002482718137678921
,,,,0.6776946107784432,0.0002483974242681522
,,,,0.6778443113772457,0.00024852305519390777
,,,,0.6779940119760479,0.00024864870652892854
,,,,0.6781437125748504,0.0002487743782569812
,,,,0.6782934131736527,0.0002489000703618289
,,,,0.6784431137724551,0.00024902578282723185
,,,,0.6785928143712575,0.00024915151563694663
,,,,0.6787425149700599,0.000249277268774727
,,,,0.6788922155688624,0.0002494030422243231
,,,,0.6790419161676647,0.0002495288359694822
,,,,0.6791916167664671,0.0002496546499939481
,,,,0.6793413173652695,0.0002497804842814617
,,,,0.6794910179640719,0.0002499063388157604
,,,,0.6796407185628743,0.0002500322135805784
,,,,0.6797904191616767,0.0002501581085596472
,,,,0.6799401197604791,0.0002502840237366943
,,,,0.6800898203592814,0.00025040995909544493
,,,,0.6802395209580839,0.0002505359146196206
,,,,0.6803892215568862,0.00025066189029293964
,,,,0.6805389221556887,0.00025078788609911746
,,,,0.680688622754491,0.0002509139020218664
,,,,0.6808383233532934,0.00025103993804489533
,,,,0.6809880239520959,0.0002511659941519103
,,,,0.6811377245508982,0.00025129207032661396
,,,,0.6812874251497006,0.0002514181665527062
,,,,0.6814371257485031,0.00025154428281388367
,,,,0.6815868263473054,0.0002516704190938395
,,,,0.6817365269461079,0.00025179657537626425
,,,,0.6818862275449101,0.00025192275164484556
,,,,0.6820359281437126,0.0002520489478832672
,,,,0.6821856287425151,0.00025217516407521044
,,,,0.6823353293413174,0.00025230140020435346
,,,,0.6824850299401198,0.0002524276562543712
,,,,0.6826347305389222,0.0002525539322089358
,,,,0.6827844311377246,0.00025268022805171583
,,,,0.6829341317365271,0.0002528065437663775
,,,,0.6830838323353293,0.00025293287933658357
,,,,0.6832335329341318,0.0002530592347459938
,,,,0.6833832335329342,0.000253185609978265
,,,,0.6835329341317365,0.0002533120050170509
,,,,0.683682634730539,0.0002534384198460027
,,,,0.6838323353293414,0.00025356485444876767
,,,,0.6839820359281438,0.0002536913088089906
,,,,0.6841317365269461,0.0002538177829103138
,,,,0.6842814371257485,0.0002539442767363757
,,,,0.6844311377245509,0.00025407079027081223
,,,,0.6845808383233534,0.0002541973234972564
,,,,0.6847305389221557,0.00025432387639933796
,,,,0.6848802395209581,0.00025445044896068393
,,,,0.6850299401197606,0.00025457704116491856
,,,,0.6851796407185629,0.00025470365299566265
,,,,0.6853293413173653,0.0002548302844365346
,,,,0.6854790419161677,0.0002549569354711494
,,,,0.6856287425149701,0.00025508360608311986
,,,,0.6857784431137726,0.00025521029625605486
,,,,0.6859281437125748,0.000255337005973561
,,,,0.6860778443113773,0.00025546373521924236
,,,,0.6862275449101798,0.00025559048397669925
,,,,0.686377245508982,0.0002557172522295295
,,,,0.6865269461077845,0.0002558440399613283
,,,,0.6866766467065868,0.00025597084715568746
,,,,0.6868263473053893,0.00025609767379619657
,,,,0.6869760479041918,0.0002562245198664417
,,,,0.687125748502994,0.0002563513853500065
,,,,0.6872754491017965,0.00025647827023047166
,,,,0.6874251497005989,0.00025660517449141505
,,,,0.6875748502994012,0.0002567320981164115
,,,,0.6877245508982036,0.0002568590410890336
,,,,0.687874251497006,0.0002569860033928502
,,,,0.6880239520958085,0.0002571129850114284
,,,,0.6881736526946108,0.0002572399859283318
,,,,0.6883233532934132,0.00025736700612712115
,,,,0.6884730538922156,0.00025749404559135495
,,,,0.6886227544910181,0.0002576211043045885
,,,,0.6887724550898204,0.0002577481822503743
,,,,0.6889221556886228,0.00025787527941226244
,,,,0.6890718562874252,0.0002580023957737997
,,,,0.6892215568862275,0.0002581295313185308
,,,,0.68937125748503,0.0002582566860299973
,,,,0.6895209580838323,0.00025838385989173767
,,,,0.6896706586826348,0.00025851105288728836
,,,,0.6898203592814373,0.000258638265000183
,,,,0.6899700598802395,0.0002587654962139518
,,,,0.690119760479042,0.00025889274651212294
,,,,0.6902694610778443,0.0002590200158782217
,,,,0.6904191616766467,0.0002591473042957706
,,,,0.6905688622754492,0.0002592746117482897
,,,,0.6907185628742515,0.0002594019382192958
,,,,0.690868263473054,0.0002595292836923038
,,,,0.6910179640718562,0.0002596566481508252
,,,,0.6911676646706587,0.00025978403157836947
,,,,0.6913173652694612,0.00025991143395844306
,,,,0.6914670658682635,0.00026003885527454957
,,,,0.6916167664670659,0.00026016629551019063
,,,,0.6917664670658683,0.0002602937546488645
,,,,0.6919161676646707,0.0002604212326740671
,,,,0.6920658682634732,0.00026054872956929217
,,,,0.6922155688622754,0.00026067624531802983
,,,,0.6923652694610779,0.0002608037799037686
,,,,0.6925149700598803,0.0002609313333099938
,,,,0.6926646706586826,0.00026105890552018823
,,,,0.6928143712574851,0.0002611864965178324
,,,,0.6929640718562875,0.0002613141062864041
,,,,0.6931137724550899,0.00026144173480937796
,,,,0.6932634730538922,0.00026156938207022725
,,,,0.6934131736526946,0.00026169704805242133
,,,,0.693562874251497,0.0002618247327394282
,,,,0.6937125748502995,0.0002619524361147124
,,,,0.6938622754491018,0.0002620801581617363
,,,,0.6940119760479042,0.00026220789886395997
,,,,0.6941616766467067,0.00026233565820484055
,,,,0.694311377245509,0.00026246343616783275
,,,,0.6944610778443114,0.00026259123273638903
,,,,0.6946107784431138,0.00026271904789395884
,,,,0.6947604790419162,0.0002628468816239898
,,,,0.6949101796407187,0.00026297473390992645
,,,,0.6950598802395209,0.00026310260473521083
,,,,0.6952095808383234,0.0002632304940832833
,,,,0.6953592814371259,0.0002633584019375806
,,,,0.6955089820359281,0.00026348632828153797
,,,,0.6956586826347306,0.0002636142730985876
,,,,0.6958083832335329,0.00026374223637215923
,,,,0.6959580838323354,0.00026387021808568084
,,,,0.6961077844311379,0.0002639982182225772
,,,,0.6962574850299401,0.0002641262367662707
,,,,0.6964071856287426,0.00026425427370018183
,,,,0.696556886227545,0.0002643823290077285
,,,,0.6967065868263473,0.00026451040267232547
,,,,0.6968562874251498,0.0002646384946773863
,,,,0.6970059880239521,0.0002647666050063211
,,,,0.6971556886227546,0.0002648947336425383
,,,,0.6973053892215569,0.00026502288056944355
,,,,0.6974550898203593,0.0002651510457704402
,,,,0.6976047904191617,0.0002652792292289294
,,,,0.6977544910179642,0.0002654074309283097
,,,,0.6979041916167665,0.0002655356508519772
,,,,0.6980538922155689,0.0002656638889833263
,,,,0.6982035928143713,0.0002657921453057483
,,,,0.6983532934131736,0.0002659204198026325
,,,,0.6985029940119761,0.0002660487124573658
,,,,0.6986526946107784,0.00026617702325333294
,,,,0.6988023952095809,0.00026630535217391627
,,,,0.6989520958083834,0.0002664336992024954
,,,,0.6991017964071856,0.0002665620643224481
,,,,0.6992514970059881,0.0002666904475171501
,,,,0.6994011976047904,0.0002668188487699742
,,,,0.6995508982035928,0.00026694726806429127
,,,,0.6997005988023953,0.00026707570538346987
,,,,0.6998502994011976,0.00026720416071087614
,,,,0.7000000000000001,0.00026733263402987435
,,,,0.7001497005988025,0.000267461125323826
,,,,0.7002994011976048,0.00026758963457609067
,,,,0.7004491017964073,0.00026771816177002556
,,,,0.7005988023952096,0.00026784670688898563
,,,,0.700748502994012,0.0002679752699163239
,,,,0.7008982035928144,0.0002681038508353908
,,,,0.7010479041916168,0.00026823244962953454
,,,,0.7011976047904193,0.0002683610662821016
,,,,0.7013473053892216,0.0002684897007764357
,,,,0.701497005988024,0.0002686183530958787
,,,,0.7016467065868264,0.00026874702322377003
,,,,0.7017964071856287,0.0002688757111434469
,,,,0.7019461077844312,0.00026900441683824506
,,,,0.7020958083832336,0.00026913314029149724
,,,,0.702245508982036,0.00026926188148653434
,,,,0.7023952095808383,0.00026939064040668503
,,,,0.7025449101796408,0.000269519417035276
,,,,0.7026946107784431,0.00026964821135563177
,,,,0.7028443113772456,0.0002697770233510744
,,,,0.7029940119760479,0.00026990585300492426
,,,,0.7031437125748503,0.0002700347003004994
,,,,0.7032934131736528,0.0002701635652211158
,,,,0.703443113772455,0.00027029244775008705
,,,,0.7035928143712575,0.0002704213478707256
,,,,0.70374251497006,0.00027055026556634045
,,,,0.7038922155688623,0.0002706792008202393
,,,,0.7040419161676648,0.000270808153615728
,,,,0.704191616766467,0.00027093712393610927
,,,,0.7043413173652695,0.0002710661117646854
,,,,0.704491017964072,0.00027119511708475504
,,,,0.7046407185628742,0.00027132413987961547
,,,,0.7047904191616767,0.0002714531801325624
,,,,0.7049401197604791,0.0002715822378268886
,,,,0.7050898203592815,0.0002717113129458852
,,,,0.705239520958084,0.0002718404054728415
,,,,0.7053892215568862,0.00027196951539104446
,,,,0.7055389221556887,0.0002720986426837796
,,,,0.7056886227544911,0.00027222778733432956
,,,,0.7058383233532934,0.00027235694932597554
,,,,0.7059880239520959,0.0002724861286419967
,,,,0.7061377245508983,0.0002726153252656705
,,,,0.7062874251497007,0.00027274453918027123
,,,,0.706437125748503,0.00027287377036907303
,,,,0.7065868263473054,0.00027300301881534665
,,,,0.7067365269461078,0.0002731322845023617
,,,,0.7068862275449103,0.0002732615674133851
,,,,0.7070359281437126,0.0002733908675316823
,,,,0.707185628742515,0.00027352018484051705
,,,,0.7073353293413175,0.0002736495193231509
,,,,0.7074850299401197,0.000273778870962843
,,,,0.7076347305389222,0.0002739082397428513
,,,,0.7077844311377245,0.0002740376256464318
,,,,0.707934131736527,0.00027416702865683815
,,,,0.7080838323353295,0.00027429644875732236
,,,,0.7082335329341317,0.0002744258859311345
,,,,0.7083832335329342,0.0002745553401615231
,,,,0.7085329341317367,0.0002746848114317343
,,,,0.7086826347305389,0.0002748142997250125
,,,,0.7088323353293414,0.00027494380502460057
,,,,0.7089820359281437,0.0002750733273137391
,,,,0.7091317365269462,0.0002752028665756671
,,,,0.7092814371257486,0.0002753324227936218
,,,,0.7094311377245509,0.00027546199595083825
,,,,0.7095808383233534,0.00027559158603055015
,,,,0.7097305389221557,0.00027572119301598886
,,,,0.7098802395209581,0.0002758508168903845
,,,,0.7100299401197605,0.0002759804576369649
,,,,0.7101796407185629,0.0002761101152389563
,,,,0.7103293413173654,0.0002762397896795831
,,,,0.7104790419161677,0.00027636948094206823
,,,,0.7106287425149701,0.00027649918900963193
,,,,0.7107784431137725,0.00027662891386549403
,,,,0.7109281437125748,0.00027675865549287146
,,,,0.7110778443113773,0.00027688841387498006
,,,,0.7112275449101797,0.0002770181889950334
,,,,0.7113772455089821,0.00027714798083624355
,,,,0.7115269461077844,0.0002772777893818211
,,,,0.7116766467065869,0.0002774076146149748
,,,,0.7118263473053892,0.00027753745651891095
,,,,0.7119760479041917,0.00027766731507683577
,,,,0.712125748502994,0.0002777971902719516
,,,,0.7122754491017964,0.00027792708208746093
,,,,0.7124251497005989,0.00027805699050656386
,,,,0.7125748502994012,0.00027818691551245847
,,,,0.7127245508982036,0.00027831685708834184
,,,,0.7128742514970061,0.0002784468152174088
,,,,0.7130239520958084,0.00027857678988285264
,,,,0.7131736526946109,0.00027870678106786526
,,,,0.7133233532934131,0.00027883678875563684
,,,,0.7134730538922156,0.0002789668129293556
,,,,0.7136227544910181,0.0002790968535722086
,,,,0.7137724550898203,0.0002792269106673807
,,,,0.7139221556886228,0.00027935698419805565
,,,,0.7140718562874252,0.0002794870741474153
,,,,0.7142215568862276,0.00027961718049863965
,,,,0.71437125748503,0.0002797473032349081
,,,,0.7145209580838323,0.00027987744233939703
,,,,0.7146706586826348,0.0002800075977952825
,,,,0.7148203592814372,0.00028013776958573825
,,,,0.7149700598802395,0.00028026795769393637
,,,,0.715119760479042,0.00028039816210304795
,,,,0.7152694610778444,0.00028052838279624234
,,,,0.7154191616766468,0.0002806586197566868
,,,,0.7155688622754491,0.00028078887296754756
,,,,0.7157185628742515,0.0002809191424119895
,,,,0.7158682634730539,0.0002810494280731752
,,,,0.7160179640718564,0.00028117972993426673
,,,,0.7161676646706587,0.0002813100479784234
,,,,0.7163173652694611,0.0002814403821888042
,,,,0.7164670658682636,0.0002815707325485658
,,,,0.7166167664670658,0.0002817010990408637
,,,,0.7167664670658683,0.0002818314816488521
,,,,0.7169161676646706,0.00028196188035568316
,,,,0.7170658682634731,0.0002820922951445079
,,,,0.7172155688622756,0.00028222272599847623
,,,,0.7173652694610778,0.0002823531729007357
,,,,0.7175149700598803,0.0002824836358344333
,,,,0.7176646706586828,0.0002826141147827139
,,,,0.717814371257485,0.00028274460972872126
,,,,0.7179640718562875,0.00028287512065559774
,,,,0.7181137724550898,0.0002830056475464839
,,,,0.7182634730538923,0.0002831361903845193
,,,,0.7184131736526947,0.00028326674915284225
,,,,0.718562874251497,0.00028339732383458855
,,,,0.7187125748502995,0.000283527914412894
,,,,0.7188622754491019,0.00028365852087089215
,,,,0.7190119760479042,0.00028378914319171516
,,,,0.7191616766467066,0.0002839197813584944
,,,,0.719311377245509,0.0002840504353543592
,,,,0.7194610778443115,0.00028418110516243794
,,,,0.7196107784431138,0.0002843117907658572
,,,,0.7197604790419162,0.0002844424921477429
,,,,0.7199101796407186,0.000284573209291219
,,,,0.720059880239521,0.0002847039421794082
,,,,0.7202095808383234,0.00028483469079543206
,,,,0.7203592814371258,0.00028496545512241077
,,,,0.7205089820359282,0.000285096235143463
,,,,0.7206586826347305,0.0002852270308417066
,,,,0.720808383233533,0.00028535784220025753
,,,,0.7209580838323353,0.00028548866920223066
,,,,0.7211077844311378,0.00028561951183073955
,,,,0.7212574850299402,0.0002857503700688965
,,,,0.7214071856287425,0.00028588124389981287
,,,,0.721556886227545,0.00028601213330659817
,,,,0.7217065868263473,0.00028614303827236053
,,,,0.7218562874251497,0.000286273958780208
,,,,0.7220059880239522,0.00028640489481324594
,,,,0.7221556886227545,0.0002865358463545789
,,,,0.722305389221557,0.00028666681338731105
,,,,0.7224550898203594,0.00028679779589454416
,,,,0.7226047904191617,0.0002869287938593792
,,,,0.7227544910179642,0.0002870598072649161
,,,,0.7229041916167664,0.0002871908360942536
,,,,0.7230538922155689,0.0002873218803304888
,,,,0.7232035928143713,0.0002874529399567182
,,,,0.7233532934131737,0.00028758401495603615
,,,,0.7235029940119762,0.00028771510531153723
,,,,0.7236526946107785,0.0002878462110063138
,,,,0.7238023952095809,0.000287977332023457
,,,,0.7239520958083833,0.00028810846834605744
,,,,0.7241017964071856,0.00028823961995720415
,,,,0.7242514970059881,0.00028837078683998524
,,,,0.7244011976047905,0.0002885019689774871
,,,,0.7245508982035929,0.00028863316635279596
,,,,0.7247005988023952,0.000288764378948996
,,,,0.7248502994011977,0.000288895606749171
,,,,0.725,0.0002890268497364026
,,,,0.7251497005988025,0.0002891581078937728
,,,,0.7252994011976048,0.00028928938120436124
,,,,0.7254491017964072,0.00028942066965124725
,,,,0.7255988023952097,0.0002895519732175084
,,,,0.725748502994012,0.0002896832918862217
,,,,0.7258982035928144,0.00028981462564046283
,,,,0.7260479041916169,0.00028994597446330676
,,,,0.7261976047904192,0.00029007733833782664
,,,,0.7263473053892217,0.0002902087172470954
,,,,0.7264970059880239,0.0002903401111741844
,,,,0.7266467065868264,0.0002904715201021644
,,,,0.7267964071856289,0.00029060294401410435
,,,,0.7269461077844311,0.0002907343828930729
,,,,0.7270958083832336,0.0002908658367221377
,,,,0.727245508982036,0.00029099730548436494
,,,,0.7273952095808384,0.00029112878916281944
,,,,0.7275449101796408,0.00029126028774056667
,,,,0.7276946107784431,0.00029139180120066907
,,,,0.7278443113772456,0.0002915233295261895
,,,,0.727994011976048,0.0002916548727001893
,,,,0.7281437125748503,0.0002917864307057289
,,,,0.7282934131736527,0.0002919180035258678
,,,,0.7284431137724551,0.00029204959114366436
,,,,0.7285928143712576,0.0002921811935421762
,,,,0.7287425149700599,0.0002923128107044602
,,,,0.7288922155688623,0.00029244444261357144
,,,,0.7290419161676647,0.0002925760892525653
,,,,0.7291916167664672,0.0002927077506044954
,,,,0.7293413173652695,0.0002928394266524143
,,,,0.7294910179640719,0.0002929711173793744
,,,,0.7296407185628743,0.0002931028227684266
,,,,0.7297904191616766,0.0002932345428026211
,,,,0.7299401197604791,0.0002933662774650073
,,,,0.7300898203592814,0.00029349802673863355
,,,,0.7302395209580839,0.0002936297906065473
,,,,0.7303892215568863,0.0002937615690517955
,,,,0.7305389221556886,0.0002938933620574236
,,,,0.7306886227544911,0.00029402516960647665
,,,,0.7308383233532934,0.0002941569916819987
,,,,0.7309880239520958,0.0002942888282670332
,,,,0.7311377245508983,0.00029442067934462243
,,,,0.7312874251497006,0.0002945525448978079
,,,,0.7314371257485031,0.0002946844249096307
,,,,0.7315868263473055,0.00029481631936313055
,,,,0.7317365269461078,0.00029494822824134624
,,,,0.7318862275449103,0.0002950801515273167
,,,,0.7320359281437125,0.0002952120892040791
,,,,0.732185628742515,0.00029534404125467064
,,,,0.7323353293413174,0.0002954760076621268
,,,,0.7324850299401198,0.00029560798840948287
,,,,0.7326347305389223,0.0002957399834797736
,,,,0.7327844311377246,0.00029587199285603243
,,,,0.732934131736527,0.00029600401652129203
,,,,0.7330838323353294,0.00029613605445858495
,,,,0.7332335329341317,0.00029626810665094256
,,,,0.7333832335329342,0.00029640017308139573
,,,,0.7335329341317366,0.00029653225373297404
,,,,0.733682634730539,0.00029666434858870687
,,,,0.7338323353293413,0.0002967964576316231
,,,,0.7339820359281438,0.00029692858084475
,,,,0.7341317365269461,0.0002970607182111151
,,,,0.7342814371257486,0.00029719286971374487
,,,,0.7344311377245509,0.0002973250353356647
,,,,0.7345808383233533,0.0002974572150599001
,,,,0.7347305389221558,0.0002975894088694753
,,,,0.734880239520958,0.0002977216167474141
,,,,0.7350299401197605,0.00029785383867673954
,,,,0.735179640718563,0.0002979860746404741
,,,,0.7353293413173653,0.0002981183246216395
,,,,0.7354790419161678,0.0002982505886032569
,,,,0.73562874251497,0.0002983828665683468
,,,,0.7357784431137725,0.00029851515849992934
,,,,0.735928143712575,0.0002986474643810237
,,,,0.7360778443113772,0.0002987797841946485
,,,,0.7362275449101797,0.0002989121179238219
,,,,0.7363772455089821,0.00029904446555156094
,,,,0.7365269461077845,0.0002991768270608833
,,,,0.736676646706587,0.00029930920243480475
,,,,0.7368263473053892,0.0002994415916563411
,,,,0.7369760479041917,0.0002995739947085078
,,,,0.7371257485029941,0.0002997064115743192
,,,,0.7372754491017964,0.0002998388422367892
,,,,0.7374251497005988,0.00029997128667893174
,,,,0.7375748502994013,0.0003001037448837594
,,,,0.7377245508982037,0.0003002362168342846
,,,,0.737874251497006,0.00030036870251351966
,,,,0.7380239520958084,0.0003005012019044755
,,,,0.7381736526946108,0.0003006337149901634
,,,,0.7383233532934133,0.0003007662417535935
,,,,0.7384730538922156,0.0003008987821777754
,,,,0.738622754491018,0.00030103133624571915
,,,,0.7387724550898205,0.00030116390394043305
,,,,0.7389221556886227,0.0003012964852449254
,,,,0.7390718562874252,0.0003014290801422048
,,,,0.7392215568862275,0.0003015616886152781
,,,,0.73937125748503,0.0003016943106471526
,,,,0.7395209580838324,0.00030182694622083497
,,,,0.7396706586826347,0.000301959595319331
,,,,0.7398203592814372,0.0003020922579256465
,,,,0.7399700598802397,0.00030222493402278677
,,,,0.7401197604790419,0.0003023576235937566
,,,,0.7402694610778444,0.0003024903266215604
,,,,0.7404191616766467,0.000302623043089202
,,,,0.7405688622754492,0.0003027557729796854
,,,,0.7407185628742516,0.00030288851627601355
,,,,0.7408682634730539,0.000303021272961189
,,,,0.7410179640718564,0.00030315404301821435
,,,,0.7411676646706588,0.00030328682643009184
,,,,0.7413173652694611,0.0003034196231798227
,,,,0.7414670658682635,0.0003035524332504088
,,,,0.7416167664670659,0.00030368525662485075
,,,,0.7417664670658684,0.0003038180932861493
,,,,0.7419161676646707,0.0003039509432173047
,,,,0.7420658682634731,0.00030408380640131657
,,,,0.7422155688622755,0.0003042166828211849
,,,,0.742365269461078,0.0003043495724599088
,,,,0.7425149700598803,0.00030448247530048724
,,,,0.7426646706586827,0.0003046153913259189
,,,,0.7428143712574851,0.000304748320519202
,,,,0.7429640718562874,0.000304881262863335
,,,,0.7431137724550899,0.00030501421834131523
,,,,0.7432634730538922,0.00030514718693614037
,,,,0.7434131736526947,0.0003052801686308076
,,,,0.7435628742514971,0.0003054131634083139
,,,,0.7437125748502994,0.000305546171251656
,,,,0.7438622754491019,0.0003056791921438304
,,,,0.7440119760479041,0.00030581222606783305
,,,,0.7441616766467066,0.0003059452730066602
,,,,0.7443113772455091,0.0003060783329433074
,,,,0.7444610778443114,0.00030621140586077004
,,,,0.7446107784431139,0.0003063444917420437
,,,,0.7447604790419163,0.0003064775905701233
,,,,0.7449101796407186,0.0003066107023280036
,,,,0.7450598802395211,0.0003067438269986793
,,,,0.7452095808383233,0.0003068769645651451
,,,,0.7453592814371258,0.00030701011501039496
,,,,0.7455089820359282,0.00030714327831742326
,,,,0.7456586826347306,0.00030727645446922375
,,,,0.745808383233533,0.0003074096434487905
,,,,0.7459580838323354,0.0003075428452391168
,,,,0.7461077844311378,0.0003076760598231961
,,,,0.7462574850299402,0.000307809287184022
,,,,0.7464071856287425,0.00030794252730458754
,,,,0.7465568862275449,0.00030807578016788585
,,,,0.7467065868263474,0.00030820904575691
,,,,0.7468562874251498,0.00030834232405465233
,,,,0.7470059880239521,0.0003084756150441061
,,,,0.7471556886227546,0.0003086089187082636
,,,,0.7473053892215569,0.00030874223503011747
,,,,0.7474550898203594,0.0003088755639926602
,,,,0.7476047904191617,0.0003090089055788838
,,,,0.7477544910179641,0.000309142259771781
,,,,0.7479041916167666,0.0003092756265543438
,,,,0.7480538922155688,0.0003094090059095641
,,,,0.7482035928143713,0.00030954239782043447
,,,,0.7483532934131736,0.0003096758022699465
,,,,0.7485029940119761,0.0003098092192410926
,,,,0.7486526946107785,0.00030994264871686463
,,,,0.7488023952095808,0.0003100760906802541
,,,,0.7489520958083833,0.0003102095451142537
,,,,0.7491017964071858,0.0003103430120018547
,,,,0.749251497005988,0.000310476491326049
,,,,0.7494011976047905,0.000310609983069829
,,,,0.7495508982035928,0.00031074348721618617
,,,,0.7497005988023953,0.00031087700374811275
,,,,0.7498502994011977,0.00031101053264860065
,,,,0.75,0.00031114407390064153
,,,,0.7501497005988025,0.0003112776274872277
,,,,0.7502994011976049,0.0003114111933913511
,,,,0.7504491017964072,0.0003115447715960038
,,,,0.7505988023952096,0.00031167836208417804
,,,,0.750748502994012,0.0003118119648388658
,,,,0.7508982035928145,0.0003119455798430598
,,,,0.7510479041916168,0.00031207920707975237
,,,,0.7511976047904192,0.0003122128465319352
,,,,0.7513473053892216,0.0003123464981826019
,,,,0.751497005988024,0.00031248016201474414
,,,,0.7516467065868264,0.00031261383801135535
,,,,0.7517964071856288,0.00031274752615542814
,,,,0.7519461077844312,0.0003128812264299552
,,,,0.7520958083832335,0.00031301493881793016
,,,,0.752245508982036,0.0003131486633023458
,,,,0.7523952095808383,0.0003132823998661956
,,,,0.7525449101796408,0.00031341614849247326
,,,,0.7526946107784432,0.00031354990916417216
,,,,0.7528443113772455,0.0003136836818642861
,,,,0.752994011976048,0.0003138174665758093
,,,,0.7531437125748502,0.00031395126328173564
,,,,0.7532934131736527,0.00031408507196505953
,,,,0.7534431137724552,0.0003142188926087757
,,,,0.7535928143712575,0.00031435272519587845
,,,,0.75374251497006,0.0003144865697093632
,,,,0.7538922155688624,0.0003146204261322243
,,,,0.7540419161676647,0.0003147542944474577
,,,,0.7541916167664672,0.00031488817463805904
,,,,0.7543413173652694,0.0003150220666870234
,,,,0.7544910179640719,0.0003151559705773475
,,,,0.7546407185628743,0.0003152898862920271
,,,,0.7547904191616767,0.00031542381381405885
,,,,0.7549401197604791,0.00031555775312643974
,,,,0.7550898203592815,0.0003156917042121663
,,,,0.7552395209580839,0.000315825667054236
,,,,0.7553892215568863,0.0003159596416356463
,,,,0.7555389221556886,0.0003160936279393954
,,,,0.755688622754491,0.0003162276259484809
,,,,0.7558383233532935,0.0003163616356459017
,,,,0.7559880239520959,0.00031649565701465603
,,,,0.7561377245508982,0.00031662969003774317
,,,,0.7562874251497007,0.0003167637346981626
,,,,0.756437125748503,0.0003168977909789137
,,,,0.7565868263473055,0.0003170318588629964
,,,,0.7567365269461078,0.00031716593833341125
,,,,0.7568862275449102,0.000317300029373159
,,,,0.7570359281437127,0.0003174341319652401
,,,,0.7571856287425149,0.00031756824609265673
,,,,0.7573353293413174,0.00031770237173841
,,,,0.7574850299401199,0.0003178365088855024
,,,,0.7576347305389222,0.00031797065751693613
,,,,0.7577844311377246,0.0003181048176157143
,,,,0.7579341317365269,0.0003182389891648397
,,,,0.7580838323353294,0.0003183731721473164
,,,,0.7582335329341319,0.0003185073665461486
,,,,0.7583832335329341,0.00031864157234434015
,,,,0.7585329341317366,0.00031877578952489667
,,,,0.758682634730539,0.00031891001807082294
,,,,0.7588323353293414,0.00031904425796512473
,,,,0.7589820359281438,0.00031917850919080854
,,,,0.7591317365269461,0.00031931277173088084
,,,,0.7592814371257486,0.0003194470455683486
,,,,0.759431137724551,0.00031958133068621944
,,,,0.7595808383233533,0.00031971562706750137
,,,,0.7597305389221557,0.0003198499346952032
,,,,0.7598802395209582,0.0003199842535523331
,,,,0.7600299401197605,0.00032011858362190096
,,,,0.7601796407185629,0.000320252924886917
,,,,0.7603293413173653,0.00032038727733039107
,,,,0.7604790419161677,0.00032052164093533463
,,,,0.7606287425149701,0.00032065601568475883
,,,,0.7607784431137725,0.00032079040156167567
,,,,0.7609281437125749,0.000320924798549098
,,,,0.7610778443113774,0.00032105920663003817
,,,,0.7612275449101796,0.00032119362578751035
,,,,0.7613772455089821,0.00032132805600452845
,,,,0.7615269461077844,0.000321462497264107
,,,,0.7616766467065869,0.00032159694954926154
,,,,0.7618263473053893,0.0003217314128430078
,,,,0.7619760479041916,0.00032186588712836194
,,,,0.7621257485029941,0.0003220003723883412
,,,,0.7622754491017966,0.0003221348686059631
,,,,0.7624251497005988,0.0003222693757642458
,,,,0.7625748502994013,0.0003224038938462078
,,,,0.7627245508982036,0.0003225384228348687
,,,,0.762874251497006,0.00032267296271324834
,,,,0.7630239520958085,0.0003228075134643676
,,,,0.7631736526946108,0.00032294207507124707
,,,,0.7633233532934133,0.0003230766475169094
,,,,0.7634730538922156,0.0003232112307843769
,,,,0.763622754491018,0.00032334582485667244
,,,,0.7637724550898204,0.00032348042971681987
,,,,0.7639221556886228,0.0003236150453478438
,,,,0.7640718562874252,0.0003237496717327695
,,,,0.7642215568862276,0.0003238843088546227
,,,,0.76437125748503,0.0003240189566964298
,,,,0.7645209580838324,0.0003241536152412181
,,,,0.7646706586826348,0.00032428828447201544
,,,,0.7648203592814371,0.00032442296437185043
,,,,0.7649700598802396,0.0003245576549237527
,,,,0.765119760479042,0.00032469235611075174
,,,,0.7652694610778443,0.0003248270679158788
,,,,0.7654191616766468,0.00032496179032216516
,,,,0.7655688622754491,0.0003250965233126429
,,,,0.7657185628742516,0.0003252312668703456
,,,,0.765868263473054,0.0003253660209783063
,,,,0.7660179640718563,0.00032550078561955975
,,,,0.7661676646706588,0.0003256355607771412
,,,,0.766317365269461,0.0003257703464340867
,,,,0.7664670658682635,0.0003259051425734333
,,,,0.766616766467066,0.00032603994917821815
,,,,0.7667664670658683,0.0003261747662314797
,,,,0.7669161676646707,0.0003263095937162575
,,,,0.767065868263473,0.0003264444316155912
,,,,0.7672155688622755,0.0003265792799125218
,,,,0.767365269461078,0.0003267141385900911
,,,,0.7675149700598802,0.0003268490076313411
,,,,0.7676646706586827,0.00032698388701931546
,,,,0.7678143712574851,0.0003271187767370584
,,,,0.7679640718562875,0.00032725367676761434
,,,,0.7681137724550899,0.0003273885870940298
,,,,0.7682634730538922,0.00032752350769935096
,,,,0.7684131736526947,0.0003276584385666256
,,,,0.768562874251497,0.0003277933796789022
,,,,0.7687125748502994,0.00032792833101923
,,,,0.7688622754491018,0.0003280632925706593
,,,,0.7690119760479043,0.00032819826431624134
,,,,0.7691616766467066,0.00032833324623902764
,,,,0.769311377245509,0.0003284682383220718
,,,,0.7694610778443114,0.00032860324054842695
,,,,0.7696107784431138,0.0003287382529011485
,,,,0.7697604790419162,0.00032887327536329166
,,,,0.7699101796407186,0.00032900830791791327
,,,,0.770059880239521,0.00032914335054807104
,,,,0.7702095808383235,0.00032927840323682345
,,,,0.7703592814371257,0.0003294134659672293
,,,,0.7705089820359282,0.00032954853872235013
,,,,0.7706586826347305,0.00032968362148524656
,,,,0.770808383233533,0.0003298187142389811
,,,,0.7709580838323354,0.00032995381696661775
,,,,0.7711077844311377,0.00033008892965122
,,,,0.7712574850299402,0.00033022405227585373
,,,,0.7714071856287427,0.00033035918482358527
,,,,0.7715568862275449,0.0003304943272774819
,,,,0.7717065868263474,0.0003306294796206119
,,,,0.7718562874251497,0.0003307646418360448
,,,,0.7720059880239521,0.0003308998139068511
,,,,0.7721556886227546,0.0003310349958161024
,,,,0.7723053892215569,0.0003311701875468708
,,,,0.7724550898203594,0.0003313053890822307
,,,,0.7726047904191617,0.00033144060040525607
,,,,0.7727544910179641,0.00033157582149902275
,,,,0.7729041916167665,0.00033171105234660784
,,,,0.7730538922155689,0.0003318462929310884
,,,,0.7732035928143713,0.0003319815432355443
,,,,0.7733532934131737,0.0003321168032430555
,,,,0.7735029940119761,0.0003322520729367023
,,,,0.7736526946107785,0.0003323873522995679
,,,,0.7738023952095809,0.00033252264131473545
,,,,0.7739520958083833,0.000332657939965289
,,,,0.7741017964071857,0.00033279324823431473
,,,,0.774251497005988,0.0003329285661048988
,,,,0.7744011976047904,0.00033306389356012995
,,,,0.7745508982035929,0.0003331992305830963
,,,,0.7747005988023952,0.00033333457715688843
,,,,0.7748502994011977,0.000333469933264598
,,,,0.7750000000000001,0.00033360529888931716
,,,,0.7751497005988024,0.00033374067401413944
,,,,0.7752994011976049,0.0003338760586221602
,,,,0.7754491017964071,0.00033401145269647514
,,,,0.7755988023952096,0.00033414685622018184
,,,,0.7757485029940121,0.00033428226917637865
,,,,0.7758982035928144,0.00033441769154816486
,,,,0.7760479041916168,0.0003345531233186419
,,,,0.7761976047904192,0.00033468856447091156
,,,,0.7763473053892216,0.00033482401498807746
,,,,0.7764970059880241,0.0003349594748532438
,,,,0.7766467065868263,0.0003350949440495168
,,,,0.7767964071856288,0.0003352304225600032
,,,,0.7769461077844312,0.00033536591036781164
,,,,0.7770958083832336,0.0003355014074560512
,,,,0.777245508982036,0.00033563691380783344
,,,,0.7773952095808384,0.00033577242940626995
,,,,0.7775449101796408,0.0003359079542344741
,,,,0.7776946107784432,0.00033604348827556127
,,,,0.7778443113772455,0.00033617903151264675
,,,,0.7779940119760479,0.0003363145839288481
,,,,0.7781437125748504,0.00033645014550728414
,,,,0.7782934131736527,0.0003365857162310743
,,,,0.7784431137724551,0.0003367212960833406
,,,,0.7785928143712576,0.000336856885047205
,,,,0.7787425149700599,0.0003369924831057916
,,,,0.7788922155688623,0.00033712809024222576
,,,,0.7790419161676647,0.000337263706439634
,,,,0.7791916167664671,0.00033739933168114446
,,,,0.7793413173652696,0.00033753496594988655
,,,,0.7794910179640718,0.0003376706092289907
,,,,0.7796407185628743,0.000337806261501589
,,,,0.7797904191616768,0.00033794192275081567
,,,,0.7799401197604791,0.00033807759295980457
,,,,0.7800898203592815,0.0003382132721116922
,,,,0.7802395209580838,0.00033834896018961687
,,,,0.7803892215568863,0.0003384846571767173
,,,,0.7805389221556888,0.0003386203630561339
,,,,0.780688622754491,0.0003387560778110088
,,,,0.7808383233532935,0.00033889180142448506
,,,,0.7809880239520959,0.0003390275338797082
,,,,0.7811377245508982,0.0003391632751598235
,,,,0.7812874251497007,0.0003392990252479794
,,,,0.781437125748503,0.000339434784127325
,,,,0.7815868263473055,0.00033957055178101034
,,,,0.7817365269461078,0.0003397063281921885
,,,,0.7818862275449102,0.0003398421133440123
,,,,0.7820359281437126,0.0003399779072196373
,,,,0.7821856287425151,0.00034011370980222
,,,,0.7823353293413174,0.00034024952107491796
,,,,0.7824850299401198,0.00034038534102089144
,,,,0.7826347305389222,0.000340521169623301
,,,,0.7827844311377246,0.0003406570068653098
,,,,0.782934131736527,0.0003407928527300817
,,,,0.7830838323353294,0.00034092870720078236
,,,,0.7832335329341318,0.0003410645702605792
,,,,0.7833832335329343,0.0003412004418926408
,,,,0.7835329341317365,0.00034133632208013744
,,,,0.783682634730539,0.0003414722108062413
,,,,0.7838323353293413,0.0003416081080541253
,,,,0.7839820359281438,0.00034174401380696523
,,,,0.7841317365269462,0.00034187992804793723
,,,,0.7842814371257485,0.0003420158507602196
,,,,0.784431137724551,0.0003421517819269921
,,,,0.7845808383233535,0.0003422877215314362
,,,,0.7847305389221557,0.0003424236695567348
,,,,0.7848802395209582,0.0003425596259860728
,,,,0.7850299401197605,0.0003426955908026363
,,,,0.7851796407185629,0.000342831563989613
,,,,0.7853293413173653,0.00034296754553019275
,,,,0.7854790419161677,0.0003431035354075664
,,,,0.7856287425149702,0.00034323953360492713
,,,,0.7857784431137724,0.0003433755401054689
,,,,0.7859281437125749,0.00034351155489238845
,,,,0.7860778443113773,0.00034364757794888307
,,,,0.7862275449101797,0.0003437836092581528
,,,,0.7863772455089821,0.0003439196488033982
,,,,0.7865269461077845,0.00034405569656782237
,,,,0.7866766467065869,0.0003441917525346298
,,,,0.7868263473053893,0.0003443278166870272
,,,,0.7869760479041916,0.0003444638890082216
,,,,0.787125748502994,0.00034459996948142375
,,,,0.7872754491017965,0.00034473605808984457
,,,,0.7874251497005988,0.000344872154816697
,,,,0.7875748502994012,0.0003450082596451962
,,,,0.7877245508982037,0.00034514437255855874
,,,,0.787874251497006,0.00034528049354000287
,,,,0.7880239520958084,0.00034541662257274886
,,,,0.7881736526946108,0.00034555275964001875
,,,,0.7883233532934132,0.00034568890472503586
,,,,0.7884730538922157,0.00034582505781102595
,,,,0.7886227544910179,0.0003459612188812161
,,,,0.7887724550898204,0.0003460973879188354
,,,,0.7889221556886229,0.0003462335649071146
,,,,0.7890718562874252,0.0003463697498292865
,,,,0.7892215568862276,0.00034650594266858543
,,,,0.7893712574850299,0.0003466421434082477
,,,,0.7895209580838324,0.0003467783520315113
,,,,0.7896706586826349,0.0003469145685216164
,,,,0.7898203592814371,0.0003470507928618043
,,,,0.7899700598802396,0.00034718702503531914
,,,,0.790119760479042,0.000347323265025406
,,,,0.7902694610778443,0.00034745951281531224
,,,,0.7904191616766468,0.0003475957683882874
,,,,0.7905688622754491,0.0003477320317275823
,,,,0.7907185628742516,0.00034786830281645
,,,,0.790868263473054,0.0003480045816381448
,,,,0.7910179640718563,0.00034814086817592404
,,,,0.7911676646706587,0.0003482771624130464
,,,,0.7913173652694612,0.0003484134643327719
,,,,0.7914670658682635,0.0003485497739183633
,,,,0.7916167664670659,0.00034868609115308504
,,,,0.7917664670658683,0.00034882241602020303
,,,,0.7919161676646707,0.00034895874850298595
,,,,0.7920658682634731,0.0003490950885847041
,,,,0.7922155688622755,0.0003492314362486287
,,,,0.7923652694610779,0.00034936779147803486
,,,,0.7925149700598804,0.000349504154256198
,,,,0.7926646706586826,0.0003496405245663962
,,,,0.7928143712574851,0.00034977690239190935
,,,,0.7929640718562874,0.0003499132877160201
,,,,0.7931137724550898,0.0003500496805220117
,,,,0.7932634730538923,0.0003501860807931701
,,,,0.7934131736526946,0.0003503224885127833
,,,,0.7935628742514971,0.0003504589036641417
,,,,0.7937125748502996,0.000350595326230537
,,,,0.7938622754491018,0.00035073175619526283
,,,,0.7940119760479043,0.00035086819354161557
,,,,0.7941616766467066,0.0003510046382528933
,,,,0.794311377245509,0.0003511410903123961
,,,,0.7944610778443114,0.00035127754970342584
,,,,0.7946107784431138,0.000351414016409287
,,,,0.7947604790419163,0.0003515504904132857
,,,,0.7949101796407186,0.00035168697169873063
,,,,0.795059880239521,0.00035182346024893176
,,,,0.7952095808383234,0.00035195995604720163
,,,,0.7953592814371258,0.0003520964590768549
,,,,0.7955089820359282,0.0003522329693212084
,,,,0.7956586826347306,0.00035236948676358094
,,,,0.795808383233533,0.0003525060113872931
,,,,0.7959580838323354,0.0003526425431756681
,,,,0.7961077844311378,0.00035277908211203116
,,,,0.7962574850299401,0.00035291562817970935
,,,,0.7964071856287426,0.0003530521813620319
,,,,0.796556886227545,0.000353188741642331
,,,,0.7967065868263473,0.00035332530900393966
,,,,0.7968562874251498,0.00035346188343019397
,,,,0.7970059880239521,0.00035359846490443195
,,,,0.7971556886227545,0.0003537350534099942
,,,,0.797305389221557,0.00035387164893022234
,,,,0.7974550898203593,0.0003540082514484614
,,,,0.7976047904191618,0.00035414486094805805
,,,,0.797754491017964,0.0003542814774123609
,,,,0.7979041916167665,0.00035441810082472173
,,,,0.798053892215569,0.00035455473116849346
,,,,0.7982035928143713,0.0003546913684270315
,,,,0.7983532934131737,0.00035482801258369414
,,,,0.7985029940119761,0.00035496466362184095
,,,,0.7986526946107785,0.00035510132152483456
,,,,0.798802395209581,0.00035523798627603914
,,,,0.7989520958083832,0.0003553746578588215
,,,,0.7991017964071857,0.00035551133625655085
,,,,0.7992514970059881,0.00035564802145259856
,,,,0.7994011976047904,0.00035578471343033775
,,,,0.7995508982035929,0.0003559214121731449
,,,,0.7997005988023953,0.00035605811766439746
,,,,0.7998502994011977,0.0003561948298874761
,,,,0.8,0.00035633154882576363
,,,,0.8001497005988024,0.00035646827446264497
,,,,0.8002994011976048,0.0003566050067815076
,,,,0.8004491017964073,0.00035674174576574093
,,,,0.8005988023952096,0.0003568784913987371
,,,,0.800748502994012,0.0003570152436638903
,,,,0.8008982035928145,0.00035715200254459725
,,,,0.8010479041916168,0.0003572887680242569
,,,,0.8011976047904192,0.0003574255400862706
,,,,0.8013473053892216,0.000357562318714042
,,,,0.801497005988024,0.00035769910389097737
,,,,0.8016467065868265,0.00035783589560048503
,,,,0.8017964071856287,0.0003579726938259758
,,,,0.8019461077844312,0.0003581094985508627
,,,,0.8020958083832337,0.0003582463097585619
,,,,0.802245508982036,0.0003583831274324906
,,,,0.8023952095808384,0.0003585199515560699
,,,,0.8025449101796407,0.00035865678211272214
,,,,0.8026946107784432,0.00035879361908587294
,,,,0.8028443113772457,0.0003589304624589496
,,,,0.8029940119760479,0.00035906731221538226
,,,,0.8031437125748504,0.00035920416833860403
,,,,0.8032934131736528,0.00035934103081204915
,,,,0.8034431137724551,0.00035947789961915546
,,,,0.8035928143712575,0.00035961477474336296
,,,,0.8037425149700599,0.0003597516561681136
,,,,0.8038922155688624,0.00035988854387685257
,,,,0.8040419161676647,0.0003600254378530272
,,,,0.8041916167664671,0.000360162338080087
,,,,0.8043413173652695,0.0003602992445414848
,,,,0.804491017964072,0.00036043615722067474
,,,,0.8046407185628743,0.00036057307610111433
,,,,0.8047904191616767,0.0003607100011662639
,,,,0.8049401197604791,0.00036084693239958523
,,,,0.8050898203592814,0.00036098386978454376
,,,,0.8052395209580839,0.00036112081330460616
,,,,0.8053892215568862,0.00036125776294324274
,,,,0.8055389221556887,0.0003613947186839262
,,,,0.805688622754491,0.0003615316805101314
,,,,0.8058383233532934,0.00036166864840533593
,,,,0.8059880239520959,0.0003618056223530201
,,,,0.8061377245508982,0.00036194260233666657
,,,,0.8062874251497006,0.00036207958833976055
,,,,0.8064371257485031,0.0003622165803457903
,,,,0.8065868263473054,0.000362353578338246
,,,,0.8067365269461079,0.0003624905823006211
,,,,0.8068862275449101,0.0003626275922164111
,,,,0.8070359281437126,0.00036276460806911444
,,,,0.8071856287425151,0.00036290162984223197
,,,,0.8073353293413174,0.00036303865751926743
,,,,0.8074850299401198,0.0003631756910837271
,,,,0.8076347305389222,0.00036331273051912
,,,,0.8077844311377246,0.00036344977580895675
,,,,0.8079341317365271,0.00036358682693675274
,,,,0.8080838323353293,0.00036372388388602415
,,,,0.8082335329341318,0.00036386094664029065
,,,,0.8083832335329342,0.0003639980151830745
,,,,0.8085329341317365,0.0003641350894979002
,,,,0.808682634730539,0.0003642721695682957
,,,,0.8088323353293414,0.00036440925537779123
,,,,0.8089820359281438,0.00036454634690991945
,,,,0.8091317365269461,0.0003646834441482163
,,,,0.8092814371257485,0.0003648205470762203
,,,,0.8094311377245509,0.0003649576556774722
,,,,0.8095808383233534,0.00036509476993551573
,,,,0.8097305389221557,0.00036523188983389796
,,,,0.8098802395209581,0.00036536901535616804
,,,,0.8100299401197606,0.0003655061464858776
,,,,0.8101796407185629,0.000365643283206582
,,,,0.8103293413173653,0.0003657804255018388
,,,,0.8104790419161677,0.0003659175733552077
,,,,0.8106287425149701,0.00036605472675025285
,,,,0.8107784431137726,0.0003661918856705394
,,,,0.8109281437125748,0.00036632905009963606
,,,,0.8110778443113773,0.00036646622002111485
,,,,0.8112275449101798,0.0003666033954185495
,,,,0.811377245508982,0.00036674057627551743
,,,,0.8115269461077845,0.0003668777625755985
,,,,0.8116766467065868,0.0003670149543023756
,,,,0.8118263473053893,0.00036715215143943406
,,,,0.8119760479041918,0.0003672893539703625
,,,,0.812125748502994,0.00036742656187875193
,,,,0.8122754491017965,0.00036756377514819656
,,,,0.8124251497005989,0.00036770099376229364
,,,,0.8125748502994012,0.00036783821770464267
,,,,0.8127245508982036,0.00036797544695884644
,,,,0.812874251497006,0.0003681126815085104
,,,,0.8130239520958085,0.00036824992133724333
,,,,0.8131736526946108,0.0003683871664286566
,,,,0.8133233532934132,0.00036852441676636405
,,,,0.8134730538922156,0.00036866167233398314
,,,,0.8136227544910181,0.00036879893311513387
,,,,0.8137724550898204,0.0003689361990934387
,,,,0.8139221556886228,0.00036907347025252467
,,,,0.8140718562874252,0.00036921074657601956
,,,,0.8142215568862275,0.0003693480280475558
,,,,0.81437125748503,0.0003694853146507679
,,,,0.8145209580838323,0.0003696226063692933
,,,,0.8146706586826348,0.0003697599031867728
,,,,0.8148203592814373,0.00036989720508685033
,,,,0.8149700598802395,0.00037003451205317166
,,,,0.815119760479042,0.000370171824069387
,,,,0.8152694610778443,0.00037030914111914874
,,,,0.8154191616766467,0.000370446463186112
,,,,0.8155688622754492,0.000370583790253936
,,,,0.8157185628742515,0.0003707211223062816
,,,,0.815868263473054,0.0003708584593268138
,,,,0.8160179640718564,0.00037099580129919984
,,,,0.8161676646706587,0.00037113314820711027
,,,,0.8163173652694612,0.0003712705000342188
,,,,0.8164670658682635,0.0003714078567642019
,,,,0.8166167664670659,0.0003715452183807398
,,,,0.8167664670658683,0.00037168258486751463
,,,,0.8169161676646707,0.0003718199562082124
,,,,0.8170658682634732,0.00037195733238652186
,,,,0.8172155688622755,0.00037209471338613516
,,,,0.8173652694610779,0.000372232099190747
,,,,0.8175149700598803,0.00037236948978405576
,,,,0.8176646706586826,0.00037250688514976256
,,,,0.8178143712574851,0.00037264428527157155
,,,,0.8179640718562875,0.0003727816901331903
,,,,0.8181137724550899,0.0003729190997183289
,,,,0.8182634730538922,0.0003730565140107013
,,,,0.8184131736526947,0.0003731939329940244
,,,,0.818562874251497,0.0003733313566520179
,,,,0.8187125748502995,0.00037346878496840474
,,,,0.8188622754491018,0.00037360621792691074
,,,,0.8190119760479042,0.0003737436555112659
,,,,0.8191616766467067,0.0003738810977052022
,,,,0.819311377245509,0.00037401854449245546
,,,,0.8194610778443114,0.00037415599585676444
,,,,0.8196107784431139,0.000374293451781871
,,,,0.8197604790419162,0.0003744309122515205
,,,,0.8199101796407187,0.00037456837724946125
,,,,0.8200598802395209,0.0003747058467594445
,,,,0.8202095808383234,0.0003748433207652256
,,,,0.8203592814371259,0.0003749807992505621
,,,,0.8205089820359281,0.00037511828219921514
,,,,0.8206586826347306,0.0003752557695949493
,,,,0.820808383233533,0.0003753932614215321
,,,,0.8209580838323354,0.00037553075766273475
,,,,0.8211077844311379,0.0003756682583023311
,,,,0.8212574850299401,0.0003758057633240982
,,,,0.8214071856287426,0.0003759432727118173
,,,,0.821556886227545,0.0003760807864492722
,,,,0.8217065868263473,0.00037621830452025
,,,,0.8218562874251498,0.00037635582690854087
,,,,0.8220059880239522,0.0003764933535979387
,,,,0.8221556886227546,0.00037663088457224074
,,,,0.8223053892215569,0.0003767684198152472
,,,,0.8224550898203593,0.00037690595931076193
,,,,0.8226047904191617,0.0003770435030425912
,,,,0.8227544910179642,0.0003771810509945463
,,,,0.8229041916167665,0.00037731860315043966
,,,,0.8230538922155689,0.0003774561594940893
,,,,0.8232035928143714,0.0003775937200093147
,,,,0.8233532934131736,0.00037773128467993963
,,,,0.8235029940119761,0.00037786885348979154
,,,,0.8236526946107784,0.00037800642642270006
,,,,0.8238023952095809,0.0003781440034624994
,,,,0.8239520958083834,0.00037828158459302666
,,,,0.8241017964071856,0.0003784191697981217
,,,,0.8242514970059881,0.0003785567590616287
,,,,0.8244011976047904,0.00037869435236739487
,,,,0.8245508982035928,0.00037883194969927093
,,,,0.8247005988023953,0.0003789695510411107
,,,,0.8248502994011976,0.00037910715637677183
,,,,0.8250000000000001,0.00037924476569011503
,,,,0.8251497005988025,0.0003793823789650046
,,,,0.8252994011976048,0.00037951999618530816
,,,,0.8254491017964073,0.00037965761733489706
,,,,0.8255988023952096,0.0003797952423976456
,,,,0.825748502994012,0.0003799328713574322
,,,,0.8258982035928144,0.0003800705041981382
,,,,0.8260479041916168,0.0003802081409036485
,,,,0.8261976047904193,0.0003803457814578517
,,,,0.8263473053892216,0.00038048342584463954
,,,,0.826497005988024,0.0003806210740479074
,,,,0.8266467065868264,0.00038075872605155436
,,,,0.8267964071856287,0.00038089638183948265
,,,,0.8269461077844312,0.00038103404139559825
,,,,0.8270958083832336,0.0003811717047038111
,,,,0.827245508982036,0.0003813093717480332
,,,,0.8273952095808383,0.0003814470425121817
,,,,0.8275449101796408,0.00038158471698017616
,,,,0.8276946107784431,0.0003817223951359405
,,,,0.8278443113772456,0.0003818600769634015
,,,,0.8279940119760479,0.0003819977624464898
,,,,0.8281437125748503,0.00038213545156914007
,,,,0.8282934131736528,0.0003822731443152894
,,,,0.828443113772455,0.0003824108406688793
,,,,0.8285928143712575,0.00038254854061385525
,,,,0.82874251497006,0.000382686244134165
,,,,0.8288922155688623,0.00038282395121376115
,,,,0.8290419161676648,0.0003829616618365991
,,,,0.829191616766467,0.0003830993759866382
,,,,0.8293413173652695,0.0003832370936478413
,,,,0.829491017964072,0.0003833748148041752
,,,,0.8296407185628742,0.0003835125394396097
,,,,0.8297904191616767,0.00038365026753811897
,,,,0.8299401197604791,0.00038378799908367995
,,,,0.8300898203592815,0.0003839257340602742
,,,,0.830239520958084,0.000384063472451886
,,,,0.8303892215568862,0.00038420121424250414
,,,,0.8305389221556887,0.00038433895941612073
,,,,0.8306886227544911,0.0003844767079567307
,,,,0.8308383233532934,0.000384614459848334
,,,,0.8309880239520959,0.00038475221507493424
,,,,0.8311377245508983,0.0003848899736205373
,,,,0.8312874251497007,0.000385027735469154
,,,,0.831437125748503,0.0003851655006047987
,,,,0.8315868263473054,0.000385303269011489
,,,,0.8317365269461078,0.0003854410406732467
,,,,0.8318862275449103,0.00038557881557409705
,,,,0.8320359281437126,0.0003857165936980691
,,,,0.832185628742515,0.00038585437502919594
,,,,0.8323353293413175,0.0003859921595515138
,,,,0.8324850299401197,0.00038612994724906285
,,,,0.8326347305389222,0.0003862677381058879
,,,,0.8327844311377245,0.000386405532106036
,,,,0.832934131736527,0.000386543329233559
,,,,0.8330838323353295,0.00038668112947251246
,,,,0.8332335329341317,0.0003868189328069554
,,,,0.8333832335329342,0.0003869567392209507
,,,,0.8335329341317367,0.00038709454869856547
,,,,0.8336826347305389,0.0003872323612238698
,,,,0.8338323353293414,0.00038737017678093847
,,,,0.8339820359281437,0.00038750799535384935
,,,,0.8341317365269462,0.00038764581692668477
,,,,0.8342814371257486,0.0003877836414835306
,,,,0.8344311377245509,0.00038792146900847626
,,,,0.8345808383233534,0.0003880592994856154
,,,,0.8347305389221558,0.0003881971328990455
,,,,0.8348802395209581,0.0003883349692328679
,,,,0.8350299401197605,0.0003884728084711875
,,,,0.8351796407185629,0.0003886106505981133
,,,,0.8353293413173654,0.00038874849559775827
,,,,0.8354790419161677,0.0003888863434542393
,,,,0.8356287425149701,0.00038902419415167664
,,,,0.8357784431137725,0.00038916204767419524
,,,,0.835928143712575,0.00038929990400592346
,,,,0.8360778443113773,0.0003894377631309935
,,,,0.8362275449101797,0.0003895756250335418
,,,,0.8363772455089821,0.00038971348969770846
,,,,0.8365269461077844,0.00038985135710763776
,,,,0.8366766467065869,0.00038998922724747776
,,,,0.8368263473053892,0.0003901271001013804
,,,,0.8369760479041917,0.00039026497565350165
,,,,0.8371257485029941,0.0003904028538880016
,,,,0.8372754491017964,0.000390540734789044
,,,,0.8374251497005989,0.0003906786183407968
,,,,0.8375748502994012,0.00039081650452743176
,,,,0.8377245508982036,0.0003909543933331249
,,,,0.8378742514970061,0.00039109228474205584
,,,,0.8380239520958084,0.00039123017873840863
,,,,0.8381736526946109,0.00039136807530637085
,,,,0.8383233532934133,0.0003915059744301348
,,,,0.8384730538922156,0.00039164387609389573
,,,,0.8386227544910181,0.0003917817802818541
,,,,0.8387724550898203,0.00039191968697821326
,,,,0.8389221556886228,0.0003920575961671817
,,,,0.8390718562874252,0.00039219550783297117
,,,,0.8392215568862276,0.00039233342195979786
,,,,0.83937125748503,0.00039247133853188203
,,,,0.8395209580838324,0.00039260925753344735
,,,,0.8396706586826348,0.0003927471789487224
,,,,0.8398203592814372,0.00039288510276193957
,,,,0.8399700598802395,0.00039302302895733495
,,,,0.840119760479042,0.0003931609575191496
,,,,0.8402694610778444,0.0003932988884316278
,,,,0.8404191616766468,0.0003934368216790183
,,,,0.8405688622754491,0.0003935747572455738
,,,,0.8407185628742516,0.0003937126951155516
,,,,0.8408682634730539,0.0003938506352732122
,,,,0.8410179640718564,0.0003939885777028213
,,,,0.8411676646706587,0.00039412652238864825
,,,,0.8413173652694611,0.0003942644693149663
,,,,0.8414670658682636,0.00039440241846605306
,,,,0.8416167664670658,0.00039454036982619026
,,,,0.8417664670658683,0.0003946783233796643
,,,,0.8419161676646708,0.0003948162791107649
,,,,0.8420658682634731,0.00039495423700378675
,,,,0.8422155688622756,0.0003950921970430278
,,,,0.8423652694610778,0.00039523015921279133
,,,,0.8425149700598803,0.0003953681234973837
,,,,0.8426646706586828,0.0003955060898811162
,,,,0.842814371257485,0.0003956440583483043
,,,,0.8429640718562875,0.0003957820288832674
,,,,0.8431137724550898,0.0003959200014703289
,,,,0.8432634730538923,0.0003960579760938176
,,,,0.8434131736526947,0.00039619595273806483
,,,,0.843562874251497,0.0003963339313874075
,,,,0.8437125748502995,0.00039647191202618636
,,,,0.8438622754491019,0.00039660989463874625
,,,,0.8440119760479042,0.0003967478792094364
,,,,0.8441616766467066,0.0003968858657226101
,,,,0.844311377245509,0.0003970238541626256
,,,,0.8444610778443115,0.0003971618445138447
,,,,0.8446107784431138,0.000397299836760634
,,,,0.8447604790419162,0.00039743783088736347
,,,,0.8449101796407186,0.0003975758268784088
,,,,0.845059880239521,0.000397713824718149
,,,,0.8452095808383234,0.0003978518243909675
,,,,0.8453592814371258,0.0003979898258812524
,,,,0.8455089820359282,0.00039812782917339565
,,,,0.8456586826347305,0.00039826583425179435
,,,,0.845808383233533,0.0003984038411008492
,,,,0.8459580838323353,0.0003985418497049654
,,,,0.8461077844311378,0.0003986798600485527
,,,,0.8462574850299402,0.000398817872116025
,,,,0.8464071856287425,0.00039895588589180023
,,,,0.846556886227545,0.0003990939013603019
,,,,0.8467065868263473,0.00039923191850595657
,,,,0.8468562874251497,0.00039936993731319646
,,,,0.8470059880239522,0.0003995079577664567
,,,,0.8471556886227545,0.00039964597985017795
,,,,0.847305389221557,0.0003997840035488049
,,,,0.8474550898203594,0.0003999220288467868
,,,,0.8476047904191617,0.0004000600557285771
,,,,0.8477544910179642,0.0004001980841786338
,,,,0.8479041916167664,0.00040033611418141936
,,,,0.8480538922155689,0.0004004741457214008
,,,,0.8482035928143713,0.00040061217878304935
,,,,0.8483532934131737,0.0004007502133508405
,,,,0.8485029940119762,0.00040088824940925514
,,,,0.8486526946107785,0.00040102628694277745
,,,,0.8488023952095809,0.0004011643259358968
,,,,0.8489520958083833,0.000401302366373107
,,,,0.8491017964071856,0.0004014404082389059
,,,,0.8492514970059881,0.0004015784515177966
,,,,0.8494011976047905,0.0004017164961942862
,,,,0.8495508982035929,0.0004018545422528859
,,,,0.8497005988023952,0.0004019925896781126
,,,,0.8498502994011977,0.0004021306384544864
,,,,0.85,0.00040226868856653295
,,,,0.8501497005988025,0.00040240673999878204
,,,,0.8502994011976048,0.00040254479273576745
,,,,0.8504491017964072,0.0004026828467620287
,,,,0.8505988023952097,0.00040282090206210944
,,,,0.850748502994012,0.0004029589586205567
,,,,0.8508982035928144,0.0004030970164219239
,,,,0.8510479041916169,0.00040323507545076797
,,,,0.8511976047904192,0.0004033731356916504
,,,,0.8513473053892217,0.0004035111971291378
,,,,0.8514970059880239,0.0004036492597478009
,,,,0.8516467065868264,0.0004037873235322153
,,,,0.8517964071856289,0.0004039253884669611
,,,,0.8519461077844311,0.0004040634545366229
,,,,0.8520958083832336,0.0004042015217257908
,,,,0.852245508982036,0.0004043395900190579
,,,,0.8523952095808384,0.0004044776594010233
,,,,0.8525449101796408,0.00040461572985629003
,,,,0.8526946107784431,0.0004047538013694661
,,,,0.8528443113772456,0.0004048918739251646
,,,,0.852994011976048,0.000405029947508002
,,,,0.8531437125748503,0.0004051680221026004
,,,,0.8532934131736527,0.0004053060976935866
,,,,0.8534431137724552,0.00040544417426559173
,,,,0.8535928143712576,0.00040558225180325195
,,,,0.8537425149700599,0.00040572033029120794
,,,,0.8538922155688623,0.0004058584097141047
,,,,0.8540419161676647,0.00040599649005659247
,,,,0.8541916167664672,0.0004061345713033262
,,,,0.8543413173652695,0.00040627265343896505
,,,,0.8544910179640719,0.0004064107364481737
,,,,0.8546407185628744,0.0004065488203156212
,,,,0.8547904191616766,0.00040668690502598033
,,,,0.8549401197604791,0.00040682499056393043
,,,,0.8550898203592814,0.0004069630769141544
,,,,0.8552395209580839,0.00040710116406134024
,,,,0.8553892215568863,0.00040723925199018127
,,,,0.8555389221556886,0.0004073773406853738
,,,,0.8556886227544911,0.00040751543013162124
,,,,0.8558383233532936,0.00040765352031363013
,,,,0.8559880239520958,0.0004077916112161127
,,,,0.8561377245508983,0.00040792970282378524
,,,,0.8562874251497006,0.00040806779512136927
,,,,0.8564371257485031,0.00040820588809359137
,,,,0.8565868263473055,0.00040834398172518295
,,,,0.8567365269461078,0.0004084820760008791
,,,,0.8568862275449103,0.0004086201709054215
,,,,0.8570359281437127,0.0004087582664235555
,,,,0.857185628742515,0.0004088963625400309
,,,,0.8573353293413174,0.0004090344592396042
,,,,0.8574850299401198,0.0004091725565070348
,,,,0.8576347305389223,0.0004093106543270881
,,,,0.8577844311377246,0.00040944875268453387
,,,,0.857934131736527,0.000409586851564147
,,,,0.8580838323353294,0.00040972495095070743
,,,,0.8582335329341318,0.0004098630508289996
,,,,0.8583832335329342,0.00041000115118381276
,,,,0.8585329341317366,0.00041013925199994154
,,,,0.858682634730539,0.0004102773532621854
,,,,0.8588323353293413,0.0004104154549553486
,,,,0.8589820359281438,0.0004105535570642399
,,,,0.8591317365269461,0.00041069165957367414
,,,,0.8592814371257486,0.00041082976246846947
,,,,0.859431137724551,0.0004109678657334509
,,,,0.8595808383233533,0.00041110596935344673
,,,,0.8597305389221558,0.0004112440733132908
,,,,0.859880239520958,0.00041138217759782215
,,,,0.8600299401197605,0.00041152028219188484
,,,,0.860179640718563,0.0004116583870803277
,,,,0.8603293413173653,0.00041179649224800443
,,,,0.8604790419161678,0.0004119345976797738
,,,,0.8606287425149701,0.0004120727033604995
,,,,0.8607784431137725,0.0004122108092750508
,,,,0.860928143712575,0.00041234891540830085
,,,,0.8610778443113772,0.00041248702174512925
,,,,0.8612275449101797,0.00041262512827041953
,,,,0.8613772455089821,0.0004127632349690606
,,,,0.8615269461077845,0.0004129013418259465
,,,,0.861676646706587,0.0004130394488259763
,,,,0.8618263473053893,0.0004131775559540541
,,,,0.8619760479041917,0.0004133156631950888
,,,,0.8621257485029941,0.0004134537705339944
,,,,0.8622754491017964,0.0004135918779556907
,,,,0.8624251497005988,0.00041372998544510165
,,,,0.8625748502994013,0.00041386809298715694
,,,,0.8627245508982037,0.00041400620056679106
,,,,0.862874251497006,0.00041414430816894357
,,,,0.8630239520958084,0.0004142824157785588
,,,,0.8631736526946108,0.0004144205233805871
,,,,0.8633233532934133,0.0004145586309599836
,,,,0.8634730538922156,0.00041469673850170775
,,,,0.863622754491018,0.0004148348459907253
,,,,0.8637724550898205,0.0004149729534120063
,,,,0.8639221556886227,0.00041511106075052605
,,,,0.8640718562874252,0.00041524916799126605
,,,,0.8642215568862275,0.0004153872751192113
,,,,0.86437125748503,0.00041552538211935306
,,,,0.8645209580838324,0.0004156634889766878
,,,,0.8646706586826347,0.00041580159567621597
,,,,0.8648203592814372,0.00041593970220294503
,,,,0.8649700598802397,0.0004160778085418864
,,,,0.8651197604790419,0.0004162159146780566
,,,,0.8652694610778444,0.0004163540205964782
,,,,0.8654191616766467,0.0004164921262821783
,,,,0.8655688622754492,0.0004166302317201895
,,,,0.8657185628742516,0.0004167683368955498
,,,,0.8658682634730539,0.0004169064417933021
,,,,0.8660179640718564,0.0004170445463984941
,,,,0.8661676646706588,0.00041718265069618036
,,,,0.8663173652694611,0.0004173207546714184
,,,,0.8664670658682635,0.00041745885830927305
,,,,0.8666167664670659,0.0004175969615948132
,,,,0.8667664670658684,0.00041773506451311373
,,,,0.8669161676646707,0.0004178731670492543
,,,,0.8670658682634731,0.0004180112691883197
,,,,0.8672155688622755,0.00041814937091540086
,,,,0.867365269461078,0.000418287472215593
,,,,0.8675149700598803,0.0004184255730739974
,,,,0.8676646706586827,0.0004185636734757204
,,,,0.8678143712574851,0.00041870177340587315
,,,,0.8679640718562874,0.0004188398728495732
,,,,0.8681137724550899,0.00041897797179194255
,,,,0.8682634730538922,0.0004191160702181088
,,,,0.8684131736526947,0.00041925416811320487
,,,,0.8685628742514971,0.00041939226546236925
,,,,0.8687125748502994,0.0004195303622507455
,,,,0.8688622754491019,0.00041966845846348294
,,,,0.8690119760479041,0.00041980655408573503
,,,,0.8691616766467066,0.00041994464910266295
,,,,0.8693113772455091,0.00042008274349943087
,,,,0.8694610778443114,0.0004202208372612097
,,,,0.8696107784431139,0.00042035893037317516
,,,,0.8697604790419163,0.000420497022820509
,,,,0.8699101796407186,0.0004206351145883977
,,,,0.8700598802395211,0.0004207732056620335
,,,,0.8702095808383233,0.00042091129602661397
,,,,0.8703592814371258,0.00042104938566734235
,,,,0.8705089820359282,0.00042118747456942705
,,,,0.8706586826347306,0.0004213255627180816
,,,,0.870808383233533,0.00042146365009852613
,,,,0.8709580838323354,0.00042160173669598494
,,,,0.8711077844311378,0.00042173982249568833
,,,,0.8712574850299402,0.00042187790748287224
,,,,0.8714071856287425,0.0004220159916427779
,,,,0.8715568862275449,0.00042215407496065216
,,,,0.8717065868263474,0.000422292157421747
,,,,0.8718562874251498,0.00042243023901131996
,,,,0.8720059880239521,0.00042256831971463466
,,,,0.8721556886227546,0.0004227063995169598
,,,,0.8723053892215569,0.00042284447840356906
,,,,0.8724550898203594,0.00042298255635974324
,,,,0.8726047904191617,0.0004231206333707667
,,,,0.8727544910179641,0.0004232587094219307
,,,,0.8729041916167666,0.0004233967844985316
,,,,0.8730538922155688,0.0004235348585858712
,,,,0.8732035928143713,0.0004236729316692573
,,,,0.8733532934131738,0.0004238110037340024
,,,,0.8735029940119761,0.0004239490747654254
,,,,0.8736526946107785,0.0004240871447488508
,,,,0.8738023952095808,0.0004242252136696079
,,,,0.8739520958083833,0.00042436328151303204
,,,,0.8741017964071858,0.000424501348264465
,,,,0.874251497005988,0.0004246394139092523
,,,,0.8744011976047905,0.00042477747843274664
,,,,0.8745508982035929,0.0004249155418203057
,,,,0.8747005988023953,0.0004250536040572928
,,,,0.8748502994011977,0.0004251916651290773
,,,,0.875,0.00042532972502103367
,,,,0.8751497005988025,0.00042546778371854195
,,,,0.8752994011976049,0.00042560584120698874
,,,,0.8754491017964072,0.00042574389747176506
,,,,0.8755988023952096,0.0004258819524982686
,,,,0.8757485029940121,0.0004260200062719022
,,,,0.8758982035928145,0.0004261580587780744
,,,,0.8760479041916168,0.0004262961100021997
,,,,0.8761976047904192,0.00042643415992969764
,,,,0.8763473053892216,0.00042657220854599455
,,,,0.876497005988024,0.0004267102558365217
,,,,0.8766467065868264,0.00042684830178671553
,,,,0.8767964071856288,0.00042698634638201993
,,,,0.8769461077844313,0.0004271243896078825
,,,,0.8770958083832335,0.00042726243144975784
,,,,0.877245508982036,0.0004274004718931061
,,,,0.8773952095808383,0.000427538510923393
,,,,0.8775449101796408,0.00042767654852609015
,,,,0.8776946107784432,0.00042781458468667445
,,,,0.8778443113772455,0.000427952619390629
,,,,0.877994011976048,0.000428090652623443
,,,,0.8781437125748505,0.0004282286843706104
,,,,0.8782934131736527,0.0004283667146176319
,,,,0.8784431137724552,0.00042850474335001383
,,,,0.8785928143712575,0.0004286427705532675
,,,,0.87874251497006,0.0004287807962129109
,,,,0.8788922155688624,0.00042891882031446813
,,,,0.8790419161676647,0.00042905684284346774
,,,,0.8791916167664672,0.00042919486378544534
,,,,0.8793413173652695,0.0004293328831259418
,,,,0.8794910179640719,0.00042947090085050383
,,,,0.8796407185628743,0.0004296089169446842
,,,,0.8797904191616767,0.00042974693139404165
,,,,0.8799401197604791,0.0004298849441841404
,,,,0.8800898203592815,0.0004300229553005503
,,,,0.8802395209580839,0.00043016096472884777
,,,,0.8803892215568863,0.00043029897245461544
,,,,0.8805389221556887,0.0004304369784634402
,,,,0.880688622754491,0.00043057498274091596
,,,,0.8808383233532935,0.00043071298527264264
,,,,0.8809880239520959,0.00043085098604422553
,,,,0.8811377245508982,0.00043098898504127656
,,,,0.8812874251497007,0.0004311269822494127
,,,,0.881437125748503,0.00043126497765425713
,,,,0.8815868263473055,0.00043140297124143927
,,,,0.8817365269461078,0.0004315409629965942
,,,,0.8818862275449102,0.0004316789529053629
,,,,0.8820359281437127,0.00043181694095339275
,,,,0.8821856287425149,0.00043195492712633644
,,,,0.8823353293413174,0.00043209291140985283
,,,,0.8824850299401199,0.00043223089378960735
,,,,0.8826347305389222,0.00043236887425127
,,,,0.8827844311377246,0.00043250685278051855
,,,,0.8829341317365269,0.0004326448293630352
,,,,0.8830838323353294,0.0004327828039845091
,,,,0.8832335329341319,0.00043292077663063523
,,,,0.8833832335329341,0.000433058747287114
,,,,0.8835329341317366,0.00043319671593965273
,,,,0.883682634730539,0.0004333346825739643
,,,,0.8838323353293414,0.000433472647175767
,,,,0.8839820359281438,0.00043361060973078644
,,,,0.8841317365269461,0.0004337485702247535
,,,,0.8842814371257486,0.00043388652864340485
,,,,0.884431137724551,0.0004340244849724839
,,,,0.8845808383233533,0.0004341624391977398
,,,,0.8847305389221557,0.00043430039130492784
,,,,0.8848802395209582,0.00043443834127980904
,,,,0.8850299401197605,0.00043457628910815055
,,,,0.8851796407185629,0.00043471423477572653
,,,,0.8853293413173653,0.000434852178268316
,,,,0.8854790419161677,0.0004349901195717045
,,,,0.8856287425149701,0.00043512805867168444
,,,,0.8857784431137725,0.0004352659955540528
,,,,0.8859281437125749,0.0004354039302046142
,,,,0.8860778443113774,0.0004355418626091791
,,,,0.8862275449101796,0.0004356797927535623
,,,,0.8863772455089821,0.0004358177206235876
,,,,0.8865269461077844,0.00043595564620508285
,,,,0.8866766467065869,0.00043609356948388315
,,,,0.8868263473053893,0.00043623149044582873
,,,,0.8869760479041916,0.0004363694090767673
,,,,0.8871257485029941,0.0004365073253625513
,,,,0.8872754491017966,0.00043664523928904083
,,,,0.8874251497005988,0.000436783150842101
,,,,0.8875748502994013,0.0004369210600076035
,,,,0.8877245508982036,0.0004370589667714262
,,,,0.887874251497006,0.00043719687111945364
,,,,0.8880239520958085,0.00043733477303757584
,,,,0.8881736526946108,0.0004374726725116895
,,,,0.8883233532934133,0.0004376105695276976
,,,,0.8884730538922156,0.0004377484640715089
,,,,0.888622754491018,0.00043788635612903833
,,,,0.8887724550898204,0.000438024245686208
,,,,0.8889221556886228,0.00043816213272894553
,,,,0.8890718562874252,0.0004383000172431846
,,,,0.8892215568862276,0.0004384378992148664
,,,,0.88937125748503,0.0004385757786299363
,,,,0.8895209580838324,0.00043871365547434784
,,,,0.8896706586826348,0.00043885152973406036
,,,,0.8898203592814371,0.0004389894013950383
,,,,0.8899700598802396,0.0004391272704432543
,,,,0.890119760479042,0.0004392651368646861
,,,,0.8902694610778443,0.00043940300064531767
,,,,0.8904191616766468,0.00043954086177114054
,,,,0.8905688622754491,0.0004396787202281508
,,,,0.8907185628742516,0.0004398165760023522
,,,,0.890868263473054,0.00043995442907975436
,,,,0.8910179640718563,0.0004400922794463732
,,,,0.8911676646706588,0.0004402301270882309
,,,,0.891317365269461,0.0004403679719913561
,,,,0.8914670658682635,0.0004405058141417845
,,,,0.891616766467066,0.0004406436535255571
,,,,0.8917664670658683,0.0004407814901287216
,,,,0.8919161676646707,0.0004409193239373323
,,,,0.8920658682634731,0.00044105715493745
,,,,0.8922155688622755,0.00044119498311514133
,,,,0.892365269461078,0.00044133280845647983
,,,,0.8925149700598802,0.0004414706309475455
,,,,0.8926646706586827,0.00044160845057442447
,,,,0.8928143712574851,0.0004417462673232091
,,,,0.8929640718562875,0.0004418840811799989
,,,,0.8931137724550899,0.00044202189213089917
,,,,0.8932634730538923,0.00044215970016202186
,,,,0.8934131736526947,0.00044229750525948505
,,,,0.893562874251497,0.0004424353074094146
,,,,0.8937125748502994,0.00044257310659794074
,,,,0.8938622754491018,0.0004427109028112021
,,,,0.8940119760479043,0.00044284869603534256
,,,,0.8941616766467066,0.0004429864862565127
,,,,0.894311377245509,0.0004431242734608702
,,,,0.8944610778443115,0.000443262057634579
,,,,0.8946107784431138,0.0004433998387638085
,,,,0.8947604790419162,0.00044353761683473637
,,,,0.8949101796407186,0.0004436753918335455
,,,,0.895059880239521,0.00044381316374642564
,,,,0.8952095808383235,0.00044395093255957327
,,,,0.8953592814371257,0.0004440886982591912
,,,,0.8955089820359282,0.0004442264608314891
,,,,0.8956586826347307,0.0004443642202626828
,,,,0.895808383233533,0.0004445019765389947
,,,,0.8959580838323354,0.00044463972964665395
,,,,0.8961077844311377,0.00044477747957189623
,,,,0.8962574850299402,0.000444915226300964
,,,,0.8964071856287427,0.00044505296982010615
,,,,0.8965568862275449,0.00044519071011557765
,,,,0.8967065868263474,0.0004453284471736408
,,,,0.8968562874251498,0.00044546618098056413
,,,,0.8970059880239521,0.0004456039115226233
,,,,0.8971556886227546,0.0004457416387860995
,,,,0.8973053892215569,0.0004458793627572818
,,,,0.8974550898203594,0.00044601708342246533
,,,,0.8976047904191617,0.00044615480076795085
,,,,0.8977544910179641,0.000446292514780048
,,,,0.8979041916167665,0.00044643022544507157
,,,,0.898053892215569,0.0004465679327493426
,,,,0.8982035928143713,0.0004467056366791898
,,,,0.8983532934131737,0.0004468433372209485
,,,,0.8985029940119761,0.00044698103436096
,,,,0.8986526946107785,0.0004471187280855732
,,,,0.8988023952095809,0.0004472564183811428
,,,,0.8989520958083833,0.0004473941052340307
,,,,0.8991017964071857,0.00044753178863060525
,,,,0.8992514970059882,0.0004476694685572421
,,,,0.8994011976047904,0.0004478071450003224
,,,,0.8995508982035929,0.0004479448179462356
,,,,0.8997005988023952,0.0004480824873813764
,,,,0.8998502994011977,0.00044822015329214773
,,,,0.9000000000000001,0.00044835781566495775
,,,,0.9001497005988024,0.0004484954744862223
,,,,0.9002994011976049,0.0004486331297423639
,,,,0.9004491017964074,0.0004487707814198116
,,,,0.9005988023952096,0.0004489084295050008
,,,,0.9007485029940121,0.0004490460739843748
,,,,0.9008982035928144,0.00044918371484438277
,,,,0.9010479041916168,0.00044932135207148143
,,,,0.9011976047904192,0.0004494589856521334
,,,,0.9013473053892216,0.0004495966155728082
,,,,0.9014970059880241,0.00044973424181998344
,,,,0.9016467065868263,0.0004498718643801417
,,,,0.9017964071856288,0.00045000948323977396
,,,,0.9019461077844312,0.0004501470983853769
,,,,0.9020958083832336,0.00045028470980345463
,,,,0.902245508982036,0.00045042231748051824
,,,,0.9023952095808384,0.0004505599214030851
,,,,0.9025449101796408,0.0004506975215576796
,,,,0.9026946107784432,0.0004508351179308336
,,,,0.9028443113772455,0.0004509727105090849
,,,,0.9029940119760479,0.000451110299278979
,,,,0.9031437125748504,0.00045124788422706776
,,,,0.9032934131736527,0.0004513854653399102
,,,,0.9034431137724551,0.000451523042604072
,,,,0.9035928143712576,0.000451660616006126
,,,,0.9037425149700599,0.0004517981855326518
,,,,0.9038922155688623,0.0004519357511702358
,,,,0.9040419161676647,0.0004520733129054717
,,,,0.9041916167664671,0.00045221087072495967
,,,,0.9043413173652696,0.0004523484246153075
,,,,0.9044910179640718,0.0004524859745631287
,,,,0.9046407185628743,0.0004526235205550453
,,,,0.9047904191616768,0.0004527610625776852
,,,,0.9049401197604791,0.00045289860061768333
,,,,0.9050898203592815,0.00045303613466168234
,,,,0.9052395209580838,0.0004531736646963309
,,,,0.9053892215568863,0.00045331119070828485
,,,,0.9055389221556888,0.00045344871268420805
,,,,0.905688622754491,0.00045358623061076986
,,,,0.9058383233532935,0.00045372374447464784
,,,,0.9059880239520959,0.0004538612542625262
,,,,0.9061377245508982,0.0004539987599610953
,,,,0.9062874251497007,0.00045413626155705407
,,,,0.906437125748503,0.00045427375903710714
,,,,0.9065868263473055,0.00045441125238796735
,,,,0.9067365269461078,0.00045454874159635343
,,,,0.9068862275449102,0.00045468622664899156
,,,,0.9070359281437126,0.0004548237075326157
,,,,0.9071856287425151,0.00045496118423396574
,,,,0.9073353293413174,0.00045509865673978915
,,,,0.9074850299401198,0.0004552361250368411
,,,,0.9076347305389222,0.0004553735891118826
,,,,0.9077844311377246,0.000455511048951683
,,,,0.907934131736527,0.0004556485045430178
,,,,0.9080838323353294,0.00045578595587266975
,,,,0.9082335329341318,0.0004559234029274291
,,,,0.9083832335329343,0.0004560608456940935
,,,,0.9085329341317365,0.0004561982841594666
,,,,0.908682634730539,0.0004563357183103599
,,,,0.9088323353293413,0.0004564731481335927
,,,,0.9089820359281438,0.00045661057361598976
,,,,0.9091317365269462,0.0004567479947443847
,,,,0.9092814371257485,0.00045688541150561694
,,,,0.909431137724551,0.00045702282388653415
,,,,0.9095808383233535,0.0004571602318739905
,,,,0.9097305389221557,0.00045729763545484777
,,,,0.9098802395209582,0.0004574350346159744
,,,,0.9100299401197605,0.0004575724293442465
,,,,0.9101796407185629,0.000457709819626547
,,,,0.9103293413173653,0.0004578472054497666
,,,,0.9104790419161677,0.0004579845868008024
,,,,0.9106287425149702,0.0004581219636665593
,,,,0.9107784431137725,0.0004582593360339496
,,,,0.9109281437125749,0.0004583967038898923
,,,,0.9110778443113773,0.00045853406722131377
,,,,0.9112275449101797,0.0004586714260151477
,,,,0.9113772455089821,0.00045880878025833505
,,,,0.9115269461077845,0.0004589461299378244
,,,,0.9116766467065869,0.0004590834750405706
,,,,0.9118263473053893,0.00045922081555353707
,,,,0.9119760479041917,0.00045935815146369336
,,,,0.912125748502994,0.00045949548275801713
,,,,0.9122754491017965,0.000459632809423493
,,,,0.9124251497005988,0.00045977013144711195
,,,,0.9125748502994012,0.00045990744881587483
,,,,0.9127245508982037,0.0004600447615167867
,,,,0.912874251497006,0.000460182069536862
,,,,0.9130239520958084,0.0004603193728631223
,,,,0.9131736526946109,0.00046045667148259575
,,,,0.9133233532934132,0.00046059396538231773
,,,,0.9134730538922157,0.00046073125454933195
,,,,0.9136227544910179,0.000460868538970689
,,,,0.9137724550898204,0.0004610058186334464
,,,,0.9139221556886229,0.00046114309352466996
,,,,0.9140718562874252,0.0004612803636314321
,,,,0.9142215568862276,0.0004614176289408123
,,,,0.91437125748503,0.0004615548894398991
,,,,0.9145209580838324,0.00046169214511578634
,,,,0.9146706586826349,0.0004618293959555769
,,,,0.9148203592814371,0.0004619666419463796
,,,,0.9149700598802396,0.00046210388307531193
,,,,0.915119760479042,0.00046224111932949833
,,,,0.9152694610778443,0.0004623783506960705
,,,,0.9154191616766468,0.0004625155771621687
,,,,0.9155688622754492,0.00046265279871493824
,,,,0.9157185628742516,0.00046279001534153385
,,,,0.915868263473054,0.0004629272270291178
,,,,0.9160179640718563,0.0004630644337648584
,,,,0.9161676646706587,0.00046320163553593236
,,,,0.9163173652694612,0.0004633388323295243
,,,,0.9164670658682635,0.0004634760241328248
,,,,0.9166167664670659,0.0004636132109330339
,,,,0.9167664670658684,0.0004637503927173573
,,,,0.9169161676646707,0.0004638875694730095
,,,,0.9170658682634731,0.0004640247411872119
,,,,0.9172155688622755,0.0004641619078471933
,,,,0.9173652694610779,0.00046429906944019073
,,,,0.9175149700598804,0.0004644362259534478
,,,,0.9176646706586826,0.0004645733773742164
,,,,0.9178143712574851,0.0004647105236897555
,,,,0.9179640718562876,0.00046484766488733237
,,,,0.9181137724550898,0.0004649848009542201
,,,,0.9182634730538923,0.0004651219318777017
,,,,0.9184131736526946,0.0004652590576450659
,,,,0.9185628742514971,0.0004653961782436101
,,,,0.9187125748502996,0.0004655332936606388
,,,,0.9188622754491018,0.0004656704038834636
,,,,0.9190119760479043,0.00046580750889940476
,,,,0.9191616766467067,0.00046594460869578966
,,,,0.919311377245509,0.00046608170325995296
,,,,0.9194610778443114,0.00046621879257923723
,,,,0.9196107784431138,0.0004663558766409925
,,,,0.9197604790419163,0.000466492955432577
,,,,0.9199101796407186,0.00046663002894135636
,,,,0.920059880239521,0.000466767097154703
,,,,0.9202095808383234,0.0004669041600599981
,,,,0.9203592814371258,0.0004670412176446297
,,,,0.9205089820359282,0.0004671782698959945
,,,,0.9206586826347306,0.00046731531680149557
,,,,0.920808383233533,0.0004674523583485444
,,,,0.9209580838323354,0.00046758939452456056
,,,,0.9211077844311378,0.0004677264253169708
,,,,0.9212574850299401,0.000467863450713209
,,,,0.9214071856287426,0.0004680004707007177
,,,,0.921556886227545,0.0004681374852669464
,,,,0.9217065868263473,0.0004682744943993536
,,,,0.9218562874251498,0.00046841149808540393
,,,,0.9220059880239521,0.0004685484963125705
,,,,0.9221556886227545,0.0004686854890683347
,,,,0.922305389221557,0.0004688224763401841
,,,,0.9224550898203593,0.00046895945811561567
,,,,0.9226047904191618,0.0004690964343821334
,,,,0.922754491017964,0.00046923340512724853
,,,,0.9229041916167665,0.00046937037033848176
,,,,0.923053892215569,0.0004695073300033597
,,,,0.9232035928143713,0.0004696442841094174
,,,,0.9233532934131737,0.0004697812326441984
,,,,0.9235029940119761,0.0004699181755952525
,,,,0.9236526946107785,0.00047005511295013914
,,,,0.923802395209581,0.00047019204469642427
,,,,0.9239520958083832,0.0004703289708216824
,,,,0.9241017964071857,0.0004704658913134949
,,,,0.9242514970059881,0.00047060280615945216
,,,,0.9244011976047904,0.0004707397153471518
,,,,0.9245508982035929,0.0004708766188641992
,,,,0.9247005988023953,0.0004710135166982076
,,,,0.9248502994011977,0.0004711504088367982
,,,,0.925,0.00047128729526760066
,,,,0.9251497005988024,0.00047142417597825103
,,,,0.9252994011976048,0.0004715610509563954
,,,,0.9254491017964073,0.00047169792018968566
,,,,0.9255988023952096,0.0004718347836657822
,,,,0.925748502994012,0.000471971641372354
,,,,0.9258982035928145,0.0004721084932970776
,,,,0.9260479041916168,0.0004722453394276369
,,,,0.9261976047904192,0.0004723821797517252
,,,,0.9263473053892216,0.000472519014257041
,,,,0.926497005988024,0.00047265584293129393
,,,,0.9266467065868265,0.0004727926657621993
,,,,0.9267964071856287,0.0004729294827374814
,,,,0.9269461077844312,0.00047306629384487217
,,,,0.9270958083832337,0.00047320309907211147
,,,,0.927245508982036,0.00047333989840694706
,,,,0.9273952095808384,0.0004734766918371355
,,,,0.9275449101796407,0.0004736134793504396
,,,,0.9276946107784432,0.0004737502609346322
,,,,0.9278443113772457,0.00047388703657749243
,,,,0.9279940119760479,0.0004740238062668084
,,,,0.9281437125748504,0.0004741605699903762
,,,,0.9282934131736528,0.0004742973277359995
,,,,0.9284431137724551,0.00047443407949149014
,,,,0.9285928143712575,0.00047457082524466807
,,,,0.9287425149700599,0.00047470756498336103
,,,,0.9288922155688624,0.0004748442986954056
,,,,0.9290419161676647,0.00047498102636864536
,,,,0.9291916167664671,0.00047511774799093254
,,,,0.9293413173652695,0.0004752544635501272
,,,,0.929491017964072,0.0004753911730340976
,,,,0.9296407185628743,0.00047552787643072016
,,,,0.9297904191616767,0.0004756645737278795
,,,,0.9299401197604791,0.0004758012649134679
,,,,0.9300898203592814,0.000475937949975386
,,,,0.9302395209580839,0.0004760746289015423
,,,,0.9303892215568862,0.00047621130167985345
,,,,0.9305389221556887,0.0004763479682982451
,,,,0.9306886227544912,0.00047648462874464977
,,,,0.9308383233532934,0.00047662128300700833
,,,,0.9309880239520959,0.00047675793107327107
,,,,0.9311377245508982,0.0004768945729313947
,,,,0.9312874251497006,0.0004770312085693449
,,,,0.9314371257485031,0.00047716783797509586
,,,,0.9315868263473054,0.00047730446113662857
,,,,0.9317365269461079,0.0004774410780419345
,,,,0.9318862275449104,0.00047757768867901087
,,,,0.9320359281437126,0.00047771429303586463
,,,,0.9321856287425151,0.00047785089110051064
,,,,0.9323353293413174,0.0004779874828609712
,,,,0.9324850299401198,0.0004781240683052778
,,,,0.9326347305389222,0.0004782606474214694
,,,,0.9327844311377246,0.00047839722019759375
,,,,0.9329341317365271,0.0004785337866217068
,,,,0.9330838323353294,0.00047867034668187217
,,,,0.9332335329341318,0.0004788069003661622
,,,,0.9333832335329342,0.0004789434476626575
,,,,0.9335329341317365,0.00047907998855944615
,,,,0.933682634730539,0.0004792165230446263
,,,,0.9338323353293414,0.00047935305110630204
,,,,0.9339820359281438,0.0004794895727325874
,,,,0.9341317365269461,0.00047962608791160435
,,,,0.9342814371257486,0.0004797625966314827
,,,,0.9344311377245509,0.00047989909888036125
,,,,0.9345808383233534,0.0004800355946463861
,,,,0.9347305389221557,0.00048017208391771225
,,,,0.9348802395209581,0.0004803085666825037
,,,,0.9350299401197606,0.00048044504292893187
,,,,0.9351796407185629,0.00048058151264517615
,,,,0.9353293413173653,0.00048071797581942545
,,,,0.9354790419161678,0.00048085443243987646
,,,,0.9356287425149701,0.00048099088249473374
,,,,0.9357784431137726,0.0004811273259722108
,,,,0.9359281437125748,0.00048126376286052974
,,,,0.9360778443113773,0.00048140019314792007
,,,,0.9362275449101798,0.000481536616822621
,,,,0.936377245508982,0.0004816730338728784
,,,,0.9365269461077845,0.00048180944428694847
,,,,0.9366766467065869,0.0004819458480530945
,,,,0.9368263473053893,0.0004820822451595882
,,,,0.9369760479041918,0.00048221863559471057
,,,,0.937125748502994,0.0004823550193467503
,,,,0.9372754491017965,0.0004824913964040047
,,,,0.9374251497005989,0.0004826277667547797
,,,,0.9375748502994012,0.00048276413038738893
,,,,0.9377245508982036,0.0004829004872901559
,,,,0.9378742514970061,0.000483036837451411
,,,,0.9380239520958085,0.000483173180859494
,,,,0.9381736526946108,0.000483309517502753
,,,,0.9383233532934132,0.0004834458473695445
,,,,0.9384730538922156,0.000483582170448233
,,,,0.9386227544910181,0.00048371848672719284
,,,,0.9387724550898204,0.0004838547961948054
,,,,0.9389221556886228,0.000483991098839461
,,,,0.9390718562874252,0.00048412739464955907
,,,,0.9392215568862275,0.0004842636836135071
,,,,0.93937125748503,0.0004843999657197207
,,,,0.9395209580838323,0.0004845362409566243
,,,,0.9396706586826348,0.00048467250931265185
,,,,0.9398203592814373,0.00048480877077624435
,,,,0.9399700598802395,0.00048494502533585177
,,,,0.940119760479042,0.00048508127297993315
,,,,0.9402694610778443,0.00048521751369695577
,,,,0.9404191616766467,0.00048535374747539565
,,,,0.9405688622754492,0.00048548997430373695
,,,,0.9407185628742515,0.00048562619417047274
,,,,0.940868263473054,0.000485762407064105
,,,,0.9410179640718564,0.0004858986129731433
,,,,0.9411676646706587,0.00048603481188610705
,,,,0.9413173652694612,0.0004861710037915233
,,,,0.9414670658682635,0.0004863071886779282
,,,,0.9416167664670659,0.00048644336653386644
,,,,0.9417664670658683,0.000486579537347892
,,,,0.9419161676646707,0.0004867157011085657
,,,,0.9420658682634732,0.0004868518578044591
,,,,0.9422155688622755,0.0004869880074241504
,,,,0.9423652694610779,0.0004871241499562288
,,,,0.9425149700598803,0.0004872602853892901
,,,,0.9426646706586826,0.0004873964137119396
,,,,0.9428143712574851,0.00048753253491279125
,,,,0.9429640718562875,0.0004876686489804683
,,,,0.9431137724550899,0.00048780475590360137
,,,,0.9432634730538922,0.00048794085567083054
,,,,0.9434131736526947,0.0004880769482708051
,,,,0.943562874251497,0.0004882130336921819
,,,,0.9437125748502995,0.0004883491119236277
,,,,0.9438622754491018,0.0004884851829538165
,,,,0.9440119760479042,0.0004886212467714329
,,,,0.9441616766467067,0.0004887573033651691
,,,,0.944311377245509,0.000488893352723726
,,,,0.9444610778443114,0.0004890293948358138
,,,,0.9446107784431139,0.0004891654296901505
,,,,0.9447604790419162,0.0004893014572754642
,,,,0.9449101796407187,0.0004894374775804914
,,,,0.9450598802395209,0.0004895734905939761
,,,,0.9452095808383234,0.0004897094963046729
,,,,0.9453592814371259,0.0004898454947013445
,,,,0.9455089820359281,0.0004899814857727617
,,,,0.9456586826347306,0.000490117469507705
,,,,0.945808383233533,0.0004902534458949637
,,,,0.9459580838323354,0.0004903894149233352
,,,,0.9461077844311379,0.0004905253765816267
,,,,0.9462574850299401,0.0004906613308586532
,,,,0.9464071856287426,0.0004907972777432399
,,,,0.946556886227545,0.0004909332172242189
,,,,0.9467065868263473,0.0004910691492904339
,,,,0.9468562874251498,0.0004912050739307343
,,,,0.9470059880239522,0.000491340991133981
,,,,0.9471556886227546,0.0004914769008890422
,,,,0.9473053892215569,0.0004916128031847959
,,,,0.9474550898203593,0.0004917486980101286
,,,,0.9476047904191617,0.0004918845853539354
,,,,0.9477544910179642,0.0004920204652051212
,,,,0.9479041916167665,0.0004921563375525986
,,,,0.9480538922155689,0.0004922922023852906
,,,,0.9482035928143714,0.0004924280596921279
,,,,0.9483532934131736,0.0004925639094620505
,,,,0.9485029940119761,0.0004926997516840076
,,,,0.9486526946107784,0.0004928355863469567
,,,,0.9488023952095809,0.0004929714134398656
,,,,0.9489520958083834,0.0004931072329517096
,,,,0.9491017964071856,0.0004932430448714737
,,,,0.9492514970059881,0.0004933788491881516
,,,,0.9494011976047906,0.0004935146458907468
,,,,0.9495508982035928,0.0004936504349682702
,,,,0.9497005988023953,0.0004937862164097434
,,,,0.9498502994011976,0.0004939219902041959
,,,,0.9500000000000001,0.0004940577563406666
,,,,0.9501497005988025,0.0004941935148082034
,,,,0.9502994011976048,0.0004943292655958637
,,,,0.9504491017964073,0.0004944650086927127
,,,,0.9505988023952097,0.0004946007440878255
,,,,0.950748502994012,0.0004947364717702869
,,,,0.9508982035928144,0.0004948721917291896
,,,,0.9510479041916168,0.0004950079039536358
,,,,0.9511976047904193,0.0004951436084327366
,,,,0.9513473053892216,0.0004952793051556122
,,,,0.951497005988024,0.0004954149941113926
,,,,0.9516467065868264,0.0004955506752892157
,,,,0.9517964071856289,0.0004956863486782296
,,,,0.9519461077844312,0.0004958220142675913
,,,,0.9520958083832336,0.0004959576720464658
,,,,0.952245508982036,0.0004960933220040281
,,,,0.9523952095808383,0.0004962289641294633
,,,,0.9525449101796408,0.000496364598411964
,,,,0.9526946107784431,0.0004965002248407322
,,,,0.9528443113772456,0.0004966358434049799
,,,,0.952994011976048,0.000496771454093928
,,,,0.9531437125748503,0.0004969070568968059
,,,,0.9532934131736528,0.0004970426518028529
,,,,0.953443113772455,0.0004971782388013169
,,,,0.9535928143712575,0.0004973138178814558
,,,,0.95374251497006,0.0004974493890325357
,,,,0.9538922155688623,0.0004975849522438325
,,,,0.9540419161676648,0.0004977205075046312
,,,,0.9541916167664672,0.0004978560548042263
,,,,0.9543413173652695,0.0004979915941319207
,,,,0.954491017964072,0.0004981271254770276
,,,,0.9546407185628742,0.0004982626488288685
,,,,0.9547904191616767,0.0004983981641767741
,,,,0.9549401197604791,0.0004985336715100858
,,,,0.9550898203592815,0.000498669170818153
,,,,0.955239520958084,0.0004988046620903341
,,,,0.9553892215568863,0.0004989401453159974
,,,,0.9555389221556887,0.0004990756204845201
,,,,0.9556886227544911,0.0004992110875852898
,,,,0.9558383233532934,0.0004993465466077016
,,,,0.9559880239520959,0.0004994819975411616
,,,,0.9561377245508983,0.000499617440375084
,,,,0.9562874251497007,0.0004997528750988924
,,,,0.956437125748503,0.0004998883017020211
,,,,0.9565868263473055,0.0005000237201739115
,,,,0.9567365269461078,0.0005001591305040163
,,,,0.9568862275449103,0.0005002945326817961
,,,,0.9570359281437126,0.0005004299266967222
,,,,0.957185628742515,0.000500565312538274
,,,,0.9573353293413175,0.0005007006901959419
,,,,0.9574850299401197,0.0005008360596592235
,,,,0.9576347305389222,0.0005009714209176266
,,,,0.9577844311377247,0.0005011067739606697
,,,,0.957934131736527,0.0005012421187778794
,,,,0.9580838323353295,0.0005013774553587913
,,,,0.9582335329341317,0.0005015127836929515
,,,,0.9583832335329342,0.0005016481037699154
,,,,0.9585329341317367,0.0005017834155792473
,,,,0.9586826347305389,0.0005019187191105204
,,,,0.9588323353293414,0.0005020540143533188
,,,,0.9589820359281437,0.0005021893012972355
,,,,0.9591317365269462,0.0005023245799318719
,,,,0.9592814371257486,0.0005024598502468403
,,,,0.9594311377245509,0.0005025951122317616
,,,,0.9595808383233534,0.0005027303658762666
,,,,0.9597305389221558,0.0005028656111699954
,,,,0.9598802395209581,0.0005030008481025972
,,,,0.9600299401197605,0.0005031360766637315
,,,,0.9601796407185629,0.0005032712968430665
,,,,0.9603293413173654,0.0005034065086302807
,,,,0.9604790419161677,0.0005035417120150615
,,,,0.9606287425149701,0.0005036769069871061
,,,,0.9607784431137725,0.0005038120935361209
,,,,0.960928143712575,0.000503947271651822
,,,,0.9610778443113773,0.0005040824413239353
,,,,0.9612275449101797,0.0005042176025421969
,,,,0.9613772455089821,0.0005043527552963503
,,,,0.9615269461077844,0.0005044878995761497
,,,,0.9616766467065869,0.0005046230353713605
,,,,0.9618263473053892,0.0005047581626717553
,,,,0.9619760479041917,0.0005048932814671173
,,,,0.9621257485029941,0.000505028391747239
,,,,0.9622754491017964,0.000505163493501923
,,,,0.9624251497005989,0.0005052985867209813
,,,,0.9625748502994012,0.0005054336713942349
,,,,0.9627245508982036,0.0005055687475115155
,,,,0.9628742514970061,0.0005057038150626637
,,,,0.9630239520958084,0.0005058388740375295
,,,,0.9631736526946109,0.0005059739244259734
,,,,0.9633233532934133,0.0005061089662178654
,,,,0.9634730538922156,0.0005062439994030837
,,,,0.9636227544910181,0.0005063790239715182
,,,,0.9637724550898203,0.0005065140399130674
,,,,0.9639221556886228,0.0005066490472176397
,,,,0.9640718562874252,0.0005067840458751533
,,,,0.9642215568862276,0.0005069190358755351
,,,,0.96437125748503,0.0005070540172087232
,,,,0.9645209580838324,0.0005071889898646647
,,,,0.9646706586826348,0.0005073239538333164
,,,,0.9648203592814372,0.0005074589091046448
,,,,0.9649700598802395,0.0005075938556686258
,,,,0.965119760479042,0.0005077287935152466
,,,,0.9652694610778444,0.0005078637226345014
,,,,0.9654191616766468,0.0005079986430163968
,,,,0.9655688622754491,0.0005081335546509479
,,,,0.9657185628742516,0.00050826845752818
,,,,0.9658682634730539,0.0005084033516381268
,,,,0.9660179640718564,0.000508538236970834
,,,,0.9661676646706587,0.0005086731135163555
,,,,0.9663173652694611,0.0005088079812647554
,,,,0.9664670658682636,0.0005089428402061083
,,,,0.9666167664670658,0.0005090776903304968
,,,,0.9667664670658683,0.0005092125316280158
,,,,0.9669161676646708,0.0005093473640887678
,,,,0.9670658682634731,0.0005094821877028661
,,,,0.9672155688622756,0.0005096170024604344
,,,,0.9673652694610778,0.0005097518083516046
,,,,0.9675149700598803,0.0005098866053665206
,,,,0.9676646706586828,0.0005100213934953342
,,,,0.967814371257485,0.0005101561727282088
,,,,0.9679640718562875,0.0005102909430553156
,,,,0.9681137724550899,0.0005104257044668373
,,,,0.9682634730538923,0.0005105604569529663
,,,,0.9684131736526947,0.0005106952005039042
,,,,0.968562874251497,0.0005108299351098636
,,,,0.9687125748502995,0.0005109646607610657
,,,,0.9688622754491019,0.0005110993774477422
,,,,0.9690119760479042,0.000511234085160135
,,,,0.9691616766467066,0.0005113687838884957
,,,,0.9693113772455091,0.0005115034736230863
,,,,0.9694610778443115,0.0005116381543541771
,,,,0.9696107784431138,0.0005117728260720509
,,,,0.9697604790419162,0.000511907488766998
,,,,0.9699101796407186,0.0005120421424293208
,,,,0.970059880239521,0.0005121767870493293
,,,,0.9702095808383234,0.0005123114226173456
,,,,0.9703592814371258,0.0005124460491237016
,,,,0.9705089820359283,0.0005125806665587374
,,,,0.9706586826347305,0.000512715274912805
,,,,0.970808383233533,0.0005128498741762659
,,,,0.9709580838323353,0.0005129844643394909
,,,,0.9711077844311378,0.0005131190453928616
,,,,0.9712574850299402,0.0005132536173267694
,,,,0.9714071856287425,0.0005133881801316156
,,,,0.971556886227545,0.0005135227337978117
,,,,0.9717065868263475,0.0005136572783157796
,,,,0.9718562874251497,0.0005137918136759504
,,,,0.9720059880239522,0.0005139263398687659
,,,,0.9721556886227545,0.0005140608568846776
,,,,0.972305389221557,0.0005141953647141486
,,,,0.9724550898203594,0.0005143298633476493
,,,,0.9726047904191617,0.0005144643527756623
,,,,0.9727544910179642,0.0005145988329886796
,,,,0.9729041916167666,0.0005147333039772036
,,,,0.9730538922155689,0.0005148677657317465
,,,,0.9732035928143713,0.0005150022182428308
,,,,0.9733532934131737,0.0005151366615009892
,,,,0.9735029940119762,0.0005152710954967646
,,,,0.9736526946107785,0.0005154055202207095
,,,,0.9738023952095809,0.0005155399356633871
,,,,0.9739520958083833,0.0005156743418153709
,,,,0.9741017964071857,0.0005158087386672442
,,,,0.9742514970059881,0.0005159431262096005
,,,,0.9744011976047905,0.0005160775044330433
,,,,0.9745508982035929,0.0005162118733281871
,,,,0.9747005988023952,0.0005163462328856556
,,,,0.9748502994011977,0.0005164805830960835
,,,,0.975,0.0005166149239501151
,,,,0.9751497005988025,0.0005167492554384052
,,,,0.9752994011976049,0.0005168835775516193
,,,,0.9754491017964072,0.0005170178902804322
,,,,0.9755988023952097,0.00051715219361553
,,,,0.975748502994012,0.0005172864875476074
,,,,0.9758982035928144,0.0005174207720673712
,,,,0.9760479041916169,0.0005175550471655378
,,,,0.9761976047904192,0.0005176893128328337
,,,,0.9763473053892217,0.0005178235690599955
,,,,0.976497005988024,0.0005179578158377707
,,,,0.9766467065868264,0.000518092053156916
,,,,0.9767964071856289,0.0005182262810082003
,,,,0.9769461077844311,0.0005183604993824006
,,,,0.9770958083832336,0.0005184947082703064
,,,,0.977245508982036,0.0005186289076627152
,,,,0.9773952095808384,0.0005187630975504367
,,,,0.9775449101796408,0.0005188972779242904
,,,,0.9776946107784431,0.0005190314487751056
,,,,0.9778443113772456,0.0005191656100937224
,,,,0.977994011976048,0.0005192997618709924
,,,,0.9781437125748503,0.0005194339040977749
,,,,0.9782934131736527,0.0005195680367649414
,,,,0.9784431137724552,0.0005197021598633745
,,,,0.9785928143712576,0.0005198362733839651
,,,,0.9787425149700599,0.0005199703773176161
,,,,0.9788922155688623,0.0005201044716552402
,,,,0.9790419161676647,0.0005202385563877604
,,,,0.9791916167664672,0.0005203726315061109
,,,,0.9793413173652695,0.0005205066970012351
,,,,0.9794910179640719,0.0005206407528640879
,,,,0.9796407185628744,0.0005207747990856345
,,,,0.9797904191616766,0.0005209088356568498
,,,,0.9799401197604791,0.0005210428625687197
,,,,0.9800898203592814,0.0005211768798122405
,,,,0.9802395209580839,0.0005213108873784193
,,,,0.9803892215568863,0.0005214448852582738
,,,,0.9805389221556886,0.0005215788734428307
,,,,0.9806886227544911,0.0005217128519231289
,,,,0.9808383233532936,0.0005218468206902172
,,,,0.9809880239520958,0.0005219807797351549
,,,,0.9811377245508983,0.000522114729049012
,,,,0.9812874251497006,0.0005222486686228682
,,,,0.9814371257485031,0.0005223825984478146
,,,,0.9815868263473055,0.000522516518514953
,,,,0.9817365269461078,0.0005226504288153957
,,,,0.9818862275449103,0.0005227843293402645
,,,,0.9820359281437127,0.0005229182200806923
,,,,0.982185628742515,0.0005230521010278235
,,,,0.9823353293413174,0.0005231859721728121
,,,,0.9824850299401198,0.0005233198335068228
,,,,0.9826347305389223,0.000523453685021031
,,,,0.9827844311377246,0.0005235875267066234
,,,,0.982934131736527,0.0005237213585547958
,,,,0.9830838323353294,0.0005238551805567556
,,,,0.9832335329341318,0.0005239889927037214
,,,,0.9833832335329342,0.0005241227949869206
,,,,0.9835329341317366,0.0005242565873975933
,,,,0.983682634730539,0.0005243903699269892
,,,,0.9838323353293413,0.0005245241425663683
,,,,0.9839820359281438,0.0005246579053070021
,,,,0.9841317365269461,0.0005247916581401725
,,,,0.9842814371257486,0.0005249254010571714
,,,,0.984431137724551,0.0005250591340493032
,,,,0.9845808383233533,0.0005251928571078803
,,,,0.9847305389221558,0.0005253265702242279
,,,,0.984880239520958,0.0005254602733896812
,,,,0.9850299401197605,0.0005255939665955869
,,,,0.985179640718563,0.0005257276498333007
,,,,0.9853293413173653,0.0005258613230941902
,,,,0.9854790419161678,0.0005259949863696343
,,,,0.9856287425149701,0.0005261286396510216
,,,,0.9857784431137725,0.0005262622829297505
,,,,0.985928143712575,0.0005263959161972337
,,,,0.9860778443113772,0.0005265295394448906
,,,,0.9862275449101797,0.0005266631526641542
,,,,0.9863772455089821,0.0005267967558464674
,,,,0.9865269461077845,0.0005269303489832827
,,,,0.986676646706587,0.0005270639320660652
,,,,0.9868263473053893,0.0005271975050862904
,,,,0.9869760479041917,0.0005273310680354433
,,,,0.9871257485029941,0.0005274646209050217
,,,,0.9872754491017964,0.0005275981636865325
,,,,0.9874251497005988,0.0005277316963714944
,,,,0.9875748502994013,0.0005278652189514373
,,,,0.9877245508982037,0.0005279987314179006
,,,,0.987874251497006,0.0005281322337624356
,,,,0.9880239520958085,0.0005282657259766042
,,,,0.9881736526946108,0.0005283992080519791
,,,,0.9883233532934133,0.0005285326799801444
,,,,0.9884730538922156,0.0005286661417526938
,,,,0.988622754491018,0.0005287995933612341
,,,,0.9887724550898205,0.00052893303479738
,,,,0.9889221556886227,0.0005290664660527599
,,,,0.9890718562874252,0.0005291998871190118
,,,,0.9892215568862277,0.0005293332979877848
,,,,0.98937125748503,0.0005294666986507383
,,,,0.9895209580838324,0.0005296000890995442
,,,,0.9896706586826347,0.0005297334693258846
,,,,0.9898203592814372,0.0005298668393214515
,,,,0.9899700598802397,0.0005300001990779491
,,,,0.9901197604790419,0.0005301335485870925
,,,,0.9902694610778444,0.0005302668878406075
,,,,0.9904191616766468,0.000530400216830231
,,,,0.9905688622754492,0.0005305335355477103
,,,,0.9907185628742516,0.0005306668439848045
,,,,0.9908682634730539,0.0005308001421332843
,,,,0.9910179640718564,0.0005309334299849291
,,,,0.9911676646706588,0.0005310667075315317
,,,,0.9913173652694611,0.0005311999747648946
,,,,0.9914670658682635,0.0005313332316768327
,,,,0.991616766467066,0.00053146647825917
,,,,0.9917664670658684,0.0005315997145037427
,,,,0.9919161676646707,0.0005317329404023987
,,,,0.9920658682634731,0.0005318661559469955
,,,,0.9922155688622755,0.000531999361129402
,,,,0.992365269461078,0.0005321325559415002
,,,,0.9925149700598803,0.0005322657403751801
,,,,0.9926646706586827,0.0005323989144223447
,,,,0.9928143712574852,0.0005325320780749085
,,,,0.9929640718562874,0.0005326652313247947
,,,,0.9931137724550899,0.0005327983741639411
,,,,0.9932634730538922,0.0005329315065842937
,,,,0.9934131736526947,0.0005330646285778108
,,,,0.9935628742514971,0.0005331977401364625
,,,,0.9937125748502994,0.0005333308412522283
,,,,0.9938622754491019,0.0005334639319171011
,,,,0.9940119760479044,0.0005335970121230829
,,,,0.9941616766467066,0.0005337300818621881
,,,,0.9943113772455091,0.0005338631411264416
,,,,0.9944610778443114,0.0005339961899078809
,,,,0.9946107784431139,0.0005341292281985526
,,,,0.9947604790419163,0.0005342622559905161
,,,,0.9949101796407186,0.000534395273275842
,,,,0.9950598802395211,0.0005345282800466106
,,,,0.9952095808383234,0.0005346612762949149
,,,,0.9953592814371258,0.0005347942620128591
,,,,0.9955089820359282,0.0005349272371925578
,,,,0.9956586826347306,0.0005350602018261375
,,,,0.995808383233533,0.0005351931559057361
,,,,0.9959580838323354,0.0005353260994235029
,,,,0.9961077844311378,0.0005354590323715964
,,,,0.9962574850299402,0.0005355919547421893
,,,,0.9964071856287426,0.0005357248665274643
,,,,0.9965568862275449,0.0005358577677196152
,,,,0.9967065868263474,0.0005359906583108478
,,,,0.9968562874251498,0.0005361235382933786
,,,,0.9970059880239521,0.000536256407659435
,,,,0.9971556886227546,0.0005363892664012577
,,,,0.9973053892215569,0.0005365221145110965
,,,,0.9974550898203594,0.0005366549519812134
,,,,0.9976047904191617,0.0005367877788038821
,,,,0.9977544910179641,0.0005369205949713882
,,,,0.9979041916167666,0.0005370534004760268
,,,,0.9980538922155688,0.0005371861953101053
,,,,0.9982035928143713,0.0005373189794659434
,,,,0.9983532934131738,0.0005374517529358715
,,,,0.9985029940119761,0.0005375845157122312
,,,,0.9986526946107785,0.0005377172677873756
,,,,0.9988023952095808,0.0005378500091536693
,,,,0.9989520958083833,0.0005379827398034888
,,,,0.9991017964071858,0.000538115459729221
,,,,0.999251497005988,0.0005382481689232651
,,,,0.9994011976047905,0.0005383808673780316
,,,,0.9995508982035929,0.0005385135550859422
,,,,0.9997005988023953,0.0005386462320394307
,,,,0.9998502994011977,0.000538778898230941


==> anc/v2_Kn25_err.dat <==
# sim_err
5.5901699437494744e-06


==> anc/v2_Kn5.dat <==
# time_sim,v2_sim,time_anal_Osimga,v2_Osigma,time_anal_Osimga3,v2_Osigma3
0.0,0.0,0.0,0.0,0.0,0.0
0.008025688622754492,-4.554046999999994e-07,0.000994478010945077,5.812882245734654e-12,0.0001497005988023952,1.9826747138254627e-14
0.016064221556886228,-2.574086999999988e-07,0.001988956021890154,4.6502954486501075e-11,0.0002994011976047904,1.5860468074150458e-13
0.024115718562874252,-1.0385469999999997e-07,0.0029834340328352303,1.569468893224239e-10,0.0004491017964071857,5.352594032021061e-13
0.03218008982035928,-1.8335699999999798e-08,0.003977912043780308,3.720203245730243e-10,0.0005988023952095808,1.2686885684952277e-12
0.04025748502994012,4.757322999999994e-07,0.004972390054725385,7.265973459099441e-10,0.0007485029940119761,2.477761839817132e-12
0.04834775449101797,1.5482239000000014e-06,0.0059668680656704606,1.2555499695173006e-09,0.0008982035928143714,4.281320847234442e-12
0.05645104790419162,1.86696544e-06,0.006961346076615538,1.9937476247888842e-09,0.0010479041916167666,6.7981791453444255e-12
0.06456736526946108,2.2090817999999998e-06,0.007955824087560615,2.9760566370714023e-09,0.0011976047904191617,1.0147122170946297e-11
0.07269670658682635,3.532644400000001e-06,0.008950302098505692,4.237339710462984e-09,0.0013473053892215571,1.4446907200723587e-11
0.08083907185628743,3.983290300000001e-06,0.00994478010945077,5.8124554106761445e-09,0.0014970059880239522,1.9816263308937564e-11
0.08899446107784431,5.8223554999999995e-06,0.010939258120395846,7.73625764797443e-09,0.0016467065868263472,2.6373891325131772e-11
0.0971630239520958,6.872057999999999e-06,0.011933736131340921,1.0043595160191938e-08,0.0017964071856287427,3.423846379184773e-11
0.10534461077844312,8.5904603e-06,0.012928214142286,1.2769310995844908e-08,0.001946107784431138,4.352862492235154e-11
0.11353937125748503,9.4987223e-06,0.013922692153231076,1.5948241997344587e-08,0.0020958083832335332,5.436299055837199e-11
0.12174730538922156,1.1238360300000003e-05,0.014917170164176154,1.9615218284320632e-08,0.002245508982035928,6.68601481278496e-11
0.1299684131736527,1.3301095300000002e-05,0.01591164817512123,2.380506273706409e-08,0.0023952095808383233,8.113865660269695e-11
0.13820269461077844,1.5731361800000003e-05,0.016906126186066305,2.8552590480099395e-08,0.002544910179640719,9.731704645657018e-11
0.1464502994011976,1.8518361300000004e-05,0.017900604197011383,3.3892608365894316e-08,0.0026946107784431143,1.1551381962265173e-10
0.1547110778443114,2.1171435300000006e-05,0.01889508220795646,3.9859914458717204e-08,0.002844311377245509,1.3584744945144434e-10
0.16298502994011976,2.4739456299999997e-05,0.01988956021890154,4.6489297518650713e-08,0.0029940119760479044,1.5843638066857656e-10
0.17127245508982036,2.83823023e-05,0.020884038229846615,5.3815536485771226e-08,0.0031437125748502996,1.833990293326192e-10
0.17957335329341317,3.2983392300000006e-05,0.021878516240791693,6.187339996450295e-08,0.0032934131736526945,2.1085378279291305e-10
0.1878862275449102,3.73136983e-05,0.022872994251736768,7.069764570815614e-08,0.0034431137724550897,2.409189996474087e-10
0.19621407185628745,4.2471478299999996e-05,0.023867472262681842,8.032302010365847e-08,0.0035928143712574854,2.737130097005165e-10
0.2045553892215569,4.697476629999999e-05,0.024861950273626924,9.078425765648879e-08,0.0037425149700598807,3.093541139209693e-10
0.21290868263473056,5.3021586300000004e-05,0.025856428284572,1.0211608047582233e-07,0.003892215568862276,3.4796058439969526e-10
0.22127544910179645,5.847732630000001e-05,0.026850906295517077,1.1435319775989689e-07,0.004041916167664671,3.896506643077028e-10
0.22965718562874254,6.534222629999999e-05,0.02784538430646215,1.275303052816083e-07,0.0041916167664670665,4.345425678539779e-10
0.23805089820359282,7.206859630000001e-05,0.02883986231740723,1.4168208487434573e-07,0.004341317365269461,4.827544802433897e-10
0.24645958083832337,7.90720063e-05,0.029834340328352308,1.5684320391807455e-07,0.004491017964071856,5.344045576346123e-10
0.25488023952095806,8.705232629999999e-05,0.030828818339297386,1.730483148256764e-07,0.004640718562874252,5.896109270980539e-10
0.2633158682634731,9.47517163e-05,0.03182329635024246,1.903320545295568e-07,0.004790419161676647,6.484916865737998e-10
0.2717634730538922,0.0001027474763,0.03281777436118754,2.0872904396852705e-07,0.004940119760479042,7.111649048295647e-10
0.28022604790419164,0.0001111108863,0.03381225237213261,2.2827388757497177e-07,0.005089820359281438,7.777486214186616e-10
0.28870059880239524,0.00011955905629999999,0.034806730383077696,2.4900117276231026e-07,0.005239520958083833,8.483608466379744e-10
0.29719011976047904,0.00012869763629999999,0.03580120839402277,2.7094546941275995e-07,0.0053892215568862286,9.231195614859506e-10
0.3056931137724551,0.00013856134629999995,0.036795686404967845,2.9414132936541416e-07,0.0055389221556886225,1.0021427176205981e-09
0.3142095808383234,0.00014933184630000002,0.03779016441591292,3.1862328590463837e-07,0.005688622754491018,1.085548237317501e-09
0.32273952095808384,0.0001601755463,0.038784642426858,3.444258532487993e-07,0.005838323353293413,1.1734540134278393e-09
0.33128293413173654,0.0001724474463,0.03977912043780308,3.71583526039332e-07,0.005988023952095809,1.2659779093364256e-09
0.33983982035928145,0.00018444714630000002,0.04077359844874816,4.00130778830156e-07,0.0061377245508982044,1.3632377589197535e-09
0.3484116766467066,0.00019656554629999997,0.04176807645969323,4.301020655774498e-07,0.006287425149700599,1.465351366504054e-09
0.3569970059880239,0.0002091326463,0.04276255447063831,4.615318191297907e-07,0.006437125748502995,1.5724365068233698e-09
0.3655958083832336,0.00022180204629999994,0.043757032481583386,4.944544507186718e-07,0.006586826347305389,1.6846109249776309e-09
0.37420808383233534,0.00023570044629999998,0.04475151049252846,5.289043494494044e-07,0.006736526946107785,1.801992336390757e-09
0.38283383233532936,0.0002501088463,0.045745988503473535,5.649158817924113e-07,0.0068862275449101795,1.924698426768757e-09
0.3914745508982036,0.0002652991463,0.04674046651441861,6.025233910749287e-07,0.007035928143712575,2.052846852057851e-09
0.4001287425149701,0.0002803527463,0.047734944525363684,6.417611969731141e-07,0.007185628742514971,2.1865552384025958e-09
0.40879640718562876,0.00029529094630000003,0.04872942253630877,6.826635950045801e-07,0.007335329341317366,2.3259411821040292e-09
0.41747754491017963,0.0003113181463,0.04972390054725385,7.252648560213559e-07,0.007485029940119761,2.471122249577824e-09
0.42617365269461077,0.00032690364630000003,0.050718378558198926,7.695992257032897e-07,0.007634730538922156,2.6222159773124504e-09
0.4348832335329341,0.00034453984629999996,0.051712856569144,8.157009240518982e-07,0.007784431137724552,2.779339871827355e-09
0.44360778443113774,0.00036256974629999997,0.052707334580089076,8.636041448846736e-07,0.007934131736526946,2.9426114096311514e-09
0.4523443113772455,0.0003802505463,0.053701812591034154,9.133430553298592e-07,0.008083832335329342,3.112148037179824e-09
0.46109730538922156,0.00039866154629999994,0.05469629060197923,9.649517953216947e-07,0.008233532934131737,3.2880671708349303e-09
0.4698622754491018,0.00041832694629999995,0.0556907686129243,1.0184644770961546e-06,0.008383233532934133,3.4704861968218378e-09
0.4786422155688623,0.0004379507463,0.05668524662386938,1.0739151846871707e-06,0.008532934131736527,3.6595224711879528e-09
0.487437125748503,0.0004586745462999999,0.05767972463481446,1.1313379734233643e-06,0.008682634730538923,3.855293319760979e-09
0.4962440119760479,0.00047913554630000003,0.058674202645759545,1.1907668694252856e-06,0.008832335329341318,4.0579160381071714e-09
0.505067365269461,0.0005000450462999999,0.059668680656704616,1.2522358691031742e-06,0.008982035928143712,4.267507891489613e-09
0.5139026946107784,0.0005210974463000001,0.060663158667649694,1.3157789386552494e-06,0.009131736526946108,4.484186114826498e-09
0.5227529940119761,0.0005440369463000001,0.06165763667859477,1.38143001356654e-06,0.009281437125748504,4.7080679126494345e-09
0.531618263473054,0.0005667167463,0.06265211468953985,1.4492229981082585e-06,0.0094311377245509,4.939270459061752e-09
0.540497005988024,0.0005899130462999999,0.06364659270048492,1.5191917648377338e-06,0.009580838323353293,5.177910897696819e-09
0.5493907185628742,0.0006132974463,0.06464107071143,1.5913701540989058e-06,0.009730538922155689,5.4241063416763895e-09
0.5582979041916167,0.0006371531463000001,0.06563554872237508,1.6657919735233967e-06,0.009880239520958085,5.677973873568938e-09
0.5672200598802395,0.0006619741462999999,0.06663002673332015,1.7424909975321687e-06,0.01002994011976048,5.939630545348018e-09
0.5761556886227546,0.0006869072463,0.06762450474426522,1.8215009668377609e-06,0.010179640718562876,6.2091933783506435e-09
0.5851062874251497,0.0007120113463000001,0.0686189827552103,1.9028555879471437e-06,0.01032934131736527,6.486779363235669e-09
0.5940718562874252,0.0007374552463,0.06961346076615539,1.986588532665169e-06,0.010479041916167666,6.7725054599421816e-09
0.6030508982035929,0.0007637457463,0.07060793877710046,2.072733437598643e-06,0.010628742514970061,7.066488597647905e-09
0.6120449101796408,0.0007901135462999999,0.07160241678804553,2.1613239036610317e-06,0.010778443113772457,7.368845674727633e-09
0.6210523952095809,0.0008169273463000001,0.07259689479899062,2.252393495577794e-06,0.01092814371257485,7.679693558711657e-09
0.6300748502994012,0.0008443228462999999,0.07359137280993569,2.3459757413923648e-06,0.011077844311377245,7.999149086244204e-09
0.6391122754491018,0.0008719090462999999,0.07458585082088076,2.4421041319727912e-06,0.01122754491017964,8.327329063041912e-09
0.6481631736526946,0.0009004616463,0.07558032883182585,2.5408121205190294e-06,0.011377245508982036,8.66435026385227e-09
0.6572290419161677,0.0009292678463000001,0.07657480684277092,2.6421331220709133e-06,0.011526946107784432,9.010329432412138e-09
0.666309880239521,0.0009581282462999999,0.077569284853716,2.7461005130168093e-06,0.011676646706586826,9.365383281406215e-09
0.6754056886227545,0.0009873512463000002,0.07856376286466107,2.852747630602942e-06,0.011826347305389222,9.72962849242555e-09
0.6845149700598803,0.0010170349463,0.07955824087560616,2.96210777244345e-06,0.011976047904191617,1.0103181715926078e-08
0.6936392215568863,0.0010468188463,0.08055271888655123,3.0742141960311077e-06,0.012125748502994013,1.048615957118714e-08
0.7027784431137725,0.0010771008463,0.08154719689749632,3.1891001182488006e-06,0.012275449101796409,1.087867864627003e-08
0.7119326347305389,0.0011073168463,0.08254167490844137,3.30679871488169e-06,0.012425149700598803,1.128085549797655e-08
0.7211002994011977,0.0011375958463000003,0.08353615291938646,3.427343120130146e-06,0.012574850299401199,1.169280665180759e-08
0.7302844311377247,0.0011676098463000001,0.08453063093033153,3.5507664261233826e-06,0.012724550898203594,1.2114648601921704e-08
0.7394820359281437,0.0011983008463000001,0.08552510894127661,3.6771016824338823e-06,0.01287425149700599,1.2546497811093706e-08
0.7486946107784432,0.0012298278463,0.0865195869522217,3.8063818955925446e-06,0.013023952095808386,1.2988470710673282e-08
0.7579221556886228,0.0012605678463000001,0.08751406496316677,3.938640028604628e-06,0.013173652694610778,1.3440683700543603e-08
0.7671646706586828,0.0012922168463000002,0.08850854297411186,4.073909000466456e-06,0.013323353293413174,1.3903253149079978e-08
0.7764221556886227,0.0013236038463,0.08950302098505691,4.2122216856829e-06,0.01347305389221557,1.437629539310848e-08
0.7856931137724551,0.0013550008463,0.090497498996002,4.353610913785682e-06,0.013622754491017965,1.4859926737864611e-08
0.7949805389221557,0.0013870858463,0.09149197700694707,4.498109468852444e-06,0.013772455089820359,1.535426345695198e-08
0.8042814371257486,0.0014197178463000004,0.09248645501789216,4.645750089026662e-06,0.013922155688622755,1.5859421792300985e-08
0.8135988023952097,0.0014520948463,0.09348093302883723,4.796565466038348e-06,0.01407185628742515,1.6375517954127507e-08
0.8229296407185629,0.0014846268463000003,0.09447541103978231,4.9505882447256106e-06,0.014221556886227546,1.6902668120891632e-08
0.8322769461077845,0.0015170858463,0.09546988905072737,5.107851022557017e-06,0.014371257485029942,1.7440988439256348e-08
0.8416392215568863,0.0015496378463,0.09646436706167245,5.268386349154843e-06,0.014520958083832336,1.7990595024046338e-08
0.8510149700598802,0.0015823798462999998,0.09745884507261754,5.432226725819129e-06,0.014670658682634731,1.8551603958206636e-08
0.8604071856287425,0.0016151458463000003,0.09845332308356261,5.599404605052632e-06,0.014820359281437127,1.9124131292761495e-08
0.869812874251497,0.0016476718463000002,0.0994478010945077,5.769952390086646e-06,0.014970059880239523,1.9708293046773084e-08
0.8792350299401198,0.0016806888463,0.10044227910545277,5.943902434407669e-06,0.015119760479041918,2.0304205207300326e-08
0.8886721556886228,0.0017133248463,0.10143675711639785,6.121287041285005e-06,0.015269461077844312,2.091198372935764e-08
0.8981242514970059,0.0017457668463,0.10243123512734291,6.302138463299222e-06,0.015419161676646708,2.153174453587383e-08
0.9075913173652695,0.0017787248463,0.103425713138288,6.486488901871537e-06,0.015568862275449104,2.2163603517650853e-08
0.9170748502994012,0.0018116798463000002,0.10442019114923307,6.6743705067941e-06,0.015718562874251496,2.280767653332269e-08
0.9265718562874251,0.0018440708463,0.10541466916017815,6.86581537576121e-06,0.01586826347305389,2.3464079409314196e-08
0.9360853293413174,0.0018767278463,0.10640914717112324,7.060855553901468e-06,0.016017964071856287,2.413292793979994e-08
0.9456137724550898,0.0019090828463000002,0.10740362518206831,7.259523033310829e-06,0.016167664670658683,2.4814337886663105e-08
0.9551571856287425,0.0019417408462999999,0.10839810319301339,7.461849752586644e-06,0.01631736526946108,2.550842497945441e-08
0.9647155688622755,0.0019738688463,0.10939258120395846,7.667867596362643e-06,0.016467065868263474,2.6215304915350957e-08
0.9742904191616767,0.0020067628463,0.11038705921490354,7.877608394844873e-06,0.01661676646706587,2.6935093359115198e-08
0.9838787425149701,0.0020389438463,0.1113815372258486,8.091103923348604e-06,0.016766467065868266,2.7667905943053836e-08
0.9934835329341318,0.0020711378463,0.11237601523679369,8.308385901836242e-06,0.01691616766467066,2.8413858266976765e-08
,,0.11337049324773876,8.529485994456188e-06,0.017065868263473054,2.9173065898156087e-08
,,0.11436497125868385,8.754435809082733e-06,0.01721556886227545,2.9945644371285035e-08
,,0.11535944926962892,8.983266896856932e-06,0.017365269461077845,3.07317091884369e-08
,,0.116353927280574,9.216010751728498e-06,0.01751497005988024,3.153137581902422e-08
,,0.11734840529151909,9.452698809998727e-06,0.017664670658682637,3.2344759699757544e-08
,,0.11834288330246415,9.693362449864422e-06,0.017814371257485032,3.317197623460465e-08
,,0.11933736131340923,9.938032990962911e-06,0.017964071856287425,3.401314079474946e-08
,,0.1203318393243543,1.0186741693918026e-05,0.01811377245508982,3.486836871855123e-08
,,0.12132631733529939,1.0439519759887236e-05,0.018263473053892216,3.5737775311503444e-08
,,0.12232079534624446,1.0696398330109738e-05,0.01841317365269461,3.662147584619304e-08
,,0.12331527335718954,1.0957408485455724e-05,0.018562874251497007,3.751958556225939e-08
,,0.1243097513681346,1.1222581245976616e-05,0.018712574850299403,3.8432219666353504e-08
,,0.1253042293790797,1.1491947570456486e-05,0.0188622754491018,3.935949333209705e-08
,,0.12629870739002477,1.1765538355964502e-05,0.019011976047904194,4.03015217000416e-08
,,0.12729318540096984,1.2043384437408522e-05,0.019161676646706587,4.125841987762763e-08
,,0.12828766341191492,1.2325516587089742e-05,0.019311377245508982,4.223030293914387e-08
,,0.12928214142286,1.261196551425854e-05,0.019461077844311378,4.3217285925686306e-08
,,0.13027661943380509,1.2902761864671366e-05,0.019610778443113774,4.421948384511739e-08
,,0.13127109744475016,1.3197936220148828e-05,0.01976047904191617,4.523701167202537e-08
,,0.13226557545569523,1.3497519098134892e-05,0.019910179640718565,4.626998434768335e-08
,,0.1332600534666403,1.3801540951257218e-05,0.02005988023952096,4.7318516780008646e-08
,,0.1342545314775854,1.4110032166888697e-05,0.020209580838323356,4.838272384352188e-08
,,0.13524900948853044,1.4423023066710094e-05,0.020359281437125752,4.94627203793064e-08
,,0.13624348749947554,1.4740543906273942e-05,0.020508982035928148,5.0558621194967395e-08
,,0.1372379655104206,1.5062624874569552e-05,0.02065868263473054,5.1670541064591314e-08
,,0.13823244352136568,1.5389296093589213e-05,0.020808383233532936,5.279859472870506e-08
,,0.13922692153231078,1.5720587617895655e-05,0.02095808383233533,5.3942896894235336e-08
,,0.14022139954325585,1.605652943419063e-05,0.021107784431137727,5.5103562234468025e-08
,,0.14121587755420092,1.63971514608848e-05,0.021257485029940123,5.628070538900737e-08
,,0.142210355565146,1.6742483547668737e-05,0.02140718562874252,5.7474440963735516e-08
,,0.14320483357609107,1.7092555475085242e-05,0.021556886227544914,5.868488353077176e-08
,,0.14419931158703614,1.7447396954102866e-05,0.021706586826347306,5.991214762843195e-08
,,0.14519378959798124,1.7807037625690667e-05,0.0218562874251497,6.115634776118789e-08
,,0.1461882676089263,1.8171507060394218e-05,0.022005988023952094,6.241759839962675e-08
,,0.14718274561987138,1.8540834757912904e-05,0.02215568862275449,6.369601398041045e-08
,,0.14817722363081645,1.8915050146678454e-05,0.022305389221556886,6.499170890623521e-08
,,0.14917170164176152,1.9294182583434745e-05,0.02245508982035928,6.630479754579075e-08
,,0.1501661796527066,1.9678261352818907e-05,0.022604790419161677,6.763539423372008e-08
,,0.1511606576636517,2.0067315666943742e-05,0.022754491017964073,6.89836132705787e-08
,,0.15215513567459676,2.0461374664981317e-05,0.02290419161676647,7.034956892279427e-08
,,0.15314961368554184,2.0860467412748087e-05,0.023053892215568864,7.1733375422626e-08
,,0.1541440916964869,2.1264622902291086e-05,0.02320359281437126,7.313514696812425e-08
,,0.155138569707432,2.1673870051475592e-05,0.023353293413173652,7.455499772309e-08
,,0.15613304771837708,2.208823770357403e-05,0.023502994011976048,7.599304181703448e-08
,,0.15712752572932215,2.2507754626856344e-05,0.023652694610778444,7.744939334513855e-08
,,0.15812200374026722,2.293244951418152e-05,0.02380239520958084,7.892416636821253e-08
,,0.15911648175121232,2.3362350982590638e-05,0.023952095808383235,8.041747491265571e-08
,,0.1601109597621574,2.3797487572901106e-05,0.02410179640718563,8.19294329704157e-08
,,0.16110543777310246,2.4237887749302447e-05,0.024251497005988026,8.346015449894837e-08
,,0.16209991578404756,2.4683579898953334e-05,0.024401197604790422,8.500975342117744e-08
,,0.16309439379499263,2.513459233157995e-05,0.024550898203592818,8.657834362545396e-08
,,0.16408887180593767,2.5590953279075964e-05,0.024700598802395213,8.816603896551602e-08
,,0.16508334981688275,2.6052690895103603e-05,0.024850299401197606,8.977295326044854e-08
,,0.16607782782782785,2.651983325469639e-05,0.025,9.139920029464287e-08
,,0.16707230583877292,2.6992408353863055e-05,0.025149700598802397,9.304489381775662e-08
,,0.168066783849718,2.7470444109193078e-05,0.025299401197604793,9.471014754467302e-08
,,0.16906126186066306,2.7953968357463495e-05,0.02544910179640719,9.639507515546114e-08
,,0.17005573987160816,2.8443008855247243e-05,0.025598802395209584,9.809979029533527e-08
,,0.17105021788255323,2.8937593278522763e-05,0.02574850299401198,9.982440657461483e-08
,,0.1720446958934983,2.9437749222285327e-05,0.025898203592814376,1.0156903756868412e-07
,,0.1730391739044434,2.994350420015955e-05,0.02604790419161677,1.0333379681795218e-07
,,0.17403365191538847,3.0454885644013513e-05,0.026197604790419167,1.0511879782781245e-07
,,0.17502812992633354,3.0971920903574276e-05,0.026347305389221556,1.069241540686027e-07
,,0.17602260793727859,3.149463724604492e-05,0.02649700598802395,1.0874997897556488e-07
,,0.1770170859482237,3.202306185572303e-05,0.026646706586826347,1.105963859488048e-07
,,0.17801156395916876,3.255722183362059e-05,0.026796407185628743,1.1246348835325238e-07
,,0.17900604197011383,3.309714419708559e-05,0.02694610778443114,1.1435139951862078e-07
,,0.1800005199810589,3.364285587942489e-05,0.027095808383233534,1.1626023273936728e-07
,,0.180994997992004,3.419438372952872e-05,0.02724550898203593,1.1819010127465248e-07
,,0.18198947600294907,3.475175451149662e-05,0.027395209580838326,1.2014111834830023e-07
,,0.18298395401389414,3.531499490426501e-05,0.027544910179640718,1.221133971487581e-07
,,0.18397843202483924,3.5884131501236214e-05,0.027694610778443114,1.2410705082905677e-07
,,0.1849729100357843,3.645919080990891e-05,0.02784431137724551,1.2612219250677023e-07
,,0.18596738804672938,3.704019925151032e-05,0.027994011976047905,1.2815893526397584e-07
,,0.18696186605767445,3.762718316062989e-05,0.0281437125748503,1.302173921472142e-07
,,0.18795634406861955,3.82201687848544e-05,0.028293413173652696,1.3229767616744907e-07
,,0.18895082207956462,3.881918228440474e-05,0.028443113772455092,1.3439990030002764e-07
,,0.1899453000905097,3.942424973177425e-05,0.028592814371257488,1.365241774846404e-07
,,0.19093977810145474,4.003539711136862e-05,0.028742514970059883,1.3867062062528127e-07
,,0.19193425611239984,4.065265031914735e-05,0.02889221556886228,1.4083934259020764e-07
,,0.1929287341233449,4.127603516226676e-05,0.02904191616766467,1.4303045621190032e-07
,,0.19392321213428998,4.190557735872476e-05,0.029191616766467067,1.4524407428702384e-07
,,0.19491769014523508,4.2541302537006973e-05,0.029341317365269463,1.4748030957638676e-07
,,0.19591216815618015,4.318323623573464e-05,0.02949101796407186,1.4973927480490095e-07
,,0.19690664616712522,4.383140390331409e-05,0.029640718562874254,1.5202108266154288e-07
,,0.1979011241780703,4.448583089758784e-05,0.02979041916167665,1.543258457993129e-07
,,0.1988956021890154,4.514654248548726e-05,0.029940119760479045,1.5665367683519583e-07
,,0.19989008019996046,4.5813563842686886e-05,0.03008982035928144,1.59004688350121e-07
,,0.20088455821090553,4.648692005326049e-05,0.030239520958083837,1.613789928889226e-07
,,0.20187903622185063,4.716663610933862e-05,0.030389221556886233,1.637767029602996e-07
,,0.2028735142327957,4.7852736910767835e-05,0.030538922155688625,1.6619793103677645e-07
,,0.20386799224374078,4.854524726477173e-05,0.03068862275449102,1.6864278955466262e-07
,,0.20486247025468582,4.924419188561345e-05,0.030838323353293416,1.7111139091401392e-07
,,0.20585694826563095,4.994959539425996e-05,0.030988023952095812,1.7360384747859148e-07
,,0.206851426276576,5.066148231804792e-05,0.031137724550898208,1.761202715758235e-07
,,0.20784590428752106,5.137987709035132e-05,0.0312874251497006,1.7866077549676393e-07
,,0.20884038229846613,5.210480405025082e-05,0.03143712574850299,1.8122547149605441e-07
,,0.20983486030941123,5.28362874422047e-05,0.03158682634730539,1.8381447179188345e-07
,,0.2108293383203563,5.3574351415721445e-05,0.03173652694610778,1.8642788856594715e-07
,,0.21182381633130137,5.4319020025034324e-05,0.03188622754491018,1.8906583396340978e-07
,,0.21281829434224647,5.5070317228777284e-05,0.032035928143712575,1.9172842009286395e-07
,,0.21381277235319154,5.582826688966285e-05,0.032185628742514974,1.9441575902629086e-07
,,0.21480725036413661,5.65928927741617e-05,0.032335329341317366,1.9712796279902138e-07
,,0.2158017283750817,5.736421855218383e-05,0.03248502994011976,1.9986514340969553e-07
,,0.21679620638602679,5.8142267796761674e-05,0.03263473053892216,2.0262741282022352e-07
,,0.21779068439697186,5.892706398373464e-05,0.03278443113772455,2.0541488295574625e-07
,,0.21878516240791693,5.9718630491435766e-05,0.03293413173652695,2.0822766570459555e-07
,,0.21977964041886197,6.051699060037992e-05,0.03308383233532934,2.1106587291825468e-07
,,0.22077411842980707,6.132216749295373e-05,0.03323353293413174,2.1392961641131903e-07
,,0.22176859644075214,6.213418425310724e-05,0.03338323353293413,2.168190079614567e-07
,,0.2227630744516972,6.295306386604767e-05,0.03353293413173653,2.1973415930936827e-07
,,0.2237575524626423,6.377882921793462e-05,0.033682634730538924,2.2267518215874872e-07
,,0.22475203047358738,6.461150309557686e-05,0.03383233532934132,2.2564218817624667e-07
,,0.22574650848453245,6.545110818613162e-05,0.033982035928143715,2.2863528899142593e-07
,,0.22674098649547753,6.629766707680496e-05,0.03413173652694611,2.316545961967253e-07
,,0.22773546450642262,6.715120225455423e-05,0.03428143712574851,2.3470022134741992e-07
,,0.2287299425173677,6.801173610579237e-05,0.0344311377245509,2.377722759615815e-07
,,0.22972442052831277,6.887929091609395e-05,0.0345808383233533,2.4087087152003894e-07
,,0.23071889853925784,6.9753888869903e-05,0.03473053892215569,2.4399611946633935e-07
,,0.23171337655020294,7.063555205024276e-05,0.03488023952095809,2.4714813120670794e-07
,,0.232707854561148,7.152430243842699e-05,0.03502994011976048,2.5032701811000997e-07
,,0.23370233257209305,7.242016191377349e-05,0.03517964071856288,2.5353289150771025e-07
,,0.23469681058303818,7.332315225331922e-05,0.03532934131736527,2.5676586269383456e-07
,,0.23569128859398322,7.423329513153719e-05,0.035479041916167665,2.600260429249301e-07
,,0.2366857666049283,7.515061212005542e-05,0.035628742514970065,2.633135434200262e-07
,,0.23768024461587337,7.60751246873776e-05,0.03577844311377246,2.666284753605958e-07
,,0.23867472262681846,7.700685419860569e-05,0.03592814371257485,2.699709498905149e-07
,,0.23966920063776354,7.794582191516398e-05,0.03607784431137725,2.733410781160248e-07
,,0.2406636786487086,7.889204899452595e-05,0.03622754491017964,2.7673897110569203e-07
,,0.24165815665965368,7.984555648994192e-05,0.03637724550898204,2.8016473989036935e-07
,,0.24265263467059878,8.080636535016925e-05,0.03652694610778443,2.8361849546315665e-07
,,0.24364711268154385,8.177449641920423e-05,0.036676646706586824,2.8710034877936196e-07
,,0.24464159069248892,8.274997043601578e-05,0.03682634730538922,2.9061041075646245e-07
,,0.24563606870343402,8.373280803428125e-05,0.036976047904191615,2.941487922740643e-07
,,0.2466305467143791,8.47230297421238e-05,0.037125748502994015,2.9771560417386546e-07
,,0.24762502472532416,8.572065598185191e-05,0.03727544910179641,3.0131095725961477e-07
,,0.2486195027362692,8.67257070697009e-05,0.037425149700598806,3.0493496229707417e-07
,,0.2496139807472143,8.773820321557606e-05,0.0375748502994012,3.085877300139788e-07
,,0.2506084587581594,8.875816452279764e-05,0.0377245508982036,3.1226937109999867e-07
,,0.25160293676910445,8.978561098784836e-05,0.03787425149700599,3.1597999620669895e-07
,,0.25259741478004955,9.082056250012214e-05,0.03802395209580839,3.1971971594750183e-07
,,0.25359189279099464,9.186303884167514e-05,0.03817365269461078,3.234886408976468e-07
,,0.2545863708019397,9.291305968697853e-05,0.03832335329341317,3.2728688159415256e-07
,,0.25558084881288473,9.39706446026735e-05,0.03847305389221557,3.3111454853577644e-07
,,0.25657532682382983,9.50358130473279e-05,0.038622754491017965,3.349717521829777e-07
,,0.25756980483477493,9.610858437119489e-05,0.038772455089820364,3.3885860295787654e-07
,,0.25856428284572,9.718897781597366e-05,0.038922155688622756,3.4277521124421675e-07
,,0.25955876085666507,9.827701251457212e-05,0.039071856287425155,3.4672168738732615e-07
,,0.26055323886761017,9.937270749087126e-05,0.03922155688622755,3.5069814169407777e-07
,,0.2615477168785552,0.00010047608165949184,0.03937125748502995,3.547046844328506e-07
,,0.2625421948895003,0.00010158715382556275,0.03952095808383234,3.5874142583349215e-07
,,0.26353667290044536,0.00010270594268449168,0.03967065868263473,3.62808476087278e-07
,,0.26453115091139046,0.00010383246682173734,0.03982035928143713,3.669059453468738e-07
,,0.26552562892233555,0.0001049667447125839,0.03997005988023952,3.71033943726297e-07
,,0.2665201069332806,0.00010610879472191762,0.04011976047904192,3.7519258130087686e-07
,,0.2675145849442257,0.00010725863510400503,0.040269461077844314,3.7938196810721647e-07
,,0.2685090629551708,0.00010841628400227326,0.04041916167664671,3.83602214143154e-07
,,0.26950354096611584,0.00010958175944909268,0.040568862275449105,3.878534293677241e-07
,,0.2704980189770609,0.00011075507936556098,0.040718562874251504,3.921357237011189e-07
,,0.271492496988006,0.00011193626156128987,0.0408682634730539,3.964492070246491e-07
,,0.2724869749989511,0.00011312532373419319,0.041017964071856296,4.0079398918070616e-07
,,0.2734814530098961,0.00011432228347027737,0.04116766467065869,4.0517017997272304e-07
,,0.2744759310208412,0.00011552715824343411,0.04131736526946108,4.095778891651348e-07
,,0.2754704090317863,0.00011673996541523448,0.04146706586826348,4.1401722648334293e-07
,,0.27646488704273137,0.00011796072223472556,0.04161676646706587,4.1848830161367237e-07
,,0.27745936505367647,0.00011918944583822882,0.04176646706586827,4.229912242033365e-07
,,0.27845384306462156,0.00012042615324914099,0.04191616766467066,4.275261038603972e-07
,,0.2794483210755666,0.00012167086137773596,0.04206586826347306,4.320930501537267e-07
,,0.2804427990865117,0.00012292358702097004,0.042215568862275454,4.36692172612968e-07
,,0.28143727709745675,0.00012418434686228832,0.042365269461077854,4.41323580728498e-07
,,0.28243175510840185,0.00012545315747143333,0.042514970059880246,4.4598738395138753e-07
,,0.28342623311934695,0.00012673003530425572,0.04266467065868264,4.506836916933637e-07
,,0.284420711130292,0.00012801499670252729,0.04281437125748504,4.554126133267716e-07
,,0.28541518914123704,0.0001293080578937555,0.04296407185628743,4.6017425818453503e-07
,,0.28640966715218213,0.00013060923499100084,0.04311377245508983,4.6496873556011867e-07
,,0.28740414516312723,0.00013191854399269515,0.043263473053892214,4.6979615470748936e-07
,,0.2883986231740723,0.0001332360007824633,0.04341317365269461,4.7465662484107886e-07
,,0.2893931011850174,0.00013456162112894594,0.043562874251497005,4.795502551357431e-07
,,0.2903875791959625,0.00013589542068562465,0.0437125748502994,4.844771547267261e-07
,,0.2913820572069075,0.00013723741499064933,0.0438622754491018,4.894374327096205e-07
,,0.2923765352178526,0.0001385876194666676,0.04401197604790419,4.944311981403294e-07
,,0.2933710132287977,0.000139946049420656,0.04416167664670659,4.994585600350286e-07
,,0.29436549123974276,0.00014131272004375356,0.04431137724550898,5.04519627370127e-07
,,0.29535996925068786,0.00014268764641109757,0.04446107784431138,5.096145090822298e-07
,,0.2963544472616329,0.00014407084348166103,0.04461077844311377,5.147433140680996e-07
,,0.297348925272578,0.00014546232609809252,0.04476047904191617,5.19906151184618e-07
,,0.29834340328352305,0.00014686210898655808,0.04491017964071856,5.251031292487473e-07
,,0.29933788129446814,0.0001482702067565851,0.045059880239520955,5.303343570374926e-07
,,0.3003323593054132,0.00014968663390090868,0.045209580838323354,5.355999432878642e-07
,,0.3013268373163583,0.00015111140479531933,0.04535928143712575,5.408999966968383e-07
,,0.3023213153273034,0.00015254453369851397,0.045508982035928146,5.462346259213189e-07
,,0.3033157933382485,0.00015398603475194733,0.04565868263473054,5.516039395781007e-07
,,0.30431027134919353,0.00015543592197968752,0.04580838323353294,5.570080462438303e-07
,,0.3053047493601386,0.0001568942092882721,0.04595808383233533,5.624470544549674e-07
,,0.30629922737108367,0.0001583609104665669,0.04610778443113773,5.679210727077484e-07
,,0.30729370538202877,0.00015983603918562697,0.04625748502994012,5.734302094581473e-07
,,0.3082881833929738,0.00016131960899855966,0.04640718562874252,5.789745731218369e-07
,,0.30928266140391897,0.00016281163334038958,0.04655688622754491,5.845542720741523e-07
,,0.310277139414864,0.00016431212552792593,0.046706586826347304,5.901694146500521e-07
,,0.3112716174258091,0.00016582109875963195,0.046856287425149704,5.958201091440808e-07
,,0.31226609543675415,0.00016733856611549658,0.047005988023952096,6.015064638103293e-07
,,0.3132605734476992,0.0001688645405569079,0.047155688622754495,6.072285868623997e-07
,,0.3142550514586443,0.00017039903492652888,0.04730538922155689,6.129865864733646e-07
,,0.31524952946958934,0.00017194206194817593,0.047455089820359286,6.187805707757305e-07
,,0.31624400748053444,0.00017349363422669803,0.04760479041916168,6.246106478614004e-07
,,0.31723848549147954,0.00017505376424786008,0.04775449101796408,6.304769257816347e-07
,,0.31823296350242464,0.00017662246437822604,0.04790419161676647,6.363795125470142e-07
,,0.3192274415133697,0.00017819974686504686,0.04805389221556886,6.423185161274011e-07
,,0.3202219195243148,0.00017978562383614812,0.04820359281437126,6.482940444519032e-07
,,0.3212163975352598,0.0001813801072998214,0.048353293413173654,6.543062054088335e-07
,,0.3222108755462049,0.00018298320914471712,0.04850299401197605,6.603551068456748e-07
,,0.32320535355714997,0.0001845949411397398,0.048652694610778445,6.664408565690403e-07
,,0.3241998315680951,0.00018621531493394531,0.048802395209580844,6.725635623446359e-07
,,0.32519430957904016,0.00018784434205644027,0.048952095808383236,6.787233318972242e-07
,,0.32618878758998526,0.0001894820339162841,0.049101796407185636,6.849202729105838e-07
,,0.3271832656009303,0.00019112840180239254,0.04925149700598803,6.911544930274744e-07
,,0.32817774361187535,0.00019278345688344368,0.04940119760479043,6.974260998495976e-07
,,0.32917222162282045,0.00019444721020778614,0.04955089820359282,7.037352009375591e-07
,,0.3301666996337655,0.00019611967270334954,0.04970059880239521,7.100819038108329e-07
,,0.33116117764471065,0.0001978008551775569,0.04985029940119761,7.164663159477201e-07
,,0.3321556556556557,0.00019949076831723915,0.05,7.228885447853145e-07
,,0.3331501336666008,0.00020118942268855232,0.0501497005988024,7.293486977194645e-07
,,0.33414461167754583,0.00020289682873689662,0.050299401197604794,7.358468821047332e-07
,,0.33513908968849093,0.0002046129967868372,0.05044910179640719,7.423832052543641e-07
,,0.336133567699436,0.00020633793704202827,0.050598802395209586,7.489577744402409e-07
,,0.3371280457103811,0.00020807165958513786,0.050748502994011985,7.555706968928519e-07
,,0.3381225237213261,0.00020981417437777617,0.05089820359281438,7.622220798012503e-07
,,0.3391170017322713,0.00021156549126042566,0.05104790419161677,7.689120303130187e-07
,,0.3401114797432163,0.00021332561995237226,0.05119760479041917,7.756406555342307e-07
,,0.34110595775416136,0.000215094570051641,0.05134730538922156,7.824080625294135e-07
,,0.34210043576510646,0.0002168723510349315,0.05149700598802396,7.892143583215113e-07
,,0.3430949137760515,0.00021865897225755712,0.05164670658682635,7.960596498918453e-07
,,0.3440893917869966,0.00022045444295338607,0.05179640718562875,8.029440441800799e-07
,,0.34508386979794164,0.00022225877223478377,0.05194610778443114,8.098676480841822e-07
,,0.3460783478088868,0.0002240719690925592,0.05209580838323354,8.168305684603865e-07
,,0.34707282581983184,0.00022589404239591117,0.052245508982035935,8.238329121231563e-07
,,0.34806730383077694,0.00022772500089237907,0.052395209580838334,8.308747858451461e-07
,,0.349061781841722,0.00022956485320779405,0.052544910179640726,8.379562963571666e-07
,,0.3500562598526671,0.00023141360784623336,0.05269461077844311,8.450775503481439e-07
,,0.35105073786361213,0.00023327127318997675,0.05284431137724551,8.52238654465085e-07
,,0.35204521587455717,0.00023513785749946462,0.0529940119760479,8.5943971531304e-07
,,0.3530396938855023,0.00023701336891325897,0.0531437125748503,8.666808394550629e-07
,,0.3540341718964474,0.00023889781544800585,0.053293413173652694,8.739621334121768e-07
,,0.35502864990739247,0.00024079120499840087,0.053443113772455086,8.81283703663336e-07
,,0.3560231279183375,0.00024269354533715636,0.053592814371257486,8.886456566453877e-07
,,0.3570176059292826,0.0002446048441149708,0.05374251497005988,8.960480987530359e-07
,,0.35801208394022765,0.0002465251088605003,0.05389221556886228,9.034911363388046e-07
,,0.35900656195117275,0.00024845434698033265,0.05404191616766467,9.109748757129993e-07
,,0.3600010399621178,0.00025039256575896355,0.05419161676646707,9.184994231436704e-07
,,0.36099551797306295,0.0002523397723587746,0.05434131736526946,9.260648848565773e-07
,,0.361989995984008,0.00025429597382001375,0.05449101796407186,9.336713670351485e-07
,,0.3629844739949531,0.00025626117706077824,0.05464071856287425,9.41318975820449e-07
,,0.36397895200589814,0.00025823538887699945,0.05479041916167665,9.490078173111377e-07
,,0.36497343001684324,0.0002602186159424298,0.05494011976047904,9.567379975634348e-07
,,0.3659679080277883,0.00026221086480863207,0.055089820359281436,9.645096225910829e-07
,,0.3669623860387333,0.00026421214190497117,0.055239520958083835,9.723227983653102e-07
,,0.3679568640496785,0.00026622245353860764,0.05538922155688623,9.801776308147933e-07
,,0.3689513420606236,0.00026824180589449324,0.055538922155688626,9.880742258256213e-07
,,0.3699458200715686,0.00027027020503536973,0.05568862275449102,9.960126892412573e-07
,,0.37094029808251366,0.0002723076569017687,0.05583832335329342,1.0039931268625026e-06
,,0.37193477609345876,0.00027435416731201427,0.05598802395209581,1.0120156444474596e-06
,,0.3729292541044038,0.0002764097419622278,0.05613772455089821,1.0200803477114943e-06
,,0.3739237321153489,0.0002784743864263347,0.0562874251497006,1.0281873423272e-06
,,0.374918210126294,0.00028054810615607377,0.05643712574850299,1.036336733924361e-06
,,0.3759126881372391,0.00028263090648100817,0.05658682634730539,1.044528628089914e-06
,,0.37690716614818415,0.00028472279260853924,0.056736526946107785,1.0527631303679126e-06
,,0.37790164415912925,0.0002868237696239225,0.056886227544910184,1.0610403462594916e-06
,,0.3788961221700743,0.000288933842490285,0.057035928143712576,1.0693603812228273e-06
,,0.3798906001810194,0.00029105301604864586,0.057185628742514975,1.0777233406731022e-06
,,0.38088507819196443,0.00029318129501793824,0.05733532934131737,1.0861293299824695e-06
,,0.3818795562029095,0.0002953186839950344,0.05748502994011977,1.0945784544800153e-06
,,0.38287403421385463,0.00029746518745477215,0.05763473053892216,1.1030708194517208e-06
,,0.3838685122247997,0.0002996208097499836,0.05778443113772456,1.111606530140428e-06
,,0.3848629902357448,0.0003017855551115266,0.05793413173652695,1.1201856917457996e-06
,,0.3858574682466898,0.00030395942764831815,0.05808383233532934,1.1288084094242866e-06
,,0.3868519462576349,0.0003061424313473694,0.05823353293413174,1.1374747882890885e-06
,,0.38784642426857996,0.00030833457007382404,0.058383233532934134,1.1461849334101177e-06
,,0.38884090227952506,0.00031053584757099773,0.05853293413173653,1.1549389498139636e-06
,,0.38983538029047016,0.00031274626746042065,0.058682634730538925,1.1637369424838542e-06
,,0.39082985830141526,0.0003149658332418812,0.058832335329341325,1.172579016359622e-06
,,0.3918243363123603,0.0003171945482934728,0.05898203592814372,1.1814652763376645e-06
,,0.3928188143233054,0.00031943241587164325,0.059131736526946116,1.190395827270911e-06
,,0.39381329233425044,0.00032167943911124434,0.05928143712574851,1.199370773968783e-06
,,0.39480777034519554,0.00032393562102558607,0.0594311377245509,1.2083902211971608e-06
,,0.3958022483561406,0.00032620096450649064,0.0595808383233533,1.2174542736783434e-06
,,0.39679672636708574,0.0003284754723243519,0.05973053892215569,1.2265630360910158e-06
,,0.3977912043780308,0.0003307591471281923,0.05988023952095809,1.2357166130702096e-06
,,0.3987856823889758,0.0003330519914457273,0.06002994011976048,1.2449151092072685e-06
,,0.3997801603999209,0.0003353540076834274,0.06017964071856288,1.2541586290498112e-06
,,0.40077463841086597,0.00033766519812658557,0.060329341317365275,1.263447277101694e-06
,,0.40176911642181107,0.00033998556493938494,0.060479041916167674,1.2727811578229773e-06
,,0.4027635944327561,0.0003423151101649696,0.060628742514970066,1.2821603756298864e-06
,,0.40375807244370127,0.0003446538357255174,0.060778443113772465,1.2915850348947764e-06
,,0.4047525504546463,0.00034700174342231394,0.06092814371257486,1.3010552399460954e-06
,,0.4057470284655914,0.00034935883493583116,0.06107784431137725,1.3105710950683497e-06
,,0.40674150647653645,0.0003517251118258051,0.06122754491017965,1.3201327045020656e-06
,,0.40773598448748155,0.0003541005755313186,0.06137724550898204,1.329740172443754e-06
,,0.4087304624984266,0.0003564852273708835,0.06152694610778444,1.3393936030458745e-06
,,0.40972494050937164,0.0003588790685425274,0.06167664670658683,1.3490931004167998e-06
,,0.41071941852031674,0.0003612821001238812,0.06182634730538923,1.3588387686207767e-06
,,0.4117138965312619,0.00036369432307226893,0.061976047904191624,1.3686307116778926e-06
,,0.41270837454220693,0.0003661157382248001,0.06212574850299402,1.3784690335640401e-06
,,0.413702852553152,0.00036854634629846465,0.062275449101796415,1.3883538382108783e-06
,,0.4146973305640971,0.0003709861478902283,0.0624251497005988,1.3982852295057965e-06
,,0.4156918085750421,0.00037343514347713217,0.0625748502994012,1.408263311291883e-06
,,0.4166862865859872,0.0003758933334163932,0.0627245508982036,1.418288187367882e-06
,,0.41768076459693226,0.00037836071794550757,0.06287425149700598,1.4283599614881621e-06
,,0.4186752426078774,0.0003808372971823551,0.06302395209580838,1.4384787373626812e-06
,,0.41966972061882246,0.0003833230711253066,0.06317365269461078,1.4486446186569459e-06
,,0.42066419862976756,0.00038581803965333407,0.06332335329341317,1.4588577089919792e-06
,,0.4216586766407126,0.00038832220252612155,0.06347305389221557,1.469118111944283e-06
,,0.4226531546516577,0.0003908355593841792,0.06362275449101797,1.4794259310458043e-06
,,0.42364763266260275,0.00039335810974895847,0.06377245508982037,1.489781269783896e-06
,,0.4246421106735478,0.00039588985302297064,0.06392215568862275,1.5001842316012824e-06
,,0.42563658868449294,0.00039843078848990696,0.06407185628742515,1.5106349198960259e-06
,,0.42663106669543804,0.0004009809153147603,0.06422155688622755,1.5211334380214853e-06
,,0.4276255447063831,0.0004035402325439499,0.06437125748502995,1.5316798892862873e-06
,,0.42862002271732813,0.0004061087391054474,0.06452095808383233,1.5422743769542837e-06
,,0.42961450072827323,0.0004086864338089065,0.06467065868263473,1.5529170042445196e-06
,,0.4306089787392183,0.0004112733153457922,0.06482035928143713,1.5636078743311976e-06
,,0.4316034567501634,0.0004138693822895142,0.06497005988023952,1.5743470903436405e-06
,,0.4325979347611084,0.0004164746330955628,0.06511976047904192,1.5851347553662562e-06
,,0.43359241277205357,0.00041908906610164357,0.06526946107784432,1.5959709724385013e-06
,,0.4345868907829986,0.00042171267952781887,0.06541916167664671,1.606855844554848e-06
,,0.4355813687939437,0.0004243454714766474,0.0655688622754491,1.617789474664745e-06
,,0.43657584680488876,0.00042698743993332895,0.0657185628742515,1.628771965672583e-06
,,0.43757032481583386,0.0004296385827658482,0.0658682634730539,1.6398034204376605e-06
,,0.4385648028267789,0.0004322988977251236,0.0660179640718563,1.6508839417741462e-06
,,0.43955928083772394,0.0004349683824451561,0.06616766467065868,1.6620136324510453e-06
,,0.4405537588486691,0.00043764703444318154,0.06631736526946108,1.6731925951921616e-06
,,0.44154823685961414,0.00044033485111982297,0.06646706586826348,1.6844209326760636e-06
,,0.44254271487055924,0.00044303182975924843,0.06661676646706587,1.6956987475360492e-06
,,0.4435371928815043,0.00044573796752932795,0.06676646706586827,1.7070261423601075e-06
,,0.4445316708924494,0.00044845326148179284,0.06691616766467066,1.7184032196908886e-06
,,0.4455261489033944,0.00045117770855239875,0.06706586826347306,1.7298300820256615e-06
,,0.4465206269143395,0.00045391130556108917,0.06721556886227545,1.7413068318162842e-06
,,0.4475151049252846,0.0004566540492121624,0.06736526946107785,1.7528335714691655e-06
,,0.4485095829362297,0.0004594059360944384,0.06751497005988025,1.7644104033452281e-06
,,0.44950406094717477,0.00046216696268143014,0.06766467065868265,1.776037429759879e-06
,,0.45049853895811987,0.00046493712533151563,0.06781437125748503,1.7877147529829656e-06
,,0.4514930169690649,0.0004677164202881128,0.06796407185628743,1.799442475238749e-06
,,0.45248749498000995,0.00047050484367985456,0.06811377245508983,1.8112206987058624e-06
,,0.45348197299095505,0.00047330239152076854,0.06826347305389222,1.8230495255172787e-06
,,0.4544764510019001,0.0004761090597104571,0.06841317365269461,1.8349290577602737e-06
,,0.45547092901284525,0.0004789248440342799,0.06856287425149701,1.846859397476394e-06
,,0.4564654070237903,0.00048174974016353816,0.06871257485029941,1.8588406466614164e-06
,,0.4574598850347354,0.0004845837436556614,0.0688622754491018,1.870872907265317e-06
,,0.45845436304568044,0.00048742684995439637,0.0690119760479042,1.8829562811922338e-06
,,0.45944884105662553,0.0004902790543899968,0.0691616766467066,1.8950908703004347e-06
,,0.4604433190675706,0.0004931403521794171,0.06931137724550898,1.9072767764022762e-06
,,0.4614377970785157,0.0004960107384265063,0.06946107784431138,1.919514101264174e-06
,,0.4624322750894608,0.0004988902081222041,0.06961077844311378,1.9318029466065656e-06
,,0.4634267531004059,0.0005017787561447406,0.06976047904191618,1.944143414103876e-06
,,0.4644212311113509,0.000504676377259836,0.06991017964071856,1.9565356053844794e-06
,,0.465415709122296,0.0005075830661209038,0.07005988023952096,1.96897962203067e-06
,,0.46641018713324106,0.0005104988172692552,0.07020958083832336,1.9814755655786203e-06
,,0.4674046651441861,0.0005134236251343047,0.07035928143712576,1.994023537518351e-06
,,0.4683991431551312,0.0005163574840337803,0.07050898203592815,2.006623639293696e-06
,,0.46939362116607636,0.000519300388173933,0.07065868263473055,2.0192759723022607e-06
,,0.4703880991770214,0.0005222523316497484,0.07080838323353295,2.0319806378953974e-06
,,0.47138257718796645,0.0005252133084451625,0.07095808383233533,2.0447377373781613e-06
,,0.47237705519891154,0.000528183312433278,0.07110778443113773,2.0575473720092806e-06
,,0.4733715332098566,0.0005311623373765815,0.07125748502994013,2.070409643001121e-06
,,0.4743660112208017,0.0005341503769271646,0.07140718562874253,2.0833246515196477e-06
,,0.47536048923174673,0.0005371474246269457,0.07155688622754491,2.096292498684396e-06
,,0.47635496724269183,0.000540153473907894,0.07170658682634731,2.109313285568429e-06
,,0.47734944525363693,0.0005431685180922567,0.0718562874251497,2.1223871131983086e-06
,,0.478343923264582,0.0005461925503927847,0.0720059880239521,2.135514082554062e-06
,,0.47933840127552707,0.0005492255639129649,0.0721556886227545,2.1486942945691406e-06
,,0.48033287928647217,0.0005522675516472502,0.07230538922155688,2.161927850130389e-06
,,0.4813273572974172,0.0005553185064812948,0.07245508982035928,2.1752148500780107e-06
,,0.48232183530836226,0.0005583784211921876,0.07260479041916168,2.188555395205531e-06
,,0.48331631331930736,0.0005614472884486923,0.07275449101796408,2.2019495862597665e-06
,,0.48431079133025245,0.0005645251008114847,0.07290419161676646,2.2153975239407847e-06
,,0.48530526934119755,0.000567611850733395,0.07305389221556886,2.228899308901874e-06
,,0.4862997473521426,0.0005707075305596505,0.07320359281437126,2.2424550417495064e-06
,,0.4872942253630877,0.000573812132528122,0.07335329341317365,2.2560648230433044e-06
,,0.48828870337403274,0.0005769256487695678,0.07350299401197605,2.2697287532960046e-06
,,0.48928318138497784,0.0005800480713078857,0.07365269461077845,2.283446932973426e-06
,,0.4902776593959229,0.0005831793920603618,0.07380239520958085,2.297219462494432e-06
,,0.49127213740686804,0.0005863196028379232,0.07395209580838323,2.311046442230899e-06
,,0.4922666154178131,0.0005894686953453927,0.07410179640718563,2.324927972507679e-06
,,0.4932610934287582,0.0005926266611817444,0.07425149700598803,2.3388641536025683e-06
,,0.4942555714397032,0.0005957934918403626,0.07440119760479043,2.352855085746269e-06
,,0.4952500494506483,0.0005989691787093009,0.07455089820359281,2.366900869122359e-06
,,0.49624452746159337,0.0006021537130715441,0.07470059880239521,2.381001603867252e-06
,,0.4972390054725384,0.000605347086105272,0.07485029940119761,2.3951573900701692e-06
,,0.4982334834834835,0.0006085492888841238,0.075,2.4093683277731024e-06
,,0.4992279614944286,0.0006117603123774663,0.0751497005988024,2.4236345169707762e-06
,,0.5002224395053737,0.0006149801474506613,0.0752994011976048,2.4379560576106196e-06
,,0.5012169175163188,0.0006182087848653386,0.0754491017964072,2.4523330495927275e-06
,,0.5022113955272638,0.0006214462152796665,0.07559880239520958,2.4667655927698267e-06
,,0.5032058735382089,0.0006246924292486264,0.07574850299401198,2.4812537869472456e-06
,,0.504200351549154,0.0006279474172242893,0.07589820359281438,2.495797731882873e-06
,,0.5051948295600991,0.0006312111695560939,0.07604790419161678,2.5103975272871295e-06
,,0.5061893075710442,0.0006344836764911252,0.07619760479041916,2.525053272822934e-06
,,0.5071837855819893,0.0006377649281743963,0.07634730538922156,2.53976506810566e-06
,,0.5081782635929343,0.000641054914649131,0.07649700598802396,2.5545330127031146e-06
,,0.5091727416038794,0.0006443536258570506,0.07664670658682635,2.569357206135497e-06
,,0.5101672196148245,0.0006476610516386575,0.07679640718562875,2.5842377478753645e-06
,,0.5111616976257695,0.0006509771817335254,0.07694610778443114,2.5991747373475963e-06
,,0.5121561756367146,0.0006543020057805885,0.07709580838323354,2.614168273929368e-06
,,0.5131506536476597,0.0006576355133184344,0.07724550898203593,2.629218456950107e-06
,,0.5141451316586048,0.0006609776937855955,0.07739520958083833,2.6443253856914668e-06
,,0.5151396096695499,0.0006643285365208453,0.07754491017964073,2.659489159387286e-06
,,0.516134087680495,0.0006676880307634959,0.07769461077844311,2.6747098772235626e-06
,,0.51712856569144,0.0006710561656536957,0.07784431137724551,2.689987638338408e-06
,,0.518123043702385,0.0006744329302327292,0.07799401197604791,2.705322541822028e-06
,,0.5191175217133301,0.0006778183134433191,0.07814371257485031,2.7207146867166726e-06
,,0.5201119997242752,0.0006812123041299309,0.0782934131736527,2.736164172016619e-06
,,0.5211064777352203,0.0006846148910390762,0.0784431137724551,2.751671096668123e-06
,,0.5221009557461654,0.0006880260628196211,0.0785928143712575,2.7672355595693924e-06
,,0.5230954337571104,0.0006914458080230943,0.0787425149700599,2.782857659570555e-06
,,0.5240899117680555,0.0006948741151039972,0.07889221556886228,2.7985374954736152e-06
,,0.5250843897790006,0.0006983109724201141,0.07904191616766468,2.8142751660324344e-06
,,0.5260788677899456,0.0007017563682328289,0.07919161676646708,2.8300707699526838e-06
,,0.5270733458008907,0.000705210290707437,0.07934131736526946,2.845924405891817e-06
,,0.5280678238118358,0.0007086727279134634,0.07949101796407186,2.8618361724590366e-06
,,0.5290623018227809,0.00071214366782498,0.07964071856287426,2.87780616821526e-06
,,0.530056779833726,0.0007156230983209275,0.07979041916167666,2.8938344916730837e-06
,,0.5310512578446711,0.0007191110071854338,0.07994011976047904,2.9099212412967493e-06
,,0.5320457358556161,0.0007226073821081386,0.08008982035928144,2.926066515502115e-06
,,0.5330402138665612,0.0007261122106845186,0.08023952095808384,2.942270412656616e-06
,,0.5340346918775063,0.0007296254804162116,0.08038922155688624,2.958533031079232e-06
,,0.5350291698884514,0.0007331471787113465,0.08053892215568863,2.9748544690404577e-06
,,0.5360236478993965,0.0007366772928848698,0.08068862275449103,2.991234824762264e-06
,,0.5370181259103416,0.0007402158101588794,0.08083832335329343,3.007674196418067e-06
,,0.5380126039212866,0.000743762717662954,0.08098802395209581,3.024172682132693e-06
,,0.5390070819322317,0.0007473180024344893,0.08113772455089821,3.04073037998235e-06
,,0.5400015599431768,0.000750881651419031,0.08128742514970061,3.057347387994585e-06
,,0.5409960379541218,0.0007544536514706139,0.08143712574850301,3.07402380414826e-06
,,0.541990515965067,0.0007580339893520984,0.0815868263473054,3.090759726373514e-06
,,0.542984993976012,0.0007616226517355109,0.0817365269461078,3.1075552525517242e-06
,,0.5439794719869571,0.0007652196252023859,0.08188622754491019,3.124410480515484e-06
,,0.5449739499979022,0.0007688248962441077,0.08203592814371259,3.1413255080485626e-06
,,0.5459684280088473,0.0007724384512622551,0.08218562874251498,3.1583004328858734e-06
,,0.5469629060197922,0.0007760602765689465,0.08233532934131738,3.1753353527134383e-06
,,0.5479573840307373,0.0007796903583871881,0.08248502994011978,3.1924303651683546e-06
,,0.5489518620416824,0.0007833286828512221,0.08263473053892216,3.2095855678387676e-06
,,0.5499463400526275,0.000786975236006876,0.08278443113772456,3.2268010582638304e-06
,,0.5509408180635726,0.0007906300038119142,0.08293413173652696,3.2440769339336714e-06
,,0.5519352960745177,0.0007942929721363924,0.08308383233532936,3.261413292289367e-06
,,0.5529297740854627,0.0007979641267630099,0.08323353293413174,3.278810230722901e-06
,,0.5539242520964078,0.0008016434533874657,0.08338323353293414,3.2962678465771337e-06
,,0.5549187301073529,0.000805330937618817,0.08353293413173654,3.3137862371457734e-06
,,0.5559132081182979,0.000809026564979836,0.08368263473053893,3.331365499673337e-06
,,0.5569076861292431,0.0008127303209073702,0.08383233532934133,3.349005731355117e-06
,,0.5579021641401881,0.000816442190752703,0.08398203592814373,3.366707029337157e-06
,,0.5588966421511332,0.0008201621597819181,0.08413173652694612,3.384469490716202e-06
,,0.5598911201620783,0.0008238902131762608,0.08428143712574851,3.4022932125396874e-06
,,0.5608855981730234,0.0008276263360325057,0.08443113772455091,3.420178291805686e-06
,,0.5618800761839684,0.0008313705133633211,0.08458083832335331,3.4381248254628856e-06
,,0.5628745541949135,0.0008351227300976391,0.08473053892215571,3.4561329104105526e-06
,,0.5638690322058586,0.0008388829710810226,0.08488023952095809,3.474202643498502e-06
,,0.5648635102168037,0.000842651221076036,0.08502994011976049,3.49233412152706e-06
,,0.5658579882277488,0.0008464274647626187,0.08517964071856289,3.5105274412470338e-06
,,0.5668524662386939,0.0008502116867384574,0.08532934131736528,3.5287826993596777e-06
,,0.5678469442496389,0.000854003871519359,0.08547904191616768,3.5470999925166637e-06
,,0.568841422260584,0.0008578040035396277,0.08562874251497007,3.5654794173200414e-06
,,0.5698359002715291,0.0008616120671524416,0.08577844311377247,3.5839210703222144e-06
,,0.5708303782824741,0.0008654280466302306,0.08592814371257486,3.6024250480258957e-06
,,0.5718248562934193,0.000869251926165056,0.08607784431137726,3.6209914468840866e-06
,,0.5728193343043643,0.0008730836898689906,0.08622754491017966,3.639620363300041e-06
,,0.5738138123153094,0.0008769233217744993,0.08637724550898203,3.6583118936272224e-06
,,0.5748082903262545,0.0008807708058348255,0.08652694610778443,3.6770661341692873e-06
,,0.5758027683371996,0.0008846261259243725,0.08667664670658683,3.695883181180043e-06
,,0.5767972463481446,0.000888489265839089,0.08682634730538923,3.714763130863413e-06
,,0.5777917243590897,0.0008923602092968569,0.08697604790419161,3.7337060793734107e-06
,,0.5787862023700348,0.0008962389399378776,0.08712574850299401,3.7527121228141014e-06
,,0.5797806803809799,0.0009001254413250624,0.08727544910179641,3.7717813572395744e-06
,,0.580775158391925,0.0009040196969444208,0.0874251497005988,3.7909138786539083e-06
,,0.5817696364028699,0.0009079216902054537,0.0875748502994012,3.8101097830111353e-06
,,0.582764114413815,0.0009118314044415431,0.0877245508982036,3.829369166215214e-06
,,0.5837585924247601,0.0009157488229103485,0.08787425149700599,3.848692124119995e-06
,,0.5847530704357052,0.0009196739287941985,0.08802395209580838,3.868078752529183e-06
,,0.5857475484466503,0.0009236067052004889,0.08817365269461078,3.8875291471963156e-06
,,0.5867420264575954,0.0009275471351620774,0.08832335329341318,3.907043403824721e-06
,,0.5877365044685404,0.0009314952016376824,0.08847305389221556,3.9266216180674874e-06
,,0.5887309824794855,0.0009354508875122828,0.08862275449101796,3.946263885527434e-06
,,0.5897254604904306,0.0009394141755975154,0.08877245508982036,3.965970301757078e-06
,,0.5907199385013757,0.0009433850486320787,0.08892215568862276,3.985740962258596e-06
,,0.5917144165123207,0.0009473634892821321,0.08907185628742514,4.005575962483799e-06
,,0.5927088945232658,0.0009513494801417009,0.08922155688622754,4.025475397834102e-06
,,0.5937033725342109,0.0009553430037330812,0.08937125748502994,4.0454393636604816e-06
,,0.594697850545156,0.0009593440425072419,0.08952095808383234,4.065467955263447e-06
,,0.5956923285561011,0.0009633525788442324,0.08967065868263473,4.085561267893018e-06
,,0.5966868065670461,0.0009673685950535905,0.08982035928143713,4.1057193967486805e-06
,,0.5976812845779912,0.0009713920733747496,0.08997005988023953,4.125942436979356e-06
,,0.5986757625889363,0.0009754229959774474,0.09011976047904191,4.146230483683375e-06
,,0.5996702405998814,0.0009794613449621364,0.09026946107784431,4.166583631908445e-06
,,0.6006647186108264,0.0009835071023603934,0.09041916167664671,4.187001976651606e-06
,,0.6016591966217715,0.0009875602501353343,0.09056886227544911,4.207485612859218e-06
,,0.6026536746327166,0.0009916207701820238,0.0907185628742515,4.22803463542691e-06
,,0.6036481526436617,0.0009956886443278905,0.09086826347305389,4.248649139199561e-06
,,0.6046426306546068,0.0009997638543331419,0.09101796407185629,4.2693292189712595e-06
,,0.6056371086655519,0.001003846381891177,0.09116766467065869,4.290074969485283e-06
,,0.606631586676497,0.001007936208629008,0.09131736526946108,4.3108864854340465e-06
,,0.6076260646874421,0.0010120333161076714,0.09146706586826348,4.33176386145909e-06
,,0.6086205426983871,0.001016137685822651,0.09161676646706587,4.3527071921510375e-06
,,0.6096150207093322,0.0010202492992042935,0.09176646706586826,4.373716572049569e-06
,,0.6106094987202773,0.0010243681376182303,0.09191616766467066,4.394792095643377e-06
,,0.6116039767312222,0.001028494182365797,0.09206586826347306,4.4159338573701515e-06
,,0.6125984547421673,0.0010326274146844542,0.09221556886227546,4.437141951616536e-06
,,0.6135929327531124,0.001036767815748213,0.09236526946107784,4.4584164727181035e-06
,,0.6145874107640575,0.0010409153666680524,0.09251497005988024,4.479757514959315e-06
,,0.6155818887750025,0.0010450700484923485,0.09266467065868264,4.5011651725735e-06
,,0.6165763667859476,0.0010492318422072962,0.09281437125748504,4.522639539742815e-06
,,0.6175708447968927,0.0010534007287373338,0.09296407185628743,4.544180710598212e-06
,,0.6185653228078379,0.001057576688945572,0.09311377245508982,4.565788779219413e-06
,,0.6195598008187829,0.0010617597036342175,0.09326347305389222,4.587463839634879e-06
,,0.620554278829728,0.0010659497535450025,0.09341317365269461,4.609205985821764e-06
,,0.6215487568406731,0.001070146819359612,0.09356287425149701,4.631015311705905e-06
,,0.6225432348516182,0.0010743508817001135,0.09371257485029941,4.65289191116177e-06
,,0.6235377128625632,0.0010785619211293852,0.0938622754491018,4.674835878012438e-06
,,0.6245321908735083,0.0010827799181515486,0.09401197604790419,4.696847306029569e-06
,,0.6255266688844534,0.0010870048532123965,0.09416167664670659,4.718926288933363e-06
,,0.6265211468953984,0.001091236706699827,0.09431137724550899,4.7410729203925365e-06
,,0.6275156249063435,0.0010954754589442737,0.09446107784431138,4.763287294024283e-06
,,0.6285101029172886,0.001099721090219141,0.09461077844311377,4.785569503394255e-06
,,0.6295045809282337,0.0011039735807412353,0.09476047904191617,4.807919642016517e-06
,,0.6304990589391787,0.0011082329106712008,0.09491017964071857,4.830337803353522e-06
,,0.6314935369501238,0.0011124990601139523,0.09505988023952096,4.852824080816084e-06
,,0.6324880149610689,0.0011167720091191128,0.09520958083832336,4.875378567763337e-06
,,0.6334824929720141,0.0011210517376814481,0.09535928143712576,4.898001357502708e-06
,,0.6344769709829591,0.0011253382257413013,0.09550898203592816,4.920692543289891e-06
,,0.6354714489939042,0.0011296314531850334,0.09565868263473054,4.9434522183288015e-06
,,0.6364659270048493,0.0011339313998454594,0.09580838323353294,4.966280475771566e-06
,,0.6374604050157944,0.0011382380455022848,0.09595808383233534,4.98917740871847e-06
,,0.6384548830267394,0.0011425513698825461,0.09610778443113772,5.012143110217938e-06
,,0.6394493610376845,0.0011468713526610478,0.09625748502994012,5.0351776732665014e-06
,,0.6404438390486296,0.0011511979734608047,0.09640718562874252,5.058281190808767e-06
,,0.6414383170595745,0.0011555312118534788,0.09655688622754492,5.08145375573738e-06
,,0.6424327950705196,0.0011598710473598225,0.09670658682634731,5.104695460892999e-06
,,0.6434272730814647,0.001164217459450117,0.0968562874251497,5.128006399064268e-06
,,0.6444217510924098,0.0011685704275446157,0.0970059880239521,5.151386662987773e-06
,,0.6454162291033548,0.0011729299310139843,0.0971556886227545,5.1748363453480255e-06
,,0.6464107071142999,0.001177295949179745,0.09730538922155689,5.198355538777419e-06
,,0.6474051851252451,0.0011816684613147165,0.09745508982035929,5.221944335856203e-06
,,0.6483996631361902,0.0011860474466434585,0.09760479041916169,5.245602829112457e-06
,,0.6493941411471352,0.0011904328843427149,0.09775449101796407,5.269331111022051e-06
,,0.6503886191580803,0.0011948247535418584,0.09790419161676647,5.293129274008622e-06
,,0.6513830971690254,0.001199223033323332,0.09805389221556887,5.316997410443534e-06
,,0.6523775751799705,0.001203627702723096,0.09820359281437127,5.340935612645857e-06
,,0.6533720531909155,0.0012080387407310711,0.09835329341317366,5.364943972882322e-06
,,0.6543665312018606,0.0012124561262915842,0.09850299401197606,5.389022583367316e-06
,,0.6553610092128057,0.0012168798383038134,0.09865269461077845,5.413171536262818e-06
,,0.6563554872237507,0.0012213098556222337,0.09880239520958085,5.437390923678395e-06
,,0.6573499652346958,0.0012257461570570627,0.09895209580838324,5.46168083767116e-06
,,0.6583444432456409,0.0012301887213747073,0.09910179640718564,5.486041370245732e-06
,,0.659338921256586,0.0012346375272982095,0.09925149700598804,5.51047261335423e-06
,,0.660333399267531,0.001239092553507693,0.09940119760479042,5.534974658896219e-06
,,0.6613278772784761,0.0012435537786408108,0.09955089820359282,5.559547598718687e-06
,,0.6623223552894213,0.0012480211812931925,0.09970059880239522,5.584191524616022e-06
,,0.6633168333003664,0.0012524947400188878,0.09985029940119762,5.608906528329961e-06
,,0.6643113113113114,0.0012569744333308208,0.1,5.633692701549589e-06
,,0.6653057893222565,0.0012614602397012307,0.1001497005988024,5.658550135911286e-06
,,0.6663002673332016,0.0012659521375621248,0.1002994011976048,5.683478922998695e-06
,,0.6672947453441467,0.0012704501053057236,0.10044910179640719,5.708479154342708e-06
,,0.6682892233550917,0.0012749541212849094,0.10059880239520959,5.733550921421423e-06
,,0.6692837013660368,0.0012794641638136741,0.10074850299401199,5.758694315660117e-06
,,0.6702781793769819,0.001283980211167569,0.10089820359281439,5.783909428431214e-06
,,0.6712726573879269,0.0012885022415841524,0.10104790419161677,5.809196351054258e-06
,,0.672267135398872,0.0012930302332634358,0.10119760479041917,5.8345551747958826e-06
,,0.673261613409817,0.001297564164368336,0.10134730538922157,5.85998599086977e-06
,,0.6742560914207621,0.0013021040130251228,0.10149700598802397,5.885488890436637e-06
,,0.6752505694317071,0.0013066497573238655,0.10164670658682635,5.911063964604194e-06
,,0.6762450474426522,0.001311201375318883,0.10179640718562875,5.936711304427111e-06
,,0.6772395254535974,0.0013157588450291942,0.10194610778443115,5.962431000907e-06
,,0.6782340034645425,0.0013203221444389609,0.10209580838323354,5.988223144992381e-06
,,0.6792284814754875,0.0013248912514979443,0.10224550898203594,6.014087827578641e-06
,,0.6802229594864326,0.001329466144121948,0.10239520958083834,6.0400251395080135e-06
,,0.6812174374973777,0.001334046800193268,0.10254491017964074,6.06603517156955e-06
,,0.6822119155083227,0.001338633197561142,0.10269461077844312,6.092118014499082e-06
,,0.6832063935192678,0.0013432253140421965,0.10284431137724552,6.1182737589791974e-06
,,0.6842008715302129,0.001347823127420898,0.10299401197604792,6.144502495639201e-06
,,0.685195349541158,0.001352426615449995,0.10314371257485032,6.170804315055099e-06
,,0.686189827552103,0.0013570357558509744,0.1032934131736527,6.19717930774956e-06
,,0.6871843055630481,0.001361650526314504,0.1034431137724551,6.223627564191878e-06
,,0.6881787835739932,0.0013662709045008802,0.1035928143712575,6.250149174797961e-06
,,0.6891732615849383,0.00137089686804048,0.10374251497005989,6.276744229930279e-06
,,0.6901677395958833,0.001375528394534204,0.10389221556886229,6.303412819897856e-06
,,0.6911622176068285,0.0013801654615539266,0.10404191616766469,6.3301550349562215e-06
,,0.6921566956177736,0.001384808046642941,0.10419161676646709,6.3569709653073865e-06
,,0.6931511736287187,0.0013894561273164094,0.10434131736526947,6.383860701099821e-06
,,0.6941456516396637,0.0013941096810618063,0.10449101796407187,6.410824332428417e-06
,,0.6951401296506088,0.0013987686853393674,0.10464071856287427,6.4378619493344515e-06
,,0.6961346076615539,0.0014034331175825348,0.10479041916167667,6.464973641805579e-06
,,0.6971290856724989,0.0014081029551984028,0.10494011976047905,6.492159499775774e-06
,,0.698123563683444,0.0014127781755681654,0.10508982035928145,6.519419613125322e-06
,,0.6991180416943891,0.0014174587560475587,0.10523952095808385,6.546754071680777e-06
,,0.7001125197053342,0.0014221446739673097,0.10538922155688622,6.5741629652149404e-06
,,0.7011069977162792,0.001426835906633578,0.10553892215568862,6.601646383446833e-06
,,0.7021014757272243,0.0014315324313284024,0.10568862275449102,6.629204416041647e-06
,,0.7030959537381694,0.0014362342253101438,0.1058383233532934,6.656837152610746e-06
,,0.7040904317491143,0.0014409412658139286,0.1059880239520958,6.684544682711604e-06
,,0.7050849097600594,0.0014456535300520954,0.1061377245508982,6.712327095847789e-06
,,0.7060793877710047,0.0014503709952146332,0.1062874251497006,6.740184481468953e-06
,,0.7070738657819498,0.001455093638469627,0.10643712574850299,6.768116928970763e-06
,,0.7080683437928948,0.0014598214369637005,0.10658682634730539,6.796124527694905e-06
,,0.7090628218038398,0.0014645543678224555,0.10673652694610779,6.8242073669290415e-06
,,0.7100572998147849,0.0014692924081509155,0.10688622754491017,6.852365535906772e-06
,,0.71105177782573,0.0014740355350339647,0.10703592814371257,6.88059912380763e-06
,,0.712046255836675,0.0014787837255367904,0.10718562874251497,6.908908219757023e-06
,,0.7130407338476201,0.0014835369567053204,0.10733532934131737,6.937292912826224e-06
,,0.7140352118585652,0.0014882952055666652,0.10748502994011976,6.965753292032336e-06
,,0.7150296898695103,0.001493058449129555,0.10763473053892215,6.994289446338257e-06
,,0.7160241678804553,0.0014978266643847795,0.10778443113772455,7.022901464652662e-06
,,0.7170186458914004,0.001502599828305622,0.10793413173652695,7.051589435829961e-06
,,0.7180131239023455,0.0015073779178483011,0.10808383233532934,7.0803534486702814e-06
,,0.7190076019132905,0.0015121609099524073,0.10823353293413174,7.10919359191943e-06
,,0.7200020799242356,0.0015169487815413349,0.10838323353293414,7.138109954268868e-06
,,0.7209965579351808,0.001521741509522722,0.10853293413173652,7.16710262435568e-06
,,0.7219910359461259,0.0015265390707888806,0.10868263473053892,7.196171690762544e-06
,,0.722985513957071,0.0015313414422172369,0.10883233532934132,7.225317242017704e-06
,,0.723979991968016,0.001536148600670758,0.10898203592814372,7.254539366594947e-06
,,0.7249744699789611,0.0015409605229983918,0.1091317365269461,7.28383815291355e-06
,,0.7259689479899062,0.0015457771860354942,0.1092814371257485,7.313213689338293e-06
,,0.7269634260008512,0.0015505985666042614,0.1094311377245509,7.342666064179384e-06
,,0.7279579040117963,0.0015554246415141629,0.1095808383233533,7.372195365692455e-06
,,0.7289523820227414,0.0015602553875623689,0.10973053892215569,7.40180168207854e-06
,,0.7299468600336865,0.0015650907815341827,0.10988023952095809,7.431485101484016e-06
,,0.7309413380446315,0.001569930800203465,0.11002994011976049,7.461245712000607e-06
,,0.7319358160555766,0.001574775420333067,0.11017964071856287,7.491083601665339e-06
,,0.7329302940665217,0.001579624618675254,0.11032934131736527,7.520998858460506e-06
,,0.7339247720774666,0.0015844783719721302,0.11047904191616767,7.5509915703136545e-06
,,0.7349192500884119,0.0015893366569560698,0.11062874251497007,7.5810618250975435e-06
,,0.735913728099357,0.0015941994503501351,0.11077844311377245,7.611209710630122e-06
,,0.736908206110302,0.0015990667288685056,0.11092814371257485,7.641435314674497e-06
,,0.7379026841212472,0.0016039384692168974,0.11107784431137725,7.671738724938901e-06
,,0.7388971621321921,0.001608814648092987,0.11122754491017964,7.702120029076684e-06
,,0.7398916401431372,0.0016136952421868325,0.11137724550898204,7.732579314686244e-06
,,0.7408861181540823,0.0016185802281812923,0.11152694610778444,7.763116669311043e-06
,,0.7418805961650273,0.0016234695827524455,0.11167664670658684,7.793732180439552e-06
,,0.7428750741759724,0.0016283632825700117,0.11182634730538922,7.824425935505226e-06
,,0.7438695521869175,0.0016332613042977665,0.11197604790419162,7.855198021886476e-06
,,0.7448640301978626,0.0016381636245939573,0.11212574850299402,7.886048526906643e-06
,,0.7458585082088076,0.0016430702201117215,0.11227544910179642,7.916977537833978e-06
,,0.7468529862197527,0.0016479810674994999,0.1124251497005988,7.947985141881586e-06
,,0.7478474642306978,0.001652896143401449,0.1125748502994012,7.97907142620743e-06
,,0.7488419422416428,0.0016578154244578543,0.1127245508982036,8.010236477914278e-06
,,0.749836420252588,0.001662738887305544,0.11287425149700599,8.041480384049693e-06
,,0.7508308982635331,0.0016676665085782949,0.11302395209580839,8.072803231605982e-06
,,0.7518253762744782,0.0016725982649072454,0.11317365269461079,8.104205107520204e-06
,,0.7528198542854233,0.001677534132921303,0.11332335329341318,8.135686098674088e-06
,,0.7538143322963683,0.0016824740892475503,0.11347305389221557,8.167246291894055e-06
,,0.7548088103073134,0.0016874181105116517,0.11362275449101797,8.198885773951166e-06
,,0.7558032883182585,0.00169236617333826,0.11377245508982037,8.230604631561101e-06
,,0.7567977663292035,0.0016973182543514166,0.11392215568862277,8.262402951384113e-06
,,0.7577922443401486,0.001702274330174958,0.11407185628742515,8.29428082002503e-06
,,0.7587867223510937,0.0017072343774329147,0.11422155688622755,8.326238324033193e-06
,,0.7597812003620388,0.0017121983727499124,0.11437125748502995,8.358275549902464e-06
,,0.7607756783729838,0.0017171662927515702,0.11452095808383234,8.390392584071169e-06
,,0.7617701563839289,0.0017221381140649001,0.11467065868263474,8.42258951292207e-06
,,0.762764634394874,0.0017271138133187005,0.11482035928143713,8.454866422782367e-06
,,0.763759112405819,0.0017320933671439586,0.11497005988023953,8.487223399923626e-06
,,0.7647535904167642,0.0017370767521742339,0.11511976047904192,8.519660530561793e-06
,,0.7657480684277093,0.0017420639450460586,0.11526946107784432,8.552177900857134e-06
,,0.7667425464386544,0.00174705492239933,0.11541916167664672,8.584775596914228e-06
,,0.7677370244495993,0.0017520496608776932,0.11556886227544912,8.617453704781927e-06
,,0.7687315024605444,0.0017570481371289397,0.1157185628742515,8.650212310453328e-06
,,0.7697259804714895,0.0017620503278053849,0.1158682634730539,8.683051499865753e-06
,,0.7707204584824346,0.0017670562095642634,0.1160179640718563,8.715971358900709e-06
,,0.7717149364933796,0.001772065759068108,0.11616766467065869,8.748971973383886e-06
,,0.7727094145043247,0.001777078952985134,0.11631736526946108,8.782053429085083e-06
,,0.7737038925152698,0.001782095767989623,0.11646706586826348,8.815215811718229e-06
,,0.7746983705262149,0.0017871161807623023,0.11661676646706588,8.848459206941326e-06
,,0.7756928485371599,0.001792140167990725,0.11676646706586827,8.88178370035643e-06
,,0.776687326548105,0.0017971677063696463,0.11691616766467067,8.91518937750962e-06
,,0.7776818045590501,0.0018021987726013996,0.11706586826347307,8.948676323890966e-06
,,0.7786762825699953,0.0018072333433962738,0.11721556886227545,8.982244624934526e-06
,,0.7796707605809403,0.001812271395472882,0.11736526946107785,9.015894366018276e-06
,,0.7806652385918854,0.0018173129055585398,0.11751497005988025,9.049625632464124e-06
,,0.7816597166028305,0.0018223578503896295,0.11766467065868265,9.083438509537847e-06
,,0.7826541946137755,0.0018274062067119706,0.11781437125748503,9.117333082449106e-06
,,0.7836486726247206,0.0018324579512811892,0.11796407185628743,9.151309436351367e-06
,,0.7846431506356657,0.0018375130608630807,0.11811377245508983,9.185367656341905e-06
,,0.7856376286466108,0.0018425715122339739,0.11826347305389223,9.21950782746178e-06
,,0.7866321066575558,0.0018476332821810958,0.11841317365269462,9.25373003469579e-06
,,0.7876265846685009,0.0018526983475029297,0.11856287425149702,9.288034362972455e-06
,,0.788621062679446,0.0018577666850095765,0.11871257485029942,9.322420897163993e-06
,,0.7896155406903911,0.0018628382715231101,0.1188622754491018,9.356889722086279e-06
,,0.7906100187013361,0.0018679130838779325,0.1190119760479042,9.391440922498833e-06
,,0.7916044967122812,0.0018729910989211326,0.1191616766467066,9.426074583104779e-06
,,0.7925989747232263,0.0018780722935128349,0.119311377245509,9.460790788550825e-06
,,0.7935934527341715,0.0018831566445265465,0.11946107784431138,9.495589623427233e-06
,,0.7945879307451165,0.0018882441288495166,0.11961077844311378,9.530471172267798e-06
,,0.7955824087560616,0.0018933347233830707,0.11976047904191618,9.565435519549817e-06
,,0.7965768867670067,0.0018984284050429694,0.11991017964071858,9.600482749694047e-06
,,0.7975713647779517,0.00190352515075974,0.12005988023952097,9.635612947064705e-06
,,0.7985658427888968,0.0019086249374790267,0.12020958083832337,9.670826195969417e-06
,,0.7995603207998419,0.0019137277421619261,0.12035928143712576,9.706122580659209e-06
,,0.800554798810787,0.0019188335417853284,0.12050898203592815,9.741502185328461e-06
,,0.8015492768217319,0.0019239423133422503,0.12065868263473055,9.776965094114899e-06
,,0.802543754832677,0.001929054033842175,0.12080838323353295,9.812511391099543e-06
,,0.8035382328436221,0.001934168680311377,0.12095808383233535,9.84814116030672e-06
,,0.8045327108545671,0.001939286229793262,0.12110778443113773,9.883854485703997e-06
,,0.8055271888655122,0.0019444066593486873,0.12125748502994013,9.919651451202168e-06
,,0.8065216668764573,0.0019495299460562962,0.12140718562874253,9.955532140655232e-06
,,0.8075161448874025,0.001954656067012838,0.12155688622754493,9.991496637860356e-06
,,0.8085106228983476,0.0019597849993334905,0.12170658682634732,1.0027545026557873e-05
,,0.8095051009092926,0.0019649167201521863,0.12185628742514971,1.0063677390431218e-05
,,0.8104995789202377,0.001970051206621927,0.12200598802395211,1.0099893813106912e-05
,,0.8114940569311828,0.0019751884359151036,0.1221556886227545,1.013619437815457e-05
,,0.8124885349421278,0.00198032838522381,0.1223053892215569,1.0172579169086822e-05
,,0.8134830129530729,0.0019854710317601548,0.1224550898203593,1.0209048269359316e-05
,,0.814477490964018,0.0019906163527565767,0.1226047904191617,1.0245601762370696e-05
,,0.8154719689749631,0.0019957643254661494,0.12275449101796408,1.028223973146255e-05
,,0.8164664469859081,0.002000914927162888,0.12290419161676648,1.0318962259919414e-05
,,0.8174609249968532,0.0020060681351420596,0.12305389221556888,1.0355769430968704e-05
,,0.8184554030077983,0.0020112239267204807,0.12320359281437127,1.0392661327780742e-05
,,0.8194498810187433,0.0020163822792368174,0.12335329341317366,1.0429638033468687e-05
,,0.8204443590296884,0.002021543170051888,0.12350299401197606,1.0466699631088523e-05
,,0.8214388370406335,0.0020267065765489584,0.12365269461077846,1.0503846203639037e-05
,,0.8224333150515787,0.0020318724761340333,0.12380239520958085,1.0541077834061781e-05
,,0.8234277930625238,0.0020370408462361484,0.12395209580838325,1.0578394605241059e-05
,,0.8244222710734688,0.002042211664307665,0.12410179640718565,1.0615796600003893e-05
,,0.8254167490844139,0.0020473849078245536,0.12425149700598805,1.0653283901119987e-05
,,0.826411227095359,0.00205256055428668,0.12440119760479043,1.0690856591301714e-05
,,0.827405705106304,0.0020577385812180875,0.12455089820359283,1.0728514753204101e-05
,,0.8284001831172491,0.002062918966167281,0.12470059880239522,1.0766258469424767e-05
,,0.8293946611281942,0.0020681016867075,0.1248502994011976,1.0804087822503925e-05
,,0.8303891391391393,0.0020732867204370027,0.125,1.0842002894924345e-05
,,0.8313836171500842,0.0020784740449793326,0.1251497005988024,1.0880003769111333e-05
,,0.8323780951610293,0.002083663637983594,0.1252994011976048,1.09180905274327e-05
,,0.8333725731719744,0.0020888554771247188,0.1254491017964072,1.0956263252198735e-05
,,0.8343670511829194,0.0020940495401037405,0.12559880239520957,1.099452202566218e-05
,,0.8353615291938645,0.002099245804648047,0.12574850299401197,1.103286693001822e-05
,,0.8363560072048096,0.0021044442485116514,0.12589820359281437,1.1071298047404414e-05
,,0.8373504852157548,0.0021096448494754543,0.12604790419161677,1.110981545990071e-05
,,0.8383449632266999,0.0021148475853474897,0.12619760479041917,1.1148419249529418e-05
,,0.8393394412376449,0.002120052433963192,0.12634730538922156,1.1187109498255139e-05
,,0.84033391924859,0.0021252593731856417,0.12649700598802396,1.1225886287984797e-05
,,0.8413283972595351,0.002130468380905818,0.12664670658682634,1.1264749700567577e-05
,,0.8423228752704801,0.0021356794350428448,0.12679640718562873,1.1303699817794909e-05
,,0.8433173532814252,0.0021408925135442385,0.12694610778443113,1.134273672140044e-05
,,0.8443118312923703,0.0021461075943861466,0.12709580838323353,1.138186049306001e-05
,,0.8453063093033154,0.0021513246555735924,0.12724550898203593,1.1421071214391617e-05
,,0.8463007873142604,0.0021565436751407097,0.12739520958083833,1.1460368966955413e-05
,,0.8472952653252055,0.002161764631150978,0.12754491017964073,1.1499753832253651e-05
,,0.8482897433361506,0.0021669875016974544,0.12769461077844313,1.1539225891730679e-05
,,0.8492842213470956,0.002172212264903007,0.1278443113772455,1.1578785226772906e-05
,,0.8502786993580407,0.0021774388989205364,0.1279940119760479,1.161843191870877e-05
,,0.8512731773689859,0.0021826673819332074,0.1281437125748503,1.165816604880874e-05
,,0.852267655379931,0.0021878976921546633,0.1282934131736527,1.169798769828524e-05
,,0.8532621333908761,0.00219312980782925,0.1284431137724551,1.1737896948292665e-05
,,0.8542566114018211,0.0021983637072322355,0.1285928143712575,1.1777893879927348e-05
,,0.8552510894127662,0.002203599368670017,0.1287425149700599,1.1817978574227536e-05
,,0.8562455674237113,0.002208836770480334,0.12889221556886227,1.1858151112173334e-05
,,0.8572400454346563,0.0022140758910324815,0.12904191616766467,1.1898411574686714e-05
,,0.8582345234456014,0.0022193167087275136,0.12919161676646707,1.1938760042631484e-05
,,0.8592290014565465,0.002224559201998444,0.12934131736526946,1.1979196596813244e-05
,,0.8602234794674916,0.002229803349310448,0.12949101796407186,1.2019721317979386e-05
,,0.8612179574784365,0.002235049129161063,0.12964071856287426,1.206033428681904e-05
,,0.8622124354893816,0.002240296520080379,0.12979041916167666,1.2101035583963076e-05
,,0.8632069135003267,0.0022455455006312355,0.12994011976047903,1.2141825289984057e-05
,,0.8642013915112717,0.0022507960494094047,0.13008982035928143,1.2182703485396224e-05
,,0.8651958695222168,0.0022560481450437852,0.13023952095808383,1.2223670250655476e-05
,,0.866190347533162,0.0022613017661965787,0.13038922155688623,1.2264725666159322e-05
,,0.8671848255441071,0.0022665568915634744,0.13053892215568863,1.2305869812246883e-05
,,0.8681793035550521,0.0022718134998738295,0.13068862275449103,1.2347102769198859e-05
,,0.8691737815659972,0.0022770715698908353,0.13083832335329343,1.2388424617237478e-05
,,0.8701682595769423,0.002282331080411702,0.13098802395209583,1.2429835436526508e-05
,,0.8711627375878874,0.0022875920102678167,0.1311377245508982,1.2471335307171217e-05
,,0.8721572155988324,0.0022928543383249162,0.1312874251497006,1.251292430921833e-05
,,0.8731516936097775,0.002298118043483246,0.131437125748503,1.255460252265604e-05
,,0.8741461716207226,0.0023033831046777265,0.1315868263473054,1.2596370027413948e-05
,,0.8751406496316677,0.0023086495008781036,0.1317365269461078,1.2638226903363052e-05
,,0.8761351276426127,0.002313917211089107,0.1318862275449102,1.2680173230315728e-05
,,0.8771296056535578,0.002319186214350604,0.1320359281437126,1.2722209088025695e-05
,,0.8781240836645029,0.0023244564897377407,0.13218562874251497,1.2764334556188007e-05
,,0.8791185616754479,0.0023297280163610944,0.13233532934131736,1.280654971443899e-05
,,0.880113039686393,0.0023350007733668123,0.13248502994011976,1.2848854642356252e-05
,,0.8811075176973382,0.0023402747399367523,0.13263473053892216,1.2891249419458657e-05
,,0.8821019957082833,0.002345549895288615,0.13278443113772456,1.2933734125206275e-05
,,0.8830964737192283,0.0023508262186760862,0.13293413173652696,1.2976308839000388e-05
,,0.8840909517301734,0.0023561036893889565,0.13308383233532936,1.3018973640183432e-05
,,0.8850854297411185,0.002361382286753254,0.13323353293413173,1.3061728608039004e-05
,,0.8860799077520636,0.002366661990131366,0.13338323353293413,1.310457382179181e-05
,,0.8870743857630086,0.002371942778922162,0.13353293413173653,1.314750936060766e-05
,,0.8880688637739537,0.002377224632561107,0.13368263473053893,1.3190535303593447e-05
,,0.8890633417848988,0.002382507530520381,0.13383233532934133,1.3233651729797076e-05
,,0.8900578197958439,0.002387791452308984,0.13398203592814373,1.3276858718207515e-05
,,0.8910522978067889,0.002393076377472849,0.13413173652694613,1.3320156347754697e-05
,,0.892046775817734,0.0023983622855949446,0.1342814371257485,1.3363544697309546e-05
,,0.893041253828679,0.0024036491562953767,0.1344311377245509,1.3407023845683922e-05
,,0.894035731839624,0.002408936969231484,0.1345808383233533,1.3450593871630627e-05
,,0.8950302098505692,0.0024142257040979387,0.1347305389221557,1.3494254853843329e-05
,,0.8960246878615143,0.0024195153406268324,0.1348802395209581,1.3538006870956605e-05
,,0.8970191658724594,0.0024248058585877664,0.1350299401197605,1.3581850001545851e-05
,,0.8980136438834044,0.0024300972377879373,0.1351796407185629,1.3625784324127317e-05
,,0.8990081218943495,0.002435389458072221,0.1353293413173653,1.3669809917158018e-05
,,0.9000025999052946,0.0024406824993232442,0.13547904191616766,1.3713926859035767e-05
,,0.9009970779162397,0.002445976341461467,0.13562874251497006,1.3758135228099136e-05
,,0.9019915559271847,0.0024512709644452487,0.13577844311377246,1.3802435102627395e-05
,,0.9029860339381298,0.0024565663482709194,0.13592814371257486,1.3846826560840542e-05
,,0.9039805119490749,0.0024618624729728436,0.13607784431137726,1.3891309680899225e-05
,,0.9049749899600199,0.0024671593186234857,0.13622754491017966,1.3935884540904782e-05
,,0.905969467970965,0.0024724568653334564,0.13637724550898206,1.3980551218899144e-05
,,0.9069639459819101,0.002477755093251582,0.13652694610778443,1.4025309792864866e-05
,,0.9079584239928552,0.002483053982564947,0.13667664670658683,1.4070160340725078e-05
,,0.9089529020038002,0.002488353513498943,0.13682634730538923,1.4115102940343469e-05
,,0.9099473800147454,0.002493653666317315,0.13697604790419163,1.4160137669524245e-05
,,0.9109418580256905,0.0024989544213221975,0.13712574850299403,1.4205264606012142e-05
,,0.9119363360366356,0.0025042557588541587,0.13727544910179643,1.4250483827492357e-05
,,0.9129308140475806,0.0025095576592922297,0.13742514970059883,1.4295795411590559e-05
,,0.9139252920585257,0.0025148601030539324,0.1375748502994012,1.4341199435872841e-05
,,0.9149197700694708,0.0025201630705953136,0.1377245508982036,1.4386695977845723e-05
,,0.9159142480804159,0.002525466542410961,0.137874251497006,1.4432285114956093e-05
,,0.9169087260913609,0.002530770499034027,0.1380239520958084,1.4477966924591215e-05
,,0.917903204102306,0.002536074921036242,0.1381736526946108,1.4523741484078687e-05
,,0.9188976821132511,0.0025413797890279305,0.1383233532934132,1.4569608870686416e-05
,,0.9198921601241961,0.0025466850836580114,0.1384730538922156,1.4615569161622599e-05
,,0.9208866381351412,0.002551990785614016,0.13862275449101796,1.4661622434035709e-05
,,0.9218811161460863,0.00255729687562208,0.13877245508982036,1.4707768765014445e-05
,,0.9228755941570314,0.0025626033344469425,0.13892215568862276,1.4754008231587744e-05
,,0.9238700721679766,0.0025679101428919423,0.13907185628742516,1.4800340910724735e-05
,,0.9248645501789216,0.002573217281799009,0.13922155688622756,1.4846766879334683e-05
,,0.9258590281898667,0.002578524732048646,0.13937125748502996,1.4893286214267064e-05
,,0.9268535062008117,0.00258383247455992,0.13952095808383236,1.493989899231141e-05
,,0.9278479842117567,0.002589140490290434,0.13967065868263476,1.4986605290197403e-05
,,0.9288424622227018,0.0025944487602363037,0.13982035928143713,1.5033405184594759e-05
,,0.9298369402336469,0.0025997572654321384,0.13997005988023953,1.508029875211328e-05
,,0.930831418244592,0.002605065986950993,0.14011976047904193,1.5127286069302787e-05
,,0.931825896255537,0.0026103749059043493,0.14026946107784433,1.5174367212653084e-05
,,0.9328203742664821,0.0026156840034420627,0.14041916167664673,1.5221542258593995e-05
,,0.9338148522774272,0.0026209932607523315,0.14056886227544912,1.5268811283495265e-05
,,0.9348093302883722,0.0026263026590616413,0.14071856287425152,1.5316174363666592e-05
,,0.9358038082993173,0.0026316121796347135,0.1408682634730539,1.5363631575357573e-05
,,0.9367982863102624,0.0026369218037744593,0.1410179640718563,1.541118299475771e-05
,,0.9377927643212075,0.0026422315128219126,0.1411676646706587,1.5458828697996333e-05
,,0.9387872423321527,0.002647541288156173,0.1413173652694611,1.5506568761142662e-05
,,0.9397817203430977,0.0026528511111943353,0.1414670658682635,1.555440326020569e-05
,,0.9407761983540428,0.002658160963391425,0.1416167664670659,1.5602332271134225e-05
,,0.9417706763649879,0.00266347082624032,0.1417664670658683,1.5650355869816824e-05
,,0.9427651543759329,0.002668780681271674,0.14191616766467066,1.5698474132081816e-05
,,0.943759632386878,0.0026740905100538365,0.14206586826347306,1.5746687133697253e-05
,,0.9447541103978231,0.002679400294192764,0.14221556886227546,1.5794994950370845e-05
,,0.9457485884087682,0.002684710015331932,0.14236526946107786,1.5843397657750028e-05
,,0.9467430664197132,0.002690019655152243,0.14251497005988026,1.589189533142187e-05
,,0.9477375444306583,0.0026953291953719276,0.14266467065868266,1.5940488046913064e-05
,,0.9487320224416034,0.0027006386177464417,0.14281437125748506,1.5989175879689904e-05
,,0.9497265004525484,0.0027059479040683642,0.14296407185628746,1.6037958905158303e-05
,,0.9507209784634935,0.0027112570361672826,0.14311377245508983,1.608683719866369e-05
,,0.9517154564744386,0.002716565995909687,0.14326347305389223,1.613581083549107e-05
,,0.9527099344853837,0.002721874765198847,0.14341317365269463,1.6184879890864928e-05
,,0.9537044124963289,0.0027271833259746906,0.14356287425149702,1.623404443994926e-05
,,0.9546988905072739,0.0027324916602136772,0.1437125748502994,1.6283304557847518e-05
,,0.955693368518219,0.0027377997499286755,0.1438622754491018,1.633266031960262e-05
,,0.956687846529164,0.0027431075771688226,0.1440119760479042,1.6382111800196898e-05
,,0.957682324540109,0.002748415124019388,0.1441616766467066,1.6431659074552067e-05
,,0.9586768025510541,0.0027537223726016337,0.144311377245509,1.648130221752923e-05
,,0.9596712805619992,0.002759029305072664,0.1444610778443114,1.6531041303928856e-05
,,0.9606657585729443,0.0027643359036252815,0.14461077844311376,1.658087640849072e-05
,,0.9616602365838893,0.0027696421504878276,0.14476047904191616,1.6630807605893915e-05
,,0.9626547145948344,0.002774948027924028,0.14491017964071856,1.668083497075684e-05
,,0.9636491926057795,0.0027802535182328246,0.14505988023952096,1.673095857763711e-05
,,0.9646436706167245,0.0027855586037482164,0.14520958083832336,1.678117850103164e-05
,,0.9656381486276696,0.0027908632668390892,0.14535928143712576,1.6831494815376517e-05
,,0.9666326266386147,0.0027961674899090252,0.14550898203592816,1.6881907595047023e-05
,,0.9676271046495599,0.002801471255396146,0.14565868263473053,1.6932416914357638e-05
,,0.9686215826605049,0.0028067745457729136,0.14580838323353293,1.6983022847561987e-05
,,0.96961606067145,0.0028120773435459487,0.14595808383233533,1.703372546885278e-05
,,0.9706105386823951,0.0028173796312558393,0.14610778443113773,1.70845248523619e-05
,,0.9716050166933402,0.002822681391476941,0.14625748502994013,1.7135421072160247e-05
,,0.9725994947042852,0.0028279826068171813,0.14640718562874253,1.7186414202257827e-05
,,0.9735939727152303,0.0028332832599178553,0.14655688622754492,1.7237504316603646e-05
,,0.9745884507261754,0.0028385833334534085,0.1467065868263473,1.7288691489085753e-05
,,0.9755829287371205,0.0028438828101312336,0.1468562874251497,1.7339975793531173e-05
,,0.9765774067480655,0.002849181672691452,0.1470059880239521,1.739135730370591e-05
,,0.9775718847590106,0.0028544799039066883,0.1471556886227545,1.7442836093314896e-05
,,0.9785663627699557,0.002859777486581842,0.1473053892215569,1.7494412236002003e-05
,,0.9795608407809007,0.0028650744035538674,0.1474550898203593,1.7546085805350026e-05
,,0.9805553187918458,0.0028703706376915295,0.1476047904191617,1.7597856874880595e-05
,,0.9815497968027909,0.0028756661718951702,0.1477544910179641,1.7649725518054217e-05
,,0.9825442748137361,0.0028809609890964607,0.14790419161676646,1.7701691808270252e-05
,,0.9835387528246811,0.0028862550722581607,0.14805389221556886,1.7753755818866855e-05
,,0.9845332308356262,0.00289154840437386,0.14820359281437126,1.780591762312098e-05
,,0.9855277088465713,0.0028968409684677256,0.14835329341317366,1.7858177294248338e-05
,,0.9865221868575164,0.0029021327475942404,0.14850299401197606,1.79105349054034e-05
,,0.9875166648684613,0.0029074237248379407,0.14865269461077846,1.7962990529679375e-05
,,0.9885111428794064,0.002912713883313135,0.14880239520958086,1.8015544240108132e-05
,,0.9895056208903515,0.0029180032061636514,0.14895209580838323,1.8068196109660257e-05
,,0.9905000989012966,0.002923291676562542,0.14910179640718563,1.8120946211245003e-05
,,0.9914945769122416,0.002928579277711802,0.14925149700598803,1.8173794617710214e-05
,,0.9924890549231867,0.0029338659928420914,0.14940119760479043,1.82267414018424e-05
,,0.9934835329341318,0.0029391518052124354,0.14955089820359282,1.827978663636664e-05
,,,,0.14970059880239522,1.833293039394657e-05
,,,,0.14985029940119762,1.8386172747184416e-05
,,,,0.15,1.843951376862089e-05
,,,,0.15014970059880242,1.8492953530735245e-05
,,,,0.1502994011976048,1.854649210594518e-05
,,,,0.15044910179640722,1.8600129566606913e-05
,,,,0.1505988023952096,1.8653865985015023e-05
,,,,0.150748502994012,1.8707701433402598e-05
,,,,0.1508982035928144,1.8761635983941043e-05
,,,,0.1510479041916168,1.8815669708740204e-05
,,,,0.15119760479041916,1.886980267984824e-05
,,,,0.1513473053892216,1.8924034969251663e-05
,,,,0.15149700598802396,1.8978366648875276e-05
,,,,0.15164670658682639,1.903279779058221e-05
,,,,0.15179640718562876,1.9087328466173814e-05
,,,,0.15194610778443116,1.9141958747389725e-05
,,,,0.15209580838323356,1.919668870590778e-05
,,,,0.15224550898203595,1.925151841334405e-05
,,,,0.15239520958083833,1.930644794125276e-05
,,,,0.15254491017964075,1.936147736112631e-05
,,,,0.15269461077844312,1.9416606744395224e-05
,,,,0.15284431137724552,1.9471836162428194e-05
,,,,0.15299401197604792,1.952716568653192e-05
,,,,0.15314371257485032,1.9582595387951292e-05
,,,,0.1532934131736527,1.9638125337869157e-05
,,,,0.1534431137724551,1.9693755607406457e-05
,,,,0.1535928143712575,1.974948626762212e-05
,,,,0.15374251497005986,1.9805317389513062e-05
,,,,0.1538922155688623,1.986124904401422e-05
,,,,0.15404191616766466,1.9917281301998408e-05
,,,,0.1541916167664671,1.9973414234276417e-05
,,,,0.15434131736526946,2.0029647911596926e-05
,,,,0.15449101796407186,2.0085982404646522e-05
,,,,0.15464071856287426,2.014241778404964e-05
,,,,0.15479041916167666,2.0198954120368567e-05
,,,,0.15494011976047903,2.025559148410341e-05
,,,,0.15508982035928146,2.0312329945692097e-05
,,,,0.15523952095808383,2.0369169575510312e-05
,,,,0.15538922155688623,2.042611044387154e-05
,,,,0.15553892215568862,2.0483152621026945e-05
,,,,0.15568862275449102,2.0540296177165485e-05
,,,,0.1558383233532934,2.0597541182413772e-05
,,,,0.15598802395209582,2.0654887706836132e-05
,,,,0.1561377245508982,2.0712335820434467e-05
,,,,0.15628742514970062,2.076988559314845e-05
,,,,0.156437125748503,2.0827537094855257e-05
,,,,0.1565868263473054,2.0885290395369736e-05
,,,,0.1567365269461078,2.094314556444425e-05
,,,,0.1568862275449102,2.1001102671768783e-05
,,,,0.15703592814371256,2.1059161786970793e-05
,,,,0.157185628742515,2.1117322979615317e-05
,,,,0.15733532934131736,2.1175586319204823e-05
,,,,0.1574850299401198,2.12339518751793e-05
,,,,0.15763473053892216,2.129241971691617e-05
,,,,0.15778443113772456,2.1350989913730306e-05
,,,,0.15793413173652696,2.140966253487399e-05
,,,,0.15808383233532936,2.146843764953688e-05
,,,,0.15823353293413173,2.1527315326846017e-05
,,,,0.15838323353293415,2.158629563586582e-05
,,,,0.15853293413173652,2.1645378645598017e-05
,,,,0.15868263473053892,2.170456442498165e-05
,,,,0.15883233532934132,2.1763853042893055e-05
,,,,0.15898203592814372,2.182324456814586e-05
,,,,0.1591317365269461,2.188273906949091e-05
,,,,0.15928143712574852,2.1942336615616343e-05
,,,,0.1594311377245509,2.2002037275147416e-05
,,,,0.15958083832335332,2.2061841116646698e-05
,,,,0.1597305389221557,2.2121748208613823e-05
,,,,0.1598802395209581,2.2181758619485657e-05
,,,,0.1600299401197605,2.2241872417636135e-05
,,,,0.1601796407185629,2.2302089671376384e-05
,,,,0.16032934131736526,2.236241044895455e-05
,,,,0.1604790419161677,2.2422834818555894e-05
,,,,0.16062874251497006,2.2483362848302702e-05
,,,,0.16077844311377248,2.2543994606254362e-05
,,,,0.16092814371257486,2.2604730160407182e-05
,,,,0.16107784431137726,2.2665569578694563e-05
,,,,0.16122754491017965,2.2726512928986803e-05
,,,,0.16137724550898205,2.27875602790912e-05
,,,,0.16152694610778442,2.2848711696751973e-05
,,,,0.16167664670658685,2.2909967249650265e-05
,,,,0.16182634730538922,2.297132700540411e-05
,,,,0.16197604790419162,2.3032791031568467e-05
,,,,0.16212574850299402,2.3094359395635044e-05
,,,,0.16227544910179642,2.3156032165032526e-05
,,,,0.1624251497005988,2.3217809407126316e-05
,,,,0.16257485029940122,2.3279691189218665e-05
,,,,0.1627245508982036,2.334167757854859e-05
,,,,0.16287425149700602,2.3403768642291894e-05
,,,,0.1630239520958084,2.346596444756109e-05
,,,,0.1631736526946108,2.3528265061405437e-05
,,,,0.1633233532934132,2.359067055081088e-05
,,,,0.1634730538922156,2.365318098270011e-05
,,,,0.16362275449101796,2.3715796423932387e-05
,,,,0.16377245508982038,2.3778516941303703e-05
,,,,0.16392215568862276,2.3841342601546617e-05
,,,,0.16407185628742518,2.3904273471330366e-05
,,,,0.16422155688622755,2.3967309617260706e-05
,,,,0.16437125748502995,2.403045110588003e-05
,,,,0.16452095808383235,2.4093698003667213e-05
,,,,0.16467065868263475,2.415705037703776e-05
,,,,0.16482035928143712,2.422050829234357e-05
,,,,0.16497005988023955,2.4284071815873147e-05
,,,,0.16511976047904192,2.434774101385142e-05
,,,,0.16526946107784432,2.4411515952439773e-05
,,,,0.16541916167664672,2.447539669773605e-05
,,,,0.16556886227544912,2.4539383315774524e-05
,,,,0.1657185628742515,2.4603475872525824e-05
,,,,0.16586826347305392,2.4667674433897028e-05
,,,,0.1660179640718563,2.4731979065731514e-05
,,,,0.16616766467065872,2.4796389833809057e-05
,,,,0.1663173652694611,2.486090680384573e-05
,,,,0.1664670658682635,2.4925530041493958e-05
,,,,0.16661676646706589,2.499025961234237e-05
,,,,0.16676646706586828,2.5055095581915964e-05
,,,,0.16691616766467066,2.5120038015675955e-05
,,,,0.16706586826347308,2.5185086979019765e-05
,,,,0.16721556886227545,2.5250242537281068e-05
,,,,0.16736526946107785,2.531550475572976e-05
,,,,0.16751497005988025,2.5380873699571822e-05
,,,,0.16766467065868265,2.5446349433949515e-05
,,,,0.16781437125748502,2.5511932023941162e-05
,,,,0.16796407185628745,2.5577621534561264e-05
,,,,0.16811377245508982,2.564341803076037e-05
,,,,0.16826347305389225,2.5709321577425188e-05
,,,,0.16841317365269462,2.5775332239378444e-05
,,,,0.16856287425149702,2.5841450081378948e-05
,,,,0.16871257485029942,2.5907675168121516e-05
,,,,0.16886227544910182,2.5974007564237017e-05
,,,,0.1690119760479042,2.6040447334292274e-05
,,,,0.16916167664670662,2.6106994542790174e-05
,,,,0.169311377245509,2.6173649254169448e-05
,,,,0.16946107784431141,2.624041153280487e-05
,,,,0.16961077844311379,2.6307281443007087e-05
,,,,0.16976047904191618,2.63742590490227e-05
,,,,0.16991017964071858,2.6441344415034168e-05
,,,,0.17005988023952098,2.650853760515982e-05
,,,,0.17020958083832335,2.657583868345385e-05
,,,,0.17035928143712578,2.664324771390632e-05
,,,,0.17050898203592815,2.6710764760443046e-05
,,,,0.17065868263473055,2.6778389886925733e-05
,,,,0.17080838323353295,2.684612315715178e-05
,,,,0.17095808383233535,2.6913964634854438e-05
,,,,0.17110778443113772,2.6981914383702633e-05
,,,,0.17125748502994015,2.7049972467301108e-05
,,,,0.17140718562874252,2.7118138949190207e-05
,,,,0.17155688622754495,2.7186413892846096e-05
,,,,0.17170658682634732,2.725479736168052e-05
,,,,0.17185628742514972,2.7323289419040958e-05
,,,,0.17200598802395212,2.739189012821047e-05
,,,,0.17215568862275452,2.7460599552407814e-05
,,,,0.1723053892215569,2.752941775478729e-05
,,,,0.17245508982035931,2.7598344798438837e-05
,,,,0.17260479041916169,2.7667380746387948e-05
,,,,0.17275449101796406,2.77365256615957e-05
,,,,0.17290419161676648,2.7805779606958687e-05
,,,,0.17305389221556886,2.7875142645309003e-05
,,,,0.17320359281437128,2.7944614839414318e-05
,,,,0.17335329341317365,2.8014196251977735e-05
,,,,0.17350299401197605,2.8083886945637857e-05
,,,,0.17365269461077845,2.8153686982968707e-05
,,,,0.17380239520958085,2.8223596426479813e-05
,,,,0.17395209580838322,2.8293615338616048e-05
,,,,0.17410179640718565,2.8363743781757734e-05
,,,,0.17425149700598802,2.8433981818220587e-05
,,,,0.17440119760479042,2.850432951025566e-05
,,,,0.17455089820359282,2.8574786920049384e-05
,,,,0.17470059880239522,2.8645354109723543e-05
,,,,0.1748502994011976,2.871603114133517e-05
,,,,0.17500000000000002,2.87868180768767e-05
,,,,0.1751497005988024,2.8857714978275778e-05
,,,,0.17529940119760481,2.8928721907395365e-05
,,,,0.1754491017964072,2.8999838926033627e-05
,,,,0.17559880239520959,2.9071066095924036e-05
,,,,0.17574850299401198,2.9142403478735194e-05
,,,,0.17589820359281438,2.921385113607101e-05
,,,,0.17604790419161676,2.9285409129470464e-05
,,,,0.17619760479041918,2.935707752040783e-05
,,,,0.17634730538922155,2.9428856370292428e-05
,,,,0.17649700598802398,2.9500745740468783e-05
,,,,0.17664670658682635,2.95727456922165e-05
,,,,0.17679640718562875,2.9644856286750327e-05
,,,,0.17694610778443112,2.9717077585220045e-05
,,,,0.17709580838323355,2.9789409648710575e-05
,,,,0.17724550898203592,2.9861852538241846e-05
,,,,0.17739520958083835,2.993440631476883e-05
,,,,0.17754491017964072,3.0007071039181535e-05
,,,,0.17769461077844312,3.0079846772304972e-05
,,,,0.17784431137724552,3.0152733574899127e-05
,,,,0.17799401197604792,3.022573150765899e-05
,,,,0.1781437125748503,3.0298840631214473e-05
,,,,0.17829341317365272,3.0372061006130476e-05
,,,,0.1784431137724551,3.0445392692906757e-05
,,,,0.1785928143712575,3.051883575197807e-05
,,,,0.17874251497005988,3.059239024371396e-05
,,,,0.17889221556886228,3.0666056228418955e-05
,,,,0.17904191616766468,3.073983376633237e-05
,,,,0.17919161676646708,3.081372291762839e-05
,,,,0.17934131736526945,3.088772374241603e-05
,,,,0.17949101796407188,3.096183630073915e-05
,,,,0.17964071856287425,3.103606065257632e-05
,,,,0.17979041916167665,3.111039685784101e-05
,,,,0.17994011976047905,3.118484497638134e-05
,,,,0.18008982035928145,3.1259405067980284e-05
,,,,0.18023952095808382,3.1334077192355456e-05
,,,,0.18038922155688625,3.140886140915929e-05
,,,,0.18053892215568862,3.148375777797881e-05
,,,,0.18068862275449105,3.1558766358335866e-05
,,,,0.18083832335329342,3.163388720968682e-05
,,,,0.18098802395209582,3.170912039142285e-05
,,,,0.18113772455089822,3.1784465962869634e-05
,,,,0.18128742514970062,3.185992398328758e-05
,,,,0.181437125748503,3.193549451187166e-05
,,,,0.1815868263473054,3.201117760775146e-05
,,,,0.18173652694610778,3.208697332999109e-05
,,,,0.1818862275449102,3.2162881737589336e-05
,,,,0.18203592814371258,3.223890288947942e-05
,,,,0.18218562874251498,3.231503684452919e-05
,,,,0.18233532934131738,3.239128366154089e-05
,,,,0.18248502994011978,3.246764339925141e-05
,,,,0.18263473053892215,3.254411611633203e-05
,,,,0.18278443113772458,3.262070187138856e-05
,,,,0.18293413173652695,3.269740072296121e-05
,,,,0.18308383233532935,3.2774212729524705e-05
,,,,0.18323353293413175,3.285113794948811e-05
,,,,0.18338323353293415,3.292817644119498e-05
,,,,0.18353293413173652,3.300532826292322e-05
,,,,0.18368263473053895,3.308259347288518e-05
,,,,0.18383233532934132,3.315997212922748e-05
,,,,0.18398203592814374,3.3237464290031165e-05
,,,,0.18413173652694612,3.3315070013311584e-05
,,,,0.18428143712574852,3.339278935701846e-05
,,,,0.18443113772455091,3.347062237903573e-05
,,,,0.1845808383233533,3.354856913718173e-05
,,,,0.18473053892215568,3.362662968920899e-05
,,,,0.1848802395209581,3.370480409280439e-05
,,,,0.18502994011976048,3.378309240558893e-05
,,,,0.1851796407185629,3.3861494685117996e-05
,,,,0.18532934131736528,3.394001098888106e-05
,,,,0.18547904191616768,3.401864137430192e-05
,,,,0.18562874251497008,3.409738589873845e-05
,,,,0.18577844311377248,3.417624461948279e-05
,,,,0.18592814371257485,3.425521759376116e-05
,,,,0.18607784431137728,3.433430487873404e-05
,,,,0.18622754491017965,3.4413506531495896e-05
,,,,0.18637724550898205,3.4492822609075456e-05
,,,,0.18652694610778445,3.457225316843545e-05
,,,,0.18667664670658685,3.465179826647275e-05
,,,,0.18682634730538922,3.473145796001827e-05
,,,,0.18697604790419164,3.4811232305837025e-05
,,,,0.18712574850299402,3.489112136062802e-05
,,,,0.18727544910179644,3.497112518102438e-05
,,,,0.18742514970059881,3.505124382359312e-05
,,,,0.1875748502994012,3.5131477344835384e-05
,,,,0.1877245508982036,3.521182580118624e-05
,,,,0.187874251497006,3.529228924901476e-05
,,,,0.18802395209580838,3.537286774462393e-05
,,,,0.1881736526946108,3.545356134425076e-05
,,,,0.18832335329341318,3.55343701040661e-05
,,,,0.1884730538922156,3.561529408017482e-05
,,,,0.18862275449101798,3.569633332861561e-05
,,,,0.18877245508982038,3.577748790536113e-05
,,,,0.18892215568862275,3.58587578663178e-05
,,,,0.18907185628742518,3.594014326732607e-05
,,,,0.18922155688622755,3.602164416416009e-05
,,,,0.18937125748502998,3.610326061252792e-05
,,,,0.18952095808383235,3.618499266807144e-05
,,,,0.18967065868263475,3.6266840386366326e-05
,,,,0.18982035928143715,3.634880382292203e-05
,,,,0.18997005988023954,3.6430883033181856e-05
,,,,0.19011976047904192,3.651307807252273e-05
,,,,0.19026946107784434,3.659538899625556e-05
,,,,0.19041916167664671,3.6677815859624774e-05
,,,,0.19056886227544914,3.676035871780864e-05
,,,,0.1907185628742515,3.6843017625919116e-05
,,,,0.1908682634730539,3.692579263900187e-05
,,,,0.1910179640718563,3.700868381203625e-05
,,,,0.1911676646706587,3.709169119993526e-05
,,,,0.19131736526946108,3.717481485754558e-05
,,,,0.1914670658682635,3.725805483964758e-05
,,,,0.19161676646706588,3.73414112009552e-05
,,,,0.19176646706586825,3.742488399611596e-05
,,,,0.19191616766467068,3.7508473279711145e-05
,,,,0.19206586826347305,3.759217910625546e-05
,,,,0.19221556886227545,3.7676001530197345e-05
,,,,0.19236526946107785,3.7759940605918636e-05
,,,,0.19251497005988025,3.784399638773491e-05
,,,,0.19266467065868262,3.792816892989513e-05
,,,,0.19281437125748505,3.801245828658189e-05
,,,,0.19296407185628742,3.809686451191124e-05
,,,,0.19311377245508984,3.818138765993273e-05
,,,,0.19326347305389222,3.8266027784629465e-05
,,,,0.19341317365269461,3.8350784939917965e-05
,,,,0.193562874251497,3.843565917964823e-05
,,,,0.1937125748502994,3.8520650557603716e-05
,,,,0.19386227544910178,3.8605759127501285e-05
,,,,0.1940119760479042,3.8690984942991306e-05
,,,,0.19416167664670658,3.877632805765747e-05
,,,,0.194311377245509,3.886178852501693e-05
,,,,0.19446107784431138,3.894736639852014e-05
,,,,0.19461077844311378,3.903306173155107e-05
,,,,0.19476047904191618,3.911887457742689e-05
,,,,0.19491017964071858,3.920480498939826e-05
,,,,0.19505988023952095,3.929085302064908e-05
,,,,0.19520958083832338,3.937701872429662e-05
,,,,0.19535928143712575,3.946330215339145e-05
,,,,0.19550898203592815,3.9549703360917466e-05
,,,,0.19565868263473055,3.963622239979179e-05
,,,,0.19580838323353295,3.972285932286486e-05
,,,,0.19595808383233532,3.980961418292036e-05
,,,,0.19610778443113774,3.9896487032675256e-05
,,,,0.19625748502994012,3.9983477924779674e-05
,,,,0.19640718562874254,4.0070586911817114e-05
,,,,0.1965568862275449,4.015781404630407e-05
,,,,0.1967065868263473,4.024515938069044e-05
,,,,0.1968562874251497,4.033262296735919e-05
,,,,0.1970059880239521,4.0420204858626545e-05
,,,,0.19715568862275448,4.050790510674179e-05
,,,,0.1973053892215569,4.059572376388747e-05
,,,,0.19745508982035928,4.06836608821792e-05
,,,,0.1976047904191617,4.077171651366574e-05
,,,,0.19775449101796408,4.085989071032896e-05
,,,,0.19790419161676648,4.094818352408388e-05
,,,,0.19805389221556888,4.103659500677852e-05
,,,,0.19820359281437128,4.1125125210194084e-05
,,,,0.19835329341317365,4.121377418604475e-05
,,,,0.19850299401197607,4.130254198597784e-05
,,,,0.19865269461077845,4.139142866157366e-05
,,,,0.19880239520958085,4.1480434264345576e-05
,,,,0.19895209580838324,4.1569558845739936e-05
,,,,0.19910179640718564,4.1658802457136154e-05
,,,,0.19925149700598802,4.174816514984659e-05
,,,,0.19940119760479044,4.1837646975116655e-05
,,,,0.1995508982035928,4.1927247984124656e-05
,,,,0.19970059880239524,4.20169682279819e-05
,,,,0.1998502994011976,4.210680775773266e-05
,,,,0.2,4.2196766624354154e-05
,,,,0.2001497005988024,4.228684487875649e-05
,,,,0.2002994011976048,4.2377042571782706e-05
,,,,0.20044910179640718,4.246735975420873e-05
,,,,0.2005988023952096,4.255779647674349e-05
,,,,0.20074850299401198,4.2648352790028604e-05
,,,,0.20089820359281438,4.2739028744638775e-05
,,,,0.20104790419161678,4.282982439108136e-05
,,,,0.20119760479041918,4.292073977979672e-05
,,,,0.20134730538922155,4.3011774961158015e-05
,,,,0.20149700598802397,4.31029299854712e-05
,,,,0.20164670658682635,4.319420490297505e-05
,,,,0.20179640718562877,4.328559976384118e-05
,,,,0.20194610778443114,4.337711461817394e-05
,,,,0.20209580838323354,4.346874951601055e-05
,,,,0.20224550898203594,4.3560504507320885e-05
,,,,0.20239520958083834,4.365237964200773e-05
,,,,0.2025449101796407,4.374437496990643e-05
,,,,0.20269461077844314,4.383649054078525e-05
,,,,0.2028443113772455,4.3928726404345065e-05
,,,,0.20299401197604794,4.402108261021954e-05
,,,,0.2031437125748503,4.411355920797497e-05
,,,,0.2032934131736527,4.420615624711043e-05
,,,,0.2034431137724551,4.429887377705758e-05
,,,,0.2035928143712575,4.439171184718088e-05
,,,,0.20374251497005988,4.4484670506777314e-05
,,,,0.2038922155688623,4.457774980507663e-05
,,,,0.20404191616766468,4.467094979124116e-05
,,,,0.20419161676646708,4.4764270514365886e-05
,,,,0.20434131736526948,4.485771202347838e-05
,,,,0.20449101796407188,4.495127436753891e-05
,,,,0.20464071856287425,4.504495759544025e-05
,,,,0.20479041916167667,4.513876175600778e-05
,,,,0.20494011976047904,4.5232686897999455e-05
,,,,0.20508982035928147,4.532673307010591e-05
,,,,0.20523952095808384,4.542090032095017e-05
,,,,0.20538922155688624,4.5515188699087904e-05
,,,,0.20553892215568864,4.560959825300728e-05
,,,,0.20568862275449104,4.570412903112904e-05
,,,,0.2058383233532934,4.579878108180639e-05
,,,,0.20598802395209584,4.589355445332508e-05
,,,,0.2061377245508982,4.598844919390331e-05
,,,,0.20628742514970064,4.608346535169187e-05
,,,,0.206437125748503,4.6178602974773875e-05
,,,,0.2065868263473054,4.627386211116506e-05
,,,,0.2067365269461078,4.636924280881345e-05
,,,,0.2068862275449102,4.646474511559969e-05
,,,,0.20703592814371258,4.656036907933673e-05
,,,,0.207185628742515,4.665611474777005e-05
,,,,0.20733532934131738,4.6751982168577405e-05
,,,,0.20748502994011978,4.684797138936912e-05
,,,,0.20763473053892217,4.6944082457687816e-05
,,,,0.20778443113772457,4.7040315421008475e-05
,,,,0.20793413173652694,4.713667032673856e-05
,,,,0.20808383233532937,4.723314722221786e-05
,,,,0.20823353293413174,4.732974615471844e-05
,,,,0.20838323353293417,4.742646717144486e-05
,,,,0.20853293413173654,4.7523310319533835e-05
,,,,0.20868263473053894,4.762027564605462e-05
,,,,0.20883233532934134,4.7717363198008605e-05
,,,,0.20898203592814374,4.781457302232962e-05
,,,,0.2091317365269461,4.791190516588368e-05
,,,,0.20928143712574854,4.800935967546921e-05
,,,,0.2094311377245509,4.8106936597816796e-05
,,,,0.20958083832335334,4.8204635979589394e-05
,,,,0.2097305389221557,4.830245786738216e-05
,,,,0.2098802395209581,4.840040230772259e-05
,,,,0.2100299401197605,4.849846934707027e-05
,,,,0.2101796407185629,4.8596659031817176e-05
,,,,0.21032934131736528,4.86949714082874e-05
,,,,0.2104790419161677,4.879340652273733e-05
,,,,0.21062874251497007,4.889196442135549e-05
,,,,0.21077844311377245,4.899064515026265e-05
,,,,0.21092814371257487,4.9089448755511765e-05
,,,,0.21107784431137724,4.918837528308794e-05
,,,,0.21122754491017964,4.9287424778908504e-05
,,,,0.21137724550898204,4.938659728882286e-05
,,,,0.21152694610778444,4.948589285861265e-05
,,,,0.2116766467065868,4.958531153399159e-05
,,,,0.21182634730538924,4.968485336060564e-05
,,,,0.2119760479041916,4.97845183840327e-05
,,,,0.21212574850299404,4.988430664978298e-05
,,,,0.2122754491017964,4.9984218203298686e-05
,,,,0.2124251497005988,5.0084253089954136e-05
,,,,0.2125748502994012,5.01844113550558e-05
,,,,0.2127245508982036,5.0284693043842165e-05
,,,,0.21287425149700598,5.038509820148374e-05
,,,,0.2130239520958084,5.048562687308325e-05
,,,,0.21317365269461078,5.058627910367536e-05
,,,,0.21332335329341318,5.0687054938226864e-05
,,,,0.21347305389221558,5.078795442163645e-05
,,,,0.21362275449101797,5.0888977598735e-05
,,,,0.21377245508982035,5.099012451428533e-05
,,,,0.21392215568862277,5.10913952129823e-05
,,,,0.21407185628742514,5.1192789739452694e-05
,,,,0.21422155688622757,5.129430813825551e-05
,,,,0.21437125748502994,5.1395950453881416e-05
,,,,0.21452095808383234,5.149771673075334e-05
,,,,0.21467065868263474,5.1599607013226e-05
,,,,0.21482035928143714,5.1701621345586214e-05
,,,,0.2149700598802395,5.18037597720526e-05
,,,,0.21511976047904194,5.190602233677589e-05
,,,,0.2152694610778443,5.200840908383862e-05
,,,,0.21541916167664674,5.211092005725536e-05
,,,,0.2155688622754491,5.2213555300972505e-05
,,,,0.2157185628742515,5.231631485886843e-05
,,,,0.2158682634730539,5.2419198774753365e-05
,,,,0.2160179640718563,5.2522207092369515e-05
,,,,0.21616766467065868,5.26253398553909e-05
,,,,0.2163173652694611,5.272859710742347e-05
,,,,0.21646706586826348,5.2831978892005e-05
,,,,0.21661676646706587,5.2935485252605236e-05
,,,,0.21676646706586827,5.303911623262562e-05
,,,,0.21691616766467067,5.314287187539961e-05
,,,,0.21706586826347304,5.324675222419234e-05
,,,,0.21721556886227547,5.335075732220098e-05
,,,,0.21736526946107784,5.3454887212554326e-05
,,,,0.21751497005988027,5.355914193831316e-05
,,,,0.21766467065868264,5.366352154246992e-05
,,,,0.21781437125748504,5.3768026067949e-05
,,,,0.21796407185628744,5.3872655557606506e-05
,,,,0.21811377245508984,5.397741005423034e-05
,,,,0.2182634730538922,5.408228960054016e-05
,,,,0.21841317365269464,5.4187294239187534e-05
,,,,0.218562874251497,5.4292424012755606e-05
,,,,0.21871257485029943,5.439767896375941e-05
,,,,0.2188622754491018,5.450305913464566e-05
,,,,0.2190119760479042,5.4608564567792916e-05
,,,,0.2191616766467066,5.471419530551133e-05
,,,,0.219311377245509,5.481995139004295e-05
,,,,0.21946107784431138,5.4925832863561375e-05
,,,,0.2196107784431138,5.5031839768172056e-05
,,,,0.21976047904191617,5.51379721459121e-05
,,,,0.21991017964071857,5.5244230038750305e-05
,,,,0.22005988023952097,5.535061348858718e-05
,,,,0.22020958083832337,5.545712253725496e-05
,,,,0.22035928143712574,5.556375722651748e-05
,,,,0.22050898203592817,5.567051759807028e-05
,,,,0.22065868263473054,5.5777403693540576e-05
,,,,0.22080838323353297,5.5884415554487294e-05
,,,,0.22095808383233534,5.599155322240091e-05
,,,,0.22110778443113774,5.609881673870364e-05
,,,,0.22125748502994014,5.6206206144749244e-05
,,,,0.22140718562874254,5.631372148182324e-05
,,,,0.2215568862275449,5.6421362791142635e-05
,,,,0.22170658682634733,5.652913011385615e-05
,,,,0.2218562874251497,5.6637023491044084e-05
,,,,0.22200598802395213,5.674504296371836e-05
,,,,0.2221556886227545,5.685318857282245e-05
,,,,0.2223053892215569,5.6961460359231515e-05
,,,,0.22245508982035928,5.7069858363752166e-05
,,,,0.2226047904191617,5.717838262712272e-05
,,,,0.22275449101796407,5.7287033190013e-05
,,,,0.2229041916167665,5.7395810093024395e-05
,,,,0.22305389221556887,5.7504713376689905e-05
,,,,0.22320359281437127,5.761374308147405e-05
,,,,0.22335329341317367,5.7722899247772824e-05
,,,,0.22350299401197607,5.7832181915913924e-05
,,,,0.22365269461077844,5.794159112615641e-05
,,,,0.22380239520958087,5.8051126918691015e-05
,,,,0.22395209580838324,5.816078933363989e-05
,,,,0.22410179640718567,5.827057841105677e-05
,,,,0.22425149700598804,5.8380494190926815e-05
,,,,0.22440119760479044,5.849053671316682e-05
,,,,0.22455089820359284,5.860070601762495e-05
,,,,0.22470059880239523,5.8711002144080914e-05
,,,,0.2248502994011976,5.882142513224594e-05
,,,,0.22500000000000003,5.8931975021762664e-05
,,,,0.2251497005988024,5.9042651852205245e-05
,,,,0.2252994011976048,5.915345566307932e-05
,,,,0.2254491017964072,5.926438649382188e-05
,,,,0.2255988023952096,5.93754443838016e-05
,,,,0.22574850299401197,5.9486629372318306e-05
,,,,0.2258982035928144,5.959794149860354e-05
,,,,0.22604790419161677,5.970938080182008e-05
,,,,0.2261976047904192,5.98209473210623e-05
,,,,0.22634730538922157,5.9932641095355874e-05
,,,,0.22649700598802397,6.004446216365791e-05
,,,,0.22664670658682637,6.0156410564857046e-05
,,,,0.22679640718562877,6.02684863377732e-05
,,,,0.22694610778443114,6.0380689521157755e-05
,,,,0.22709580838323357,6.049302015369348e-05
,,,,0.22724550898203594,6.0605478273994546e-05
,,,,0.22739520958083836,6.071806392060653e-05
,,,,0.22754491017964074,6.083077713200632e-05
,,,,0.22769461077844314,6.094361794660224e-05
,,,,0.22784431137724553,6.105658640273397e-05
,,,,0.22799401197604793,6.116968253867264e-05
,,,,0.2281437125748503,6.128290639262055e-05
,,,,0.22829341317365273,6.139625800271157e-05
,,,,0.2284431137724551,6.15097374070107e-05
,,,,0.2285928143712575,6.162334464351451e-05
,,,,0.2287425149700599,6.173707975015072e-05
,,,,0.2288922155688623,6.185094276477856e-05
,,,,0.22904191616766467,6.196493372518839e-05
,,,,0.2291916167664671,6.207905266910213e-05
,,,,0.22934131736526947,6.219329963417277e-05
,,,,0.2294910179640719,6.230767465798487e-05
,,,,0.22964071856287427,6.242217777805403e-05
,,,,0.22979041916167667,6.25368090318274e-05
,,,,0.22994011976047907,6.265156845668326e-05
,,,,0.23008982035928144,6.276645608993129e-05
,,,,0.23023952095808384,6.28814719688124e-05
,,,,0.23038922155688624,6.299661613049884e-05
,,,,0.23053892215568864,6.311188861209409e-05
,,,,0.230688622754491,6.322728945063282e-05
,,,,0.23083832335329343,6.33428186830813e-05
,,,,0.2309880239520958,6.345847634633662e-05
,,,,0.23113772455089823,6.357426247722749e-05
,,,,0.2312874251497006,6.369017711251363e-05
,,,,0.231437125748503,6.380622028888625e-05
,,,,0.2315868263473054,6.39223920429676e-05
,,,,0.2317365269461078,6.40386924113113e-05
,,,,0.23188622754491017,6.415512143040212e-05
,,,,0.2320359281437126,6.42716791366562e-05
,,,,0.23218562874251497,6.438836556642072e-05
,,,,0.23233532934131737,6.450518075597423e-05
,,,,0.23248502994011977,6.462212474152647e-05
,,,,0.23263473053892217,6.473919755921838e-05
,,,,0.23278443113772454,6.485639924512214e-05
,,,,0.23293413173652697,6.497372983524113e-05
,,,,0.23308383233532934,6.509118936550988e-05
,,,,0.23323353293413177,6.520877787179424e-05
,,,,0.23338323353293414,6.532649538989113e-05
,,,,0.23353293413173654,6.544434195552875e-05
,,,,0.23368263473053894,6.556231760436641e-05
,,,,0.23383233532934133,6.568042237199473e-05
,,,,0.2339820359281437,6.579865629393533e-05
,,,,0.23413173652694613,6.591701940564129e-05
,,,,0.2342814371257485,6.603551174249644e-05
,,,,0.2344311377245509,6.61541333398162e-05
,,,,0.2345808383233533,6.627288423284693e-05
,,,,0.2347305389221557,6.639176445676621e-05
,,,,0.23488023952095807,6.651077404668269e-05
,,,,0.2350299401197605,6.662991303763638e-05
,,,,0.23517964071856287,6.674918146459824e-05
,,,,0.2353293413173653,6.686857936247043e-05
,,,,0.23547904191616767,6.69881067660863e-05
,,,,0.23562874251497007,6.710776371021033e-05
,,,,0.23577844311377247,6.722755022953808e-05
,,,,0.23592814371257487,6.734746635869628e-05
,,,,0.23607784431137724,6.746751213224275e-05
,,,,0.23622754491017967,6.758768758466653e-05
,,,,0.23637724550898204,6.770799275038774e-05
,,,,0.23652694610778446,6.782842766375756e-05
,,,,0.23667664670658684,6.79489923590583e-05
,,,,0.23682634730538923,6.806968687050347e-05
,,,,0.23697604790419163,6.81905112322376e-05
,,,,0.23712574850299403,6.831146547833634e-05
,,,,0.2372754491017964,6.843254964280643e-05
,,,,0.23742514970059883,6.85537637595858e-05
,,,,0.2375748502994012,6.867510786254335e-05
,,,,0.2377245508982036,6.879658198547916e-05
,,,,0.237874251497006,6.891818616212431e-05
,,,,0.2380239520958084,6.903992042614115e-05
,,,,0.23817365269461077,6.91617848111228e-05
,,,,0.2383233532934132,6.928377935059379e-05
,,,,0.23847305389221557,6.940590407800952e-05
,,,,0.238622754491018,6.952815902675661e-05
,,,,0.23877245508982037,6.965054423015256e-05
,,,,0.23892215568862277,6.97730597214461e-05
,,,,0.23907185628742517,6.9895705533817e-05
,,,,0.23922155688622757,7.0018481700376e-05
,,,,0.23937125748502994,7.014138825416502e-05
,,,,0.23952095808383236,7.026442522815694e-05
,,,,0.23967065868263474,7.038759265525575e-05
,,,,0.23982035928143716,7.051089056829652e-05
,,,,0.23997005988023953,7.063431900004523e-05
,,,,0.24011976047904193,7.075787798319912e-05
,,,,0.24026946107784433,7.088156755038626e-05
,,,,0.24041916167664673,7.100538773416593e-05
,,,,0.2405688622754491,7.112933856702834e-05
,,,,0.24071856287425153,7.125342008139479e-05
,,,,0.2408682634730539,7.137763230961755e-05
,,,,0.2410179640718563,7.150197528398007e-05
,,,,0.2411676646706587,7.162644903669664e-05
,,,,0.2413173652694611,7.175105359991271e-05
,,,,0.24146706586826347,7.187578900570467e-05
,,,,0.2416167664670659,7.200065528608002e-05
,,,,0.24176646706586827,7.21256524729772e-05
,,,,0.2419161676646707,7.225078059826574e-05
,,,,0.24206586826347307,7.237603969374607e-05
,,,,0.24221556886227547,7.250142979114986e-05
,,,,0.24236526946107786,7.262695092213944e-05
,,,,0.24251497005988026,7.275260311830852e-05
,,,,0.24266467065868264,7.287838641118152e-05
,,,,0.24281437125748506,7.300430083221414e-05
,,,,0.24296407185628743,7.31303464127928e-05
,,,,0.24311377245508986,7.325652318423514e-05
,,,,0.24326347305389223,7.338283117778969e-05
,,,,0.24341317365269463,7.350927042463602e-05
,,,,0.24356287425149703,7.363584095588465e-05
,,,,0.24371257485029943,7.37625428025772e-05
,,,,0.2438622754491018,7.388937599568608e-05
,,,,0.24401197604790423,7.401634056611499e-05
,,,,0.2441616766467066,7.41434365446983e-05
,,,,0.244311377245509,7.427066396220164e-05
,,,,0.2444610778443114,7.439802284932138e-05
,,,,0.2446107784431138,7.452551323668512e-05
,,,,0.24476047904191617,7.465313515485118e-05
,,,,0.2449101796407186,7.478088863430913e-05
,,,,0.24505988023952097,7.490877370547932e-05
,,,,0.2452095808383234,7.503679039871321e-05
,,,,0.24535928143712576,7.516493874429306e-05
,,,,0.24550898203592816,7.529321877243238e-05
,,,,0.24565868263473056,7.542163051327532e-05
,,,,0.24580838323353296,7.555017399689733e-05
,,,,0.24595808383233533,7.567884925330454e-05
,,,,0.24610778443113776,7.580765631243432e-05
,,,,0.24625748502994013,7.59365952041548e-05
,,,,0.24640718562874253,7.606566595826522e-05
,,,,0.24655688622754493,7.619486860449554e-05
,,,,0.24670658682634733,7.632420317250711e-05
,,,,0.2468562874251497,7.645366969189186e-05
,,,,0.24700598802395213,7.658326819217289e-05
,,,,0.2471556886227545,7.671299870280416e-05
,,,,0.24730538922155693,7.684286125317065e-05
,,,,0.2474550898203593,7.697285587258821e-05
,,,,0.2476047904191617,7.71029825903038e-05
,,,,0.2477544910179641,7.723324143549529e-05
,,,,0.2479041916167665,7.736363243727132e-05
,,,,0.24805389221556887,7.74941556246718e-05
,,,,0.2482035928143713,7.762481102666736e-05
,,,,0.24835329341317366,7.77555986721597e-05
,,,,0.2485029940119761,7.788651858998139e-05
,,,,0.24865269461077846,7.8017570808896e-05
,,,,0.24880239520958086,7.814875535759819e-05
,,,,0.24895209580838326,7.828007226471329e-05
,,,,0.24910179640718566,7.841152155879781e-05
,,,,0.24925149700598803,7.854310326833905e-05
,,,,0.24940119760479043,7.867481742175542e-05
,,,,0.24955089820359283,7.880666404739619e-05
,,,,0.2497005988023952,7.893864317354162e-05
,,,,0.24985029940119763,7.907075482840283e-05
,,,,0.25,7.9202999040122e-05
,,,,0.2501497005988024,7.933537583677222e-05
,,,,0.2502994011976048,7.94678852463575e-05
,,,,0.2504491017964072,7.960052729681285e-05
,,,,0.2505988023952096,7.97333020160042e-05
,,,,0.25074850299401197,7.986620943172837e-05
,,,,0.2508982035928144,7.999924957171325e-05
,,,,0.25104790419161677,8.013242246361758e-05
,,,,0.25119760479041914,8.026572813503106e-05
,,,,0.25134730538922156,8.039916661347448e-05
,,,,0.25149700598802394,8.05327379263993e-05
,,,,0.25164670658682636,8.066644210118822e-05
,,,,0.25179640718562873,8.080027916515467e-05
,,,,0.25194610778443116,8.093424914554314e-05
,,,,0.25209580838323353,8.106835206952904e-05
,,,,0.25224550898203596,8.120258796421873e-05
,,,,0.25239520958083833,8.133695685664948e-05
,,,,0.25254491017964076,8.147145877378965e-05
,,,,0.25269461077844313,8.160609374253827e-05
,,,,0.2528443113772455,8.174086178972564e-05
,,,,0.25299401197604793,8.187576294211276e-05
,,,,0.2531437125748503,8.201079722639183e-05
,,,,0.25329341317365267,8.214596466918569e-05
,,,,0.2534431137724551,8.228126529704833e-05
,,,,0.25359281437125747,8.241669913646472e-05
,,,,0.2537425149700599,8.255226621385069e-05
,,,,0.25389221556886227,8.268796655555299e-05
,,,,0.2540419161676647,8.282380018784946e-05
,,,,0.25419161676646707,8.295976713694874e-05
,,,,0.2543413173652695,8.309586742899054e-05
,,,,0.25449101796407186,8.323210109004542e-05
,,,,0.2546407185628743,8.336846814611509e-05
,,,,0.25479041916167666,8.350496862313186e-05
,,,,0.2549401197604791,8.364160254695944e-05
,,,,0.25508982035928146,8.377836994339216e-05
,,,,0.25523952095808383,8.391527083815544e-05
,,,,0.25538922155688626,8.40523052569056e-05
,,,,0.25553892215568863,8.418947322523003e-05
,,,,0.255688622754491,8.432677476864694e-05
,,,,0.25583832335329343,8.446420991260571e-05
,,,,0.2559880239520958,8.460177868248636e-05
,,,,0.2561377245508982,8.47394811036002e-05
,,,,0.2562874251497006,8.487731720118927e-05
,,,,0.256437125748503,8.501528700042675e-05
,,,,0.2565868263473054,8.515339052641664e-05
,,,,0.2567365269461078,8.529162780419404e-05
,,,,0.2568862275449102,8.542999885872487e-05
,,,,0.2570359281437126,8.556850371490622e-05
,,,,0.257185628742515,8.570714239756586e-05
,,,,0.25733532934131736,8.584591493146288e-05
,,,,0.2574850299401198,8.59848213412871e-05
,,,,0.25763473053892216,8.612386165165944e-05
,,,,0.25778443113772453,8.626303588713166e-05
,,,,0.25793413173652696,8.640234407218667e-05
,,,,0.25808383233532933,8.654178623123819e-05
,,,,0.25823353293413176,8.668136238863109e-05
,,,,0.25838323353293413,8.682107256864108e-05
,,,,0.25853293413173656,8.696091679547494e-05
,,,,0.25868263473053893,8.710089509327042e-05
,,,,0.25883233532934136,8.724100748609624e-05
,,,,0.25898203592814373,8.738125399795212e-05
,,,,0.25913173652694615,8.752163465276875e-05
,,,,0.2592814371257485,8.766214947440779e-05
,,,,0.2594311377245509,8.780279848666212e-05
,,,,0.2595808383233533,8.79435817132552e-05
,,,,0.2597305389221557,8.808449917784185e-05
,,,,0.25988023952095807,8.822555090400775e-05
,,,,0.2600299401197605,8.83667369152696e-05
,,,,0.26017964071856287,8.850805723507504e-05
,,,,0.2603293413173653,8.864951188680281e-05
,,,,0.26047904191616766,8.87911008937627e-05
,,,,0.2606287425149701,8.893282427919534e-05
,,,,0.26077844311377246,8.907468206627249e-05
,,,,0.2609281437125749,8.921667427809684e-05
,,,,0.26107784431137726,8.935880093770224e-05
,,,,0.2612275449101797,8.950106206805349e-05
,,,,0.26137724550898206,8.964345769204625e-05
,,,,0.2615269461077845,8.978598783250753e-05
,,,,0.26167664670658686,8.992865251219503e-05
,,,,0.26182634730538923,9.007145175379778e-05
,,,,0.26197604790419166,9.021438557993558e-05
,,,,0.262125748502994,9.035745401315944e-05
,,,,0.2622754491017964,9.050065707595123e-05
,,,,0.2624251497005988,9.064399479072409e-05
,,,,0.2625748502994012,9.078746717982194e-05
,,,,0.2627245508982036,9.093107426552007e-05
,,,,0.262874251497006,9.107481607002445e-05
,,,,0.2630239520958084,9.121869261547237e-05
,,,,0.2631736526946108,9.136270392393197e-05
,,,,0.2633233532934132,9.150685001740267e-05
,,,,0.2634730538922156,9.165113091781467e-05
,,,,0.263622754491018,9.179554664702955e-05
,,,,0.2637724550898204,9.194009722683961e-05
,,,,0.26392215568862276,9.208478267896852e-05
,,,,0.2640718562874252,9.222960302507067e-05
,,,,0.26422155688622756,9.2374558286732e-05
,,,,0.26437125748502993,9.251964848546898e-05
,,,,0.26452095808383236,9.266487364272966e-05
,,,,0.26467065868263473,9.281023377989278e-05
,,,,0.26482035928143716,9.295572891826838e-05
,,,,0.26497005988023953,9.310135907909739e-05
,,,,0.26511976047904195,9.324712428355214e-05
,,,,0.2652694610778443,9.339302455273574e-05
,,,,0.26541916167664675,9.353905990768256e-05
,,,,0.2655688622754491,9.368523036935801e-05
,,,,0.26571856287425155,9.383153595865857e-05
,,,,0.2658682634730539,9.397797669641192e-05
,,,,0.2660179640718563,9.41245526033768e-05
,,,,0.2661676646706587,9.427126370024296e-05
,,,,0.2663173652694611,9.441811000763149e-05
,,,,0.26646706586826346,9.456509154609435e-05
,,,,0.2666167664670659,9.471220833611481e-05
,,,,0.26676646706586826,9.485946039810707e-05
,,,,0.2669161676646707,9.500684775241668e-05
,,,,0.26706586826347306,9.515437041932017e-05
,,,,0.2672155688622755,9.53020284190252e-05
,,,,0.26736526946107786,9.544982177167062e-05
,,,,0.2675149700598803,9.559775049732652e-05
,,,,0.26766467065868266,9.574581461599388e-05
,,,,0.2678143712574851,9.589401414760503e-05
,,,,0.26796407185628746,9.604234911202332e-05
,,,,0.2681137724550898,9.61908195290435e-05
,,,,0.26826347305389225,9.633942541839112e-05
,,,,0.2684131736526946,9.648816679972323e-05
,,,,0.268562874251497,9.663704369262782e-05
,,,,0.2687125748502994,9.678605611662406e-05
,,,,0.2688622754491018,9.693520409116251e-05
,,,,0.26901197604790417,9.708448763562462e-05
,,,,0.2691616766467066,9.723390676932333e-05
,,,,0.26931137724550896,9.738346151150241e-05
,,,,0.2694610778443114,9.753315188133711e-05
,,,,0.26961077844311376,9.768297789793382e-05
,,,,0.2697604790419162,9.783293958032998e-05
,,,,0.26991017964071856,9.79830369474944e-05
,,,,0.270059880239521,9.813327001832696e-05
,,,,0.27020958083832336,9.828363881165895e-05
,,,,0.2703592814371258,9.843414334625265e-05
,,,,0.27050898203592816,9.858478364080163e-05
,,,,0.2706586826347306,9.873555971393081e-05
,,,,0.27080838323353296,9.88864715841962e-05
,,,,0.27095808383233533,9.903751927008511e-05
,,,,0.27110778443113775,9.918870279001602e-05
,,,,0.2712574850299401,9.934002216233866e-05
,,,,0.2714071856287425,9.949147740533415e-05
,,,,0.2715568862275449,9.964306853721464e-05
,,,,0.2717065868263473,9.979479557612371e-05
,,,,0.2718562874251497,9.99466585401361e-05
,,,,0.2720059880239521,0.00010009865744725785
,,,,0.2721556886227545,0.00010025079231542628
,,,,0.2723053892215569,0.00010040306316250994
,,,,0.2724550898203593,0.00010055547000630878
,,,,0.2726047904191617,0.00010070801286455388
,,,,0.2727544910179641,0.00010086069175490766
,,,,0.2729041916167665,0.00010101350669496388
,,,,0.27305389221556886,0.00010116645770224748
,,,,0.2732035928143713,0.00010131954479421485
,,,,0.27335329341317366,0.00010147276798825362
,,,,0.27350299401197603,0.00010162612730168272
,,,,0.27365269461077846,0.00010177962275175249
,,,,0.27380239520958083,0.00010193325435564432
,,,,0.27395209580838326,0.00010208702213047134
,,,,0.2741017964071856,0.00010224092609327761
,,,,0.27425149700598805,0.00010239496626103886
,,,,0.2744011976047904,0.00010254914265066191
,,,,0.27455089820359285,0.00010270345527898508
,,,,0.2747005988023952,0.00010285790416277795
,,,,0.27485029940119765,0.00010301248931874158
,,,,0.275,0.00010316721076350825
,,,,0.2751497005988024,0.00010332206851364167
,,,,0.2752994011976048,0.00010347706258563698
,,,,0.2754491017964072,0.00010363219299592065
,,,,0.27559880239520956,0.0001037874597608505
,,,,0.275748502994012,0.00010394286289671581
,,,,0.27589820359281436,0.00010409840241973716
,,,,0.2760479041916168,0.00010425407834606666
,,,,0.27619760479041916,0.00010440989069178775
,,,,0.2763473053892216,0.00010456583947291525
,,,,0.27649700598802396,0.00010472192470539547
,,,,0.2766467065868264,0.00010487814640510615
,,,,0.27679640718562876,0.00010503450458785643
,,,,0.2769461077844312,0.00010519099926938683
,,,,0.27709580838323356,0.00010534763046536933
,,,,0.2772455089820359,0.00010550439819140751
,,,,0.27739520958083835,0.0001056613024630362
,,,,0.2775449101796407,0.00010581834329572179
,,,,0.2776946107784431,0.00010597552070486211
,,,,0.2778443113772455,0.00010613283470578652
,,,,0.2779940119760479,0.00010629028531375576
,,,,0.2781437125748503,0.00010644787254396208
,,,,0.2782934131736527,0.00010660559641152931
,,,,0.2784431137724551,0.00010676345693151259
,,,,0.2785928143712575,0.00010692145411889878
,,,,0.2787425149700599,0.00010707958798860607
,,,,0.2788922155688623,0.00010723785855548425
,,,,0.2790419161676647,0.00010739626583431473
,,,,0.2791916167664671,0.00010755480983981009
,,,,0.2793413173652695,0.00010771349058661487
,,,,0.2794910179640719,0.00010787230808930485
,,,,0.27964071856287426,0.00010803126236238758
,,,,0.2797904191616767,0.00010819035342030193
,,,,0.27994011976047906,0.00010834958127741856
,,,,0.2800898203592814,0.00010850894594803942
,,,,0.28023952095808385,0.00010866844744639834
,,,,0.2803892215568862,0.00010882808578666047
,,,,0.28053892215568865,0.00010898786098292267
,,,,0.280688622754491,0.00010914777304921334
,,,,0.28083832335329345,0.00010930782199949256
,,,,0.2809880239520958,0.00010946800784765193
,,,,0.28113772455089825,0.00010962833060751469
,,,,0.2812874251497006,0.00010978879029283569
,,,,0.28143712574850305,0.00010994938691730137
,,,,0.2815868263473054,0.0001101101204945299
,,,,0.2817365269461078,0.00011027099103807094
,,,,0.2818862275449102,0.00011043199856140598
,,,,0.2820359281437126,0.000110593143077948
,,,,0.28218562874251496,0.00011075442460104163
,,,,0.2823353293413174,0.00011091584314396333
,,,,0.28248502994011976,0.000111077398719921
,,,,0.2826347305389222,0.00011123909134205458
,,,,0.28278443113772456,0.0001114009210234352
,,,,0.282934131736527,0.0001115628877770661
,,,,0.28308383233532936,0.00011172499161588201
,,,,0.2832335329341318,0.00011188723255274957
,,,,0.28338323353293415,0.00011204961060046671
,,,,0.2835329341317366,0.00011221212577176358
,,,,0.28368263473053895,0.00011237477807930173
,,,,0.2838323353293413,0.0001125375675356746
,,,,0.28398203592814375,0.00011270049415340732
,,,,0.2841317365269461,0.00011286355794495679
,,,,0.2842814371257485,0.00011302675892271157
,,,,0.2844311377245509,0.00011319009709899214
,,,,0.2845808383233533,0.00011335357248605067
,,,,0.2847305389221557,0.00011351718509607116
,,,,0.2848802395209581,0.00011368093494116929
,,,,0.2850299401197605,0.00011384482203339267
,,,,0.2851796407185629,0.00011400884638472055
,,,,0.2853293413173653,0.00011417300800706422
,,,,0.2854790419161677,0.0001143373069122665
,,,,0.2856287425149701,0.00011450174311210232
,,,,0.2857784431137725,0.0001146663166182783
,,,,0.2859281437125749,0.00011483102744243286
,,,,0.2860778443113773,0.00011499587559613632
,,,,0.28622754491017965,0.00011516086109089099
,,,,0.286377245508982,0.00011532598393813076
,,,,0.28652694610778445,0.00011549124414922157
,,,,0.2866766467065868,0.00011565664173546134
,,,,0.28682634730538925,0.00011582217670807966
,,,,0.2869760479041916,0.0001159878490782381
,,,,0.28712574850299405,0.00011615365885703021
,,,,0.2872754491017964,0.00011631960605548138
,,,,0.2874251497005988,0.00011648569068454891
,,,,0.2875748502994012,0.00011665191275512203
,,,,0.2877245508982036,0.00011681827227802202
,,,,0.287874251497006,0.00011698476926400196
,,,,0.2880239520958084,0.00011715140372374686
,,,,0.2881736526946108,0.00011731817566787389
,,,,0.2883233532934132,0.00011748508510693195
,,,,0.2884730538922156,0.00011765213205140218
,,,,0.288622754491018,0.00011781931651169748
,,,,0.28877245508982036,0.00011798663849816282
,,,,0.2889221556886228,0.00011815409802107518
,,,,0.28907185628742516,0.0001183216950906436
,,,,0.2892215568862275,0.00011848942971700907
,,,,0.28937125748502995,0.00011865730191024458
,,,,0.2895209580838323,0.0001188253116803553
,,,,0.28967065868263475,0.00011899345903727829
,,,,0.2898203592814371,0.00011916174399088274
,,,,0.28997005988023955,0.0001193301665509699
,,,,0.2901197604790419,0.00011949872672727315
,,,,0.29026946107784435,0.00011966742452945776
,,,,0.2904191616766467,0.00011983625996712128
,,,,0.29056886227544915,0.00012000523304979334
,,,,0.2907185628742515,0.00012017434378693557
,,,,0.2908682634730539,0.00012034359218794181
,,,,0.2910179640718563,0.00012051297826213796
,,,,0.2911676646706587,0.00012068250201878216
,,,,0.29131736526946106,0.00012085216346706446
,,,,0.2914670658682635,0.00012102196261610738
,,,,0.29161676646706586,0.00012119189947496537
,,,,0.2917664670658683,0.00012136197405262516
,,,,0.29191616766467066,0.00012153218635800553
,,,,0.2920658682634731,0.00012170253639995764
,,,,0.29221556886227545,0.00012187302418726477
,,,,0.2923652694610779,0.00012204364972864226
,,,,0.29251497005988025,0.00012221441303273783
,,,,0.2926646706586827,0.00012238531410813138
,,,,0.29281437125748505,0.00012255635296333503
,,,,0.2929640718562874,0.00012272752960679328
,,,,0.29311377245508985,0.0001228988440468826
,,,,0.2932634730538922,0.00012307029629191196
,,,,0.2934131736526946,0.00012324188635012256
,,,,0.293562874251497,0.0001234136142296879
,,,,0.2937125748502994,0.00012358547993871348
,,,,0.2938622754491018,0.00012375748348523752
,,,,0.2940119760479042,0.00012392962487723033
,,,,0.2941616766467066,0.0001241019041225946
,,,,0.294311377245509,0.0001242743212291653
,,,,0.2944610778443114,0.0001244468762047097
,,,,0.2946107784431138,0.00012461956905692763
,,,,0.2947604790419162,0.00012479239979345106
,,,,0.2949101796407186,0.00012496536842184432
,,,,0.295059880239521,0.00012513847494960436
,,,,0.2952095808383234,0.0001253117193841602
,,,,0.29535928143712575,0.00012548510173287356
,,,,0.2955089820359282,0.0001256586220030382
,,,,0.29565868263473055,0.00012583228020188064
,,,,0.2958083832335329,0.00012600607633655975
,,,,0.29595808383233535,0.0001261800104141668
,,,,0.2961077844311377,0.0001263540824417254
,,,,0.29625748502994015,0.00012652829242619176
,,,,0.2964071856287425,0.00012670264037445444
,,,,0.29655688622754495,0.0001268771262933347
,,,,0.2967065868263473,0.00012705175018958603
,,,,0.29685628742514975,0.00012722651206989455
,,,,0.2970059880239521,0.00012740141194087878
,,,,0.29715568862275454,0.00012757644980909
,,,,0.2973053892215569,0.0001277516256810117
,,,,0.2974550898203593,0.0001279269395630602
,,,,0.2976047904191617,0.00012810239146158415
,,,,0.2977544910179641,0.0001282779813828648
,,,,0.29790419161676646,0.00012845370933311617
,,,,0.2980538922155689,0.0001286295753184846
,,,,0.29820359281437125,0.00012880557934504902
,,,,0.2983532934131737,0.0001289817214188214
,,,,0.29850299401197605,0.00012915800154574567
,,,,0.2986526946107785,0.00012933441973169883
,,,,0.29880239520958085,0.00012951097598249033
,,,,0.2989520958083833,0.00012968767030386246
,,,,0.29910179640718565,0.0001298645027014898
,,,,0.2992514970059881,0.00013004147318098009
,,,,0.29940119760479045,0.0001302185817478732
,,,,0.2995508982035928,0.00013039582840764215
,,,,0.29970059880239525,0.00013057321316569244
,,,,0.2998502994011976,0.00013075073602736222
,,,,0.3,0.00013092839699792246
,,,,0.3001497005988024,0.00013110619608257704
,,,,0.30029940119760484,0.0001312841332864623
,,,,0.3004491017964072,0.00013146220861464725
,,,,0.3005988023952096,0.00013164042207213395
,,,,0.30074850299401196,0.00013181877366385717
,,,,0.30089820359281444,0.00013199726339468444
,,,,0.3010479041916168,0.00013217589126941596
,,,,0.3011976047904192,0.00013235465729278484
,,,,0.30134730538922155,0.00013253356146945703
,,,,0.301497005988024,0.00013271260380403143
,,,,0.30164670658682635,0.00013289178430103945
,,,,0.3017964071856288,0.00013307110296494558
,,,,0.30194610778443115,0.00013325055980014717
,,,,0.3020958083832336,0.00013343015481097456
,,,,0.30224550898203595,0.00013360988800169052
,,,,0.3023952095808383,0.0001337897593764912
,,,,0.3025449101796407,0.0001339697689395056
,,,,0.3026946107784432,0.0001341499166947954
,,,,0.30284431137724555,0.00013433020264635529
,,,,0.3029940119760479,0.00013451062679811296
,,,,0.3031437125748503,0.00013469118915392922
,,,,0.30329341317365277,0.00013487188971759761
,,,,0.30344311377245514,0.0001350527284928446
,,,,0.3035928143712575,0.0001352337054833298
,,,,0.3037425149700599,0.0001354148206926459
,,,,0.3038922155688623,0.00013559607412431848
,,,,0.3040419161676647,0.0001357774657818061
,,,,0.3041916167664671,0.00013595899566850038
,,,,0.3043413173652695,0.0001361406637877261
,,,,0.3044910179640719,0.00013632247014274112
,,,,0.3046407185628743,0.0001365044147367361
,,,,0.30479041916167665,0.0001366864975728351
,,,,0.304940119760479,0.0001368687186540951
,,,,0.3050898203592815,0.00013705107798350625
,,,,0.3052395209580839,0.0001372335755639918
,,,,0.30538922155688625,0.00013741621139840807
,,,,0.3055389221556886,0.00013759898548954474
,,,,0.30568862275449105,0.0001377818978401245
,,,,0.3058383233532935,0.00013796494845280303
,,,,0.30598802395209584,0.00013814813733016958
,,,,0.3061377245508982,0.00013833146447474626
,,,,0.30628742514970064,0.00013851492988898868
,,,,0.306437125748503,0.00013869853357528533
,,,,0.3065868263473054,0.0001388822755359581
,,,,0.3067365269461078,0.00013906615577326226
,,,,0.3068862275449102,0.00013925017428938628
,,,,0.3070359281437126,0.0001394343310864517
,,,,0.307185628742515,0.00013961862616651335
,,,,0.30733532934131735,0.00013980305953155964
,,,,0.3074850299401197,0.0001399876311835122
,,,,0.3076347305389222,0.00014017234112422583
,,,,0.3077844311377246,0.0001403571893554885
,,,,0.30793413173652695,0.00014054217587902205
,,,,0.3080838323353293,0.00014072730069648125
,,,,0.30823353293413175,0.00014091256380945448
,,,,0.3083832335329342,0.00014109796521946316
,,,,0.30853293413173655,0.0001412835049279625
,,,,0.3086826347305389,0.00014146918293634104
,,,,0.30883233532934135,0.00014165499924592058
,,,,0.3089820359281437,0.00014184095385795628
,,,,0.3091317365269461,0.00014202704677363697
,,,,0.3092814371257485,0.00014221327799408503
,,,,0.30943113772455094,0.00014239964752035605
,,,,0.3095808383233533,0.00014258615535343912
,,,,0.3097305389221557,0.00014277280149425697
,,,,0.30988023952095806,0.00014295958594366575
,,,,0.31002994011976054,0.00014314650870245524
,,,,0.3101796407185629,0.0001433335697713486
,,,,0.3103293413173653,0.00014352076915100272
,,,,0.31047904191616765,0.00014370810684200788
,,,,0.3106287425149701,0.00014389558284488803
,,,,0.31077844311377245,0.0001440831971601007
,,,,0.3109281437125749,0.00014427094978803698
,,,,0.31107784431137725,0.00014445884072902175
,,,,0.3112275449101797,0.00014464686998331335
,,,,0.31137724550898205,0.00014483503755110348
,,,,0.3115269461077844,0.0001450233434325183
,,,,0.3116766467065868,0.00014521178762761687
,,,,0.3118263473053893,0.00014540037013639236
,,,,0.31197604790419164,0.00014558909095877136
,,,,0.312125748502994,0.00014577795009461438
,,,,0.3122754491017964,0.00014596694754371553
,,,,0.31242514970059887,0.00014615608330580303
,,,,0.31257485029940124,0.00014634535738053801
,,,,0.3127245508982036,0.00014653476976751625
,,,,0.312874251497006,0.00014672432046626687
,,,,0.3130239520958084,0.0001469140094762529
,,,,0.3131736526946108,0.00014710383679687107
,,,,0.3133233532934132,0.00014729380242745201
,,,,0.3134730538922156,0.00014748390636726025
,,,,0.313622754491018,0.00014767414861549413
,,,,0.3137724550898204,0.00014786452917128553
,,,,0.31392215568862275,0.00014805504803370092
,,,,0.3140718562874251,0.00014824570520173994
,,,,0.3142215568862276,0.0001484365006743365
,,,,0.31437125748503,0.00014862743445035836
,,,,0.31452095808383235,0.00014881850652860717
,,,,0.3146706586826347,0.00014900971690781872
,,,,0.31482035928143715,0.00014920106558666258
,,,,0.3149700598802396,0.00014939255256374214
,,,,0.31511976047904194,0.00014958417783759504
,,,,0.3152694610778443,0.000149775941406693
,,,,0.31541916167664674,0.00014996784326944153
,,,,0.3155688622754491,0.00015015988342418005
,,,,0.3157185628742515,0.00015035206186918247
,,,,0.3158682634730539,0.00015054437860265635
,,,,0.31601796407185634,0.00015073683362274373
,,,,0.3161676646706587,0.00015092942692752014
,,,,0.3163173652694611,0.00015112215851499584
,,,,0.31646706586826345,0.00015131502838311483
,,,,0.31661676646706594,0.0001515080365297555
,,,,0.3167664670658683,0.00015170118295273
,,,,0.3169161676646707,0.00015189446764978505
,,,,0.31706586826347305,0.0001520878906186014
,,,,0.3172155688622755,0.0001522814518567939
,,,,0.31736526946107785,0.00015247515136191173
,,,,0.3175149700598803,0.00015266898913143812
,,,,0.31766467065868265,0.00015286296516279075
,,,,0.3178143712574851,0.0001530570794533215
,,,,0.31796407185628744,0.00015325133200031634
,,,,0.3181137724550898,0.00015344572280099578
,,,,0.3182634730538922,0.00015364025185251448
,,,,0.31841317365269467,0.00015383491915196146
,,,,0.31856287425149704,0.00015402972469635986
,,,,0.3187125748502994,0.00015422466848266747
,,,,0.3188622754491018,0.00015441975050777614
,,,,0.31901197604790427,0.00015461497076851258
,,,,0.31916167664670664,0.00015481032926163726
,,,,0.319311377245509,0.00015500582598384536
,,,,0.3194610778443114,0.00015520146093176644
,,,,0.3196107784431138,0.0001553972341019648
,,,,0.3197604790419162,0.00015559314549093862
,,,,0.31991017964071855,0.00015578919509512079
,,,,0.320059880239521,0.0001559853829108788
,,,,0.3202095808383234,0.00015618170893451458
,,,,0.3203592814371258,0.00015637817316226438
,,,,0.32050898203592815,0.00015657477559029921
,,,,0.3206586826347305,0.00015677151621472455
,,,,0.320808383233533,0.00015696839503158031
,,,,0.3209580838323354,0.0001571654120368411
,,,,0.32110778443113774,0.000157362567226416
,,,,0.3212574850299401,0.00015755986059614888
,,,,0.32140718562874254,0.00015775729214181816
,,,,0.32155688622754497,0.00015795486185913666
,,,,0.32170658682634734,0.0001581525697437521
,,,,0.3218562874251497,0.00015835041579124678
,,,,0.32200598802395214,0.00015854839999713776
,,,,0.3221556886227545,0.00015874652235687664
,,,,0.3223053892215569,0.0001589447828658499
,,,,0.3224550898203593,0.00015914318151937854
,,,,0.32260479041916174,0.00015934171831271843
,,,,0.3227544910179641,0.00015954039324106025
,,,,0.3229041916167665,0.00015973920629952938
,,,,0.32305389221556885,0.00015993815748318585
,,,,0.32320359281437133,0.00016013724678702485
,,,,0.3233532934131737,0.00016033647420597607
,,,,0.3235029940119761,0.00016053583973490407
,,,,0.32365269461077845,0.00016073534336860857
,,,,0.3238023952095809,0.0001609349851018237
,,,,0.32395209580838324,0.0001611347649292187
,,,,0.32410179640718567,0.0001613346828453979
,,,,0.32425149700598804,0.00016153473884490007
,,,,0.32440119760479047,0.0001617349329221996
,,,,0.32455089820359284,0.00016193526507170502
,,,,0.3247005988023952,0.00016213573528776047
,,,,0.3248502994011976,0.00016233634356464487
,,,,0.32500000000000007,0.00016253708989657196
,,,,0.32514970059880244,0.00016273797427769068
,,,,0.3252994011976048,0.00016293899670208502
,,,,0.3254491017964072,0.00016314015716377387
,,,,0.3255988023952096,0.00016334145565671132
,,,,0.32574850299401203,0.0001635428921747866
,,,,0.3258982035928144,0.00016374446671182382
,,,,0.3260479041916168,0.0001639461792615823
,,,,0.32619760479041915,0.00016414802981775645
,,,,0.3263473053892216,0.00016435001837397615
,,,,0.32649700598802395,0.00016455214492380586
,,,,0.3266467065868264,0.00016475440946074567
,,,,0.32679640718562875,0.00016495681197823076
,,,,0.3269461077844312,0.00016515935246963153
,,,,0.32709580838323354,0.00016536203092825343
,,,,0.3272455089820359,0.00016556484734733736
,,,,0.3273952095808383,0.00016576780172005955
,,,,0.32754491017964077,0.0001659708940395313
,,,,0.32769461077844314,0.00016617412429879914
,,,,0.3278443113772455,0.00016637749249084525
,,,,0.3279940119760479,0.000166580998608587
,,,,0.32814371257485037,0.00016678464264487705
,,,,0.32829341317365274,0.00016698842459250332
,,,,0.3284431137724551,0.00016719234444418935
,,,,0.3285928143712575,0.00016739640219259397
,,,,0.3287425149700599,0.00016760059783031133
,,,,0.3288922155688623,0.00016780493134987122
,,,,0.3290419161676647,0.00016800940274373867
,,,,0.3291916167664671,0.0001682140120043144
,,,,0.3293413173652695,0.00016841875912393454
,,,,0.3294910179640719,0.0001686236440948704
,,,,0.32964071856287425,0.0001688286669093292
,,,,0.3297904191616766,0.00016903382755945382
,,,,0.3299401197604791,0.0001692391260373223
,,,,0.33008982035928147,0.00016944456233494834
,,,,0.33023952095808384,0.00016965013644428144
,,,,0.3303892215568862,0.00016985584835720643
,,,,0.33053892215568864,0.00017006169806554414
,,,,0.33068862275449107,0.00017026768556105057
,,,,0.33083832335329344,0.00017047381083541775
,,,,0.3309880239520958,0.0001706800738802732
,,,,0.33113772455089824,0.00017088647468718027
,,,,0.3312874251497006,0.00017109301324763783
,,,,0.331437125748503,0.00017129968955308073
,,,,0.3315868263473054,0.0001715065035948794
,,,,0.33173652694610783,0.00017171345536433997
,,,,0.3318862275449102,0.00017192054485270456
,,,,0.3320359281437126,0.00017212777205115104
,,,,0.33218562874251495,0.0001723351369507929
,,,,0.33233532934131743,0.00017254263954267967
,,,,0.3324850299401198,0.00017275027981779678
,,,,0.3326347305389222,0.00017295805776706532
,,,,0.33278443113772455,0.00017316597338134238
,,,,0.332934131736527,0.00017337402665142115
,,,,0.33308383233532934,0.00017358221756803036
,,,,0.33323353293413177,0.00017379054612183485
,,,,0.33338323353293414,0.0001739990123034357
,,,,0.33353293413173657,0.00017420761610336964
,,,,0.33368263473053894,0.00017441635751210932
,,,,0.3338323353293413,0.0001746252365200639
,,,,0.3339820359281437,0.00017483425311757788
,,,,0.33413173652694617,0.0001750434072949326
,,,,0.33428143712574854,0.0001752526990423448
,,,,0.3344311377245509,0.0001754621283499675
,,,,0.3345808383233533,0.0001756716952078903
,,,,0.3347305389221557,0.00017588139960613826
,,,,0.33488023952095813,0.00017609124153467276
,,,,0.3350299401197605,0.0001763012209833916
,,,,0.3351796407185629,0.0001765113379421287
,,,,0.3353293413173653,0.00017672159240065405
,,,,0.3354790419161677,0.0001769319843486737
,,,,0.33562874251497005,0.0001771425137758303
,,,,0.3357784431137725,0.00017735318067170258
,,,,0.3359281437125749,0.00017756398502580568
,,,,0.33607784431137727,0.00017777492682759073
,,,,0.33622754491017964,0.00017798600606644548
,,,,0.336377245508982,0.00017819722273169385
,,,,0.3365269461077845,0.0001784085768125963
,,,,0.33667664670658687,0.00017862006829834934
,,,,0.33682634730538924,0.00017883169717808602
,,,,0.3369760479041916,0.00017904346344087594
,,,,0.33712574850299404,0.00017925536707572509
,,,,0.33727544910179647,0.00017946740807157566
,,,,0.33742514970059884,0.00017967958641730659
,,,,0.3375748502994012,0.00017989190210173305
,,,,0.33772455089820363,0.000180104355113607
,,,,0.337874251497006,0.00018031694544161673
,,,,0.3380239520958084,0.00018052967307438702
,,,,0.3381736526946108,0.00018074253800047938
,,,,0.33832335329341323,0.00018095554020839183
,,,,0.3384730538922156,0.00018116867968655888
,,,,0.338622754491018,0.00018138195642335186
,,,,0.33877245508982035,0.00018159537040707865
,,,,0.33892215568862283,0.0001818089216259837
,,,,0.3390718562874252,0.00018202261006824817
,,,,0.33922155688622757,0.00018223643572198996
,,,,0.33937125748502994,0.00018245039857526366
,,,,0.33952095808383237,0.00018266449861606085
,,,,0.33967065868263474,0.00018287873583230913
,,,,0.33982035928143717,0.00018309311021187373
,,,,0.33997005988023954,0.00018330762174255621
,,,,0.34011976047904197,0.00018352227041209507
,,,,0.34026946107784434,0.0001837370562081653
,,,,0.3404191616766467,0.00018395197911837954
,,,,0.3405688622754491,0.0001841670391302864
,,,,0.34071856287425156,0.000184382236231372
,,,,0.34086826347305393,0.00018459757040905893
,,,,0.3410179640718563,0.00018481304165070711
,,,,0.3411676646706587,0.0001850286499436131
,,,,0.3413173652694611,0.0001852443952750107
,,,,0.34146706586826353,0.00018546027763207036
,,,,0.3416167664670659,0.0001856762970018999
,,,,0.3417664670658683,0.00018589245337154384
,,,,0.3419161676646707,0.00018610874672798412
,,,,0.34206586826347307,0.00018632517705813924
,,,,0.34221556886227544,0.0001865417443488653
,,,,0.34236526946107787,0.00018675844858695518
,,,,0.3425149700598803,0.00018697528975913908
,,,,0.34266467065868267,0.00018719226785208416
,,,,0.34281437125748504,0.00018740938285239484
,,,,0.3429640718562874,0.0001876266347466127
,,,,0.3431137724550899,0.0001878440235212168
,,,,0.34326347305389227,0.00018806154916262285
,,,,0.34341317365269464,0.00018827921165718426
,,,,0.343562874251497,0.00018849701099119182
,,,,0.34371257485029943,0.00018871494715087312
,,,,0.3438622754491018,0.00018893302012239332
,,,,0.34401197604790423,0.00018915122989185496
,,,,0.3441616766467066,0.00018936957644529804
,,,,0.34431137724550903,0.0001895880597686996
,,,,0.3444610778443114,0.0001898066798479743
,,,,0.3446107784431138,0.00019002543666897393
,,,,0.34476047904191615,0.0001902443302174882
,,,,0.34491017964071863,0.00019046336047924396
,,,,0.345059880239521,0.0001906825274399055
,,,,0.34520958083832337,0.00019090183108507464
,,,,0.34535928143712574,0.00019112127140029082
,,,,0.3455089820359281,0.00019134084837103086
,,,,0.3456586826347306,0.00019156056198270935
,,,,0.34580838323353297,0.00019178041222067828
,,,,0.34595808383233534,0.00019200039907022717
,,,,0.3461077844311377,0.00019222052251658325
,,,,0.34625748502994014,0.00019244078254491165
,,,,0.34640718562874256,0.00019266117914031465
,,,,0.34655688622754494,0.00019288171228783237
,,,,0.3467065868263473,0.0001931023819724431
,,,,0.34685628742514973,0.00019332318817906236
,,,,0.3470059880239521,0.00019354413089254336
,,,,0.3471556886227545,0.00019376521009767714
,,,,0.3473053892215569,0.0001939864257791929
,,,,0.34745508982035933,0.00019420777792175743
,,,,0.3476047904191617,0.00019442926650997514
,,,,0.3477544910179641,0.0001946508915283882
,,,,0.34790419161676644,0.00019487265296147717
,,,,0.3480538922155689,0.0001950945507936602
,,,,0.3482035928143713,0.00019531658500929314
,,,,0.34835329341317367,0.00019553875559267028
,,,,0.34850299401197604,0.00019576106252802328
,,,,0.34865269461077847,0.0001959835057995224
,,,,0.34880239520958084,0.0001962060853912751
,,,,0.34895209580838327,0.0001964288012873277
,,,,0.34910179640718564,0.00019665165347166399
,,,,0.34925149700598807,0.00019687464192820613
,,,,0.34940119760479044,0.00019709776664081415
,,,,0.3495508982035928,0.00019732102759328609
,,,,0.3497005988023952,0.00019754442476935857
,,,,0.34985029940119766,0.000197767958152706
,,,,0.35000000000000003,0.00019799162772694086
,,,,0.3501497005988024,0.00019821543347561417
,,,,0.3502994011976048,0.00019843937538221478
,,,,0.3504491017964072,0.00019866345343017038
,,,,0.35059880239520963,0.00019888766760284586
,,,,0.350748502994012,0.00019911201788354562
,,,,0.3508982035928144,0.0001993365042555113
,,,,0.3510479041916168,0.0001995611267019236
,,,,0.35119760479041917,0.00019978588520590121
,,,,0.35134730538922154,0.0002000107797505011
,,,,0.35149700598802397,0.0002002358103187189
,,,,0.3516467065868264,0.0002004609768934886
,,,,0.35179640718562877,0.00020068627945768244
,,,,0.35194610778443114,0.00020091171799411099
,,,,0.3520958083832335,0.0002011372924855238
,,,,0.352245508982036,0.0002013630029146087
,,,,0.35239520958083836,0.00020158884926399146
,,,,0.35254491017964074,0.00020181483151623724
,,,,0.3526946107784431,0.00020204094965384933
,,,,0.35284431137724553,0.0002022672036592697
,,,,0.35299401197604796,0.00020249359351487864
,,,,0.35314371257485033,0.00020272011920299566
,,,,0.3532934131736527,0.00020294678070587835
,,,,0.35344311377245513,0.00020317357800572327
,,,,0.3535928143712575,0.00020340051108466557
,,,,0.3537425149700599,0.00020362757992477913
,,,,0.35389221556886225,0.00020385478450807642
,,,,0.3540419161676647,0.00020408212481650917
,,,,0.3541916167664671,0.00020430960083196712
,,,,0.35434131736526947,0.00020453721253627964
,,,,0.35449101796407184,0.00020476495991121407
,,,,0.3546407185628743,0.00020499284293847751
,,,,0.3547904191616767,0.0002052208615997151
,,,,0.35494011976047907,0.0002054490158765114
,,,,0.35508982035928144,0.00020567730575038974
,,,,0.35523952095808387,0.00020590573120281248
,,,,0.35538922155688624,0.00020613429221518056
,,,,0.35553892215568866,0.0002063629887688343
,,,,0.35568862275449104,0.000206591820845053
,,,,0.35583832335329346,0.0002068207884250548
,,,,0.35598802395209583,0.00020704989148999698
,,,,0.3561377245508982,0.00020727913002097597
,,,,0.3562874251497006,0.0002075085039990271
,,,,0.35643712574850306,0.00020773801340512514
,,,,0.35658682634730543,0.00020796765822018364
,,,,0.3567365269461078,0.00020819743842505548
,,,,0.3568862275449102,0.0002084273540005329
,,,,0.3570359281437126,0.00020865740492734706
,,,,0.357185628742515,0.0002088875911861686
,,,,0.3573353293413174,0.000209117912757607
,,,,0.35748502994011977,0.00020934836962221157
,,,,0.3576347305389222,0.00020957896176047067
,,,,0.35778443113772457,0.00020980968915281206
,,,,0.35793413173652694,0.00021004055177960244
,,,,0.35808383233532937,0.0002102715496211486
,,,,0.3582335329341318,0.00021050268265769616
,,,,0.35838323353293416,0.00021073395086943034
,,,,0.35853293413173654,0.00021096535423647587
,,,,0.3586826347305389,0.0002111968927388968
,,,,0.3588323353293414,0.00021142856635669694
,,,,0.35898203592814376,0.0002116603750698192
,,,,0.35913173652694613,0.00021189231885814628
,,,,0.3592814371257485,0.0002121243977015006
,,,,0.35943113772455093,0.00021235661157964383
,,,,0.3595808383233533,0.00021258896047227744
,,,,0.35973053892215573,0.00021282144435904246
,,,,0.3598802395209581,0.00021305406321951945
,,,,0.3600299401197605,0.00021328681703322897
,,,,0.3601796407185629,0.00021351970577963118
,,,,0.36032934131736527,0.00021375272943812554
,,,,0.36047904191616764,0.00021398588798805183
,,,,0.3606287425149701,0.0002142191814086895
,,,,0.3607784431137725,0.00021445260967925731
,,,,0.36092814371257487,0.00021468617277891442
,,,,0.36107784431137724,0.0002149198706867595
,,,,0.3612275449101797,0.00021515370338183137
,,,,0.3613772455089821,0.00021538767084310846
,,,,0.36152694610778446,0.00021562177304950902
,,,,0.36167664670658684,0.0002158560099798917
,,,,0.36182634730538926,0.00021609038161305477
,,,,0.36197604790419163,0.0002163248879277363
,,,,0.36212574850299406,0.00021655952890261497
,,,,0.36227544910179643,0.00021679430451630895
,,,,0.36242514970059886,0.00021702921474737682
,,,,0.36257485029940123,0.00021726425957431674
,,,,0.3627245508982036,0.00021749943897556766
,,,,0.362874251497006,0.00021773475292950816
,,,,0.36302395209580846,0.00021797020141445716
,,,,0.3631736526946108,0.00021820578440867375
,,,,0.3633233532934132,0.000218441501890357
,,,,0.36347305389221557,0.00021867735383764665
,,,,0.363622754491018,0.00021891334022862245
,,,,0.3637724550898204,0.00021914946104130404
,,,,0.3639221556886228,0.00021938571625365207
,,,,0.36407185628742517,0.00021962210584356717
,,,,0.36422155688622754,0.00021985862978889014
,,,,0.36437125748502996,0.00022009528806740252
,,,,0.36452095808383234,0.00022033208065682587
,,,,0.36467065868263476,0.00022056900753482242
,,,,0.36482035928143713,0.00022080606867899471
,,,,0.36497005988023956,0.00022104326406688615
,,,,0.36511976047904193,0.00022128059367597974
,,,,0.3652694610778443,0.0002215180574837001
,,,,0.3654191616766467,0.0002217556554674115
,,,,0.36556886227544916,0.00022199338760441937
,,,,0.36571856287425153,0.0002222312538719693
,,,,0.3658682634730539,0.00022246925424724775
,,,,0.36601796407185627,0.00022270738870738181
,,,,0.3661676646706587,0.00022294565722943936
,,,,0.3663173652694611,0.00022318405979042838
,,,,0.3664670658682635,0.00022342259636729824
,,,,0.36661676646706587,0.00022366126693693878
,,,,0.3667664670658683,0.00022390007147618076
,,,,0.36691616766467067,0.00022413900996179524
,,,,0.36706586826347304,0.00022437808237049463
,,,,0.36721556886227547,0.00022461728867893195
,,,,0.3673652694610779,0.00022485662886370135
,,,,0.36751497005988026,0.00022509610290133734
,,,,0.36766467065868264,0.00022533571076831574
,,,,0.367814371257485,0.00022557545244105304
,,,,0.3679640718562875,0.00022581532789590745
,,,,0.36811377245508986,0.0002260553371091769
,,,,0.36826347305389223,0.00022629548005710136
,,,,0.3684131736526946,0.0002265357567158614
,,,,0.36856287425149703,0.000226776167061579
,,,,0.3687125748502994,0.00022701671107031666
,,,,0.36886227544910183,0.00022725738871807853
,,,,0.3690119760479042,0.00022749819998080952
,,,,0.3691616766467066,0.0002277391448343961
,,,,0.369311377245509,0.00022798022325466548
,,,,0.36946107784431137,0.00022822143521738646
,,,,0.36961077844311374,0.00022846278069826883
,,,,0.3697604790419162,0.00022870425967296402
,,,,0.3699101796407186,0.00022894587211706404
,,,,0.37005988023952097,0.00022918761800610297
,,,,0.37020958083832334,0.0002294294973155558
,,,,0.3703592814371258,0.0002296715100208392
,,,,0.3705089820359282,0.00022991365609731067
,,,,0.37065868263473056,0.00023015593552026985
,,,,0.37080838323353293,0.00023039834826495733
,,,,0.37095808383233536,0.0002306408943065555
,,,,0.37110778443113773,0.0002308835736201878
,,,,0.37125748502994016,0.00023112638618091958
,,,,0.37140718562874253,0.00023136933196375766
,,,,0.37155688622754496,0.00023161241094365057
,,,,0.37170658682634733,0.00023185562309548783
,,,,0.3718562874251497,0.0002320989683941013
,,,,0.37200598802395207,0.000232342446814264
,,,,0.37215568862275455,0.0002325860583306912
,,,,0.3723053892215569,0.00023282980291803917
,,,,0.3724550898203593,0.00023307368055090638
,,,,0.37260479041916167,0.00023331769120383294
,,,,0.3727544910179641,0.0002335618348513008
,,,,0.3729041916167665,0.00023380611146773338
,,,,0.3730538922155689,0.00023405052102749632
,,,,0.37320359281437127,0.00023429506350489698
,,,,0.3733532934131737,0.0002345397388741848
,,,,0.37350299401197606,0.00023478454710955057
,,,,0.37365269461077844,0.00023502948818512776
,,,,0.37380239520958086,0.00023527456207499123
,,,,0.3739520958083833,0.0002355197687531581
,,,,0.37410179640718566,0.00023576510819358737
,,,,0.37425149700598803,0.00023601058037018012
,,,,0.3744011976047904,0.00023625618525677965
,,,,0.3745508982035929,0.00023650192282717128
,,,,0.37470059880239526,0.0002367477930550822
,,,,0.37485029940119763,0.00023699379591418199
,,,,0.375,0.00023723993137808247
,,,,0.3751497005988024,0.00023748619942033753
,,,,0.3752994011976048,0.00023773260001444323
,,,,0.3754491017964072,0.00023797913313383794
,,,,0.3755988023952096,0.00023822579875190243
,,,,0.375748502994012,0.00023847259684195985
,,,,0.3758982035928144,0.000238719527377275
,,,,0.37604790419161677,0.0002389665903310559
,,,,0.37619760479041914,0.0002392137856764525
,,,,0.3763473053892216,0.0002394611133865574
,,,,0.376497005988024,0.00023970857343440517
,,,,0.37664670658682636,0.00023995616579297352
,,,,0.37679640718562873,0.00024020389043518214
,,,,0.3769461077844312,0.00024045174733389345
,,,,0.3770958083832336,0.00024069973646191227
,,,,0.37724550898203596,0.00024094785779198616
,,,,0.37739520958083833,0.0002411961112968053
,,,,0.37754491017964076,0.00024144449694900232
,,,,0.37769461077844313,0.00024169301472115257
,,,,0.3778443113772455,0.00024194166458577402
,,,,0.37799401197604793,0.00024219044651532754
,,,,0.37814371257485035,0.00024243936048221667
,,,,0.3782934131736527,0.00024268840645878744
,,,,0.3784431137724551,0.00024293758441732902
,,,,0.37859281437125747,0.00024318689433007319
,,,,0.37874251497005995,0.00024343633616919492
,,,,0.3788922155688623,0.0002436859099068114
,,,,0.3790419161676647,0.00024393561551498325
,,,,0.37919161676646707,0.0002441854529657137
,,,,0.3793413173652695,0.00024443542223094946
,,,,0.3794910179640719,0.00024468552328257934
,,,,0.3796407185628743,0.0002449357560924358
,,,,0.37979041916167666,0.00024518612063229435
,,,,0.3799401197604791,0.00024543661687387346
,,,,0.38008982035928146,0.00024568724478883424
,,,,0.38023952095808383,0.00024593800434878144
,,,,0.38038922155688626,0.0002461888955252629
,,,,0.3805389221556887,0.00024643991828976936
,,,,0.38068862275449106,0.0002466910726137353
,,,,0.38083832335329343,0.0002469423584685373
,,,,0.3809880239520958,0.00024719377582549666
,,,,0.3811377245508983,0.00024744532465587694
,,,,0.38128742514970065,0.0002476970049308854
,,,,0.381437125748503,0.00024794881662167236
,,,,0.3815868263473054,0.0002482007596993316
,,,,0.3817365269461078,0.00024845283413490077
,,,,0.3818862275449102,0.0002487050398993603
,,,,0.3820359281437126,0.00024895737696363393
,,,,0.382185628742515,0.0002492098452985898
,,,,0.3823353293413174,0.00024946244487503865
,,,,0.3824850299401198,0.00024971517566373515
,,,,0.38263473053892216,0.00024996803763537755
,,,,0.38278443113772453,0.0002502210307606073
,,,,0.382934131736527,0.0002504741550100101
,,,,0.3830838323353294,0.0002507274103541147
,,,,0.38323353293413176,0.0002509807967633938
,,,,0.38338323353293413,0.0002512343142082637
,,,,0.3835329341317365,0.0002514879626590845
,,,,0.383682634730539,0.00025174174208616
,,,,0.38383233532934136,0.00025199565245973774
,,,,0.38398203592814373,0.0002522496937500092
,,,,0.3841317365269461,0.0002525038659271097
,,,,0.3842814371257485,0.00025275816896111805
,,,,0.3844311377245509,0.0002530126028220574
,,,,0.3845808383233533,0.00025326716747989464
,,,,0.3847305389221557,0.00025352186290454056
,,,,0.3848802395209581,0.0002537766890658502
,,,,0.3850299401197605,0.000254031645933622
,,,,0.38517964071856287,0.0002542867334775989
,,,,0.38532934131736524,0.0002545419516674681
,,,,0.3854790419161677,0.0002547973004728603
,,,,0.3856287425149701,0.0002550527798633506
,,,,0.38577844311377246,0.0002553083898084585
,,,,0.38592814371257483,0.0002555641302776473
,,,,0.3860778443113773,0.00025582000124032455
,,,,0.3862275449101797,0.0002560760026658422
,,,,0.38637724550898206,0.0002563321345234962
,,,,0.38652694610778443,0.0002565883967825272
,,,,0.38667664670658686,0.0002568447894121198
,,,,0.38682634730538923,0.0002571013123814029
,,,,0.38697604790419166,0.00025735796565945013
,,,,0.387125748502994,0.00025761474921527926
,,,,0.38727544910179645,0.00025787166301785255
,,,,0.3874251497005988,0.00025812870703607676
,,,,0.3875748502994012,0.00025838588123880277
,,,,0.38772455089820357,0.0002586431855948268
,,,,0.38787425149700605,0.0002589006200728888
,,,,0.3880239520958084,0.00025915818464167353
,,,,0.3881736526946108,0.00025941587926981064
,,,,0.38832335329341316,0.00025967370392587406
,,,,0.3884730538922156,0.00025993165857838267
,,,,0.388622754491018,0.0002601897431957996
,,,,0.3887724550898204,0.0002604479577465329
,,,,0.38892215568862276,0.000260706302198936
,,,,0.3890718562874252,0.0002609647765213061
,,,,0.38922155688622756,0.00026122338068188563
,,,,0.38937125748502993,0.0002614821146488618
,,,,0.38952095808383236,0.000261740978390367
,,,,0.3896706586826348,0.00026199997187447837
,,,,0.38982035928143716,0.0002622590950692172
,,,,0.38997005988023953,0.000262518347942551
,,,,0.3901197604790419,0.0002627777304623913
,,,,0.3902694610778444,0.0002630372425965954
,,,,0.39041916167664675,0.00026329688431296454
,,,,0.3905688622754491,0.0002635566555792464
,,,,0.3907185628742515,0.00026381655636313243
,,,,0.3908682634730539,0.0002640765866322603
,,,,0.3910179640718563,0.00026433674635421205
,,,,0.3911676646706587,0.0002645970354965153
,,,,0.3913173652694611,0.00026485745402664263
,,,,0.3914670658682635,0.00026511800191201233
,,,,0.3916167664670659,0.0002653786791199874
,,,,0.39176646706586826,0.00026563948561787645
,,,,0.39191616766467063,0.00026590042137293314
,,,,0.3920658682634731,0.00026616148635235704
,,,,0.3922155688622755,0.00026642268052329277
,,,,0.39236526946107786,0.0002666840038528298
,,,,0.39251497005988023,0.00026694545630800433
,,,,0.39266467065868266,0.000267207037855797
,,,,0.3928143712574851,0.00026746874846313406
,,,,0.39296407185628746,0.0002677305880968876
,,,,0.3931137724550898,0.0002679925567238755
,,,,0.39326347305389225,0.0002682546543108605
,,,,0.3934131736526946,0.00026851688082455154
,,,,0.393562874251497,0.000268779236231603
,,,,0.3937125748502994,0.00026904172049861495
,,,,0.39386227544910185,0.0002693043335921335
,,,,0.3940119760479042,0.0002695670754786499
,,,,0.3941616766467066,0.0002698299461246015
,,,,0.39431137724550896,0.00027009294549637145
,,,,0.39446107784431145,0.00027035607356028896
,,,,0.3946107784431138,0.0002706193302826285
,,,,0.3947604790419162,0.00027088271562961114
,,,,0.39491017964071856,0.00027114622956740317
,,,,0.395059880239521,0.00027140987206211747
,,,,0.3952095808383234,0.0002716736430798125
,,,,0.3953592814371258,0.0002719375425864929
,,,,0.39550898203592816,0.00027220157054810905
,,,,0.3956586826347306,0.0002724657269305582
,,,,0.39580838323353296,0.0002727300116996826
,,,,0.39595808383233533,0.0002729944248212713
,,,,0.39610778443113775,0.00027325896626105963
,,,,0.3962574850299402,0.0002735236359847289
,,,,0.39640718562874255,0.0002737884339579062
,,,,0.3965568862275449,0.0002740533601461658
,,,,0.3967065868263473,0.0002743184145150273
,,,,0.3968562874251498,0.00027458359702995744
,,,,0.39700598802395215,0.0002748489076563685
,,,,0.3971556886227545,0.00027511434635962
,,,,0.3973053892215569,0.0002753799131050172
,,,,0.3974550898203593,0.0002756456078578121
,,,,0.3976047904191617,0.0002759114305832031
,,,,0.3977544910179641,0.0002761773812463347
,,,,0.3979041916167665,0.00027644345981229883
,,,,0.3980538922155689,0.00027670966624613306
,,,,0.3982035928143713,0.00027697600051282233
,,,,0.39835329341317366,0.00027724246257729746
,,,,0.39850299401197603,0.000277509052404436
,,,,0.3986526946107785,0.00027777576995906327
,,,,0.3988023952095809,0.00027804261520594987
,,,,0.39895209580838326,0.00027830958810981364
,,,,0.3991017964071856,0.0002785766886353198
,,,,0.39925149700598805,0.0002788439167470796
,,,,0.3994011976047905,0.00027911127240965095
,,,,0.39955089820359285,0.0002793787555875397
,,,,0.3997005988023952,0.00027964636624519735
,,,,0.39985029940119765,0.0002799141043470236
,,,,0.4,0.0002801819698573638
,,,,0.4001497005988024,0.0002804499627405113
,,,,0.4002994011976048,0.00028071808296070575
,,,,0.40044910179640725,0.00028098633048213455
,,,,0.4005988023952096,0.0002812547052689314
,,,,0.400748502994012,0.0002815232072851775
,,,,0.40089820359281436,0.00028179183649490165
,,,,0.40104790419161684,0.0002820605928620791
,,,,0.4011976047904192,0.00028232947635063233
,,,,0.4013473053892216,0.00028259848692443166
,,,,0.40149700598802396,0.00028286762454729394
,,,,0.4016467065868264,0.00028313688918298415
,,,,0.40179640718562876,0.00028340628079521373
,,,,0.4019461077844312,0.0002836757993476418
,,,,0.40209580838323356,0.0002839454448038752
,,,,0.402245508982036,0.0002842152171274679
,,,,0.40239520958083835,0.0002844851162819211
,,,,0.4025449101796407,0.000284755142230684
,,,,0.4026946107784431,0.00028502529493715294
,,,,0.4028443113772455,0.00028529557436467195
,,,,0.40299401197604795,0.00028556598047653253
,,,,0.4031437125748503,0.00028583651323597377
,,,,0.4032934131736527,0.00028610717260618235
,,,,0.40344311377245506,0.0002863779585502932
,,,,0.40359281437125755,0.00028664887103138815
,,,,0.4037425149700599,0.0002869199100124973
,,,,0.4038922155688623,0.0002871910754565978
,,,,0.40404191616766466,0.00028746236732661595
,,,,0.4041916167664671,0.0002877337855854243
,,,,0.4043413173652695,0.0002880053301958444
,,,,0.4044910179640719,0.000288277001120645
,,,,0.40464071856287426,0.00028854879832254334
,,,,0.4047904191616767,0.0002888207217642042
,,,,0.40494011976047906,0.0002890927714082405
,,,,0.4050898203592814,0.0002893649472172131
,,,,0.40523952095808385,0.0002896372491536308
,,,,0.4053892215568863,0.00028990967717995114
,,,,0.40553892215568865,0.0002901822312585788
,,,,0.405688622754491,0.00029045491135186707
,,,,0.4058383233532934,0.00029072771742211765
,,,,0.4059880239520959,0.0002910006494315802
,,,,0.40613772455089825,0.0002912737073424523
,,,,0.4062874251497006,0.00029154689111688027
,,,,0.406437125748503,0.000291820200716959
,,,,0.4065868263473054,0.0002920936361047309
,,,,0.4067365269461078,0.00029236719724218697
,,,,0.4068862275449102,0.00029264088409126704
,,,,0.4070359281437126,0.00029291469661385923
,,,,0.407185628742515,0.00029318863477179985
,,,,0.4073353293413174,0.0002934626985268737
,,,,0.40748502994011976,0.00029373688784081455
,,,,0.40763473053892213,0.0002940112026753044
,,,,0.4077844311377246,0.0002942856429919736
,,,,0.407934131736527,0.0002945602087524015
,,,,0.40808383233532936,0.0002948348999181164
,,,,0.4082335329341317,0.0002951097164505941
,,,,0.40838323353293415,0.00029538465831126075
,,,,0.4085329341317366,0.00029565972546148985
,,,,0.40868263473053895,0.0002959349178626043
,,,,0.4088323353293413,0.0002962102354758761
,,,,0.40898203592814375,0.00029648567826252533
,,,,0.4091317365269461,0.00029676124618372156
,,,,0.4092814371257485,0.00029703693920058295
,,,,0.4094311377245509,0.00029731275727417706
,,,,0.40958083832335335,0.0002975887003655196
,,,,0.4097305389221557,0.00029786476843557614
,,,,0.4098802395209581,0.0002981409614452608
,,,,0.41002994011976046,0.00029841727935543677
,,,,0.41017964071856294,0.0002986937221269169
,,,,0.4103293413173653,0.0002989702897204625
,,,,0.4104790419161677,0.00029924698209678413
,,,,0.41062874251497006,0.00029952379921654196
,,,,0.4107784431137725,0.0002998007410403452
,,,,0.4109281437125749,0.00030007780752875225
,,,,0.4110778443113773,0.00030035499864227057
,,,,0.41122754491017965,0.0003006323143413577
,,,,0.4113772455089821,0.0003009097545864197
,,,,0.41152694610778445,0.0003011873193378127
,,,,0.4116766467065868,0.0003014650085558417
,,,,0.4118263473053892,0.0003017428222007616
,,,,0.4119760479041917,0.000302020760232777
,,,,0.41212574850299405,0.00030229882261204093
,,,,0.4122754491017964,0.00030257700929865706
,,,,0.4124251497005988,0.0003028553202526784
,,,,0.4125748502994013,0.0003031337554341075
,,,,0.41272455089820365,0.0003034123148028963
,,,,0.412874251497006,0.00030369099831894695
,,,,0.4130239520958084,0.000303969805942111
,,,,0.4131736526946108,0.00030424873763219005
,,,,0.4133233532934132,0.00030452779334893485
,,,,0.4134730538922156,0.0003048069730520466
,,,,0.413622754491018,0.0003050862767011761
,,,,0.4137724550898204,0.0003053657042559245
,,,,0.4139221556886228,0.0003056452556758421
,,,,0.41407185628742516,0.0003059249309204294
,,,,0.4142215568862275,0.0003062047299491373
,,,,0.41437125748503,0.00030648465272136637
,,,,0.4145209580838324,0.0003067646991964674
,,,,0.41467065868263475,0.0003070448693337409
,,,,0.4148203592814371,0.0003073251630924381
,,,,0.41497005988023955,0.0003076055804317599
,,,,0.415119760479042,0.0003078861213108577
,,,,0.41526946107784435,0.0003081667856888328
,,,,0.4154191616766467,0.0003084475735247371
,,,,0.41556886227544915,0.0003087284847775726
,,,,0.4157185628742515,0.0003090095194062915
,,,,0.4158682634730539,0.00030929067736979647
,,,,0.4160179640718563,0.000309571958626941
,,,,0.41616766467065874,0.00030985336313652835
,,,,0.4163173652694611,0.00031013489085731223
,,,,0.4164670658682635,0.0003104165417479976
,,,,0.41661676646706586,0.00031069831576723906
,,,,0.41676646706586834,0.0003109802128736424
,,,,0.4169161676646707,0.0003112622330257637
,,,,0.4170658682634731,0.0003115443761821094
,,,,0.41721556886227545,0.00031182664230113716
,,,,0.4173652694610779,0.0003121090313412554
,,,,0.41751497005988025,0.0003123915432608224
,,,,0.4176646706586827,0.00031267417801814795
,,,,0.41781437125748505,0.0003129569355714925
,,,,0.4179640718562875,0.00031323981587906726
,,,,0.41811377245508985,0.000313522818899034
,,,,0.4182634730538922,0.00031380594458950585
,,,,0.4184131736526946,0.00031408919290854676
,,,,0.4185628742514971,0.00031437256381417167
,,,,0.41871257485029945,0.00031465605726434595
,,,,0.4188622754491018,0.0003149396732169869
,,,,0.4190119760479042,0.00031522341162996205
,,,,0.41916167664670667,0.0003155072724610907
,,,,0.41931137724550904,0.0003157912556681431
,,,,0.4194610778443114,0.00031607536120884005
,,,,0.4196107784431138,0.00031635958904085423
,,,,0.4197604790419162,0.00031664393912180964
,,,,0.4199101796407186,0.000316928411409281
,,,,0.420059880239521,0.00031721300586079487
,,,,0.4202095808383234,0.0003174977224338285
,,,,0.4203592814371258,0.0003177825610858111
,,,,0.4205089820359282,0.0003180675217741229
,,,,0.42065868263473055,0.00031835260445609595
,,,,0.4208083832335329,0.00031863780908901316
,,,,0.4209580838323354,0.0003189231356301098
,,,,0.4211077844311378,0.0003192085840365718
,,,,0.42125748502994015,0.0003194941542655371
,,,,0.4214071856287425,0.0003197798462740955
,,,,0.4215568862275449,0.0003200656600192879
,,,,0.4217065868263474,0.00032035159545810705
,,,,0.42185628742514975,0.00032063765254749756
,,,,0.4220059880239521,0.0003209238312443556
,,,,0.4221556886227545,0.0003212101315055293
,,,,0.4223053892215569,0.00032149655328781877
,,,,0.4224550898203593,0.0003217830965479751
,,,,0.4226047904191617,0.00032206976124270225
,,,,0.4227544910179641,0.0003223565473286556
,,,,0.4229041916167665,0.0003226434547624427
,,,,0.4230538922155689,0.00032293048350062287
,,,,0.42320359281437125,0.0003232176334997073
,,,,0.4233532934131736,0.0003235049047161599
,,,,0.4235029940119761,0.00032379229710639606
,,,,0.4236526946107785,0.0003240798106267834
,,,,0.42380239520958085,0.0003243674452336417
,,,,0.4239520958083832,0.0003246552008832431
,,,,0.42410179640718565,0.000324943077531812
,,,,0.4242514970059881,0.0003252310751355245
,,,,0.42440119760479045,0.0003255191936505097
,,,,0.4245508982035928,0.0003258074330328486
,,,,0.42470059880239525,0.000326095793238575
,,,,0.4248502994011976,0.0003263842742236744
,,,,0.425,0.0003266728759440851
,,,,0.4251497005988024,0.0003269615983556982
,,,,0.42529940119760484,0.00032725044141435685
,,,,0.4254491017964072,0.0003275394050758566
,,,,0.4255988023952096,0.00032782848929594627
,,,,0.42574850299401196,0.00032811769403032654
,,,,0.42589820359281444,0.0003284070192346513
,,,,0.4260479041916168,0.00032869646486452666
,,,,0.4261976047904192,0.0003289860308755117
,,,,0.42634730538922155,0.0003292757172231181
,,,,0.426497005988024,0.0003295655238628111
,,,,0.42664670658682635,0.0003298554507500066
,,,,0.4267964071856288,0.000330145497840076
,,,,0.42694610778443115,0.0003304356650883422
,,,,0.4270958083832336,0.00033072595245008096
,,,,0.42724550898203595,0.00033101635988052117
,,,,0.4273952095808383,0.000331306887334845
,,,,0.4275449101796407,0.0003315975347681874
,,,,0.4276946107784432,0.0003318883021356365
,,,,0.42784431137724555,0.0003321791893922333
,,,,0.4279940119760479,0.00033247019649297214
,,,,0.4281437125748503,0.00033276132339280016
,,,,0.42829341317365277,0.0003330525700466185
,,,,0.42844311377245514,0.00033334393640928046
,,,,0.4285928143712575,0.00033363542243559354
,,,,0.4287425149700599,0.0003339270280803182
,,,,0.4288922155688623,0.0003342187532981681
,,,,0.4290419161676647,0.00033451059804381016
,,,,0.4291916167664671,0.00033480256227186544
,,,,0.4293413173652695,0.00033509464593690756
,,,,0.4294910179640719,0.00033538684899346436
,,,,0.4296407185628743,0.0003356791713960166
,,,,0.42979041916167665,0.0003359716130989987
,,,,0.429940119760479,0.0003362641740567991
,,,,0.4300898203592815,0.00033655685422375955
,,,,0.4302395209580839,0.00033684965355417536
,,,,0.43038922155688625,0.0003371425720022956
,,,,0.4305389221556886,0.0003374356095223234
,,,,0.43068862275449105,0.0003377287660684152
,,,,0.4308383233532935,0.0003380220415946817
,,,,0.43098802395209584,0.0003383154360551866
,,,,0.4311377245508982,0.0003386089494039484
,,,,0.43128742514970064,0.00033890258159493934
,,,,0.431437125748503,0.0003391963325820851
,,,,0.4315868263473054,0.0003394902023192656
,,,,0.4317365269461078,0.0003397841907603149
,,,,0.43188622754491024,0.00034007829785902136
,,,,0.4320359281437126,0.00034037252356912683
,,,,0.432185628742515,0.0003406668678443273
,,,,0.43233532934131735,0.0003409613306382734
,,,,0.43248502994011984,0.00034125591190456976
,,,,0.4326347305389222,0.00034155061159677543
,,,,0.4327844311377246,0.00034184542966840276
,,,,0.43293413173652695,0.0003421403660729199
,,,,0.4330838323353294,0.00034243542076374837
,,,,0.43323353293413175,0.000342730593694264
,,,,0.4333832335329342,0.0003430258848177974
,,,,0.43353293413173655,0.0003433212940876337
,,,,0.433682634730539,0.00034361682145701237
,,,,0.43383233532934135,0.00034391246687912687
,,,,0.4339820359281437,0.00034420823030712616
,,,,0.4341317365269461,0.00034450411169411303
,,,,0.43428143712574857,0.0003448001109931456
,,,,0.43443113772455094,0.0003450962281572356
,,,,0.4345808383233533,0.00034539246313935063
,,,,0.4347305389221557,0.00034568881589241225
,,,,0.43488023952095817,0.00034598528636929713
,,,,0.43502994011976054,0.0003462818745228366
,,,,0.4351796407185629,0.0003465785803058168
,,,,0.4353293413173653,0.0003468754036709788
,,,,0.4354790419161677,0.00034717234457101894
,,,,0.4356287425149701,0.0003474694029585876
,,,,0.43577844311377245,0.0003477665787862911
,,,,0.4359281437125749,0.00034806387200669024
,,,,0.4360778443113773,0.00034836128257230106
,,,,0.4362275449101797,0.00034865881043559467
,,,,0.43637724550898205,0.0003489564555489972
,,,,0.4365269461077844,0.0003492542178648902
,,,,0.4366766467065869,0.0003495520973356105
,,,,0.4368263473053893,0.0003498500939134493
,,,,0.43697604790419164,0.000350148207550654
,,,,0.437125748502994,0.0003504464381994274
,,,,0.43727544910179644,0.00035074478581192687
,,,,0.43742514970059887,0.00035104325034026576
,,,,0.43757485029940124,0.0003513418317365123
,,,,0.4377245508982036,0.000351640529952691
,,,,0.43787425149700604,0.000351939344940781
,,,,0.4380239520958084,0.0003522382766527179
,,,,0.4381736526946108,0.0003525373250403917
,,,,0.4383233532934132,0.00035283649005564877
,,,,0.43847305389221564,0.0003531357716502916
,,,,0.438622754491018,0.00035343516977607664
,,,,0.4387724550898204,0.0003537346843847182
,,,,0.43892215568862275,0.00035403431542788475
,,,,0.43907185628742523,0.00035433406285720125
,,,,0.4392215568862276,0.0003546339266242481
,,,,0.43937125748503,0.0003549339066805623
,,,,0.43952095808383235,0.0003552340029776356
,,,,0.4396706586826348,0.0003555342154669169
,,,,0.43982035928143715,0.0003558345440998099
,,,,0.4399700598802396,0.0003561349888276752
,,,,0.44011976047904194,0.00035643554960182916
,,,,0.44026946107784437,0.0003567362263735443
,,,,0.44041916167664674,0.00035703701909404865
,,,,0.4405688622754491,0.00035733792771452743
,,,,0.4407185628742515,0.0003576389521861215
,,,,0.4408682634730539,0.00035794009245992747
,,,,0.44101796407185634,0.00035824134848699943
,,,,0.4411676646706587,0.0003585427202183464
,,,,0.4413173652694611,0.00035884420760493464
,,,,0.44146706586826345,0.0003591458105976866
,,,,0.44161676646706594,0.0003594475291474811
,,,,0.4417664670658683,0.00035974936320515316
,,,,0.4419161676646707,0.00036005131272149465
,,,,0.44206586826347305,0.00036035337764725396
,,,,0.4422155688622755,0.0003606555579331357
,,,,0.44236526946107785,0.0003609578535298013
,,,,0.4425149700598803,0.0003612602643878689
,,,,0.44266467065868265,0.00036156279045791327
,,,,0.4428143712574851,0.000361865431690466
,,,,0.44296407185628744,0.0003621681880360147
,,,,0.4431137724550898,0.0003624710594450047
,,,,0.4432634730538922,0.0003627740458678379
,,,,0.44341317365269467,0.00036307714725487274
,,,,0.44356287425149704,0.0003633803635564245
,,,,0.4437125748502994,0.00036368369472276657
,,,,0.4438622754491018,0.0003639871407041272
,,,,0.44401197604790427,0.0003642907014506938
,,,,0.44416167664670664,0.0003645943769126093
,,,,0.444311377245509,0.00036489816703997425
,,,,0.4444610778443114,0.0003652020717828468
,,,,0.4446107784431138,0.00036550609109124146
,,,,0.4447604790419162,0.00036581022491513014
,,,,0.44491017964071855,0.00036611447320444244
,,,,0.445059880239521,0.0003664188359090644
,,,,0.4452095808383234,0.00036672331297884077
,,,,0.4453592814371258,0.00036702790436357163
,,,,0.44550898203592815,0.0003673326100130165
,,,,0.4456586826347305,0.0003676374298768905
,,,,0.445808383233533,0.000367942363904868
,,,,0.4459580838323354,0.0003682474120465792
,,,,0.44610778443113774,0.00036855257425161275
,,,,0.4462574850299401,0.0003688578504695148
,,,,0.44640718562874254,0.0003691632406497891
,,,,0.44655688622754497,0.0003694687447418965
,,,,0.44670658682634734,0.0003697743626952562
,,,,0.4468562874251497,0.0003700800944592449
,,,,0.44700598802395214,0.0003703859399831971
,,,,0.4471556886227545,0.000370691899216405
,,,,0.4473053892215569,0.0003709979721081188
,,,,0.4474550898203593,0.000371304158607546
,,,,0.44760479041916174,0.0003716104586638529
,,,,0.4477544910179641,0.00037191687222616274
,,,,0.4479041916167665,0.00037222339924355806
,,,,0.44805389221556885,0.00037253003966507796
,,,,0.44820359281437133,0.0003728367934397207
,,,,0.4483532934131737,0.00037314366051644204
,,,,0.4485029940119761,0.00037345064084415573
,,,,0.44865269461077845,0.0003737577343717348
,,,,0.4488023952095809,0.00037406494104800917
,,,,0.44895209580838324,0.0003743722608217677
,,,,0.44910179640718567,0.000374679693641757
,,,,0.44925149700598804,0.0003749872394566832
,,,,0.44940119760479047,0.0003752948982152093
,,,,0.44955089820359284,0.0003756026698659575
,,,,0.4497005988023952,0.00037591055435750844
,,,,0.4498502994011976,0.00037621855163840113
,,,,0.45000000000000007,0.000376526661657133
,,,,0.45014970059880244,0.00037683488436216005
,,,,0.4502994011976048,0.00037714321970189706
,,,,0.4504491017964072,0.00037745166762471707
,,,,0.4505988023952096,0.0003777602280789523
,,,,0.45074850299401203,0.0003780689010128932
,,,,0.4508982035928144,0.00037837768637478904
,,,,0.4510479041916168,0.00037868658411284835
,,,,0.4511976047904192,0.00037899559417523806
,,,,0.4513473053892216,0.00037930471651008365
,,,,0.45149700598802395,0.00037961395106547003
,,,,0.4516467065868264,0.00037992329778944084
,,,,0.4517964071856288,0.000380232756629999
,,,,0.4519461077844312,0.00038054232753510574
,,,,0.45209580838323354,0.0003808520104526819
,,,,0.4522455089820359,0.0003811618053306073
,,,,0.4523952095808384,0.00038147171211672104
,,,,0.45254491017964077,0.00038178173075882106
,,,,0.45269461077844314,0.00038209186120466426
,,,,0.4528443113772455,0.00038240210340196755
,,,,0.45299401197604794,0.0003827124572984066
,,,,0.45314371257485037,0.0003830229228416166
,,,,0.45329341317365274,0.0003833334999791918
,,,,0.4534431137724551,0.00038364418865868615
,,,,0.45359281437125754,0.0003839549888276131
,,,,0.4537425149700599,0.00038426590043344504
,,,,0.4538922155688623,0.0003845769234236147
,,,,0.4540419161676647,0.0003848880577455134
,,,,0.45419161676646713,0.00038519930334649297
,,,,0.4543413173652695,0.00038551066017386397
,,,,0.4544910179640719,0.00038582212817489726
,,,,0.45464071856287425,0.0003861337072968237
,,,,0.45479041916167673,0.00038644539748683285
,,,,0.4549401197604791,0.0003867571986920744
,,,,0.45508982035928147,0.00038706911085965856
,,,,0.45523952095808384,0.00038738113393665475
,,,,0.45538922155688627,0.00038769326787009247
,,,,0.45553892215568864,0.0003880055126069611
,,,,0.45568862275449107,0.00038831786809420985
,,,,0.45583832335329344,0.0003886303342787483
,,,,0.45598802395209587,0.00038894291110744576
,,,,0.45613772455089824,0.0003892555985271318
,,,,0.4562874251497006,0.0003895683964845961
,,,,0.456437125748503,0.0003898813049265882
,,,,0.45658682634730546,0.00039019432379981873
,,,,0.45673652694610783,0.00039050745305095705
,,,,0.4568862275449102,0.0003908206926266343
,,,,0.4570359281437126,0.0003911340424734414
,,,,0.457185628742515,0.00039144750253792936
,,,,0.45733532934131743,0.0003917610727666097
,,,,0.4574850299401198,0.0003920747531059546
,,,,0.4576347305389222,0.00039238854350239665
,,,,0.4577844311377246,0.00039270244390232883
,,,,0.457934131736527,0.00039301645425210473
,,,,0.45808383233532934,0.0003933305744980384
,,,,0.45823353293413177,0.0003936448045864049
,,,,0.4583832335329342,0.00039395914446343973
,,,,0.45853293413173657,0.0003942735940753388
,,,,0.45868263473053894,0.00039458815336825936
,,,,0.4588323353293413,0.00039490282228831885
,,,,0.4589820359281438,0.00039521760078159657
,,,,0.45913173652694617,0.00039553248879413086
,,,,0.45928143712574854,0.0003958474862719229
,,,,0.4594311377245509,0.00039616259316093344
,,,,0.45958083832335334,0.0003964778094070854
,,,,0.4597305389221557,0.0003967931349562613
,,,,0.45988023952095813,0.00039710856975430604
,,,,0.4600299401197605,0.00039742411374702483
,,,,0.4601796407185629,0.0003977397668801843
,,,,0.4603293413173653,0.0003980555290995125
,,,,0.4604790419161677,0.00039837140035069797
,,,,0.46062874251497005,0.00039868738057939113
,,,,0.4607784431137725,0.00039900346973120374
,,,,0.4609281437125749,0.0003993196677517086
,,,,0.46107784431137727,0.00039963597458643983
,,,,0.46122754491017964,0.000399952390180893
,,,,0.461377245508982,0.0004002689144805255
,,,,0.4615269461077845,0.0004005855474307564
,,,,0.46167664670658687,0.0004009022889769648
,,,,0.46182634730538924,0.0004012191390644928
,,,,0.4619760479041916,0.0004015360976386443
,,,,0.46212574850299404,0.0004018531646446839
,,,,0.46227544910179647,0.00040217034002783833
,,,,0.46242514970059884,0.0004024876237332956
,,,,0.4625748502994012,0.0004028050157062066
,,,,0.46272455089820363,0.0004031225158916832
,,,,0.462874251497006,0.00040344012423479874
,,,,0.4630239520958084,0.0004037578406805892
,,,,0.4631736526946108,0.00040407566517405277
,,,,0.46332335329341323,0.0004043935976601484
,,,,0.4634730538922156,0.00040471163808379797
,,,,0.463622754491018,0.000405029786389885
,,,,0.46377245508982035,0.0004053480425232557
,,,,0.46392215568862283,0.0004056664064287175
,,,,0.4640718562874252,0.0004059848780510407
,,,,0.46422155688622757,0.0004063034573349574
,,,,0.46437125748502994,0.0004066221442251623
,,,,0.46452095808383237,0.0004069409386663122
,,,,0.46467065868263474,0.0004072598406030264
,,,,0.46482035928143717,0.0004075788499798854
,,,,0.46497005988023954,0.0004078979667414344
,,,,0.46511976047904197,0.0004082171908321791
,,,,0.46526946107784434,0.0004085365221965882
,,,,0.4654191616766467,0.0004088559607790935
,,,,0.4655688622754491,0.0004091755065240884
,,,,0.46571856287425156,0.0004094951593759297
,,,,0.46586826347305393,0.0004098149192789366
,,,,0.4660179640718563,0.0004101347861773905
,,,,0.4661676646706587,0.00041045476001553617
,,,,0.4663173652694611,0.00041077484073758126
,,,,0.46646706586826353,0.00041109502828769575
,,,,0.4666167664670659,0.00041141532261001215
,,,,0.4667664670658683,0.00041173572364862685
,,,,0.4669161676646707,0.00041205623134759836
,,,,0.46706586826347307,0.00041237684565094814
,,,,0.46721556886227544,0.0004126975665026615
,,,,0.46736526946107787,0.0004130183938466856
,,,,0.4675149700598803,0.00041333932762693197
,,,,0.46766467065868267,0.00041366036778727383
,,,,0.46781437125748504,0.0004139815142715487
,,,,0.4679640718562874,0.0004143027670235571
,,,,0.4681137724550899,0.00041462412598706214
,,,,0.46826347305389227,0.000414945591105791
,,,,0.46841317365269464,0.0004152671623234338
,,,,0.468562874251497,0.0004155888395836436
,,,,0.46871257485029943,0.00041591062283003827
,,,,0.4688622754491018,0.0004162325120061975
,,,,0.46901197604790423,0.0004165545070556653
,,,,0.4691616766467066,0.00041687660792194894
,,,,0.46931137724550903,0.00041719881454851964
,,,,0.4694610778443114,0.000417521126878812
,,,,0.4696107784431138,0.00041784354485622366
,,,,0.46976047904191615,0.0004181660684241167
,,,,0.46991017964071863,0.00041848869752581744
,,,,0.470059880239521,0.00041881143210461446
,,,,0.47020958083832337,0.00041913427210376106
,,,,0.47035928143712574,0.0004194572174664742
,,,,0.4705089820359282,0.00041978026813593524
,,,,0.4706586826347306,0.00042010342405528835
,,,,0.47080838323353297,0.0004204266851676427
,,,,0.47095808383233534,0.0004207500514160709
,,,,0.47110778443113777,0.0004210735227436099
,,,,0.47125748502994014,0.0004213970990932608
,,,,0.47140718562874256,0.0004217207804079881
,,,,0.47155688622754494,0.0004220445666307214
,,,,0.47170658682634736,0.00042236845770435424
,,,,0.47185628742514973,0.0004226924535717439
,,,,0.4720059880239521,0.0004230165541757125
,,,,0.4721556886227545,0.00042334075945904667
,,,,0.47230538922155696,0.0004236650693644965
,,,,0.47245508982035933,0.00042398948383477736
,,,,0.4726047904191617,0.00042431400281256866
,,,,0.4727544910179641,0.0004246386262405144
,,,,0.4729041916167665,0.00042496335406122315
,,,,0.4730538922155689,0.00042528818621726785
,,,,0.4732035928143713,0.00042561312265118655
,,,,0.47335329341317367,0.0004259381633054815
,,,,0.4735029940119761,0.00042626330812261967
,,,,0.47365269461077847,0.00042658855704503287
,,,,0.47380239520958084,0.0004269139100151176
,,,,0.47395209580838327,0.00042723936697523546
,,,,0.4741017964071857,0.00042756492786771264
,,,,0.47425149700598807,0.00042789059263483985
,,,,0.47440119760479044,0.0004282163612188738
,,,,0.4745508982035928,0.00042854223356203496
,,,,0.4747005988023953,0.00042886820960651
,,,,0.47485029940119766,0.0004291942892944494
,,,,0.47500000000000003,0.00042952047256797
,,,,0.4751497005988024,0.0004298467593691527
,,,,0.47529940119760483,0.00043017314964004434
,,,,0.4754491017964072,0.00043049964332265663
,,,,0.47559880239520963,0.00043082624035896655
,,,,0.475748502994012,0.0004311529406909163
,,,,0.47589820359281443,0.000431479744260414
,,,,0.4760479041916168,0.00043180665100933196
,,,,0.47619760479041917,0.00043213366087950956
,,,,0.47634730538922154,0.00043246077381275017
,,,,0.476497005988024,0.0004327879897508233
,,,,0.4766467065868264,0.0004331153086354646
,,,,0.47679640718562877,0.00043344273040837357
,,,,0.47694610778443114,0.00043377025501121726
,,,,0.4770958083832336,0.0004340978823856276
,,,,0.477245508982036,0.0004344256124732021
,,,,0.47739520958083836,0.00043475344521550364
,,,,0.47754491017964074,0.00043508138055406187
,,,,0.47769461077844316,0.0004354094184303716
,,,,0.47784431137724553,0.00043573755878589397
,,,,0.47799401197604796,0.0004360658015620555
,,,,0.47814371257485033,0.0004363941467002489
,,,,0.47829341317365276,0.00043672259414183367
,,,,0.47844311377245513,0.00043705114382813363
,,,,0.4785928143712575,0.0004373797957004398
,,,,0.4787425149700599,0.00043770854970001
,,,,0.47889221556886236,0.0004380374057680664
,,,,0.4790419161676647,0.0004383663638457987
,,,,0.4791916167664671,0.0004386954238743629
,,,,0.47934131736526947,0.00043902458579488053
,,,,0.47949101796407184,0.00043935384954843986
,,,,0.4796407185628743,0.00043968321507609567
,,,,0.4797904191616767,0.0004400126823188687
,,,,0.47994011976047907,0.0004403422512177465
,,,,0.48008982035928144,0.00044067192171368314
,,,,0.48023952095808387,0.0004410016937475991
,,,,0.48038922155688624,0.00044133156726038124
,,,,0.48053892215568866,0.00044166154219288335
,,,,0.48068862275449104,0.000441991618485926
,,,,0.48083832335329346,0.00044232179608029573
,,,,0.48098802395209583,0.0004426520749167468
,,,,0.4811377245508982,0.00044298245493599943
,,,,0.4812874251497006,0.0004433129360787413
,,,,0.48143712574850306,0.00044364351828562657
,,,,0.48158682634730543,0.0004439742014972757
,,,,0.4817365269461078,0.000444304985654278
,,,,0.4818862275449102,0.00044463587069718777
,,,,0.4820359281437126,0.00044496685656652754
,,,,0.482185628742515,0.00044529794320278615
,,,,0.4823353293413174,0.0004456291305464199
,,,,0.48248502994011977,0.00044596041853785234
,,,,0.4826347305389222,0.00044629180711747434
,,,,0.48278443113772457,0.00044662329622564346
,,,,0.48293413173652694,0.0004469548858026851
,,,,0.48308383233532937,0.00044728657578889137
,,,,0.4832335329341318,0.00044761836612452273
,,,,0.48338323353293416,0.0004479502567498057
,,,,0.48353293413173654,0.00044828224760493557
,,,,0.4836826347305389,0.0004486143386300741
,,,,0.4838323353293414,0.00044894652976535125
,,,,0.48398203592814376,0.00044927882095086437
,,,,0.48413173652694613,0.0004496112121266781
,,,,0.4842814371257485,0.0004499437032328249
,,,,0.48443113772455093,0.00045027629420930546
,,,,0.4845808383233533,0.00045060898499608716
,,,,0.48473053892215573,0.000450941775533106
,,,,0.4848802395209581,0.0004512746657602658
,,,,0.4850299401197605,0.0004516076556174375
,,,,0.4851796407185629,0.00045194074504446087
,,,,0.48532934131736527,0.0004522739339811426
,,,,0.48547904191616764,0.0004526072223672585
,,,,0.4856287425149701,0.00045294061014255165
,,,,0.4857784431137725,0.00045327409724673317
,,,,0.48592814371257487,0.00045360768361948277
,,,,0.48607784431137724,0.0004539413692004475
,,,,0.4862275449101797,0.0004542751539292443
,,,,0.4863772455089821,0.00045460903774545625
,,,,0.48652694610778446,0.00045494302058863586
,,,,0.48667664670658684,0.0004552771023983038
,,,,0.48682634730538926,0.0004556112831139492
,,,,0.48697604790419163,0.0004559455626750291
,,,,0.48712574850299406,0.0004562799410209696
,,,,0.48727544910179643,0.00045661441809116487
,,,,0.48742514970059886,0.0004569489938249779
,,,,0.48757485029940123,0.00045728366816174
,,,,0.4877245508982036,0.00045761844104075125
,,,,0.487874251497006,0.0004579533124012802
,,,,0.48802395209580846,0.00045828828218256437
,,,,0.4881736526946108,0.0004586233503238099
,,,,0.4883233532934132,0.00045895851676419137
,,,,0.48847305389221557,0.00045929378144285264
,,,,0.488622754491018,0.00045962914429890656
,,,,0.4887724550898204,0.0004599646052714339
,,,,0.4889221556886228,0.0004603001642994858
,,,,0.48907185628742517,0.00046063582132208146
,,,,0.4892215568862276,0.00046097157627820936
,,,,0.48937125748502996,0.00046130742910682645
,,,,0.48952095808383234,0.00046164337974686007
,,,,0.48967065868263476,0.00046197942813720587
,,,,0.4898203592814372,0.0004623155742167286
,,,,0.48997005988023956,0.0004626518179242624
,,,,0.49011976047904193,0.00046298815919861095
,,,,0.4902694610778443,0.0004633245979785471
,,,,0.4904191616766468,0.00046366113420281307
,,,,0.49056886227544916,0.0004639977678101203
,,,,0.49071856287425153,0.00046433449873914975
,,,,0.4908682634730539,0.00046467132692855204
,,,,0.4910179640718563,0.0004650082523169476
,,,,0.4911676646706587,0.00046534527484292575
,,,,0.4913173652694611,0.00046568239444504567
,,,,0.4914670658682635,0.0004660196110618368
,,,,0.4916167664670659,0.0004663569246317973
,,,,0.4917664670658683,0.0004666943350933952
,,,,0.49191616766467067,0.0004670318423850694
,,,,0.49206586826347304,0.0004673694464452274
,,,,0.4922155688622755,0.00046770714721224775
,,,,0.4923652694610779,0.00046804494462447747
,,,,0.49251497005988026,0.0004683828386202347
,,,,0.49266467065868264,0.0004687208291378069
,,,,0.49281437125748506,0.0004690589161154522
,,,,0.4929640718562875,0.0004693970994913983
,,,,0.49311377245508986,0.000469735379203843
,,,,0.49326347305389223,0.00047007375519095474
,,,,0.49341317365269466,0.00047041222739087205
,,,,0.49356287425149703,0.00047075079574170303
,,,,0.4937125748502994,0.0004710894601815265
,,,,0.49386227544910183,0.00047142822064839243
,,,,0.49401197604790426,0.00047176707708032026
,,,,0.4941616766467066,0.0004721060294152993
,,,,0.494311377245509,0.0004724450775912908
,,,,0.49446107784431137,0.0004727842215462255
,,,,0.49461077844311385,0.00047312346121800567
,,,,0.4947604790419162,0.0004734627965445021
,,,,0.4949101796407186,0.00047380222746355873
,,,,0.49505988023952097,0.0004741417539129883
,,,,0.4952095808383234,0.0004744813758305756
,,,,0.4953592814371258,0.00047482109315407533
,,,,0.4955089820359282,0.00047516090582121326
,,,,0.49565868263473056,0.00047550081376968555
,,,,0.495808383233533,0.00047584081693716055
,,,,0.49595808383233536,0.0004761809152612759
,,,,0.49610778443113773,0.0004765211086796414
,,,,0.49625748502994016,0.00047686139712983723
,,,,0.4964071856287426,0.0004772017805494155
,,,,0.49655688622754496,0.00047754225887589757
,,,,0.49670658682634733,0.00047788283204677805
,,,,0.4968562874251497,0.00047822349999952166
,,,,0.4970059880239522,0.0004785642626715646
,,,,0.49715568862275455,0.0004789051200003138
,,,,0.4973053892215569,0.00047924607192314844
,,,,0.4974550898203593,0.00047958711837741856
,,,,0.4976047904191617,0.000479928259300445
,,,,0.4977544910179641,0.0004802694946295216
,,,,0.4979041916167665,0.0004806108243019123
,,,,0.4980538922155689,0.00048095224825485275
,,,,0.4982035928143713,0.0004812937664255509
,,,,0.4983532934131737,0.0004816353787511854
,,,,0.49850299401197606,0.00048197708516890727
,,,,0.49865269461077844,0.00048231888561583883
,,,,0.49880239520958086,0.00048266078002907436
,,,,0.4989520958083833,0.0004830027683456802
,,,,0.49910179640718566,0.0004833448505026931
,,,,0.49925149700598803,0.00048368702643712365
,,,,0.4994011976047904,0.0004840292960859531
,,,,0.4995508982035929,0.00048437165938613493
,,,,0.49970059880239526,0.00048471411627459463
,,,,0.49985029940119763,0.00048505666668823016
,,,,0.5,0.00048539931056391017
,,,,0.5001497005988025,0.0004857420478384775
,,,,0.5002994011976049,0.00048608487844874557
,,,,0.5004491017964072,0.0004864278023315005
,,,,0.5005988023952096,0.00048677081942350103
,,,,0.5007485029940121,0.0004871139296614773
,,,,0.5008982035928145,0.00048745713298213296
,,,,0.5010479041916168,0.000487800429322143
,,,,0.5011976047904192,0.0004881438186181552
,,,,0.5013473053892216,0.00048848730080679
,,,,0.5014970059880239,0.00048883087582464
,,,,0.5016467065868264,0.0004891745436082709
,,,,0.5017964071856288,0.0004895183040942205
,,,,0.5019461077844312,0.0004898621572189994
,,,,0.5020958083832335,0.0004902061029190909
,,,,0.5022455089820359,0.0004905501411309506
,,,,0.5023952095808383,0.0004908942717910079
,,,,0.5025449101796408,0.0004912384948356645
,,,,0.5026946107784431,0.0004915828102012934
,,,,0.5028443113772455,0.0004919272178242436
,,,,0.5029940119760479,0.0004922717176408345
,,,,0.5031437125748504,0.0004926163095873598
,,,,0.5032934131736527,0.0004929609936000852
,,,,0.5034431137724551,0.0004933057696152502
,,,,0.5035928143712575,0.0004936506375690676
,,,,0.50374251497006,0.000493995597397723
,,,,0.5038922155688623,0.0004943406490373745
,,,,0.5040419161676647,0.0004946857924241549
,,,,0.5041916167664671,0.0004950310274941688
,,,,0.5043413173652695,0.0004953763541834957
,,,,0.5044910179640719,0.0004957217724281869
,,,,0.5046407185628743,0.0004960672821642682
,,,,0.5047904191616767,0.0004964128833277382
,,,,0.5049401197604791,0.0004967585758545698
,,,,0.5050898203592815,0.0004971043596807083
,,,,0.5052395209580839,0.0004974502347420734
,,,,0.5053892215568863,0.0004977962009745583
,,,,0.5055389221556886,0.0004981422583140301
,,,,0.505688622754491,0.0004984884066963285
,,,,0.5058383233532935,0.0004988346460572686
,,,,0.5059880239520959,0.0004991809763326379
,,,,0.5061377245508982,0.0004995273974581986
,,,,0.5062874251497006,0.0004998739093696866
,,,,0.506437125748503,0.0005002205120028111
,,,,0.5065868263473053,0.0005005672052932565
,,,,0.5067365269461078,0.0005009139891766801
,,,,0.5068862275449102,0.0005012608635887135
,,,,0.5070359281437126,0.0005016078284649629
,,,,0.5071856287425149,0.0005019548837410084
,,,,0.5073353293413174,0.0005023020293524041
,,,,0.5074850299401198,0.0005026492652346785
,,,,0.5076347305389222,0.0005029965913233336
,,,,0.5077844311377245,0.0005033440075538475
,,,,0.507934131736527,0.0005036915138616714
,,,,0.5080838323353294,0.0005040391101822305
,,,,0.5082335329341318,0.0005043867964509253
,,,,0.5083832335329341,0.0005047345726031304
,,,,0.5085329341317366,0.0005050824385741961
,,,,0.508682634730539,0.0005054303942994447
,,,,0.5088323353293414,0.0005057784397141757
,,,,0.5089820359281437,0.0005061265747536618
,,,,0.5091317365269462,0.0005064747993531513
,,,,0.5092814371257486,0.0005068231134478662
,,,,0.509431137724551,0.0005071715169730044
,,,,0.5095808383233533,0.0005075200098637377
,,,,0.5097305389221557,0.0005078685920552137
,,,,0.5098802395209582,0.000508217263482554
,,,,0.5100299401197605,0.0005085660240808556
,,,,0.5101796407185629,0.000508914873785191
,,,,0.5103293413173653,0.000509263812530607
,,,,0.5104790419161677,0.0005096128402521255
,,,,0.51062874251497,0.0005099619568847441
,,,,0.5107784431137725,0.0005103111623634349
,,,,0.5109281437125749,0.0005106604566231463
,,,,0.5110778443113773,0.000511009839598801
,,,,0.5112275449101796,0.0005113593112252968
,,,,0.511377245508982,0.0005117088714375079
,,,,0.5115269461077845,0.0005120585201702838
,,,,0.5116766467065869,0.000512408257358448
,,,,0.5118263473053892,0.0005127580829368012
,,,,0.5119760479041916,0.0005131079968401185
,,,,0.5121257485029941,0.0005134579990031515
,,,,0.5122754491017965,0.0005138080893606268
,,,,0.5124251497005988,0.000514158267847246
,,,,0.5125748502994012,0.0005145085343976888
,,,,0.5127245508982037,0.0005148588889466075
,,,,0.512874251497006,0.0005152093314286325
,,,,0.5130239520958084,0.0005155598617783694
,,,,0.5131736526946108,0.0005159104799303991
,,,,0.5133233532934133,0.0005162611858192791
,,,,0.5134730538922156,0.0005166119793795426
,,,,0.513622754491018,0.0005169628605456991
,,,,0.5137724550898204,0.0005173138292522335
,,,,0.5139221556886229,0.000517664885433608
,,,,0.5140718562874252,0.0005180160290242596
,,,,0.5142215568862276,0.0005183672599586019
,,,,0.51437125748503,0.0005187185781710247
,,,,0.5145209580838324,0.000519069983595895
,,,,0.5146706586826347,0.0005194214761675552
,,,,0.5148203592814371,0.0005197730558203239
,,,,0.5149700598802396,0.0005201247224884963
,,,,0.515119760479042,0.0005204764761063449
,,,,0.5152694610778443,0.0005208283166081175
,,,,0.5154191616766467,0.0005211802439280386
,,,,0.5155688622754491,0.0005215322580003099
,,,,0.5157185628742516,0.0005218843587591097
,,,,0.5158682634730539,0.0005222365461385923
,,,,0.5160179640718563,0.0005225888200728894
,,,,0.5161676646706587,0.0005229411804961088
,,,,0.5163173652694611,0.0005232936273423358
,,,,0.5164670658682635,0.0005236461605456317
,,,,0.5166167664670659,0.0005239987800400353
,,,,0.5167664670658683,0.0005243514857595624
,,,,0.5169161676646707,0.0005247042776382057
,,,,0.5170658682634731,0.000525057155609934
,,,,0.5172155688622755,0.000525410119608695
,,,,0.5173652694610779,0.0005257631695684118
,,,,0.5175149700598802,0.0005261163054229854
,,,,0.5176646706586827,0.0005264695271062938
,,,,0.5178143712574851,0.0005268228345521924
,,,,0.5179640718562875,0.0005271762276945139
,,,,0.5181137724550898,0.000527529706467068
,,,,0.5182634730538923,0.0005278832708036425
,,,,0.5184131736526947,0.000528236920638001
,,,,0.518562874251497,0.0005285906559038867
,,,,0.5187125748502994,0.0005289444765350191
,,,,0.5188622754491018,0.0005292983824650948
,,,,0.5190119760479043,0.0005296523736277891
,,,,0.5191616766467066,0.0005300064499567541
,,,,0.519311377245509,0.0005303606113856202
,,,,0.5194610778443114,0.0005307148578479947
,,,,0.5196107784431138,0.0005310691892774639
,,,,0.5197604790419161,0.0005314236056075902
,,,,0.5199101796407186,0.0005317781067719151
,,,,0.520059880239521,0.0005321326927039585
,,,,0.5202095808383234,0.0005324873633372164
,,,,0.5203592814371257,0.000532842118605164
,,,,0.5205089820359281,0.0005331969584412549
,,,,0.5206586826347306,0.0005335518827789197
,,,,0.520808383233533,0.0005339068915515683
,,,,0.5209580838323353,0.0005342619846925869
,,,,0.5211077844311377,0.0005346171621353416
,,,,0.5212574850299402,0.0005349724238131766
,,,,0.5214071856287426,0.0005353277696594134
,,,,0.5215568862275449,0.0005356831996073532
,,,,0.5217065868263473,0.0005360387135902743
,,,,0.5218562874251498,0.0005363943115414338
,,,,0.5220059880239521,0.0005367499933940677
,,,,0.5221556886227545,0.0005371057590813896
,,,,0.5223053892215569,0.0005374616085365931
,,,,0.5224550898203594,0.0005378175416928492
,,,,0.5226047904191617,0.0005381735584833075
,,,,0.5227544910179641,0.0005385296588410971
,,,,0.5229041916167665,0.0005388858426993256
,,,,0.523053892215569,0.0005392421099910784
,,,,0.5232035928143713,0.0005395984606494215
,,,,0.5233532934131737,0.0005399548946073974
,,,,0.5235029940119761,0.0005403114117980304
,,,,0.5236526946107785,0.0005406680121543209
,,,,0.5238023952095808,0.0005410246956092503
,,,,0.5239520958083833,0.0005413814620957776
,,,,0.5241017964071857,0.0005417383115468428
,,,,0.524251497005988,0.0005420952438953629
,,,,0.5244011976047904,0.0005424522590742351
,,,,0.5245508982035928,0.0005428093570163355
,,,,0.5247005988023952,0.0005431665376545206
,,,,0.5248502994011977,0.0005435238009216247
,,,,0.525,0.0005438811467504617
,,,,0.5251497005988024,0.0005442385750738251
,,,,0.5252994011976048,0.0005445960858244884
,,,,0.5254491017964072,0.0005449536789352042
,,,,0.5255988023952096,0.0005453113543387037
,,,,0.525748502994012,0.0005456691119676997
,,,,0.5258982035928144,0.0005460269517548821
,,,,0.5260479041916168,0.0005463848736329229
,,,,0.5261976047904192,0.0005467428775344721
,,,,0.5263473053892216,0.0005471009633921597
,,,,0.526497005988024,0.0005474591311385961
,,,,0.5266467065868264,0.0005478173807063714
,,,,0.5267964071856288,0.0005481757120280548
,,,,0.5269461077844312,0.0005485341250361967
,,,,0.5270958083832336,0.0005488926196633264
,,,,0.527245508982036,0.0005492511958419533
,,,,0.5273952095808384,0.0005496098535045675
,,,,0.5275449101796408,0.0005499685925836387
,,,,0.5276946107784432,0.0005503274130116166
,,,,0.5278443113772455,0.0005506863147209318
,,,,0.5279940119760479,0.0005510452976439941
,,,,0.5281437125748504,0.0005514043617131945
,,,,0.5282934131736527,0.0005517635068609043
,,,,0.5284431137724551,0.000552122733019474
,,,,0.5285928143712575,0.0005524820401212357
,,,,0.5287425149700599,0.0005528414280985015
,,,,0.5288922155688622,0.0005532008968835636
,,,,0.5290419161676647,0.0005535604464086967
,,,,0.5291916167664671,0.0005539200766061525
,,,,0.5293413173652695,0.0005542797874081669
,,,,0.5294910179640718,0.0005546395787469543
,,,,0.5296407185628743,0.0005549994505547108
,,,,0.5297904191616767,0.0005553594027636127
,,,,0.5299401197604791,0.0005557194353058172
,,,,0.5300898203592814,0.0005560795481134628
,,,,0.5302395209580839,0.0005564397411186684
,,,,0.5303892215568863,0.0005568000142535344
,,,,0.5305389221556887,0.0005571603674501409
,,,,0.530688622754491,0.0005575208006405506
,,,,0.5308383233532935,0.000557881313756807
,,,,0.5309880239520959,0.0005582419067309331
,,,,0.5311377245508982,0.0005586025794949351
,,,,0.5312874251497006,0.0005589633319807993
,,,,0.5314371257485031,0.0005593241641204933
,,,,0.5315868263473055,0.0005596850758459665
,,,,0.5317365269461078,0.0005600460670891493
,,,,0.5318862275449102,0.0005604071377819535
,,,,0.5320359281437126,0.0005607682878562725
,,,,0.5321856287425151,0.0005611295172439804
,,,,0.5323353293413174,0.0005614908258769339
,,,,0.5324850299401198,0.0005618522136869701
,,,,0.5326347305389222,0.0005622136806059094
,,,,0.5327844311377246,0.000562575226565552
,,,,0.5329341317365269,0.0005629368514976811
,,,,0.5330838323353294,0.0005632985553340604
,,,,0.5332335329341318,0.0005636603380064369
,,,,0.5333832335329342,0.0005640221994465379
,,,,0.5335329341317365,0.0005643841395860742
,,,,0.5336826347305389,0.0005647461583567366
,,,,0.5338323353293414,0.0005651082556901997
,,,,0.5339820359281438,0.0005654704315181189
,,,,0.5341317365269461,0.0005658326857721318
,,,,0.5342814371257485,0.0005661950183838582
,,,,0.534431137724551,0.000566557429284901
,,,,0.5345808383233533,0.0005669199184068432
,,,,0.5347305389221557,0.0005672824856812525
,,,,0.5348802395209581,0.0005676451310396766
,,,,0.5350299401197606,0.000568007854413647
,,,,0.5351796407185629,0.0005683706557346764
,,,,0.5353293413173653,0.0005687335349342615
,,,,0.5354790419161677,0.0005690964919438792
,,,,0.5356287425149702,0.0005694595266949919
,,,,0.5357784431137725,0.0005698226391190413
,,,,0.5359281437125749,0.0005701858291474543
,,,,0.5360778443113773,0.0005705490967116388
,,,,0.5362275449101797,0.0005709124417429859
,,,,0.5363772455089821,0.000571275864172869
,,,,0.5365269461077845,0.0005716393639326454
,,,,0.5366766467065869,0.0005720029409536545
,,,,0.5368263473053893,0.0005723665951672173
,,,,0.5369760479041916,0.0005727303265046406
,,,,0.537125748502994,0.0005730941348972107
,,,,0.5372754491017965,0.0005734580202761999
,,,,0.5374251497005988,0.0005738219825728617
,,,,0.5375748502994012,0.0005741860217184336
,,,,0.5377245508982036,0.0005745501376441345
,,,,0.537874251497006,0.0005749143302811691
,,,,0.5380239520958083,0.0005752785995607237
,,,,0.5381736526946108,0.000575642945413968
,,,,0.5383233532934132,0.0005760073677720549
,,,,0.5384730538922156,0.0005763718665661208
,,,,0.5386227544910179,0.0005767364417272853
,,,,0.5387724550898204,0.0005771010931866527
,,,,0.5389221556886228,0.0005774658208753084
,,,,0.5390718562874252,0.0005778306247243236
,,,,0.5392215568862275,0.0005781955046647511
,,,,0.53937125748503,0.0005785604606276293
,,,,0.5395209580838324,0.0005789254925439783
,,,,0.5396706586826348,0.0005792906003448033
,,,,0.5398203592814371,0.0005796557839610928
,,,,0.5399700598802396,0.0005800210433238184
,,,,0.540119760479042,0.0005803863783639369
,,,,0.5402694610778443,0.0005807517890123878
,,,,0.5404191616766467,0.0005811172752000946
,,,,0.5405688622754492,0.0005814828368579658
,,,,0.5407185628742516,0.000581848473916893
,,,,0.540868263473054,0.0005822141863077513
,,,,0.5410179640718563,0.0005825799739614013
,,,,0.5411676646706587,0.0005829458368086874
,,,,0.5413173652694612,0.0005833117747804367
,,,,0.5414670658682635,0.0005836777878074627
,,,,0.5416167664670659,0.0005840438758205617
,,,,0.5417664670658683,0.0005844100387505146
,,,,0.5419161676646707,0.0005847762765280868
,,,,0.542065868263473,0.0005851425890840286
,,,,0.5422155688622755,0.000585508976349074
,,,,0.5423652694610779,0.0005858754382539412
,,,,0.5425149700598803,0.0005862419747293342
,,,,0.5426646706586826,0.0005866085857059406
,,,,0.542814371257485,0.0005869752711144332
,,,,0.5429640718562875,0.0005873420308854686
,,,,0.5431137724550898,0.0005877088649496885
,,,,0.5432634730538922,0.0005880757732377206
,,,,0.5434131736526946,0.0005884427556801757
,,,,0.5435628742514971,0.0005888098122076495
,,,,0.5437125748502994,0.0005891769427507246
,,,,0.5438622754491018,0.0005895441472399658
,,,,0.5440119760479042,0.0005899114256059245
,,,,0.5441616766467067,0.0005902787777791377
,,,,0.544311377245509,0.000590646203690126
,,,,0.5444610778443114,0.000591013703269395
,,,,0.5446107784431138,0.0005913812764474376
,,,,0.5447604790419163,0.0005917489231547298
,,,,0.5449101796407186,0.0005921166433217335
,,,,0.545059880239521,0.0005924844368788957
,,,,0.5452095808383234,0.0005928523037566494
,,,,0.5453592814371258,0.0005932202438854125
,,,,0.5455089820359282,0.0005935882571955884
,,,,0.5456586826347306,0.0005939563436175663
,,,,0.545808383233533,0.00059432450308172
,,,,0.5459580838323354,0.0005946927355184095
,,,,0.5461077844311377,0.0005950610408579811
,,,,0.5462574850299401,0.0005954294190307656
,,,,0.5464071856287426,0.0005957978699670791
,,,,0.546556886227545,0.0005961663935972257
,,,,0.5467065868263473,0.0005965349898514925
,,,,0.5468562874251497,0.0005969036586601554
,,,,0.5470059880239521,0.0005972723999534727
,,,,0.5471556886227545,0.0005976412136616923
,,,,0.5473053892215569,0.0005980100997150453
,,,,0.5474550898203593,0.0005983790580437493
,,,,0.5476047904191617,0.0005987480885780092
,,,,0.5477544910179641,0.0005991171912480152
,,,,0.5479041916167665,0.0005994863659839434
,,,,0.5480538922155689,0.0005998556127159561
,,,,0.5482035928143713,0.0006002249313742031
,,,,0.5483532934131737,0.0006005943218888185
,,,,0.5485029940119761,0.0006009637841899235
,,,,0.5486526946107785,0.0006013333182076273
,,,,0.5488023952095809,0.0006017029238720223
,,,,0.5489520958083833,0.0006020726011131907
,,,,0.5491017964071857,0.0006024423498611986
,,,,0.5492514970059881,0.0006028121700461
,,,,0.5494011976047904,0.0006031820615979349
,,,,0.5495508982035929,0.0006035520244467311
,,,,0.5497005988023953,0.0006039220585225015
,,,,0.5498502994011977,0.0006042921637552463
,,,,0.55,0.0006046623400749532
,,,,0.5501497005988024,0.0006050325874115955
,,,,0.5502994011976048,0.0006054029056951349
,,,,0.5504491017964073,0.0006057732948555179
,,,,0.5505988023952096,0.0006061437548226795
,,,,0.550748502994012,0.0006065142855265418
,,,,0.5508982035928144,0.0006068848868970135
,,,,0.5510479041916168,0.0006072555588639896
,,,,0.5511976047904191,0.0006076263013573539
,,,,0.5513473053892216,0.0006079971143069759
,,,,0.551497005988024,0.0006083679976427126
,,,,0.5516467065868264,0.0006087389512944092
,,,,0.5517964071856287,0.0006091099751918969
,,,,0.5519461077844312,0.0006094810692649957
,,,,0.5520958083832336,0.0006098522334435116
,,,,0.552245508982036,0.0006102234676572392
,,,,0.5523952095808383,0.0006105947718359591
,,,,0.5525449101796408,0.0006109661459094414
,,,,0.5526946107784432,0.0006113375898074421
,,,,0.5528443113772455,0.0006117091034597055
,,,,0.5529940119760479,0.0006120806867959639
,,,,0.5531437125748504,0.000612452339745937
,,,,0.5532934131736528,0.0006128240622393315
,,,,0.5534431137724551,0.0006131958542058429
,,,,0.5535928143712575,0.0006135677155751547
,,,,0.55374251497006,0.0006139396462769374
,,,,0.5538922155688624,0.0006143116462408502
,,,,0.5540419161676647,0.000614683715396539
,,,,0.5541916167664671,0.0006150558536736396
,,,,0.5543413173652695,0.0006154280610017755
,,,,0.5544910179640719,0.0006158003373105564
,,,,0.5546407185628743,0.0006161726825295826
,,,,0.5547904191616767,0.0006165450965884405
,,,,0.5549401197604791,0.0006169175794167067
,,,,0.5550898203592814,0.000617290130943945
,,,,0.5552395209580838,0.000617662751099707
,,,,0.5553892215568862,0.0006180354398135342
,,,,0.5555389221556887,0.0006184081970149554
,,,,0.555688622754491,0.000618781022633488
,,,,0.5558383233532934,0.0006191539165986385
,,,,0.5559880239520958,0.0006195268788399015
,,,,0.5561377245508982,0.0006198999092867601
,,,,0.5562874251497006,0.000620273007868686
,,,,0.556437125748503,0.0006206461745151403
,,,,0.5565868263473054,0.0006210194091555725
,,,,0.5567365269461078,0.0006213927117194199
,,,,0.5568862275449102,0.0006217660821361104
,,,,0.5570359281437126,0.0006221395203350596
,,,,0.557185628742515,0.000622513026245672
,,,,0.5573353293413174,0.0006228865997973411
,,,,0.5574850299401198,0.0006232602409194503
,,,,0.5576347305389222,0.0006236339495413719
,,,,0.5577844311377246,0.000624007725592465
,,,,0.557934131736527,0.0006243815690020814
,,,,0.5580838323353294,0.0006247554796995594
,,,,0.5582335329341318,0.0006251294576142276
,,,,0.5583832335329342,0.0006255035026754044
,,,,0.5585329341317365,0.0006258776148123959
,,,,0.558682634730539,0.0006262517939544996
,,,,0.5588323353293414,0.0006266260400310004
,,,,0.5589820359281438,0.0006270003529711738
,,,,0.5591317365269461,0.0006273747327042856
,,,,0.5592814371257485,0.000627749179159589
,,,,0.5594311377245509,0.0006281236922663285
,,,,0.5595808383233534,0.0006284982719537373
,,,,0.5597305389221557,0.000628872918151039
,,,,0.5598802395209581,0.0006292476307874471
,,,,0.5600299401197605,0.0006296224097921636
,,,,0.5601796407185629,0.0006299972550943815
,,,,0.5603293413173652,0.0006303721666232827
,,,,0.5604790419161677,0.0006307471443080407
,,,,0.5606287425149701,0.0006311221880778166
,,,,0.5607784431137725,0.0006314972978617633
,,,,0.5609281437125748,0.0006318724735890229
,,,,0.5610778443113773,0.000632247715188729
,,,,0.5612275449101797,0.0006326230225900024
,,,,0.561377245508982,0.0006329983957219566
,,,,0.5615269461077844,0.0006333738345136948
,,,,0.5616766467065869,0.00063374933889431
,,,,0.5618263473053893,0.0006341249087928858
,,,,0.5619760479041916,0.0006345005441384961
,,,,0.562125748502994,0.0006348762448602049
,,,,0.5622754491017965,0.0006352520108870678
,,,,0.5624251497005989,0.0006356278421481291
,,,,0.5625748502994012,0.0006360037385724246
,,,,0.5627245508982036,0.0006363797000889813
,,,,0.5628742514970061,0.0006367557266268156
,,,,0.5630239520958085,0.0006371318181149354
,,,,0.5631736526946108,0.0006375079744823389
,,,,0.5633233532934132,0.0006378841956580149
,,,,0.5634730538922156,0.0006382604815709444
,,,,0.563622754491018,0.0006386368321500967
,,,,0.5637724550898204,0.0006390132473244347
,,,,0.5639221556886228,0.0006393897270229098
,,,,0.5640718562874252,0.0006397662711744668
,,,,0.5642215568862275,0.0006401428797080392
,,,,0.5643712574850299,0.0006405195525525534
,,,,0.5645209580838323,0.0006408962896369253
,,,,0.5646706586826348,0.0006412730908900639
,,,,0.5648203592814371,0.0006416499562408676
,,,,0.5649700598802395,0.0006420268856182269
,,,,0.5651197604790419,0.0006424038789510236
,,,,0.5652694610778444,0.0006427809361681312
,,,,0.5654191616766467,0.0006431580571984133
,,,,0.5655688622754491,0.000643535241970726
,,,,0.5657185628742515,0.0006439124904139165
,,,,0.565868263473054,0.000644289802456824
,,,,0.5660179640718563,0.0006446671780282786
,,,,0.5661676646706587,0.0006450446170571024
,,,,0.5663173652694611,0.0006454221194721085
,,,,0.5664670658682636,0.0006457996852021035
,,,,0.5666167664670659,0.0006461773141758837
,,,,0.5667664670658683,0.0006465550063222376
,,,,0.5669161676646707,0.0006469327615699464
,,,,0.5670658682634732,0.0006473105798477831
,,,,0.5672155688622755,0.000647688461084511
,,,,0.5673652694610779,0.000648066405208888
,,,,0.5675149700598803,0.0006484444121496614
,,,,0.5676646706586826,0.0006488224818355727
,,,,0.5678143712574851,0.0006492006141953538
,,,,0.5679640718562875,0.0006495788091577301
,,,,0.5681137724550899,0.0006499570666514177
,,,,0.5682634730538922,0.0006503353866051272
,,,,0.5684131736526946,0.0006507137689475585
,,,,0.568562874251497,0.0006510922136074064
,,,,0.5687125748502995,0.0006514707205133571
,,,,0.5688622754491018,0.000651849289594089
,,,,0.5690119760479042,0.000652227920778273
,,,,0.5691616766467066,0.0006526066139945732
,,,,0.569311377245509,0.0006529853691716451
,,,,0.5694610778443114,0.0006533641862381379
,,,,0.5696107784431138,0.0006537430651226925
,,,,0.5697604790419162,0.0006541220057539434
,,,,0.5699101796407186,0.0006545010080605167
,,,,0.570059880239521,0.0006548800719710329
,,,,0.5702095808383234,0.0006552591974141032
,,,,0.5703592814371258,0.000655638384318334
,,,,0.5705089820359281,0.0006560176326123226
,,,,0.5706586826347306,0.0006563969422246604
,,,,0.570808383233533,0.0006567763130839314
,,,,0.5709580838323354,0.0006571557451187125
,,,,0.5711077844311377,0.0006575352382575742
,,,,0.5712574850299402,0.0006579147924290796
,,,,0.5714071856287426,0.0006582944075617855
,,,,0.571556886227545,0.0006586740835842414
,,,,0.5717065868263473,0.0006590538204249901
,,,,0.5718562874251498,0.0006594336180125683
,,,,0.5720059880239522,0.0006598134762755055
,,,,0.5721556886227546,0.0006601933951423246
,,,,0.5723053892215569,0.0006605733745415419
,,,,0.5724550898203593,0.0006609534144016687
,,,,0.5726047904191617,0.0006613335146512066
,,,,0.572754491017964,0.0006617136752186536
,,,,0.5729041916167665,0.0006620938960325009
,,,,0.5730538922155689,0.0006624741770212317
,,,,0.5732035928143713,0.0006628545181133251
,,,,0.5733532934131736,0.0006632349192372531
,,,,0.573502994011976,0.0006636153803214804
,,,,0.5736526946107785,0.0006639959012944675
,,,,0.5738023952095809,0.0006643764820846663
,,,,0.5739520958083832,0.0006647571226205256
,,,,0.5741017964071856,0.000665137822830486
,,,,0.5742514970059881,0.0006655185826429835
,,,,0.5744011976047905,0.0006658994019864465
,,,,0.5745508982035928,0.0006662802807892994
,,,,0.5747005988023952,0.0006666612189799591
,,,,0.5748502994011976,0.0006670422164868381
,,,,0.5750000000000001,0.0006674232732383424
,,,,0.5751497005988024,0.000667804389162872
,,,,0.5752994011976048,0.0006681855641888225
,,,,0.5754491017964072,0.0006685667982445823
,,,,0.5755988023952097,0.0006689480912585351
,,,,0.575748502994012,0.0006693294431590589
,,,,0.5758982035928144,0.0006697108538745263
,,,,0.5760479041916168,0.0006700923233333046
,,,,0.5761976047904193,0.0006704738514637558
,,,,0.5763473053892216,0.0006708554381942355
,,,,0.576497005988024,0.0006712370834530954
,,,,0.5766467065868264,0.0006716187871686804
,,,,0.5767964071856287,0.0006720005492693327
,,,,0.5769461077844312,0.0006723823696833861
,,,,0.5770958083832336,0.0006727642483391719
,,,,0.577245508982036,0.0006731461851650151
,,,,0.5773952095808383,0.0006735281800892356
,,,,0.5775449101796407,0.0006739102330401487
,,,,0.5776946107784431,0.0006742923439460644
,,,,0.5778443113772456,0.0006746745127352888
,,,,0.5779940119760479,0.000675056739336122
,,,,0.5781437125748503,0.0006754390236768591
,,,,0.5782934131736527,0.0006758213656857913
,,,,0.578443113772455,0.0006762037652912057
,,,,0.5785928143712575,0.0006765862224213828
,,,,0.5787425149700599,0.0006769687370045995
,,,,0.5788922155688623,0.0006773513089691281
,,,,0.5790419161676646,0.0006777339382432367
,,,,0.5791916167664671,0.0006781166247551884
,,,,0.5793413173652695,0.0006784993684332423
,,,,0.5794910179640719,0.0006788821692056513
,,,,0.5796407185628742,0.0006792650270006673
,,,,0.5797904191616767,0.0006796479417465344
,,,,0.5799401197604791,0.0006800309133714951
,,,,0.5800898203592815,0.0006804139418037855
,,,,0.5802395209580838,0.0006807970269716401
,,,,0.5803892215568863,0.0006811801688032862
,,,,0.5805389221556887,0.0006815633672269493
,,,,0.5806886227544911,0.00068194662217085
,,,,0.5808383233532934,0.0006823299335632044
,,,,0.5809880239520959,0.000682713301332226
,,,,0.5811377245508983,0.0006830967254061232
,,,,0.5812874251497007,0.0006834802057131009
,,,,0.581437125748503,0.00068386374218136
,,,,0.5815868263473054,0.0006842473347390979
,,,,0.5817365269461078,0.0006846309833145084
,,,,0.5818862275449102,0.0006850146878357809
,,,,0.5820359281437126,0.0006853984482311017
,,,,0.582185628742515,0.0006857822644286537
,,,,0.5823353293413174,0.0006861661363566152
,,,,0.5824850299401197,0.0006865500639431625
,,,,0.5826347305389221,0.0006869340471164669
,,,,0.5827844311377246,0.0006873180858046981
,,,,0.582934131736527,0.0006877021799360199
,,,,0.5830838323353293,0.0006880863294385949
,,,,0.5832335329341317,0.0006884705342405813
,,,,0.5833832335329342,0.0006888547942701346
,,,,0.5835329341317366,0.0006892391094554072
,,,,0.5836826347305389,0.0006896234797245474
,,,,0.5838323353293413,0.0006900079050057013
,,,,0.5839820359281438,0.000690392385227012
,,,,0.5841317365269462,0.0006907769203166189
,,,,0.5842814371257485,0.0006911615102026587
,,,,0.5844311377245509,0.000691546154813265
,,,,0.5845808383233534,0.0006919308540765688
,,,,0.5847305389221558,0.0006923156079206985
,,,,0.5848802395209581,0.0006927004162737791
,,,,0.5850299401197605,0.0006930852790639328
,,,,0.585179640718563,0.0006934701962192792
,,,,0.5853293413173654,0.0006938551676679359
,,,,0.5854790419161677,0.0006942401933380173
,,,,0.5856287425149701,0.000694625273157635
,,,,0.5857784431137725,0.0006950104070548989
,,,,0.5859281437125748,0.0006953955949579144
,,,,0.5860778443113773,0.0006957808367947873
,,,,0.5862275449101797,0.0006961661324936188
,,,,0.5863772455089821,0.0006965514819825092
,,,,0.5865269461077844,0.0006969368851895549
,,,,0.5866766467065868,0.0006973223420428512
,,,,0.5868263473053892,0.0006977078524704909
,,,,0.5869760479041917,0.0006980934164005656
,,,,0.587125748502994,0.0006984790337611621
,,,,0.5872754491017964,0.0006988647044803674
,,,,0.5874251497005988,0.000699250428486266
,,,,0.5875748502994013,0.0006996362057069404
,,,,0.5877245508982036,0.0007000220360704701
,,,,0.587874251497006,0.0007004079195049345
,,,,0.5880239520958084,0.0007007938559384092
,,,,0.5881736526946109,0.0007011798452989695
,,,,0.5883233532934132,0.0007015658875146883
,,,,0.5884730538922156,0.0007019519825136368
,,,,0.588622754491018,0.0007023381302238841
,,,,0.5887724550898205,0.0007027243305734985
,,,,0.5889221556886228,0.0007031105834905458
,,,,0.5890718562874252,0.0007034968889030911
,,,,0.5892215568862276,0.0007038832467391972
,,,,0.58937125748503,0.0007042696569269265
,,,,0.5895209580838324,0.0007046561193943381
,,,,0.5896706586826348,0.0007050426340694912
,,,,0.5898203592814372,0.000705429200880444
,,,,0.5899700598802395,0.0007058158197552521
,,,,0.590119760479042,0.0007062024906219705
,,,,0.5902694610778444,0.0007065892134086531
,,,,0.5904191616766468,0.0007069759880433526
,,,,0.5905688622754491,0.0007073628144541206
,,,,0.5907185628742515,0.0007077496925690066
,,,,0.5908682634730539,0.0007081366223160608
,,,,0.5910179640718564,0.0007085236036233322
,,,,0.5911676646706587,0.0007089106364188666
,,,,0.5913173652694611,0.0007092977206307114
,,,,0.5914670658682635,0.0007096848561869127
,,,,0.5916167664670658,0.0007100720430155146
,,,,0.5917664670658683,0.0007104592810445618
,,,,0.5919161676646707,0.0007108465702020973
,,,,0.5920658682634731,0.000711233910416164
,,,,0.5922155688622754,0.0007116213016148042
,,,,0.5923652694610779,0.0007120087437260589
,,,,0.5925149700598803,0.0007123962366779693
,,,,0.5926646706586827,0.0007127837803985766
,,,,0.592814371257485,0.0007131713748159195
,,,,0.5929640718562875,0.0007135590198580387
,,,,0.5931137724550899,0.0007139467154529721
,,,,0.5932634730538923,0.0007143344615287598
,,,,0.5934131736526946,0.0007147222580134399
,,,,0.5935628742514971,0.0007151101048350516
,,,,0.5937125748502995,0.0007154980019216319
,,,,0.5938622754491019,0.0007158859492012194
,,,,0.5940119760479042,0.0007162739466018523
,,,,0.5941616766467066,0.0007166619940515679
,,,,0.5943113772455091,0.0007170500914784048
,,,,0.5944610778443115,0.0007174382388104004
,,,,0.5946107784431138,0.000717826435975593
,,,,0.5947604790419162,0.0007182146829020206
,,,,0.5949101796407186,0.0007186029795177219
,,,,0.5950598802395209,0.0007189913257507341
,,,,0.5952095808383234,0.0007193797215290971
,,,,0.5953592814371258,0.00071976816678085
,,,,0.5955089820359282,0.0007201566614340316
,,,,0.5956586826347305,0.0007205452054166818
,,,,0.5958083832335329,0.0007209337986568407
,,,,0.5959580838323353,0.00072132244108255
,,,,0.5961077844311378,0.0007217111326218495
,,,,0.5962574850299401,0.0007220998732027813
,,,,0.5964071856287425,0.0007224886627533882
,,,,0.5965568862275449,0.0007228775012017128
,,,,0.5967065868263474,0.0007232663884757995
,,,,0.5968562874251497,0.0007236553245036917
,,,,0.5970059880239521,0.0007240443092134354
,,,,0.5971556886227545,0.0007244333425330765
,,,,0.597305389221557,0.0007248224243906613
,,,,0.5974550898203593,0.0007252115547142388
,,,,0.5976047904191617,0.0007256007334318568
,,,,0.5977544910179641,0.0007259899604715655
,,,,0.5979041916167666,0.0007263792357614159
,,,,0.5980538922155689,0.0007267685592294599
,,,,0.5982035928143713,0.0007271579308037496
,,,,0.5983532934131737,0.0007275473504123402
,,,,0.5985029940119762,0.0007279368179832881
,,,,0.5986526946107785,0.0007283263334446479
,,,,0.5988023952095809,0.0007287158967244792
,,,,0.5989520958083833,0.0007291055077508413
,,,,0.5991017964071856,0.0007294951664517944
,,,,0.5992514970059881,0.0007298848727554007
,,,,0.5994011976047905,0.0007302746265897242
,,,,0.5995508982035929,0.0007306644278828308
,,,,0.5997005988023952,0.0007310542765627866
,,,,0.5998502994011976,0.0007314441725576603
,,,,0.6,0.0007318341157955217
,,,,0.6001497005988025,0.0007322241062044443
,,,,0.6002994011976048,0.0007326141437124986
,,,,0.6004491017964072,0.0007330042282477625
,,,,0.6005988023952097,0.0007333943597383133
,,,,0.600748502994012,0.0007337845381122285
,,,,0.6008982035928144,0.0007341747632975904
,,,,0.6010479041916167,0.0007345650352224805
,,,,0.6011976047904192,0.0007349553538149861
,,,,0.6013473053892217,0.0007353457190031929
,,,,0.6014970059880239,0.0007357361307151904
,,,,0.6016467065868264,0.0007361265888790692
,,,,0.6017964071856289,0.0007365170934229245
,,,,0.6019461077844311,0.0007369076442748508
,,,,0.6020958083832336,0.0007372982413629464
,,,,0.6022455089820359,0.0007376888846153112
,,,,0.6023952095808384,0.0007380795739600492
,,,,0.6025449101796408,0.0007384703093252651
,,,,0.6026946107784431,0.0007388610906390648
,,,,0.6028443113772456,0.0007392519178295617
,,,,0.602994011976048,0.000739642790824866
,,,,0.6031437125748503,0.000740033709553093
,,,,0.6032934131736527,0.000740424673942362
,,,,0.6034431137724551,0.0007408156839207917
,,,,0.6035928143712576,0.0007412067394165074
,,,,0.6037425149700599,0.0007415978403576335
,,,,0.6038922155688623,0.0007419889866722998
,,,,0.6040419161676647,0.0007423801782886376
,,,,0.6041916167664672,0.0007427714151347815
,,,,0.6043413173652695,0.0007431626971388692
,,,,0.6044910179640719,0.0007435540242290409
,,,,0.6046407185628743,0.0007439453963334401
,,,,0.6047904191616766,0.0007443368133802134
,,,,0.6049401197604791,0.0007447282752975114
,,,,0.6050898203592814,0.0007451197820134858
,,,,0.6052395209580839,0.000745511333456293
,,,,0.6053892215568863,0.0007459029295540928
,,,,0.6055389221556886,0.0007462945702350473
,,,,0.6056886227544911,0.000746686255427323
,,,,0.6058383233532934,0.0007470779850590879
,,,,0.6059880239520958,0.0007474697590585166
,,,,0.6061377245508983,0.0007478615773537837
,,,,0.6062874251497006,0.0007482534398730694
,,,,0.6064371257485031,0.0007486453465445581
,,,,0.6065868263473055,0.0007490372972964347
,,,,0.6067365269461078,0.0007494292920568906
,,,,0.6068862275449103,0.0007498213307541205
,,,,0.6070359281437125,0.0007502134133163212
,,,,0.607185628742515,0.0007506055396716954
,,,,0.6073353293413174,0.0007509977097484478
,,,,0.6074850299401198,0.0007513899234747879
,,,,0.6076347305389223,0.00075178218077893
,,,,0.6077844311377246,0.0007521744815890896
,,,,0.607934131736527,0.000752566825833489
,,,,0.6080838323353294,0.0007529592134403535
,,,,0.6082335329341317,0.0007533516443379112
,,,,0.6083832335329342,0.0007537441184543959
,,,,0.6085329341317366,0.0007541366357180465
,,,,0.608682634730539,0.0007545291960571023
,,,,0.6088323353293413,0.0007549217993998121
,,,,0.6089820359281438,0.0007553144456744243
,,,,0.6091317365269461,0.0007557071348091944
,,,,0.6092814371257486,0.000756099866732381
,,,,0.6094311377245509,0.0007564926413722471
,,,,0.6095808383233533,0.000756885458657062
,,,,0.6097305389221558,0.0007572783185150972
,,,,0.609880239520958,0.000757671220874629
,,,,0.6100299401197605,0.0007580641656639409
,,,,0.610179640718563,0.0007584571528113176
,,,,0.6103293413173653,0.0007588501822450503
,,,,0.6104790419161678,0.0007592432538934345
,,,,0.61062874251497,0.0007596363676847711
,,,,0.6107784431137725,0.0007600295235473657
,,,,0.610928143712575,0.0007604227214095275
,,,,0.6110778443113772,0.0007608159611995712
,,,,0.6112275449101797,0.0007612092428458184
,,,,0.6113772455089821,0.0007616025662765928
,,,,0.6115269461077845,0.0007619959314202234
,,,,0.611676646706587,0.0007623893382050472
,,,,0.6118263473053892,0.0007627827865594035
,,,,0.6119760479041917,0.0007631762764116382
,,,,0.6121257485029941,0.0007635698076901003
,,,,0.6122754491017964,0.0007639633803231471
,,,,0.6124251497005988,0.0007643569942391398
,,,,0.6125748502994013,0.0007647506493664435
,,,,0.6127245508982037,0.0007651443456334309
,,,,0.612874251497006,0.0007655380829684793
,,,,0.6130239520958084,0.0007659318612999709
,,,,0.6131736526946108,0.000766325680556294
,,,,0.6133233532934133,0.0007667195406658431
,,,,0.6134730538922156,0.0007671134415570164
,,,,0.613622754491018,0.0007675073831582202
,,,,0.6137724550898204,0.000767901365397864
,,,,0.6139221556886227,0.0007682953882043647
,,,,0.6140718562874252,0.0007686894515061449
,,,,0.6142215568862275,0.000769083555231632
,,,,0.61437125748503,0.0007694776993092602
,,,,0.6145209580838324,0.0007698718836674694
,,,,0.6146706586826347,0.0007702661082347043
,,,,0.6148203592814372,0.0007706603729394183
,,,,0.6149700598802395,0.0007710546777100679
,,,,0.6151197604790419,0.0007714490224751174
,,,,0.6152694610778444,0.0007718434071630366
,,,,0.6154191616766467,0.0007722378317023016
,,,,0.6155688622754492,0.0007726322960213944
,,,,0.6157185628742516,0.0007730268000488047
,,,,0.6158682634730539,0.0007734213437130259
,,,,0.6160179640718564,0.0007738159269425603
,,,,0.6161676646706586,0.0007742105496659141
,,,,0.6163173652694611,0.0007746052118116028
,,,,0.6164670658682635,0.0007749999133081462
,,,,0.6166167664670659,0.0007753946540840712
,,,,0.6167664670658684,0.0007757894340679114
,,,,0.6169161676646707,0.000776184253188207
,,,,0.6170658682634731,0.0007765791113735041
,,,,0.6172155688622755,0.0007769740085523571
,,,,0.6173652694610778,0.0007773689446533254
,,,,0.6175149700598803,0.0007777639196049765
,,,,0.6176646706586827,0.0007781589333358837
,,,,0.6178143712574851,0.0007785539857746276
,,,,0.6179640718562874,0.0007789490768497961
,,,,0.6181137724550899,0.0007793442064899832
,,,,0.6182634730538922,0.0007797393746237901
,,,,0.6184131736526947,0.0007801345811798264
,,,,0.618562874251497,0.0007805298260867056
,,,,0.6187125748502994,0.0007809251092730524
,,,,0.6188622754491019,0.0007813204306674955
,,,,0.6190119760479041,0.0007817157901986722
,,,,0.6191616766467066,0.0007821111877952258
,,,,0.6193113772455091,0.0007825066233858091
,,,,0.6194610778443114,0.0007829020968990802
,,,,0.6196107784431139,0.0007832976082637059
,,,,0.6197604790419161,0.0007836931574083582
,,,,0.6199101796407186,0.0007840887442617206
,,,,0.6200598802395211,0.0007844843687524797
,,,,0.6202095808383233,0.0007848800308093327
,,,,0.6203592814371258,0.0007852757303609824
,,,,0.6205089820359282,0.0007856714673361416
,,,,0.6206586826347306,0.0007860672416635275
,,,,0.620808383233533,0.0007864630532718678
,,,,0.6209580838323353,0.0007868589020898971
,,,,0.6211077844311378,0.0007872547880463578
,,,,0.6212574850299402,0.0007876507110699991
,,,,0.6214071856287425,0.0007880466710895798
,,,,0.6215568862275449,0.000788442668033866
,,,,0.6217065868263474,0.000788838701831631
,,,,0.6218562874251498,0.0007892347724116568
,,,,0.6220059880239521,0.0007896308797027337
,,,,0.6221556886227545,0.0007900270236336597
,,,,0.6223053892215569,0.0007904232041332412
,,,,0.6224550898203594,0.0007908194211302928
,,,,0.6226047904191617,0.0007912156745536357
,,,,0.6227544910179641,0.0007916119643321028
,,,,0.6229041916167666,0.0007920082903945323
,,,,0.6230538922155688,0.0007924046526697724
,,,,0.6232035928143713,0.0007928010510866784
,,,,0.6233532934131736,0.0007931974855741156
,,,,0.6235029940119761,0.000793593956060956
,,,,0.6236526946107785,0.0007939904624760823
,,,,0.6238023952095808,0.0007943870047483827
,,,,0.6239520958083833,0.0007947835828067579
,,,,0.6241017964071858,0.0007951801965801141
,,,,0.624251497005988,0.0007955768459973673
,,,,0.6244011976047905,0.0007959735309874431
,,,,0.6245508982035928,0.000796370251479274
,,,,0.6247005988023953,0.0007967670074018033
,,,,0.6248502994011977,0.0007971637986839819
,,,,0.625,0.0007975606252547694
,,,,0.6251497005988025,0.000797957487043136
,,,,0.6252994011976049,0.0007983543839780596
,,,,0.6254491017964072,0.0007987513159885267
,,,,0.6255988023952096,0.0007991482830035347
,,,,0.625748502994012,0.0007995452849520883
,,,,0.6258982035928145,0.0007999423217632021
,,,,0.6260479041916168,0.0008003393933659001
,,,,0.6261976047904192,0.0008007364996892147
,,,,0.6263473053892216,0.0008011336406621898
,,,,0.626497005988024,0.0008015308162138756
,,,,0.6266467065868264,0.0008019280262733334
,,,,0.6267964071856288,0.0008023252707696347
,,,,0.6269461077844312,0.0008027225496318582
,,,,0.6270958083832335,0.0008031198627890948
,,,,0.627245508982036,0.0008035172101704426
,,,,0.6273952095808383,0.0008039145917050102
,,,,0.6275449101796408,0.0008043120073219158
,,,,0.6276946107784432,0.0008047094569502887
,,,,0.6278443113772455,0.0008051069405192655
,,,,0.627994011976048,0.0008055044579579935
,,,,0.6281437125748502,0.0008059020091956306
,,,,0.6282934131736527,0.0008062995941613438
,,,,0.6284431137724552,0.0008066972127843101
,,,,0.6285928143712575,0.0008070948649937163
,,,,0.62874251497006,0.0008074925507187595
,,,,0.6288922155688624,0.0008078902698886469
,,,,0.6290419161676647,0.0008082880224325954
,,,,0.6291916167664672,0.0008086858082798322
,,,,0.6293413173652694,0.0008090836273595949
,,,,0.6294910179640719,0.0008094814796011302
,,,,0.6296407185628743,0.0008098793649336973
,,,,0.6297904191616767,0.0008102772832865622
,,,,0.6299401197604791,0.0008106752345890049
,,,,0.6300898203592815,0.0008110732187703141
,,,,0.6302395209580839,0.0008114712357597875
,,,,0.6303892215568863,0.0008118692854867369
,,,,0.6305389221556886,0.0008122673678804796
,,,,0.630688622754491,0.0008126654828703493
,,,,0.6308383233532935,0.0008130636303856852
,,,,0.6309880239520959,0.0008134618103558389
,,,,0.6311377245508982,0.0008138600227101734
,,,,0.6312874251497007,0.0008142582673780632
,,,,0.631437125748503,0.0008146565442888898
,,,,0.6315868263473055,0.0008150548533720496
,,,,0.6317365269461078,0.0008154531945569471
,,,,0.6318862275449102,0.0008158515677730002
,,,,0.6320359281437127,0.0008162499729496345
,,,,0.6321856287425149,0.0008166484100162887
,,,,0.6323353293413174,0.0008170468789024135
,,,,0.6324850299401197,0.0008174453795374673
,,,,0.6326347305389222,0.0008178439118509231
,,,,0.6327844311377246,0.0008182424757722624
,,,,0.6329341317365269,0.0008186410712309785
,,,,0.6330838323353294,0.0008190396981565775
,,,,0.6332335329341319,0.0008194383564785752
,,,,0.6333832335329341,0.0008198370461264987
,,,,0.6335329341317366,0.000820235767029888
,,,,0.6336826347305389,0.000820634519118291
,,,,0.6338323353293414,0.0008210333023212705
,,,,0.6339820359281438,0.0008214321165684015
,,,,0.6341317365269461,0.0008218309617892647
,,,,0.6342814371257486,0.0008222298379134594
,,,,0.634431137724551,0.0008226287448705921
,,,,0.6345808383233533,0.0008230276825902823
,,,,0.6347305389221557,0.000823426651002161
,,,,0.6348802395209581,0.000823825650035871
,,,,0.6350299401197605,0.0008242246796210665
,,,,0.6351796407185629,0.0008246237396874142
,,,,0.6353293413173653,0.0008250228301645916
,,,,0.6354790419161677,0.0008254219509822893
,,,,0.6356287425149701,0.00082582110207021
,,,,0.6357784431137725,0.0008262202833580658
,,,,0.6359281437125749,0.0008266194947755841
,,,,0.6360778443113773,0.0008270187362525029
,,,,0.6362275449101796,0.0008274180077185708
,,,,0.6363772455089821,0.0008278173091035517
,,,,0.6365269461077844,0.0008282166403372194
,,,,0.6366766467065869,0.0008286160013493605
,,,,0.6368263473053893,0.0008290153920697747
,,,,0.6369760479041916,0.0008294148124282701
,,,,0.6371257485029941,0.0008298142623546749
,,,,0.6372754491017963,0.0008302137417788214
,,,,0.6374251497005988,0.0008306132506305593
,,,,0.6375748502994013,0.0008310127888397496
,,,,0.6377245508982036,0.000831412356336265
,,,,0.637874251497006,0.000831811953049993
,,,,0.6380239520958085,0.0008322115789108307
,,,,0.6381736526946108,0.0008326112338486886
,,,,0.6383233532934133,0.0008330109177934918
,,,,0.6384730538922155,0.0008334106306751773
,,,,0.638622754491018,0.0008338103724236933
,,,,0.6387724550898204,0.0008342101429690019
,,,,0.6389221556886228,0.0008346099422410786
,,,,0.6390718562874252,0.0008350097701699115
,,,,0.6392215568862276,0.000835409626685501
,,,,0.63937125748503,0.0008358095117178605
,,,,0.6395209580838324,0.0008362094251970182
,,,,0.6396706586826347,0.0008366093670530123
,,,,0.6398203592814371,0.000837009337215897
,,,,0.6399700598802396,0.0008374093356157385
,,,,0.640119760479042,0.0008378093621826144
,,,,0.6402694610778443,0.000838209416846619
,,,,0.6404191616766468,0.0008386094995378571
,,,,0.6405688622754491,0.0008390096101864488
,,,,0.6407185628742516,0.0008394097487225255
,,,,0.6408682634730539,0.0008398099150762336
,,,,0.6410179640718563,0.0008402101091777322
,,,,0.6411676646706588,0.0008406103309571945
,,,,0.641317365269461,0.0008410105803448064
,,,,0.6414670658682635,0.0008414108572707678
,,,,0.641616766467066,0.0008418111616652912
,,,,0.6417664670658683,0.0008422114934586053
,,,,0.6419161676646707,0.0008426118525809499
,,,,0.642065868263473,0.0008430122389625803
,,,,0.6422155688622755,0.0008434126525337634
,,,,0.642365269461078,0.0008438130932247827
,,,,0.6425149700598802,0.0008442135609659333
,,,,0.6426646706586827,0.0008446140556875257
,,,,0.6428143712574851,0.0008450145773198827
,,,,0.6429640718562875,0.0008454151257933423
,,,,0.6431137724550899,0.0008458157010382566
,,,,0.6432634730538922,0.0008462163029849912
,,,,0.6434131736526947,0.0008466169315639266
,,,,0.643562874251497,0.0008470175867054564
,,,,0.6437125748502994,0.000847418268339988
,,,,0.6438622754491018,0.0008478189763979453
,,,,0.6440119760479043,0.0008482197108097641
,,,,0.6441616766467066,0.0008486204715058948
,,,,0.644311377245509,0.000849021258416805
,,,,0.6444610778443114,0.0008494220714729721
,,,,0.6446107784431138,0.0008498229106048918
,,,,0.6447604790419162,0.0008502237757430724
,,,,0.6449101796407186,0.0008506246668180362
,,,,0.645059880239521,0.000851025583760322
,,,,0.6452095808383235,0.0008514265265004821
,,,,0.6453592814371257,0.0008518274949690834
,,,,0.6455089820359282,0.0008522284890967073
,,,,0.6456586826347305,0.0008526295088139496
,,,,0.645808383233533,0.0008530305540514229
,,,,0.6459580838323354,0.0008534316247397523
,,,,0.6461077844311377,0.0008538327208095788
,,,,0.6462574850299402,0.0008542338421915571
,,,,0.6464071856287427,0.0008546349888163599
,,,,0.6465568862275449,0.0008550361606146703
,,,,0.6467065868263474,0.0008554373575171912
,,,,0.6468562874251497,0.0008558385794546368
,,,,0.6470059880239521,0.000856239826357738
,,,,0.6471556886227546,0.0008566410981572417
,,,,0.6473053892215569,0.0008570423947839073
,,,,0.6474550898203594,0.0008574437161685123
,,,,0.6476047904191617,0.0008578450622418479
,,,,0.6477544910179641,0.0008582464329347205
,,,,0.6479041916167665,0.0008586478281779536
,,,,0.6480538922155689,0.0008590492479023827
,,,,0.6482035928143713,0.0008594506920388626
,,,,0.6483532934131737,0.0008598521605182604
,,,,0.6485029940119761,0.0008602536532714602
,,,,0.6486526946107785,0.0008606551702293629
,,,,0.6488023952095809,0.0008610567113228827
,,,,0.6489520958083833,0.0008614582764829489
,,,,0.6491017964071857,0.0008618598656405103
,,,,0.649251497005988,0.0008622614787265273
,,,,0.6494011976047904,0.0008626631156719779
,,,,0.6495508982035929,0.0008630647764078569
,,,,0.6497005988023952,0.0008634664608651723
,,,,0.6498502994011977,0.0008638681689749503
,,,,0.6500000000000001,0.0008642699006682315
,,,,0.6501497005988024,0.0008646716558760736
,,,,0.6502994011976049,0.0008650734345295499
,,,,0.6504491017964071,0.0008654752365597492
,,,,0.6505988023952096,0.0008658770618977775
,,,,0.6507485029940121,0.0008662789104747553
,,,,0.6508982035928144,0.0008666807822218204
,,,,0.6510479041916168,0.0008670826770701271
,,,,0.6511976047904192,0.0008674845949508454
,,,,0.6513473053892216,0.0008678865357951619
,,,,0.6514970059880241,0.0008682884995342779
,,,,0.6516467065868263,0.0008686904860994136
,,,,0.6517964071856288,0.0008690924954218042
,,,,0.6519461077844312,0.0008694945274327016
,,,,0.6520958083832336,0.0008698965820633738
,,,,0.652245508982036,0.0008702986592451056
,,,,0.6523952095808383,0.000870700758909199
,,,,0.6525449101796408,0.000871102880986973
,,,,0.6526946107784432,0.0008715050254097598
,,,,0.6528443113772455,0.0008719071921089123
,,,,0.6529940119760479,0.0008723093810157992
,,,,0.6531437125748504,0.0008727115920618047
,,,,0.6532934131736527,0.0008731138251783298
,,,,0.6534431137724551,0.0008735160802967949
,,,,0.6535928143712575,0.000873918357348633
,,,,0.6537425149700599,0.0008743206562652996
,,,,0.6538922155688623,0.0008747229769782619
,,,,0.6540419161676647,0.0008751253194190069
,,,,0.6541916167664671,0.0008755276835190377
,,,,0.6543413173652696,0.000875930069209876
,,,,0.6544910179640718,0.0008763324764230575
,,,,0.6546407185628743,0.00087673490509014
,,,,0.6547904191616766,0.0008771373551426925
,,,,0.6549401197604791,0.0008775398265123072
,,,,0.6550898203592815,0.0008779423191305885
,,,,0.6552395209580838,0.000878344832929162
,,,,0.6553892215568863,0.0008787473678396682
,,,,0.6555389221556888,0.000879149923793766
,,,,0.655688622754491,0.0008795525007231316
,,,,0.6558383233532935,0.0008799550985594599
,,,,0.6559880239520958,0.0008803577172344604
,,,,0.6561377245508982,0.0008807603566798639
,,,,0.6562874251497007,0.0008811630168274157
,,,,0.656437125748503,0.0008815656976088807
,,,,0.6565868263473055,0.0008819683989560403
,,,,0.6567365269461078,0.0008823711208006958
,,,,0.6568862275449102,0.0008827738630746613
,,,,0.6570359281437126,0.0008831766257097753
,,,,0.657185628742515,0.0008835794086378897
,,,,0.6573353293413174,0.0008839822117908754
,,,,0.6574850299401198,0.0008843850351006222
,,,,0.6576347305389222,0.0008847878784990364
,,,,0.6577844311377246,0.0008851907419180435
,,,,0.657934131736527,0.0008855936252895864
,,,,0.6580838323353294,0.0008859965285456255
,,,,0.6582335329341318,0.0008863994516181418
,,,,0.6583832335329342,0.000886802394439132
,,,,0.6585329341317365,0.0008872053569406126
,,,,0.658682634730539,0.0008876083390546171
,,,,0.6588323353293413,0.0008880113407131968
,,,,0.6589820359281438,0.0008884143618484246
,,,,0.6591317365269462,0.0008888174023923882
,,,,0.6592814371257485,0.0008892204622771947
,,,,0.659431137724551,0.0008896235414349722
,,,,0.6595808383233532,0.0008900266397978637
,,,,0.6597305389221557,0.0008904297572980329
,,,,0.6598802395209582,0.0008908328938676614
,,,,0.6600299401197605,0.0008912360494389492
,,,,0.6601796407185629,0.0008916392239441158
,,,,0.6603293413173653,0.0008920424173153993
,,,,0.6604790419161677,0.0008924456294850552
,,,,0.6606287425149702,0.000892848860385359
,,,,0.6607784431137724,0.0008932521099486049
,,,,0.6609281437125749,0.0008936553781071067
,,,,0.6610778443113773,0.0008940586647931958
,,,,0.6612275449101797,0.0008944619699392231
,,,,0.6613772455089821,0.0008948652934775576
,,,,0.6615269461077845,0.0008952686353405898
,,,,0.6616766467065869,0.0008956719954607259
,,,,0.6618263473053893,0.0008960753737703951
,,,,0.6619760479041916,0.0008964787702020417
,,,,0.662125748502994,0.0008968821846881324
,,,,0.6622754491017965,0.0008972856171611511
,,,,0.6624251497005988,0.0008976890675536023
,,,,0.6625748502994012,0.0008980925357980093
,,,,0.6627245508982037,0.000898496021826915
,,,,0.662874251497006,0.0008988995255728791
,,,,0.6630239520958084,0.0008993030469684872
,,,,0.6631736526946108,0.0008997065859463368
,,,,0.6633233532934132,0.0009001101424390503
,,,,0.6634730538922157,0.0009005137163792663
,,,,0.6636227544910179,0.0009009173076996458
,,,,0.6637724550898204,0.000901320916332867
,,,,0.6639221556886229,0.0009017245422116295
,,,,0.6640718562874252,0.0009021281852686511
,,,,0.6642215568862276,0.0009025318454366708
,,,,0.6643712574850299,0.000902935522648447
,,,,0.6645209580838324,0.0009033392168367576
,,,,0.6646706586826349,0.0009037429279344002
,,,,0.6648203592814371,0.0009041466558741928
,,,,0.6649700598802396,0.0009045504005889725
,,,,0.665119760479042,0.0009049541620115989
,,,,0.6652694610778443,0.000905357940074948
,,,,0.6654191616766468,0.0009057617347119175
,,,,0.6655688622754491,0.0009061655458554268
,,,,0.6657185628742516,0.0009065693734384141
,,,,0.665868263473054,0.0009069732173938365
,,,,0.6660179640718563,0.0009073770776546721
,,,,0.6661676646706587,0.0009077809541539223
,,,,0.6663173652694612,0.0009081848468246035
,,,,0.6664670658682635,0.0009085887555997564
,,,,0.6666167664670659,0.0009089926804124412
,,,,0.6667664670658683,0.0009093966211957369
,,,,0.6669161676646707,0.0009098005778827468
,,,,0.6670658682634731,0.00091020455040659
,,,,0.6672155688622755,0.0009106085387004083
,,,,0.6673652694610779,0.000911012542697365
,,,,0.6675149700598804,0.0009114165623306434
,,,,0.6676646706586826,0.0009118205975334462
,,,,0.6678143712574851,0.0009122246482389986
,,,,0.6679640718562874,0.0009126287143805449
,,,,0.6681137724550898,0.0009130327958913524
,,,,0.6682634730538923,0.0009134368927047068
,,,,0.6684131736526946,0.0009138410047539169
,,,,0.6685628742514971,0.0009142451319723099
,,,,0.6687125748502996,0.0009146492742932359
,,,,0.6688622754491018,0.0009150534316500653
,,,,0.6690119760479043,0.0009154576039761903
,,,,0.6691616766467066,0.000915861791205022
,,,,0.669311377245509,0.0009162659932699955
,,,,0.6694610778443114,0.000916670210104565
,,,,0.6696107784431138,0.0009170744416422061
,,,,0.6697604790419163,0.0009174786878164171
,,,,0.6699101796407186,0.0009178829485607155
,,,,0.670059880239521,0.0009182872238086408
,,,,0.6702095808383234,0.0009186915134937553
,,,,0.6703592814371258,0.0009190958175496404
,,,,0.6705089820359282,0.0009195001359099012
,,,,0.6706586826347306,0.0009199044685081624
,,,,0.670808383233533,0.000920308815278069
,,,,0.6709580838323354,0.0009207131761532928
,,,,0.6711077844311377,0.0009211175510675211
,,,,0.6712574850299401,0.0009215219399544671
,,,,0.6714071856287426,0.0009219263427478629
,,,,0.671556886227545,0.0009223307593814637
,,,,0.6717065868263473,0.0009227351897890468
,,,,0.6718562874251498,0.0009231396339044102
,,,,0.6720059880239521,0.0009235440916613737
,,,,0.6721556886227545,0.0009239485629937792
,,,,0.6723053892215569,0.0009243530478354916
,,,,0.6724550898203593,0.0009247575461203958
,,,,0.6726047904191618,0.000925162057782401
,,,,0.672754491017964,0.0009255665827554353
,,,,0.6729041916167665,0.0009259711209734517
,,,,0.673053892215569,0.0009263756723704239
,,,,0.6732035928143713,0.0009267802368803477
,,,,0.6733532934131737,0.0009271848144372416
,,,,0.673502994011976,0.0009275894049751457
,,,,0.6736526946107785,0.0009279940084281237
,,,,0.673802395209581,0.0009283986247302595
,,,,0.6739520958083832,0.0009288032538156601
,,,,0.6741017964071857,0.0009292078956184569
,,,,0.6742514970059881,0.0009296125500727996
,,,,0.6744011976047904,0.0009300172171128645
,,,,0.6745508982035929,0.0009304218966728477
,,,,0.6747005988023952,0.0009308265886869687
,,,,0.6748502994011977,0.0009312312930894696
,,,,0.675,0.000931636009814615
,,,,0.6751497005988024,0.0009320407387966904
,,,,0.6752994011976048,0.0009324454799700085
,,,,0.6754491017964073,0.0009328502332689011
,,,,0.6755988023952096,0.0009332549986277221
,,,,0.675748502994012,0.0009336597759808507
,,,,0.6758982035928144,0.0009340645652626876
,,,,0.6760479041916168,0.0009344693664076562
,,,,0.6761976047904192,0.0009348741793502043
,,,,0.6763473053892216,0.0009352790040247997
,,,,0.676497005988024,0.0009356838403659359
,,,,0.6766467065868265,0.0009360886883081297
,,,,0.6767964071856287,0.0009364935477859174
,,,,0.6769461077844312,0.0009368984187338623
,,,,0.6770958083832335,0.0009373033010865487
,,,,0.677245508982036,0.0009377081947785853
,,,,0.6773952095808384,0.000938113099744602
,,,,0.6775449101796407,0.0009385180159192549
,,,,0.6776946107784432,0.0009389229432372203
,,,,0.6778443113772457,0.0009393278816332003
,,,,0.6779940119760479,0.0009397328310419187
,,,,0.6781437125748504,0.0009401377913981247
,,,,0.6782934131736527,0.0009405427626365876
,,,,0.6784431137724551,0.0009409477446921039
,,,,0.6785928143712575,0.0009413527374994904
,,,,0.6787425149700599,0.0009417577409935904
,,,,0.6788922155688624,0.0009421627551092686
,,,,0.6790419161676647,0.0009425677797814139
,,,,0.6791916167664671,0.000942972814944939
,,,,0.6793413173652695,0.0009433778605347811
,,,,0.6794910179640719,0.000943782916485899
,,,,0.6796407185628743,0.0009441879827332784
,,,,0.6797904191616767,0.0009445930592119264
,,,,0.6799401197604791,0.0009449981458568734
,,,,0.6800898203592814,0.0009454032426031774
,,,,0.6802395209580839,0.0009458083493859166
,,,,0.6803892215568862,0.0009462134661401936
,,,,0.6805389221556887,0.0009466185928011373
,,,,0.680688622754491,0.0009470237293038984
,,,,0.6808383233532934,0.0009474288755836526
,,,,0.6809880239520959,0.0009478340315756008
,,,,0.6811377245508982,0.0009482391972149664
,,,,0.6812874251497006,0.0009486443724369962
,,,,0.6814371257485031,0.0009490495571769645
,,,,0.6815868263473054,0.0009494547513701668
,,,,0.6817365269461079,0.0009498599549519241
,,,,0.6818862275449101,0.0009502651678575827
,,,,0.6820359281437126,0.0009506703900225118
,,,,0.6821856287425151,0.0009510756213821055
,,,,0.6823353293413174,0.0009514808618717825
,,,,0.6824850299401198,0.000951886111426986
,,,,0.6826347305389222,0.0009522913699831839
,,,,0.6827844311377246,0.0009526966374758687
,,,,0.6829341317365271,0.0009531019138405565
,,,,0.6830838323353293,0.0009535071990127904
,,,,0.6832335329341318,0.0009539124929281354
,,,,0.6833832335329342,0.0009543177955221833
,,,,0.6835329341317365,0.0009547231067305491
,,,,0.683682634730539,0.0009551284264888749
,,,,0.6838323353293414,0.0009555337547328252
,,,,0.6839820359281438,0.0009559390913980899
,,,,0.6841317365269461,0.0009563444364203858
,,,,0.6842814371257485,0.0009567497897354521
,,,,0.6844311377245509,0.0009571551512790544
,,,,0.6845808383233534,0.0009575605209869836
,,,,0.6847305389221557,0.0009579658987950543
,,,,0.6848802395209581,0.0009583712846391081
,,,,0.6850299401197606,0.0009587766784550099
,,,,0.6851796407185629,0.0009591820801786508
,,,,0.6853293413173653,0.0009595874897459474
,,,,0.6854790419161677,0.00095999290709284
,,,,0.6856287425149701,0.0009603983321552972
,,,,0.6857784431137726,0.0009608037648693097
,,,,0.6859281437125748,0.000961209205170895
,,,,0.6860778443113773,0.000961614652996097
,,,,0.6862275449101798,0.0009620201082809837
,,,,0.686377245508982,0.0009624255709616478
,,,,0.6865269461077845,0.0009628310409742105
,,,,0.6866766467065868,0.0009632365182548164
,,,,0.6868263473053893,0.0009636420027396351
,,,,0.6869760479041918,0.0009640474943648636
,,,,0.687125748502994,0.0009644529930667238
,,,,0.6872754491017965,0.0009648584987814633
,,,,0.6874251497005989,0.0009652640114453552
,,,,0.6875748502994012,0.0009656695309946993
,,,,0.6877245508982036,0.0009660750573658212
,,,,0.687874251497006,0.0009664805904950701
,,,,0.6880239520958085,0.0009668861303188246
,,,,0.6881736526946108,0.0009672916767734872
,,,,0.6883233532934132,0.0009676972297954859
,,,,0.6884730538922156,0.0009681027893212769
,,,,0.6886227544910181,0.0009685083552873399
,,,,0.6887724550898204,0.0009689139276301826
,,,,0.6889221556886228,0.0009693195062863371
,,,,0.6890718562874252,0.0009697250911923638
,,,,0.6892215568862275,0.0009701306822848484
,,,,0.68937125748503,0.0009705362795004022
,,,,0.6895209580838323,0.0009709418827756638
,,,,0.6896706586826348,0.0009713474920472965
,,,,0.6898203592814373,0.0009717531072519927
,,,,0.6899700598802395,0.0009721587283264683
,,,,0.690119760479042,0.0009725643552074675
,,,,0.6902694610778443,0.0009729699878317604
,,,,0.6904191616766467,0.0009733756261361433
,,,,0.6905688622754492,0.0009737812700574404
,,,,0.6907185628742515,0.0009741869195324996
,,,,0.690868263473054,0.0009745925744981995
,,,,0.6910179640718562,0.0009749982348914412
,,,,0.6911676646706587,0.0009754039006491563
,,,,0.6913173652694612,0.0009758095717082998
,,,,0.6914670658682635,0.0009762152480058559
,,,,0.6916167664670659,0.0009766209294788356
,,,,0.6917664670658683,0.0009770266160642736
,,,,0.6919161676646707,0.000977432307699234
,,,,0.6920658682634732,0.0009778380043208104
,,,,0.6922155688622754,0.0009782437058661177
,,,,0.6923652694610779,0.000978649412272301
,,,,0.6925149700598803,0.0009790551234765328
,,,,0.6926646706586826,0.0009794608394160123
,,,,0.6928143712574851,0.0009798665600279646
,,,,0.6929640718562875,0.0009802722852496435
,,,,0.6931137724550899,0.0009806780150183284
,,,,0.6932634730538922,0.0009810837492713281
,,,,0.6934131736526946,0.000981489487945976
,,,,0.693562874251497,0.0009818952309796356
,,,,0.6937125748502995,0.000982300978309695
,,,,0.6938622754491018,0.0009827067298735716
,,,,0.6940119760479042,0.0009831124856087097
,,,,0.6941616766467067,0.0009835182454525813
,,,,0.694311377245509,0.0009839240093426843
,,,,0.6944610778443114,0.0009843297772165463
,,,,0.6946107784431138,0.0009847355490117218
,,,,0.6947604790419162,0.0009851413246657927
,,,,0.6949101796407187,0.000985547104116367
,,,,0.6950598802395209,0.0009859528873010824
,,,,0.6952095808383234,0.0009863586741576046
,,,,0.6953592814371259,0.0009867644646236258
,,,,0.6955089820359281,0.000987170258636866
,,,,0.6956586826347306,0.000987576056135073
,,,,0.6958083832335329,0.0009879818570560233
,,,,0.6959580838323354,0.0009883876613375213
,,,,0.6961077844311379,0.0009887934689173984
,,,,0.6962574850299401,0.0009891992797335135
,,,,0.6964071856287426,0.0009896050937237548
,,,,0.696556886227545,0.0009900109108260404
,,,,0.6967065868263473,0.000990416730978311
,,,,0.6968562874251498,0.0009908225541185394
,,,,0.6970059880239521,0.0009912283801847273
,,,,0.6971556886227546,0.0009916342091149017
,,,,0.6973053892215569,0.0009920400408471191
,,,,0.6974550898203593,0.000992445875319465
,,,,0.6976047904191617,0.0009928517124700518
,,,,0.6977544910179642,0.0009932575522370217
,,,,0.6979041916167665,0.0009936633945585437
,,,,0.6980538922155689,0.000994069239372817
,,,,0.6982035928143713,0.000994475086618067
,,,,0.6983532934131736,0.0009948809362325499
,,,,0.6985029940119761,0.0009952867881545485
,,,,0.6986526946107784,0.0009956926423223763
,,,,0.6988023952095809,0.0009960984986743732
,,,,0.6989520958083834,0.0009965043571489086
,,,,0.6991017964071856,0.0009969102176843796
,,,,0.6992514970059881,0.0009973160802192148
,,,,0.6994011976047904,0.0009977219446918692
,,,,0.6995508982035928,0.0009981278110408262
,,,,0.6997005988023953,0.0009985336792046001
,,,,0.6998502994011976,0.0009989395491217315
,,,,0.7000000000000001,0.0009993454207307927
,,,,0.7001497005988025,0.000999751293970383
,,,,0.7002994011976048,0.00100015716877913
,,,,0.7004491017964073,0.0010005630450956923
,,,,0.7005988023952096,0.001000968922858756
,,,,0.700748502994012,0.0010013748020070376
,,,,0.7008982035928144,0.001001780682479282
,,,,0.7010479041916168,0.001002186564214261
,,,,0.7011976047904193,0.0010025924471507813
,,,,0.7013473053892216,0.0010029983312276733
,,,,0.701497005988024,0.0010034042163837992
,,,,0.7016467065868264,0.0010038101025580486
,,,,0.7017964071856287,0.0010042159896893417
,,,,0.7019461077844312,0.0010046218777166303
,,,,0.7020958083832336,0.0010050277665788923
,,,,0.702245508982036,0.0010054336562151348
,,,,0.7023952095808383,0.001005839546564397
,,,,0.7025449101796408,0.0010062454375657458
,,,,0.7026946107784431,0.0010066513291582787
,,,,0.7028443113772456,0.0010070572212811206
,,,,0.7029940119760479,0.001007463113873429
,,,,0.7031437125748503,0.001007869006874389
,,,,0.7032934131736528,0.0010082749002232158
,,,,0.703443113772455,0.001008680793859155
,,,,0.7035928143712575,0.0010090866877214815
,,,,0.70374251497006,0.0010094925817494993
,,,,0.7038922155688623,0.001009898475882543
,,,,0.7040419161676648,0.0010103043700599773
,,,,0.704191616766467,0.0010107102642211954
,,,,0.7043413173652695,0.0010111161583056234
,,,,0.704491017964072,0.0010115220522527132
,,,,0.7046407185628742,0.0010119279460019497
,,,,0.7047904191616767,0.0010123338394928477
,,,,0.7049401197604791,0.001012739732664951
,,,,0.7050898203592815,0.001013145625457833
,,,,0.705239520958084,0.0010135515178111
,,,,0.7053892215568862,0.0010139574096643845
,,,,0.7055389221556887,0.0010143633009573542
,,,,0.7056886227544911,0.001014769191629701
,,,,0.7058383233532934,0.001015175081621152
,,,,0.7059880239520959,0.0010155809708714632
,,,,0.7061377245508983,0.0010159868593204208
,,,,0.7062874251497007,0.0010163927469078395
,,,,0.706437125748503,0.0010167986335735694
,,,,0.7065868263473054,0.0010172045192574843
,,,,0.7067365269461078,0.0010176104038994958
,,,,0.7068862275449103,0.0010180162874395386
,,,,0.7070359281437126,0.0010184221698175846
,,,,0.707185628742515,0.0010188280509736323
,,,,0.7073353293413175,0.0010192339308477134
,,,,0.7074850299401197,0.0010196398093798862
,,,,0.7076347305389222,0.0010200456865102436
,,,,0.7077844311377245,0.0010204515621789097
,,,,0.707934131736527,0.001020857436326036
,,,,0.7080838323353295,0.0010212633088918063
,,,,0.7082335329341317,0.0010216691798164365
,,,,0.7083832335329342,0.001022075049040172
,,,,0.7085329341317367,0.0010224809165032907
,,,,0.7086826347305389,0.0010228867821460994
,,,,0.7088323353293414,0.001023292645908936
,,,,0.7089820359281437,0.0010236985077321716
,,,,0.7091317365269462,0.001024104367556207
,,,,0.7092814371257486,0.0010245102253214735
,,,,0.7094311377245509,0.0010249160809684347
,,,,0.7095808383233534,0.0010253219344375849
,,,,0.7097305389221557,0.0010257277856694494
,,,,0.7098802395209581,0.0010261336346045853
,,,,0.7100299401197605,0.0010265394811835808
,,,,0.7101796407185629,0.001026945325347055
,,,,0.7103293413173654,0.0010273511670356587
,,,,0.7104790419161677,0.0010277570061900747
,,,,0.7106287425149701,0.0010281628427510146
,,,,0.7107784431137725,0.001028568676659226
,,,,0.7109281437125748,0.001028974507855484
,,,,0.7110778443113773,0.0010293803362805979
,,,,0.7112275449101797,0.001029786161875406
,,,,0.7113772455089821,0.0010301919845807795
,,,,0.7115269461077844,0.0010305978043376228
,,,,0.7116766467065869,0.0010310036210868707
,,,,0.7118263473053892,0.0010314094347694867
,,,,0.7119760479041917,0.0010318152453264724
,,,,0.712125748502994,0.0010322210526988547
,,,,0.7122754491017964,0.0010326268568276978
,,,,0.7124251497005989,0.0010330326576540939
,,,,0.7125748502994012,0.0010334384551191672
,,,,0.7127245508982036,0.0010338442491640788
,,,,0.7128742514970061,0.0010342500397300144
,,,,0.7130239520958084,0.0010346558267581966
,,,,0.7131736526946109,0.0010350616101898785
,,,,0.7133233532934131,0.001035467389966347
,,,,0.7134730538922156,0.001035873166028918
,,,,0.7136227544910181,0.001036278938318942
,,,,0.7137724550898203,0.0010366847067777994
,,,,0.7139221556886228,0.001037090471346906
,,,,0.7140718562874252,0.0010374962319677076
,,,,0.7142215568862276,0.0010379019885816815
,,,,0.71437125748503,0.0010383077411303412
,,,,0.7145209580838323,0.0010387134895552274
,,,,0.7146706586826348,0.0010391192337979166
,,,,0.7148203592814372,0.0010395249738000176
,,,,0.7149700598802395,0.0010399307095031703
,,,,0.715119760479042,0.0010403364408490463
,,,,0.7152694610778444,0.0010407421677793539
,,,,0.7154191616766468,0.0010411478902358291
,,,,0.7155688622754491,0.0010415536081602426
,,,,0.7157185628742515,0.0010419593214943987
,,,,0.7158682634730539,0.0010423650301801324
,,,,0.7160179640718564,0.0010427707341593134
,,,,0.7161676646706587,0.0010431764333738412
,,,,0.7163173652694611,0.001043582127765652
,,,,0.7164670658682636,0.0010439878172767117
,,,,0.7166167664670658,0.00104439350184902
,,,,0.7167664670658683,0.00104479918142461
,,,,0.7169161676646706,0.0010452048559455467
,,,,0.7170658682634731,0.0010456105253539285
,,,,0.7172155688622756,0.0010460161895918892
,,,,0.7173652694610778,0.0010464218486015892
,,,,0.7175149700598803,0.0010468275023252293
,,,,0.7176646706586828,0.001047233150705039
,,,,0.717814371257485,0.0010476387936832812
,,,,0.7179640718562875,0.001048044431202254
,,,,0.7181137724550898,0.0010484500632042869
,,,,0.7182634730538923,0.0010488556896317432
,,,,0.7184131736526947,0.0010492613104270201
,,,,0.718562874251497,0.001049666925532546
,,,,0.7187125748502995,0.0010500725348907857
,,,,0.7188622754491019,0.0010504781384442351
,,,,0.7190119760479042,0.0010508837361354224
,,,,0.7191616766467066,0.0010512893279069132
,,,,0.719311377245509,0.0010516949137013038
,,,,0.7194610778443115,0.0010521004934612244
,,,,0.7196107784431138,0.0010525060671293372
,,,,0.7197604790419162,0.0010529116346483423
,,,,0.7199101796407186,0.0010533171959609686
,,,,0.720059880239521,0.0010537227510099816
,,,,0.7202095808383234,0.0010541282997381793
,,,,0.7203592814371258,0.0010545338420883937
,,,,0.7205089820359282,0.0010549393780034898
,,,,0.7206586826347305,0.001055344907426369
,,,,0.720808383233533,0.0010557504302999628
,,,,0.7209580838323353,0.00105615594656724
,,,,0.7211077844311378,0.0010565614561711995
,,,,0.7212574850299402,0.0010569669590548769
,,,,0.7214071856287425,0.0010573724551613422
,,,,0.721556886227545,0.0010577779444336972
,,,,0.7217065868263473,0.0010581834268150786
,,,,0.7218562874251497,0.0010585889022486587
,,,,0.7220059880239522,0.0010589943706776415
,,,,0.7221556886227545,0.0010593998320452644
,,,,0.722305389221557,0.001059805286294805
,,,,0.7224550898203594,0.001060210733369566
,,,,0.7226047904191617,0.0010606161732128923
,,,,0.7227544910179642,0.0010610216057681573
,,,,0.7229041916167664,0.0010614270309787736
,,,,0.7230538922155689,0.0010618324487881845
,,,,0.7232035928143713,0.001062237859139869
,,,,0.7233532934131737,0.0010626432619773392
,,,,0.7235029940119762,0.0010630486572441448
,,,,0.7236526946107785,0.0010634540448838672
,,,,0.7238023952095809,0.0010638594248401224
,,,,0.7239520958083833,0.0010642647970565623
,,,,0.7241017964071856,0.0010646701614768722
,,,,0.7242514970059881,0.001065075518044773
,,,,0.7244011976047905,0.0010654808667040182
,,,,0.7245508982035929,0.001065886207398399
,,,,0.7247005988023952,0.001066291540071739
,,,,0.7248502994011977,0.0010666968646678974
,,,,0.725,0.0010671021811307665
,,,,0.7251497005988025,0.0010675074894042774
,,,,0.7252994011976048,0.001067912789432392
,,,,0.7254491017964072,0.001068318081159109
,,,,0.7255988023952097,0.0010687233645284616
,,,,0.725748502994012,0.0010691286394845173
,,,,0.7258982035928144,0.0010695339059713798
,,,,0.7260479041916169,0.0010699391639331873
,,,,0.7261976047904192,0.0010703444133141127
,,,,0.7263473053892217,0.001070749654058364
,,,,0.7264970059880239,0.0010711548861101843
,,,,0.7266467065868264,0.0010715601094138535
,,,,0.7267964071856289,0.0010719653239136826
,,,,0.7269461077844311,0.0010723705295540224
,,,,0.7270958083832336,0.0010727757262792568
,,,,0.727245508982036,0.0010731809140338054
,,,,0.7273952095808384,0.0010735860927621197
,,,,0.7275449101796408,0.0010739912624086938
,,,,0.7276946107784431,0.0010743964229180504
,,,,0.7278443113772456,0.001074801574234752
,,,,0.727994011976048,0.0010752067163033938
,,,,0.7281437125748503,0.0010756118490686073
,,,,0.7282934131736527,0.0010760169724750603
,,,,0.7284431137724551,0.0010764220864674554
,,,,0.7285928143712576,0.0010768271909905299
,,,,0.7287425149700599,0.0010772322859890595
,,,,0.7288922155688623,0.0010776373714078517
,,,,0.7290419161676647,0.0010780424471917528
,,,,0.7291916167664672,0.0010784475132856435
,,,,0.7293413173652695,0.0010788525696344411
,,,,0.7294910179640719,0.0010792576161830969
,,,,0.7296407185628743,0.0010796626528766
,,,,0.7297904191616766,0.0010800676796599744
,,,,0.7299401197604791,0.0010804726964782794
,,,,0.7300898203592814,0.001080877703276612
,,,,0.7302395209580839,0.0010812827000001033
,,,,0.7303892215568863,0.001081687686593922
,,,,0.7305389221556886,0.0010820926630032703
,,,,0.7306886227544911,0.0010824976291733883
,,,,0.7308383233532934,0.001082902585049553
,,,,0.7309880239520958,0.001083307530577077
,,,,0.7311377245508983,0.0010837124657013066
,,,,0.7312874251497006,0.0010841173903676277
,,,,0.7314371257485031,0.0010845223045214602
,,,,0.7315868263473055,0.0010849272081082607
,,,,0.7317365269461078,0.001085332101073523
,,,,0.7318862275449103,0.0010857369833627757
,,,,0.7320359281437125,0.0010861418549215857
,,,,0.732185628742515,0.0010865467156955548
,,,,0.7323353293413174,0.0010869515656303206
,,,,0.7324850299401198,0.0010873564046715591
,,,,0.7326347305389223,0.0010877612327649818
,,,,0.7327844311377246,0.0010881660498563365
,,,,0.732934131736527,0.0010885708558914067
,,,,0.7330838323353294,0.001088975650816015
,,,,0.7332335329341317,0.0010893804345760184
,,,,0.7333832335329342,0.001089785207117312
,,,,0.7335329341317366,0.0010901899683858265
,,,,0.733682634730539,0.0010905947183275286
,,,,0.7338323353293413,0.0010909994568884254
,,,,0.7339820359281438,0.0010914041840145556
,,,,0.7341317365269461,0.0010918088996519986
,,,,0.7342814371257486,0.0010922136037468683
,,,,0.7344311377245509,0.0010926182962453176
,,,,0.7345808383233533,0.0010930229770935345
,,,,0.7347305389221558,0.001093427646237746
,,,,0.734880239520958,0.0010938323036242129
,,,,0.7350299401197605,0.0010942369491992363
,,,,0.735179640718563,0.0010946415829091523
,,,,0.7353293413173653,0.001095046204700335
,,,,0.7354790419161678,0.0010954508145191951
,,,,0.73562874251497,0.0010958554123121787
,,,,0.7357784431137725,0.0010962599980257745
,,,,0.735928143712575,0.0010966645716065037
,,,,0.7360778443113772,0.0010970691330009252
,,,,0.7362275449101797,0.001097473682155636
,,,,0.7363772455089821,0.00109787821901727
,,,,0.7365269461077845,0.0010982827435325
,,,,0.736676646706587,0.0010986872556480345
,,,,0.7368263473053892,0.0010990917553106198
,,,,0.7369760479041917,0.0010994962424670388
,,,,0.7371257485029941,0.0010999007170641145
,,,,0.7372754491017964,0.001100305179048703
,,,,0.7374251497005988,0.0011007096283677036
,,,,0.7375748502994013,0.0011011140649680481
,,,,0.7377245508982037,0.001101518488796708
,,,,0.737874251497006,0.0011019228998006942
,,,,0.7380239520958084,0.0011023272979270517
,,,,0.7381736526946108,0.0011027316831228654
,,,,0.7383233532934133,0.001103136055335258
,,,,0.7384730538922156,0.0011035404145113882
,,,,0.738622754491018,0.0011039447605984555
,,,,0.7387724550898205,0.001104349093543694
,,,,0.7389221556886227,0.0011047534132943772
,,,,0.7390718562874252,0.0011051577197978171
,,,,0.7392215568862275,0.0011055620130013633
,,,,0.73937125748503,0.0011059662928524032
,,,,0.7395209580838324,0.0011063705592983604
,,,,0.7396706586826347,0.0011067748122866987
,,,,0.7398203592814372,0.00110717905176492
,,,,0.7399700598802397,0.001107583277680564
,,,,0.7401197604790419,0.0011079874899812075
,,,,0.7402694610778444,0.001108391688614466
,,,,0.7404191616766467,0.0011087958735279929
,,,,0.7405688622754492,0.0011092000446694826
,,,,0.7407185628742516,0.0011096042019866643
,,,,0.7408682634730539,0.0011100083454273048
,,,,0.7410179640718564,0.0011104124749392126
,,,,0.7411676646706588,0.0011108165904702334
,,,,0.7413173652694611,0.0011112206919682496
,,,,0.7414670658682635,0.0011116247793811842
,,,,0.7416167664670659,0.001112028852656997
,,,,0.7417664670658684,0.0011124329117436892
,,,,0.7419161676646707,0.0011128369565892957
,,,,0.7420658682634731,0.001113240987141893
,,,,0.7422155688622755,0.0011136450033495974
,,,,0.742365269461078,0.0011140490051605601
,,,,0.7425149700598803,0.0011144529925229737
,,,,0.7426646706586827,0.0011148569653850694
,,,,0.7428143712574851,0.0011152609236951161
,,,,0.7429640718562874,0.0011156648674014232
,,,,0.7431137724550899,0.0011160687964523342
,,,,0.7432634730538922,0.0011164727107962375
,,,,0.7434131736526947,0.001116876610381556
,,,,0.7435628742514971,0.0011172804951567535
,,,,0.7437125748502994,0.001117684365070333
,,,,0.7438622754491019,0.001118088220070835
,,,,0.7440119760479041,0.0011184920601068392
,,,,0.7441616766467066,0.0011188958851269645
,,,,0.7443113772455091,0.0011192996950798706
,,,,0.7444610778443114,0.0011197034899142525
,,,,0.7446107784431139,0.0011201072695788488
,,,,0.7447604790419163,0.001120511034022433
,,,,0.7449101796407186,0.0011209147831938203
,,,,0.7450598802395211,0.001121318517041864
,,,,0.7452095808383233,0.0011217222355154582
,,,,0.7453592814371258,0.0011221259385635343
,,,,0.7455089820359282,0.0011225296261350643
,,,,0.7456586826347306,0.0011229332981790572
,,,,0.745808383233533,0.001123336954644567
,,,,0.7459580838323354,0.0011237405954806793
,,,,0.7461077844311378,0.001124144220636525
,,,,0.7462574850299402,0.001124547830061272
,,,,0.7464071856287425,0.001124951423704128
,,,,0.7465568862275449,0.0011253550015143416
,,,,0.7467065868263474,0.001125758563441199
,,,,0.7468562874251498,0.0011261621094340259
,,,,0.7470059880239521,0.001126565639442189
,,,,0.7471556886227546,0.001126969153415095
,,,,0.7473053892215569,0.0011273726513021881
,,,,0.7474550898203594,0.001127776133052954
,,,,0.7476047904191617,0.0011281795986169162
,,,,0.7477544910179641,0.0011285830479436417
,,,,0.7479041916167666,0.001128986480982733
,,,,0.7480538922155688,0.0011293898976838356
,,,,0.7482035928143713,0.0011297932979966326
,,,,0.7483532934131736,0.001130196681870848
,,,,0.7485029940119761,0.0011306000492562467
,,,,0.7486526946107785,0.0011310034001026324
,,,,0.7488023952095808,0.0011314067343598476
,,,,0.7489520958083833,0.0011318100519777778
,,,,0.7491017964071858,0.0011322133529063458
,,,,0.749251497005988,0.0011326166370955158
,,,,0.7494011976047905,0.0011330199044952928
,,,,0.7495508982035928,0.00113342315505572
,,,,0.7497005988023953,0.0011338263887268826
,,,,0.7498502994011977,0.0011342296054589046
,,,,0.75,0.0011346328052019513
,,,,0.7501497005988025,0.0011350359879062288
,,,,0.7502994011976049,0.0011354391535219803
,,,,0.7504491017964072,0.0011358423019994924
,,,,0.7505988023952096,0.0011362454332890925
,,,,0.750748502994012,0.0011366485473411454
,,,,0.7508982035928145,0.0011370516441060606
,,,,0.7510479041916168,0.001137454723534284
,,,,0.7511976047904192,0.001137857785576301
,,,,0.7513473053892216,0.0011382608301826454
,,,,0.751497005988024,0.0011386638573038822
,,,,0.7516467065868264,0.001139066866890622
,,,,0.7517964071856288,0.0011394698588935164
,,,,0.7519461077844312,0.0011398728332632539
,,,,0.7520958083832335,0.001140275789950568
,,,,0.752245508982036,0.001140678728906229
,,,,0.7523952095808383,0.0011410816500810525
,,,,0.7525449101796408,0.0011414845534258914
,,,,0.7526946107784432,0.001141887438891639
,,,,0.7528443113772455,0.0011422903064292312
,,,,0.752994011976048,0.0011426931559896465
,,,,0.7531437125748502,0.0011430959875238986
,,,,0.7532934131736527,0.0011434988009830474
,,,,0.7534431137724552,0.0011439015963181926
,,,,0.7535928143712575,0.0011443043734804732
,,,,0.75374251497006,0.0011447071324210713
,,,,0.7538922155688624,0.0011451098730912077
,,,,0.7540419161676647,0.0011455125954421479
,,,,0.7541916167664672,0.0011459152994251947
,,,,0.7543413173652694,0.0011463179849916928
,,,,0.7544910179640719,0.0011467206520930303
,,,,0.7546407185628743,0.0011471233006806357
,,,,0.7547904191616767,0.0011475259307059766
,,,,0.7549401197604791,0.001147928542120564
,,,,0.7550898203592815,0.001148331134875951
,,,,0.7552395209580839,0.0011487337089237286
,,,,0.7553892215568863,0.0011491362642155312
,,,,0.7555389221556886,0.0011495388007030374
,,,,0.755688622754491,0.0011499413183379617
,,,,0.7558383233532935,0.0011503438170720652
,,,,0.7559880239520959,0.001150746296857145
,,,,0.7561377245508982,0.001151148757645046
,,,,0.7562874251497007,0.0011515511993876505
,,,,0.756437125748503,0.0011519536220368828
,,,,0.7565868263473055,0.00115235602554471
,,,,0.7567365269461078,0.0011527584098631398
,,,,0.7568862275449102,0.0011531607749442237
,,,,0.7570359281437127,0.0011535631207400497
,,,,0.7571856287425149,0.0011539654472027556
,,,,0.7573353293413174,0.0011543677542845139
,,,,0.7574850299401199,0.0011547700419375423
,,,,0.7576347305389222,0.0011551723101140986
,,,,0.7577844311377246,0.0011555745587664853
,,,,0.7579341317365269,0.001155976787847042
,,,,0.7580838323353294,0.0011563789973081545
,,,,0.7582335329341319,0.0011567811871022512
,,,,0.7583832335329341,0.0011571833571817976
,,,,0.7585329341317366,0.0011575855074993052
,,,,0.758682634730539,0.0011579876380073276
,,,,0.7588323353293414,0.0011583897486584567
,,,,0.7589820359281438,0.0011587918394053316
,,,,0.7591317365269461,0.0011591939102006301
,,,,0.7592814371257486,0.001159595960997073
,,,,0.759431137724551,0.0011599979917474232
,,,,0.7595808383233533,0.0011604000024044874
,,,,0.7597305389221557,0.0011608019929211135
,,,,0.7598802395209582,0.0011612039632501877
,,,,0.7600299401197605,0.0011616059133446462
,,,,0.7601796407185629,0.0011620078431574638
,,,,0.7603293413173653,0.0011624097526416546
,,,,0.7604790419161677,0.0011628116417502804
,,,,0.7606287425149701,0.0011632135104364424
,,,,0.7607784431137725,0.0011636153586532844
,,,,0.7609281437125749,0.0011640171863539954
,,,,0.7610778443113774,0.0011644189934918022
,,,,0.7612275449101796,0.0011648207800199779
,,,,0.7613772455089821,0.0011652225458918385
,,,,0.7615269461077844,0.001165624291060738
,,,,0.7616766467065869,0.0011660260154800792
,,,,0.7618263473053893,0.001166427719103304
,,,,0.7619760479041916,0.0011668294018838965
,,,,0.7621257485029941,0.0011672310637753883
,,,,0.7622754491017966,0.0011676327047313458
,,,,0.7624251497005988,0.0011680343247053868
,,,,0.7625748502994013,0.0011684359236511649
,,,,0.7627245508982036,0.0011688375015223812
,,,,0.762874251497006,0.0011692390582727754
,,,,0.7630239520958085,0.0011696405938561368
,,,,0.7631736526946108,0.0011700421082262906
,,,,0.7633233532934133,0.0011704436013371094
,,,,0.7634730538922156,0.0011708450731425077
,,,,0.763622754491018,0.0011712465235964432
,,,,0.7637724550898204,0.001171647952652914
,,,,0.7639221556886228,0.0011720493602659656
,,,,0.7640718562874252,0.0011724507463896847
,,,,0.7642215568862276,0.0011728521109782006
,,,,0.76437125748503,0.001173253453985688
,,,,0.7645209580838324,0.0011736547753663613
,,,,0.7646706586826348,0.00117405607507448
,,,,0.7648203592814371,0.001174457353064348
,,,,0.7649700598802396,0.0011748586092903126
,,,,0.765119760479042,0.0011752598437067615
,,,,0.7652694610778443,0.001175661056268129
,,,,0.7654191616766468,0.0011760622469288915
,,,,0.7655688622754491,0.0011764634156435675
,,,,0.7657185628742516,0.0011768645623667234
,,,,0.765868263473054,0.001177265687052963
,,,,0.7660179640718563,0.0011776667896569396
,,,,0.7661676646706588,0.001178067870133344
,,,,0.766317365269461,0.0011784689284369161
,,,,0.7664670658682635,0.0011788699645224384
,,,,0.766616766467066,0.0011792709783447328
,,,,0.7667664670658683,0.0011796719698586684
,,,,0.7669161676646707,0.00118007293901916
,,,,0.767065868263473,0.001180473885781162
,,,,0.7672155688622755,0.0011808748100996744
,,,,0.767365269461078,0.001181275711929742
,,,,0.7675149700598802,0.0011816765912264515
,,,,0.7676646706586827,0.0011820774479449354
,,,,0.7678143712574851,0.0011824782820403679
,,,,0.7679640718562875,0.0011828790934679688
,,,,0.7681137724550899,0.0011832798821830026
,,,,0.7682634730538922,0.0011836806481407736
,,,,0.7684131736526947,0.0011840813912966355
,,,,0.768562874251497,0.001184482111605984
,,,,0.7687125748502994,0.001184882809024257
,,,,0.7688622754491018,0.001185283483506939
,,,,0.7690119760479043,0.0011856841350095595
,,,,0.7691616766467066,0.001186084763487686
,,,,0.769311377245509,0.0011864853688969405
,,,,0.7694610778443114,0.0011868859511929774
,,,,0.7696107784431138,0.001187286510331506
,,,,0.7697604790419162,0.0011876870462682733
,,,,0.7699101796407186,0.0011880875589590722
,,,,0.770059880239521,0.0011884880483597417
,,,,0.7702095808383235,0.001188888514426163
,,,,0.7703592814371257,0.0011892889571142615
,,,,0.7705089820359282,0.0011896893763800114
,,,,0.7706586826347305,0.001190089772179425
,,,,0.770808383233533,0.0011904901444685625
,,,,0.7709580838323354,0.0011908904932035308
,,,,0.7711077844311377,0.0011912908183404755
,,,,0.7712574850299402,0.001191691119835593
,,,,0.7714071856287427,0.0011920913976451201
,,,,0.7715568862275449,0.0011924916517253403
,,,,0.7717065868263474,0.0011928918820325813
,,,,0.7718562874251497,0.001193292088523214
,,,,0.7720059880239521,0.0011936922711536567
,,,,0.7721556886227546,0.0011940924298803714
,,,,0.7723053892215569,0.0011944925646598641
,,,,0.7724550898203594,0.001194892675448687
,,,,0.7726047904191617,0.0011952927622034366
,,,,0.7727544910179641,0.001195692824880752
,,,,0.7729041916167665,0.001196092863437323
,,,,0.7730538922155689,0.0011964928778298758
,,,,0.7732035928143713,0.0011968928680151916
,,,,0.7733532934131737,0.0011972928339500882
,,,,0.7735029940119761,0.0011976927755914324
,,,,0.7736526946107785,0.0011980926928961367
,,,,0.7738023952095809,0.0011984925858211568
,,,,0.7739520958083833,0.0011988924543234927
,,,,0.7741017964071857,0.001199292298360193
,,,,0.774251497005988,0.0011996921178883489
,,,,0.7744011976047904,0.0012000919128650985
,,,,0.7745508982035929,0.001200491683247621
,,,,0.7747005988023952,0.0012008914289931471
,,,,0.7748502994011977,0.0012012911500589487
,,,,0.7750000000000001,0.0012016908464023432
,,,,0.7751497005988024,0.001202090517980695
,,,,0.7752994011976049,0.001202490164751413
,,,,0.7754491017964071,0.0012028897866719515
,,,,0.7755988023952096,0.0012032893836998108
,,,,0.7757485029940121,0.0012036889557925361
,,,,0.7758982035928144,0.0012040885029077184
,,,,0.7760479041916168,0.0012044880250029933
,,,,0.7761976047904192,0.0012048875220360435
,,,,0.7763473053892216,0.0012052869939645976
,,,,0.7764970059880241,0.0012056864407464266
,,,,0.7766467065868263,0.001206085862339352
,,,,0.7767964071856288,0.001206485258701236
,,,,0.7769461077844312,0.0012068846297899915
,,,,0.7770958083832336,0.0012072839755635709
,,,,0.777245508982036,0.0012076832959799799
,,,,0.7773952095808384,0.0012080825909972647
,,,,0.7775449101796408,0.001208481860573518
,,,,0.7776946107784432,0.001208881104666881
,,,,0.7778443113772455,0.0012092803232355374
,,,,0.7779940119760479,0.001209679516237719
,,,,0.7781437125748504,0.001210078683631703
,,,,0.7782934131736527,0.001210477825375811
,,,,0.7784431137724551,0.0012108769414284175
,,,,0.7785928143712576,0.0012112760317479312
,,,,0.7787425149700599,0.0012116750962928172
,,,,0.7788922155688623,0.0012120741350215816
,,,,0.7790419161676647,0.0012124731478927778
,,,,0.7791916167664671,0.0012128721348650066
,,,,0.7793413173652696,0.0012132710958969145
,,,,0.7794910179640718,0.0012136700309471908
,,,,0.7796407185628743,0.0012140689399745763
,,,,0.7797904191616768,0.001214467822937856
,,,,0.7799401197604791,0.0012148666797958585
,,,,0.7800898203592815,0.0012152655105074604
,,,,0.7802395209580838,0.00121566431503159
,,,,0.7803892215568863,0.0012160630933272147
,,,,0.7805389221556888,0.0012164618453533507
,,,,0.780688622754491,0.0012168605710690616
,,,,0.7808383233532935,0.001217259270433455
,,,,0.7809880239520959,0.0012176579434056917
,,,,0.7811377245508982,0.0012180565899449682
,,,,0.7812874251497007,0.001218455210010537
,,,,0.781437125748503,0.0012188538035616935
,,,,0.7815868263473055,0.001219252370557778
,,,,0.7817365269461078,0.0012196509109581829
,,,,0.7818862275449102,0.001220049424722341
,,,,0.7820359281437126,0.0012204479118097362
,,,,0.7821856287425151,0.0012208463721798972
,,,,0.7823353293413174,0.0012212448057923985
,,,,0.7824850299401198,0.0012216432126068647
,,,,0.7826347305389222,0.0012220415925829646
,,,,0.7827844311377246,0.001222439945680415
,,,,0.782934131736527,0.0012228382718589782
,,,,0.7830838323353294,0.0012232365710784655
,,,,0.7832335329341318,0.001223634843298733
,,,,0.7833832335329343,0.0012240330884796863
,,,,0.7835329341317365,0.0012244313065812747
,,,,0.783682634730539,0.001224829497563498
,,,,0.7838323353293413,0.0012252276613863985
,,,,0.7839820359281438,0.0012256257980100727
,,,,0.7841317365269462,0.0012260239073946578
,,,,0.7842814371257485,0.0012264219895003396
,,,,0.784431137724551,0.0012268200442873542
,,,,0.7845808383233535,0.0012272180717159803
,,,,0.7847305389221557,0.0012276160717465475
,,,,0.7848802395209582,0.0012280140443394311
,,,,0.7850299401197605,0.001228411989455054
,,,,0.7851796407185629,0.0012288099070538849
,,,,0.7853293413173653,0.0012292077970964428
,,,,0.7854790419161677,0.0012296056595432919
,,,,0.7856287425149702,0.0012300034943550449
,,,,0.7857784431137724,0.0012304013014923607
,,,,0.7859281437125749,0.0012307990809159476
,,,,0.7860778443113773,0.0012311968325865589
,,,,0.7862275449101797,0.0012315945564649986
,,,,0.7863772455089821,0.0012319922525121144
,,,,0.7865269461077845,0.0012323899206888047
,,,,0.7866766467065869,0.001232787560956014
,,,,0.7868263473053893,0.0012331851732747358
,,,,0.7869760479041916,0.001233582757606009
,,,,0.787125748502994,0.0012339803139109235
,,,,0.7872754491017965,0.001234377842150614
,,,,0.7874251497005988,0.0012347753422862623
,,,,0.7875748502994012,0.0012351728142791013
,,,,0.7877245508982037,0.0012355702580904098
,,,,0.787874251497006,0.0012359676736815144
,,,,0.7880239520958084,0.0012363650610137903
,,,,0.7881736526946108,0.0012367624200486605
,,,,0.7883233532934132,0.0012371597507475937
,,,,0.7884730538922157,0.0012375570530721092
,,,,0.7886227544910179,0.0012379543269837752
,,,,0.7887724550898204,0.0012383515724442044
,,,,0.7889221556886229,0.001238748789415061
,,,,0.7890718562874252,0.0012391459778580527
,,,,0.7892215568862276,0.0012395431377349418
,,,,0.7893712574850299,0.0012399402690075328
,,,,0.7895209580838324,0.0012403373716376818
,,,,0.7896706586826349,0.0012407344455872902
,,,,0.7898203592814371,0.0012411314908183117
,,,,0.7899700598802396,0.0012415285072927456
,,,,0.790119760479042,0.001241925494972638
,,,,0.7902694610778443,0.0012423224538200867
,,,,0.7904191616766468,0.0012427193837972368
,,,,0.7905688622754491,0.0012431162848662795
,,,,0.7907185628742516,0.001243513156989459
,,,,0.790868263473054,0.001243910000129059
,,,,0.7910179640718563,0.001244306814247424
,,,,0.7911676646706587,0.0012447035993069394
,,,,0.7913173652694612,0.0012451003552700363
,,,,0.7914670658682635,0.0012454970820992026
,,,,0.7916167664670659,0.0012458937797569698
,,,,0.7917664670658683,0.0012462904482059172
,,,,0.7919161676646707,0.0012466870874086745
,,,,0.7920658682634731,0.0012470836973279224
,,,,0.7922155688622755,0.0012474802779263835
,,,,0.7923652694610779,0.001247876829166836
,,,,0.7925149700598804,0.0012482733510121027
,,,,0.7926646706586826,0.0012486698434250564
,,,,0.7928143712574851,0.0012490663063686191
,,,,0.7929640718562874,0.0012494627398057627
,,,,0.7931137724550898,0.001249859143699505
,,,,0.7932634730538923,0.0012502555180129143
,,,,0.7934131736526946,0.0012506518627091075
,,,,0.7935628742514971,0.0012510481777512521
,,,,0.7937125748502996,0.0012514444631025615
,,,,0.7938622754491018,0.0012518407187263002
,,,,0.7940119760479043,0.0012522369445857797
,,,,0.7941616766467066,0.001252633140644365
,,,,0.794311377245509,0.0012530293068654659
,,,,0.7944610778443114,0.00125342544321254
,,,,0.7946107784431138,0.0012538215496490997
,,,,0.7947604790419163,0.0012542176261387031
,,,,0.7949101796407186,0.0012546136726449568
,,,,0.795059880239521,0.001255009689131518
,,,,0.7952095808383234,0.0012554056755620917
,,,,0.7953592814371258,0.001255801631900435
,,,,0.7955089820359282,0.0012561975581103515
,,,,0.7956586826347306,0.0012565934541556955
,,,,0.795808383233533,0.0012569893200003702
,,,,0.7959580838323354,0.001257385155608328
,,,,0.7961077844311378,0.0012577809609435717
,,,,0.7962574850299401,0.0012581767359701513
,,,,0.7964071856287426,0.0012585724806521686
,,,,0.796556886227545,0.0012589681949537754
,,,,0.7967065868263473,0.0012593638788391686
,,,,0.7968562874251498,0.0012597595322725997
,,,,0.7970059880239521,0.0012601551552183668
,,,,0.7971556886227545,0.0012605507476408217
,,,,0.797305389221557,0.0012609463095043592
,,,,0.7974550898203593,0.0012613418407734281
,,,,0.7976047904191618,0.0012617373414125258
,,,,0.797754491017964,0.0012621328113862002
,,,,0.7979041916167665,0.0012625282506590488
,,,,0.798053892215569,0.0012629236591957173
,,,,0.7982035928143713,0.0012633190369609032
,,,,0.7983532934131737,0.0012637143839193542
,,,,0.7985029940119761,0.0012641097000358633
,,,,0.7986526946107785,0.0012645049852752807
,,,,0.798802395209581,0.0012649002396024993
,,,,0.7989520958083832,0.0012652954629824666
,,,,0.7991017964071857,0.0012656906553801786
,,,,0.7992514970059881,0.001266085816760682
,,,,0.7994011976047904,0.0012664809470890716
,,,,0.7995508982035929,0.001266876046330495
,,,,0.7997005988023953,0.0012672711144501463
,,,,0.7998502994011977,0.0012676661514132734
,,,,0.8,0.001268061157185172
,,,,0.8001497005988024,0.0012684561317311907
,,,,0.8002994011976048,0.0012688510750167232
,,,,0.8004491017964073,0.0012692459870072177
,,,,0.8005988023952096,0.0012696408676681728
,,,,0.800748502994012,0.0012700357169651338
,,,,0.8008982035928145,0.0012704305348637005
,,,,0.8010479041916168,0.0012708253213295213
,,,,0.8011976047904192,0.0012712200763282924
,,,,0.8013473053892216,0.0012716147998257637
,,,,0.801497005988024,0.0012720094917877363
,,,,0.8016467065868265,0.001272404152180058
,,,,0.8017964071856287,0.0012727987809686295
,,,,0.8019461077844312,0.001273193378119402
,,,,0.8020958083832337,0.0012735879435983766
,,,,0.802245508982036,0.0012739824773716046
,,,,0.8023952095808384,0.001274376979405189
,,,,0.8025449101796407,0.0012747714496652832
,,,,0.8026946107784432,0.0012751658881180901
,,,,0.8028443113772457,0.0012755602947298636
,,,,0.8029940119760479,0.0012759546694669083
,,,,0.8031437125748504,0.001276349012295583
,,,,0.8032934131736528,0.001276743323182291
,,,,0.8034431137724551,0.0012771376020934918
,,,,0.8035928143712575,0.001277531848995692
,,,,0.8037425149700599,0.0012779260638554506
,,,,0.8038922155688624,0.0012783202466393779
,,,,0.8040419161676647,0.0012787143973141345
,,,,0.8041916167664671,0.0012791085158464317
,,,,0.8043413173652695,0.0012795026022030323
,,,,0.804491017964072,0.001279896656350748
,,,,0.8046407185628743,0.0012802906782564463
,,,,0.8047904191616767,0.0012806846678870415
,,,,0.8049401197604791,0.0012810786252094983
,,,,0.8050898203592814,0.0012814725501908391
,,,,0.8052395209580839,0.0012818664427981272
,,,,0.8053892215568862,0.0012822603029984845
,,,,0.8055389221556887,0.0012826541307590844
,,,,0.805688622754491,0.0012830479260471461
,,,,0.8058383233532934,0.001283441688829944
,,,,0.8059880239520959,0.0012838354190748036
,,,,0.8061377245508982,0.0012842291167491002
,,,,0.8062874251497006,0.0012846227818202605
,,,,0.8064371257485031,0.0012850164142557648
,,,,0.8065868263473054,0.0012854100140231412
,,,,0.8067365269461079,0.001285803581089973
,,,,0.8068862275449101,0.0012861971154238924
,,,,0.8070359281437126,0.0012865906169925822
,,,,0.8071856287425151,0.0012869840857637797
,,,,0.8073353293413174,0.0012873775217052716
,,,,0.8074850299401198,0.001287770924784898
,,,,0.8076347305389222,0.0012881642949705474
,,,,0.8077844311377246,0.0012885576322301604
,,,,0.8079341317365271,0.0012889509365317346
,,,,0.8080838323353293,0.0012893442078433126
,,,,0.8082335329341318,0.0012897374461329906
,,,,0.8083832335329342,0.0012901306513689182
,,,,0.8085329341317365,0.0012905238235192966
,,,,0.808682634730539,0.0012909169625523746
,,,,0.8088323353293414,0.0012913100684364591
,,,,0.8089820359281438,0.001291703141139904
,,,,0.8091317365269461,0.001292096180631117
,,,,0.8092814371257485,0.001292489186878558
,,,,0.8094311377245509,0.0012928821598507374
,,,,0.8095808383233534,0.0012932750995162169
,,,,0.8097305389221557,0.0012936680058436142
,,,,0.8098802395209581,0.001294060878801596
,,,,0.8100299401197606,0.0012944537183588775
,,,,0.8101796407185629,0.0012948465244842344
,,,,0.8103293413173653,0.001295239297146487
,,,,0.8104790419161677,0.0012956320363145108
,,,,0.8106287425149701,0.0012960247419572342
,,,,0.8107784431137726,0.001296417414043634
,,,,0.8109281437125748,0.001296810052542744
,,,,0.8110778443113773,0.0012972026574236482
,,,,0.8112275449101798,0.0012975952286554792
,,,,0.811377245508982,0.0012979877662074285
,,,,0.8115269461077845,0.0012983802700487347
,,,,0.8116766467065868,0.0012987727401486929
,,,,0.8118263473053893,0.0012991651764766448
,,,,0.8119760479041918,0.0012995575790019898
,,,,0.812125748502994,0.001299949947694177
,,,,0.8122754491017965,0.0013003422825227091
,,,,0.8124251497005989,0.0013007345834571407
,,,,0.8125748502994012,0.001301126850467077
,,,,0.8127245508982036,0.0013015190835221804
,,,,0.812874251497006,0.0013019112825921615
,,,,0.8130239520958085,0.0013023034476467854
,,,,0.8131736526946108,0.0013026955786558702
,,,,0.8133233532934132,0.001303087675589283
,,,,0.8134730538922156,0.0013034797384169493
,,,,0.8136227544910181,0.0013038717671088422
,,,,0.8137724550898204,0.0013042637616349879
,,,,0.8139221556886228,0.0013046557219654723
,,,,0.8140718562874252,0.0013050476480704234
,,,,0.8142215568862275,0.0013054395399200304
,,,,0.81437125748503,0.0013058313974845302
,,,,0.8145209580838323,0.0013062232207342152
,,,,0.8146706586826348,0.0013066150096394298
,,,,0.8148203592814373,0.0013070067641705724
,,,,0.8149700598802395,0.0013073984842980905
,,,,0.815119760479042,0.0013077901699924891
,,,,0.8152694610778443,0.0013081818212243247
,,,,0.8154191616766467,0.0013085734379642052
,,,,0.8155688622754492,0.0013089650201827947
,,,,0.8157185628742515,0.0013093565678508057
,,,,0.815868263473054,0.0013097480809390095
,,,,0.8160179640718564,0.001310139559418225
,,,,0.8161676646706587,0.0013105310032593277
,,,,0.8163173652694612,0.0013109224124332442
,,,,0.8164670658682635,0.0013113137869109556
,,,,0.8166167664670659,0.0013117051266634974
,,,,0.8167664670658683,0.001312096431661956
,,,,0.8169161676646707,0.0013124877018774713
,,,,0.8170658682634732,0.0013128789372812378
,,,,0.8172155688622755,0.0013132701378445022
,,,,0.8173652694610779,0.001313661303538564
,,,,0.8175149700598803,0.0013140524343347776
,,,,0.8176646706586826,0.001314443530204552
,,,,0.8178143712574851,0.0013148345911193466
,,,,0.8179640718562875,0.001315225617050675
,,,,0.8181137724550899,0.0013156166079701034
,,,,0.8182634730538922,0.0013160075638492556
,,,,0.8184131736526947,0.0013163984846598054
,,,,0.818562874251497,0.0013167893703734809
,,,,0.8187125748502995,0.0013171802209620638
,,,,0.8188622754491018,0.001317571036397388
,,,,0.8190119760479042,0.0013179618166513439
,,,,0.8191616766467067,0.0013183525616958746
,,,,0.819311377245509,0.0013187432715029755
,,,,0.8194610778443114,0.0013191339460446971
,,,,0.8196107784431139,0.0013195245852931428
,,,,0.8197604790419162,0.0013199151892204714
,,,,0.8199101796407187,0.0013203057577988932
,,,,0.8200598802395209,0.0013206962910006735
,,,,0.8202095808383234,0.0013210867887981327
,,,,0.8203592814371259,0.0013214772511636421
,,,,0.8205089820359281,0.0013218676780696297
,,,,0.8206586826347306,0.0013222580694885763
,,,,0.820808383233533,0.0013226484253930162
,,,,0.8209580838323354,0.001323038745755539
,,,,0.8211077844311379,0.0013234290305487873
,,,,0.8212574850299401,0.0013238192797454568
,,,,0.8214071856287426,0.0013242094933182999
,,,,0.821556886227545,0.0013245996712401213
,,,,0.8217065868263473,0.0013249898134837818
,,,,0.8218562874251498,0.0013253799200221921
,,,,0.8220059880239522,0.0013257699908283205
,,,,0.8221556886227546,0.0013261600258751903
,,,,0.8223053892215569,0.0013265500251358757
,,,,0.8224550898203593,0.0013269399885835096
,,,,0.8226047904191617,0.001327329916191274
,,,,0.8227544910179642,0.0013277198079324098
,,,,0.8229041916167665,0.001328109663780208
,,,,0.8230538922155689,0.0013284994837080184
,,,,0.8232035928143714,0.0013288892676892401
,,,,0.8233532934131736,0.0013292790156973337
,,,,0.8235029940119761,0.0013296687277058082
,,,,0.8236526946107784,0.0013300584036882285
,,,,0.8238023952095809,0.0013304480436182168
,,,,0.8239520958083834,0.0013308376474694455
,,,,0.8241017964071856,0.0013312272152156434
,,,,0.8242514970059881,0.0013316167468305957
,,,,0.8244011976047904,0.0013320062422881405
,,,,0.8245508982035928,0.0013323957015621698
,,,,0.8247005988023953,0.0013327851246266317
,,,,0.8248502994011976,0.001333174511455529
,,,,0.8250000000000001,0.0013335638620229193
,,,,0.8251497005988025,0.0013339531763029127
,,,,0.8252994011976048,0.0013343424542696777
,,,,0.8254491017964073,0.001334731695897434
,,,,0.8255988023952096,0.0013351209011604587
,,,,0.825748502994012,0.0013355100700330846
,,,,0.8258982035928144,0.0013358992024896951
,,,,0.8260479041916168,0.0013362882985047334
,,,,0.8261976047904193,0.0013366773580526933
,,,,0.8263473053892216,0.0013370663811081282
,,,,0.826497005988024,0.0013374553676456416
,,,,0.8266467065868264,0.0013378443176398956
,,,,0.8267964071856287,0.0013382332310656062
,,,,0.8269461077844312,0.0013386221078975444
,,,,0.8270958083832336,0.0013390109481105385
,,,,0.827245508982036,0.0013393997516794672
,,,,0.8273952095808383,0.001339788518579267
,,,,0.8275449101796408,0.0013401772487849303
,,,,0.8276946107784431,0.001340565942271505
,,,,0.8278443113772456,0.0013409545990140932
,,,,0.8279940119760479,0.0013413432189878505
,,,,0.8281437125748503,0.0013417318021679923
,,,,0.8282934131736528,0.0013421203485297834
,,,,0.828443113772455,0.0013425088580485507
,,,,0.8285928143712575,0.0013428973306996723
,,,,0.82874251497006,0.0013432857664585813
,,,,0.8288922155688623,0.001343674165300768
,,,,0.8290419161676648,0.0013440625272017784
,,,,0.829191616766467,0.0013444508521372113
,,,,0.8293413173652695,0.001344839140082724
,,,,0.829491017964072,0.0013452273910140298
,,,,0.8296407185628742,0.0013456156049068944
,,,,0.8297904191616767,0.0013460037817371413
,,,,0.8299401197604791,0.0013463919214806478
,,,,0.8300898203592815,0.0013467800241133497
,,,,0.830239520958084,0.0013471680896112368
,,,,0.8303892215568862,0.0013475561179503552
,,,,0.8305389221556887,0.001347944109106805
,,,,0.8306886227544911,0.0013483320630567428
,,,,0.8308383233532934,0.0013487199797763835
,,,,0.8309880239520959,0.001349107859241996
,,,,0.8311377245508983,0.001349495701429904
,,,,0.8312874251497007,0.0013498835063164853
,,,,0.831437125748503,0.0013502712738781828
,,,,0.8315868263473054,0.001350659004091483
,,,,0.8317365269461078,0.001351046696932936
,,,,0.8318862275449103,0.0013514343523791479
,,,,0.8320359281437126,0.0013518219704067769
,,,,0.832185628742515,0.0013522095509925403
,,,,0.8323353293413175,0.0013525970941132106
,,,,0.8324850299401197,0.0013529845997456136
,,,,0.8326347305389222,0.001353372067866639
,,,,0.8327844311377245,0.001353759498453224
,,,,0.832934131736527,0.0013541468914823663
,,,,0.8330838323353295,0.0013545342469311193
,,,,0.8332335329341317,0.0013549215647765923
,,,,0.8333832335329342,0.00135530884499595
,,,,0.8335329341317367,0.0013556960875664172
,,,,0.8336826347305389,0.0013560832924652691
,,,,0.8338323353293414,0.0013564704596698415
,,,,0.8339820359281437,0.0013568575891575244
,,,,0.8341317365269462,0.0013572446809057672
,,,,0.8342814371257486,0.001357631734892074
,,,,0.8344311377245509,0.0013580187510940016
,,,,0.8345808383233534,0.001358405729489169
,,,,0.8347305389221558,0.0013587926700552495
,,,,0.8348802395209581,0.0013591795727699728
,,,,0.8350299401197605,0.0013595664376111244
,,,,0.8351796407185629,0.001359953264556547
,,,,0.8353293413173654,0.0013603400535841404
,,,,0.8354790419161677,0.0013607268046718628
,,,,0.8356287425149701,0.001361113517797723
,,,,0.8357784431137725,0.001361500192939794
,,,,0.835928143712575,0.0013618868300762017
,,,,0.8360778443113773,0.0013622734291851256
,,,,0.8362275449101797,0.0013626599902448104
,,,,0.8363772455089821,0.0013630465132335478
,,,,0.8365269461077844,0.0013634329981296951
,,,,0.8366766467065869,0.0013638194449116603
,,,,0.8368263473053892,0.0013642058535579113
,,,,0.8369760479041917,0.0013645922240469713
,,,,0.8371257485029941,0.0013649785563574228
,,,,0.8372754491017964,0.0013653648504679033
,,,,0.8374251497005989,0.0013657511063571062
,,,,0.8375748502994012,0.0013661373240037844
,,,,0.8377245508982036,0.001366523503386747
,,,,0.8378742514970061,0.0013669096444848608
,,,,0.8380239520958084,0.0013672957472770472
,,,,0.8381736526946109,0.0013676818117422875
,,,,0.8383233532934133,0.0013680678378596202
,,,,0.8384730538922156,0.0013684538256081384
,,,,0.8386227544910181,0.0013688397749669946
,,,,0.8387724550898203,0.0013692256859153965
,,,,0.8389221556886228,0.0013696115584326124
,,,,0.8390718562874252,0.0013699973924979649
,,,,0.8392215568862276,0.0013703831880908354
,,,,0.83937125748503,0.0013707689451906632
,,,,0.8395209580838324,0.0013711546637769404
,,,,0.8396706586826348,0.0013715403438292247
,,,,0.8398203592814372,0.001371925985327123
,,,,0.8399700598802395,0.0013723115882503041
,,,,0.840119760479042,0.0013726971525784963
,,,,0.8402694610778444,0.0013730826782914784
,,,,0.8404191616766468,0.0013734681653690935
,,,,0.8405688622754491,0.0013738536137912387
,,,,0.8407185628742516,0.0013742390235378708
,,,,0.8408682634730539,0.0013746243945890009
,,,,0.8410179640718564,0.0013750097269247018
,,,,0.8411676646706587,0.0013753950205251022
,,,,0.8413173652694611,0.0013757802753703867
,,,,0.8414670658682636,0.0013761654914408012
,,,,0.8416167664670658,0.0013765506687166457
,,,,0.8417664670658683,0.001376935807178281
,,,,0.8419161676646708,0.0013773209068061241
,,,,0.8420658682634731,0.001377705967580652
,,,,0.8422155688622756,0.0013780909894823945
,,,,0.8423652694610778,0.0013784759724919456
,,,,0.8425149700598803,0.001378860916589952
,,,,0.8426646706586828,0.0013792458217571203
,,,,0.842814371257485,0.0013796306879742184
,,,,0.8429640718562875,0.0013800155152220662
,,,,0.8431137724550898,0.0013804003034815458
,,,,0.8432634730538923,0.0013807850527335968
,,,,0.8434131736526947,0.001381169762959213
,,,,0.843562874251497,0.001381554434139453
,,,,0.8437125748502995,0.0013819390662554287
,,,,0.8438622754491019,0.001382323659288312
,,,,0.8440119760479042,0.0013827082132193327
,,,,0.8441616766467066,0.0013830927280297774
,,,,0.844311377245509,0.0013834772037009926
,,,,0.8444610778443115,0.0013838616402143836
,,,,0.8446107784431138,0.0013842460375514125
,,,,0.8447604790419162,0.0013846303956936
,,,,0.8449101796407186,0.0013850147146225265
,,,,0.845059880239521,0.0013853989943198287
,,,,0.8452095808383234,0.0013857832347672022
,,,,0.8453592814371258,0.001386167435946402
,,,,0.8455089820359282,0.001386551597839242
,,,,0.8456586826347305,0.0013869357204275947
,,,,0.845808383233533,0.0013873198036933872
,,,,0.8459580838323353,0.0013877038476186115
,,,,0.8461077844311378,0.0013880878521853124
,,,,0.8462574850299402,0.0013884718173755967
,,,,0.8464071856287425,0.0013888557431716276
,,,,0.846556886227545,0.001389239629555629
,,,,0.8467065868263473,0.0013896234765098828
,,,,0.8468562874251497,0.0013900072840167313
,,,,0.8470059880239522,0.0013903910520585716
,,,,0.8471556886227545,0.0013907747806178614
,,,,0.847305389221557,0.0013911584696771186
,,,,0.8474550898203594,0.0013915421192189185
,,,,0.8476047904191617,0.0013919257292258958
,,,,0.8477544910179642,0.0013923092996807433
,,,,0.8479041916167664,0.0013926928305662135
,,,,0.8480538922155689,0.0013930763218651186
,,,,0.8482035928143713,0.0013934597735603279
,,,,0.8483532934131737,0.00139384318563477
,,,,0.8485029940119762,0.0013942265580714347
,,,,0.8486526946107785,0.0013946098908533676
,,,,0.8488023952095809,0.001394993183963676
,,,,0.8489520958083833,0.0013953764373855252
,,,,0.8491017964071856,0.0013957596511021389
,,,,0.8492514970059881,0.0013961428250968018
,,,,0.8494011976047905,0.0013965259593528574
,,,,0.8495508982035929,0.0013969090538537056
,,,,0.8497005988023952,0.00139729210858281
,,,,0.8498502994011977,0.0013976751235236882
,,,,0.85,0.0013980580986599235
,,,,0.8501497005988025,0.0013984410339751541
,,,,0.8502994011976048,0.0013988239294530763
,,,,0.8504491017964072,0.0013992067850774495
,,,,0.8505988023952097,0.0013995896008320932
,,,,0.850748502994012,0.0013999723767008812
,,,,0.8508982035928144,0.0014003551126677502
,,,,0.8510479041916169,0.0014007378087166973
,,,,0.8511976047904192,0.0014011204648317766
,,,,0.8513473053892217,0.0014015030809971024
,,,,0.8514970059880239,0.00140188565719685
,,,,0.8516467065868264,0.0014022681934152527
,,,,0.8517964071856289,0.001402650689636604
,,,,0.8519461077844311,0.0014030331458452562
,,,,0.8520958083832336,0.0014034155620256262
,,,,0.852245508982036,0.0014037979381621819
,,,,0.8523952095808384,0.0014041802742394583
,,,,0.8525449101796408,0.0014045625702420465
,,,,0.8526946107784431,0.0014049448261545972
,,,,0.8528443113772456,0.0014053270419618253
,,,,0.852994011976048,0.0014057092176485
,,,,0.8531437125748503,0.0014060913531994505
,,,,0.8532934131736527,0.0014064734485995727
,,,,0.8534431137724552,0.0014068555038338137
,,,,0.8535928143712576,0.0014072375188871878
,,,,0.8537425149700599,0.001407619493744767
,,,,0.8538922155688623,0.0014080014283916775
,,,,0.8540419161676647,0.0014083833228131148
,,,,0.8541916167664672,0.0014087651769943282
,,,,0.8543413173652695,0.0014091469909206296
,,,,0.8544910179640719,0.0014095287645773914
,,,,0.8546407185628744,0.0014099104979500455
,,,,0.8547904191616766,0.00141029219102408
,,,,0.8549401197604791,0.0014106738437850502
,,,,0.8550898203592814,0.0014110554562185675
,,,,0.8552395209580839,0.0014114370283103037
,,,,0.8553892215568863,0.0014118185600459966
,,,,0.8555389221556886,0.001412200051411431
,,,,0.8556886227544911,0.0014125815023924664
,,,,0.8558383233532936,0.001412962912975014
,,,,0.8559880239520958,0.0014133442831450495
,,,,0.8561377245508983,0.0014137256128886058
,,,,0.8562874251497006,0.001414106902191779
,,,,0.8564371257485031,0.001414488151040725
,,,,0.8565868263473055,0.0014148693594216615
,,,,0.8567365269461078,0.0014152505273208606
,,,,0.8568862275449103,0.001415631654724663
,,,,0.8570359281437127,0.0014160127416194667
,,,,0.857185628742515,0.0014163937879917267
,,,,0.8573353293413174,0.0014167747938279673
,,,,0.8574850299401198,0.0014171557591147626
,,,,0.8576347305389223,0.0014175366838387582
,,,,0.8577844311377246,0.0014179175679866526
,,,,0.857934131736527,0.0014182984115452062
,,,,0.8580838323353294,0.0014186792145012457
,,,,0.8582335329341318,0.0014190599768416523
,,,,0.8583832335329342,0.0014194406985533698
,,,,0.8585329341317366,0.0014198213796234051
,,,,0.858682634730539,0.0014202020200388232
,,,,0.8588323353293413,0.0014205826197867526
,,,,0.8589820359281438,0.0014209631788543783
,,,,0.8591317365269461,0.0014213436972289543
,,,,0.8592814371257486,0.0014217241748977854
,,,,0.859431137724551,0.0014221046118482474
,,,,0.8595808383233533,0.0014224850080677694
,,,,0.8597305389221558,0.0014228653635438447
,,,,0.859880239520958,0.001423245678264029
,,,,0.8600299401197605,0.0014236259522159367
,,,,0.860179640718563,0.0014240061853872479
,,,,0.8603293413173653,0.001424386377765696
,,,,0.8604790419161678,0.0014247665293390824
,,,,0.8606287425149701,0.001425146640095266
,,,,0.8607784431137725,0.0014255267100221711
,,,,0.860928143712575,0.0014259067391077778
,,,,0.8610778443113772,0.001426286727340134
,,,,0.8612275449101797,0.0014266666747073423
,,,,0.8613772455089821,0.0014270465811975705
,,,,0.8615269461077845,0.0014274264467990492
,,,,0.861676646706587,0.0014278062715000679
,,,,0.8618263473053893,0.0014281860552889766
,,,,0.8619760479041917,0.0014285657981541902
,,,,0.8621257485029941,0.0014289455000841803
,,,,0.8622754491017964,0.0014293251610674879
,,,,0.8624251497005988,0.0014297047810927048
,,,,0.8625748502994013,0.0014300843601484957
,,,,0.8627245508982037,0.0014304638982235818
,,,,0.862874251497006,0.0014308433953067426
,,,,0.8630239520958084,0.0014312228513868226
,,,,0.8631736526946108,0.00143160226645273
,,,,0.8633233532934133,0.001431981640493435
,,,,0.8634730538922156,0.0014323609734979612
,,,,0.863622754491018,0.0014327402654554062
,,,,0.8637724550898205,0.0014331195163549203
,,,,0.8639221556886227,0.0014334987261857188
,,,,0.8640718562874252,0.0014338778949370815
,,,,0.8642215568862275,0.0014342570225983461
,,,,0.86437125748503,0.0014346361091589134
,,,,0.8645209580838324,0.0014350151546082496
,,,,0.8646706586826347,0.0014353941589358734
,,,,0.8648203592814372,0.0014357731221313792
,,,,0.8649700598802397,0.0014361520441844124
,,,,0.8651197604790419,0.0014365309250846865
,,,,0.8652694610778444,0.0014369097648219739
,,,,0.8654191616766467,0.001437288563386112
,,,,0.8655688622754492,0.001437667320766994
,,,,0.8657185628742516,0.001438046036954587
,,,,0.8658682634730539,0.0014384247119389097
,,,,0.8660179640718564,0.0014388033457100472
,,,,0.8661676646706588,0.0014391819382581481
,,,,0.8663173652694611,0.0014395604895734194
,,,,0.8664670658682635,0.0014399389996461343
,,,,0.8666167664670659,0.0014403174684666266
,,,,0.8667664670658684,0.001440695896025294
,,,,0.8669161676646707,0.0014410742823125955
,,,,0.8670658682634731,0.0014414526273190506
,,,,0.8672155688622755,0.001441830931035247
,,,,0.867365269461078,0.0014422091934518267
,,,,0.8675149700598803,0.001442587414559502
,,,,0.8676646706586827,0.0014429655943490446
,,,,0.8678143712574851,0.001443343732811288
,,,,0.8679640718562874,0.0014437218299371303
,,,,0.8681137724550899,0.0014440998857175298
,,,,0.8682634730538922,0.0014444779001435116
,,,,0.8684131736526947,0.0014448558732061566
,,,,0.8685628742514971,0.0014452338048966155
,,,,0.8687125748502994,0.0014456116952061002
,,,,0.8688622754491019,0.001445989544125883
,,,,0.8690119760479041,0.001446367351647297
,,,,0.8691616766467066,0.0014467451177617495
,,,,0.8693113772455091,0.0014471228424606957
,,,,0.8694610778443114,0.0014475005257356631
,,,,0.8696107784431139,0.0014478781675782398
,,,,0.8697604790419163,0.0014482557679800774
,,,,0.8699101796407186,0.0014486333269328904
,,,,0.8700598802395211,0.0014490108444284542
,,,,0.8702095808383233,0.0014493883204586113
,,,,0.8703592814371258,0.0014497657550152628
,,,,0.8705089820359282,0.001450143148090379
,,,,0.8706586826347306,0.0014505204996759847
,,,,0.870808383233533,0.001450897809764177
,,,,0.8709580838323354,0.00145127507834711
,,,,0.8711077844311378,0.0014516523054170034
,,,,0.8712574850299402,0.0014520294909661398
,,,,0.8714071856287425,0.0014524066349868672
,,,,0.8715568862275449,0.0014527837374715923
,,,,0.8717065868263474,0.0014531607984127903
,,,,0.8718562874251498,0.0014535378178029933
,,,,0.8720059880239521,0.001453914795634805
,,,,0.8721556886227546,0.0014542917319008877
,,,,0.8723053892215569,0.0014546686265939654
,,,,0.8724550898203594,0.0014550454797068323
,,,,0.8726047904191617,0.0014554222912323384
,,,,0.8727544910179641,0.001455799061163402
,,,,0.8729041916167666,0.0014561757894930054
,,,,0.8730538922155688,0.001456552476214191
,,,,0.8732035928143713,0.0014569291213200686
,,,,0.8733532934131738,0.001457305724803807
,,,,0.8735029940119761,0.0014576822866586446
,,,,0.8736526946107785,0.0014580588068778802
,,,,0.8738023952095808,0.0014584352854548758
,,,,0.8739520958083833,0.0014588117223830572
,,,,0.8741017964071858,0.0014591881176559207
,,,,0.874251497005988,0.0014595644712670137
,,,,0.8744011976047905,0.0014599407832099592
,,,,0.8745508982035929,0.0014603170534784363
,,,,0.8747005988023953,0.0014606932820661943
,,,,0.8748502994011977,0.0014610694689670433
,,,,0.875,0.0014614456141748549
,,,,0.8751497005988025,0.0014618217176835683
,,,,0.8752994011976049,0.0014621977794871896
,,,,0.8754491017964072,0.0014625737995797804
,,,,0.8755988023952096,0.0014629497779554731
,,,,0.8757485029940121,0.0014633257146084645
,,,,0.8758982035928145,0.001463701609533011
,,,,0.8760479041916168,0.0014640774627234373
,,,,0.8761976047904192,0.0014644532741741297
,,,,0.8763473053892216,0.001464829043879541
,,,,0.876497005988024,0.0014652047718341867
,,,,0.8766467065868264,0.0014655804580326471
,,,,0.8767964071856288,0.001465956102469569
,,,,0.8769461077844313,0.0014663317051396578
,,,,0.8770958083832335,0.0014667072660376884
,,,,0.877245508982036,0.0014670827851585013
,,,,0.8773952095808383,0.0014674582624969955
,,,,0.8775449101796408,0.0014678336980481416
,,,,0.8776946107784432,0.001468209091806968
,,,,0.8778443113772455,0.001468584443768571
,,,,0.877994011976048,0.0014689597539281139
,,,,0.8781437125748505,0.0014693350222808198
,,,,0.8782934131736527,0.00146971024882198
,,,,0.8784431137724552,0.0014700854335469487
,,,,0.8785928143712575,0.001470460576451144
,,,,0.87874251497006,0.001470835677530051
,,,,0.8788922155688624,0.0014712107367792215
,,,,0.8790419161676647,0.001471585754194265
,,,,0.8791916167664672,0.0014719607297708623
,,,,0.8793413173652695,0.0014723356635047565
,,,,0.8794910179640719,0.0014727105553917555
,,,,0.8796407185628743,0.0014730854054277335
,,,,0.8797904191616767,0.0014734602136086278
,,,,0.8799401197604791,0.0014738349799304428
,,,,0.8800898203592815,0.001474209704389245
,,,,0.8802395209580839,0.0014745843869811682
,,,,0.8803892215568863,0.0014749590277024136
,,,,0.8805389221556887,0.0014753336265492403
,,,,0.880688622754491,0.0014757081835179804
,,,,0.8808383233532935,0.001476082698605025
,,,,0.8809880239520959,0.0014764571718068346
,,,,0.8811377245508982,0.0014768316031199338
,,,,0.8812874251497007,0.0014772059925409113
,,,,0.881437125748503,0.0014775803400664215
,,,,0.8815868263473055,0.0014779546456931845
,,,,0.8817365269461078,0.001478328909417987
,,,,0.8818862275449102,0.0014787031312376768
,,,,0.8820359281437127,0.0014790773111491738
,,,,0.8821856287425149,0.0014794514491494584
,,,,0.8823353293413174,0.0014798255452355756
,,,,0.8824850299401199,0.001480199599404642
,,,,0.8826347305389222,0.0014805736116538309
,,,,0.8827844311377246,0.0014809475819803897
,,,,0.8829341317365269,0.0014813215103816255
,,,,0.8830838323353294,0.0014816953968549132
,,,,0.8832335329341319,0.001482069241397695
,,,,0.8833832335329341,0.001482443044007475
,,,,0.8835329341317366,0.0014828168046818273
,,,,0.883682634730539,0.0014831905234183893
,,,,0.8838323353293414,0.0014835642002148613
,,,,0.8839820359281438,0.0014839378350690146
,,,,0.8841317365269461,0.0014843114279786858
,,,,0.8842814371257486,0.0014846849789417716
,,,,0.884431137724551,0.0014850584879562432
,,,,0.8845808383233533,0.0014854319550201315
,,,,0.8847305389221557,0.0014858053801315345
,,,,0.8848802395209582,0.0014861787632886175
,,,,0.8850299401197605,0.0014865521044896096
,,,,0.8851796407185629,0.0014869254037328096
,,,,0.8853293413173653,0.0014872986610165802
,,,,0.8854790419161677,0.0014876718763393464
,,,,0.8856287425149701,0.001488045049699608
,,,,0.8857784431137725,0.0014884181810959239
,,,,0.8859281437125749,0.0014887912705269203
,,,,0.8860778443113774,0.0014891643179912953
,,,,0.8862275449101796,0.0014895373234878005
,,,,0.8863772455089821,0.0014899102870152704
,,,,0.8865269461077844,0.0014902832085725913
,,,,0.8866766467065869,0.0014906560881587255
,,,,0.8868263473053893,0.0014910289257726958
,,,,0.8869760479041916,0.0014914017214135973
,,,,0.8871257485029941,0.0014917744750805827
,,,,0.8872754491017966,0.0014921471867728802
,,,,0.8874251497005988,0.0014925198564897796
,,,,0.8875748502994013,0.001492892484230638
,,,,0.8877245508982036,0.0014932650699948783
,,,,0.887874251497006,0.0014936376137819941
,,,,0.8880239520958085,0.001494010115591539
,,,,0.8881736526946108,0.0014943825754231393
,,,,0.8883233532934133,0.0014947549932764863
,,,,0.8884730538922156,0.0014951273691513332
,,,,0.888622754491018,0.0014954997030475075
,,,,0.8887724550898204,0.0014958719949648982
,,,,0.8889221556886228,0.0014962442449034652
,,,,0.8890718562874252,0.001496616452863228
,,,,0.8892215568862276,0.001496988618844284
,,,,0.88937125748503,0.0014973607428467866
,,,,0.8895209580838324,0.0014977328248709622
,,,,0.8896706586826348,0.0014981048649171057
,,,,0.8898203592814371,0.001498476862985571
,,,,0.8899700598802396,0.0014988488190767878
,,,,0.890119760479042,0.0014992207331912476
,,,,0.8902694610778443,0.0014995926053295097
,,,,0.8904191616766468,0.0014999644354922053
,,,,0.8905688622754491,0.0015003362236800251
,,,,0.8907185628742516,0.001500707969893731
,,,,0.890868263473054,0.0015010796741341532
,,,,0.8910179640718563,0.001501451336402188
,,,,0.8911676646706588,0.0015018229566987975
,,,,0.891317365269461,0.0015021945350250116
,,,,0.8914670658682635,0.001502566071381931
,,,,0.891616766467066,0.0015029375657707189
,,,,0.8917664670658683,0.0015033090181926086
,,,,0.8919161676646707,0.0015036804286488994
,,,,0.8920658682634731,0.001504051797140961
,,,,0.8922155688622755,0.0015044231236702257
,,,,0.892365269461078,0.001504794408238199
,,,,0.8925149700598802,0.0015051656508464487
,,,,0.8926646706586827,0.0015055368514966128
,,,,0.8928143712574851,0.001505908010190399
,,,,0.8929640718562875,0.0015062791269295774
,,,,0.8931137724550899,0.0015066502017159905
,,,,0.8932634730538923,0.001507021234551546
,,,,0.8934131736526947,0.0015073922254382182
,,,,0.893562874251497,0.0015077631743780563
,,,,0.8937125748502994,0.0015081340813731664
,,,,0.8938622754491018,0.0015085049464257313
,,,,0.8940119760479043,0.0015088757695379971
,,,,0.8941616766467066,0.001509246550712279
,,,,0.894311377245509,0.0015096172899509604
,,,,0.8944610778443115,0.001509987987256495
,,,,0.8946107784431138,0.0015103586426313974
,,,,0.8947604790419162,0.0015107292560782584
,,,,0.8949101796407186,0.0015110998275997321
,,,,0.895059880239521,0.0015114703571985414
,,,,0.8952095808383235,0.0015118408448774778
,,,,0.8953592814371257,0.0015122112906394028
,,,,0.8955089820359282,0.001512581694487241
,,,,0.8956586826347307,0.001512952056423992
,,,,0.895808383233533,0.001513322376452718
,,,,0.8959580838323354,0.001513692654576552
,,,,0.8961077844311377,0.0015140628907986938
,,,,0.8962574850299402,0.0015144330851224147
,,,,0.8964071856287427,0.0015148032375510523
,,,,0.8965568862275449,0.001515173348088011
,,,,0.8967065868263474,0.001515543416736765
,,,,0.8968562874251498,0.0015159134435008576
,,,,0.8970059880239521,0.0015162834283839021
,,,,0.8971556886227546,0.0015166533713895764
,,,,0.8973053892215569,0.00151702327252163
,,,,0.8974550898203594,0.0015173931317838825
,,,,0.8976047904191617,0.0015177629491802123
,,,,0.8977544910179641,0.0015181327247145826
,,,,0.8979041916167665,0.0015185024583910128
,,,,0.898053892215569,0.0015188721502135925
,,,,0.8982035928143713,0.0015192418001864836
,,,,0.8983532934131737,0.0015196114083139178
,,,,0.8985029940119761,0.0015199809746001913
,,,,0.8986526946107785,0.001520350499049672
,,,,0.8988023952095809,0.0015207199816667965
,,,,0.8989520958083833,0.0015210894224560686
,,,,0.8991017964071857,0.0015214588214220609
,,,,0.8992514970059882,0.0015218281785694206
,,,,0.8994011976047904,0.0015221974939028551
,,,,0.8995508982035929,0.001522566767427148
,,,,0.8997005988023952,0.0015229359991471472
,,,,0.8998502994011977,0.0015233051890677755
,,,,0.9000000000000001,0.0015236743371940186
,,,,0.9001497005988024,0.0015240434435309334
,,,,0.9002994011976049,0.0015244125080836489
,,,,0.9004491017964074,0.0015247815308573596
,,,,0.9005988023952096,0.0015251505118573294
,,,,0.9007485029940121,0.0015255194510888949
,,,,0.9008982035928144,0.0015258883485574598
,,,,0.9010479041916168,0.0015262572042684976
,,,,0.9011976047904192,0.0015266260182275502
,,,,0.9013473053892216,0.0015269947904402302
,,,,0.9014970059880241,0.0015273635209122206
,,,,0.9016467065868263,0.0015277322096492688
,,,,0.9017964071856288,0.0015281008566571997
,,,,0.9019461077844312,0.0015284694619419014
,,,,0.9020958083832336,0.0015288380255093332
,,,,0.902245508982036,0.0015292065473655279
,,,,0.9023952095808384,0.0015295750275165804
,,,,0.9025449101796408,0.0015299434659686612
,,,,0.9026946107784432,0.001530311862728011
,,,,0.9028443113772455,0.0015306802178009355
,,,,0.9029940119760479,0.0015310485311938152
,,,,0.9031437125748504,0.0015314168029130959
,,,,0.9032934131736527,0.001531785032965298
,,,,0.9034431137724551,0.0015321532213570083
,,,,0.9035928143712576,0.0015325213680948842
,,,,0.9037425149700599,0.0015328894731856536
,,,,0.9038922155688623,0.001533257536636114
,,,,0.9040419161676647,0.0015336255584531366
,,,,0.9041916167664671,0.0015339935386436529
,,,,0.9043413173652696,0.0015343614772146772
,,,,0.9044910179640718,0.0015347293741732838
,,,,0.9046407185628743,0.0015350972295266232
,,,,0.9047904191616768,0.0015354650432819127
,,,,0.9049401197604791,0.0015358328154464428
,,,,0.9050898203592815,0.0015362005460275712
,,,,0.9052395209580838,0.0015365682350327269
,,,,0.9053892215568863,0.0015369358824694106
,,,,0.9055389221556888,0.001537303488345192
,,,,0.905688622754491,0.0015376710526677116
,,,,0.9058383233532935,0.00153803857544468
,,,,0.9059880239520959,0.001538406056683881
,,,,0.9061377245508982,0.0015387734963931638
,,,,0.9062874251497007,0.0015391408945804523
,,,,0.906437125748503,0.0015395082512537385
,,,,0.9065868263473055,0.0015398755664210889
,,,,0.9067365269461078,0.0015402428400906345
,,,,0.9068862275449102,0.0015406100722705816
,,,,0.9070359281437126,0.0015409772629692072
,,,,0.9071856287425151,0.001541344412194855
,,,,0.9073353293413174,0.0015417115199559445
,,,,0.9074850299401198,0.0015420785862609641
,,,,0.9076347305389222,0.001542445611118472
,,,,0.9077844311377246,0.0015428125945370981
,,,,0.907934131736527,0.0015431795365255434
,,,,0.9080838323353294,0.0015435464370925798
,,,,0.9082335329341318,0.0015439132962470478
,,,,0.9083832335329343,0.0015442801139978653
,,,,0.9085329341317365,0.0015446468903540145
,,,,0.908682634730539,0.0015450136253245502
,,,,0.9088323353293413,0.001545380318918602
,,,,0.9089820359281438,0.0015457469711453666
,,,,0.9091317365269462,0.0015461135820141146
,,,,0.9092814371257485,0.0015464801515341835
,,,,0.909431137724551,0.0015468466797149893
,,,,0.9095808383233535,0.0015472131665660125
,,,,0.9097305389221557,0.0015475796120968085
,,,,0.9098802395209582,0.001547946016317003
,,,,0.9100299401197605,0.0015483123792362937
,,,,0.9101796407185629,0.0015486787008644493
,,,,0.9103293413173653,0.0015490449812113078
,,,,0.9104790419161677,0.0015494112202867837
,,,,0.9106287425149702,0.0015497774181008584
,,,,0.9107784431137725,0.0015501435746635881
,,,,0.9109281437125749,0.001550509689985099
,,,,0.9110778443113773,0.001550875764075589
,,,,0.9112275449101797,0.001551241796945325
,,,,0.9113772455089821,0.0015516077886046525
,,,,0.9115269461077845,0.0015519737390639842
,,,,0.9116766467065869,0.001552339648333802
,,,,0.9118263473053893,0.0015527055164246651
,,,,0.9119760479041917,0.0015530713433472012
,,,,0.912125748502994,0.001553437129112113
,,,,0.9122754491017965,0.0015538028737301706
,,,,0.9124251497005988,0.0015541685772122173
,,,,0.9125748502994012,0.001554534239569173
,,,,0.9127245508982037,0.0015548998608120237
,,,,0.912874251497006,0.0015552654409518296
,,,,0.9130239520958084,0.001555630979999725
,,,,0.9131736526946109,0.001555996477966916
,,,,0.9133233532934132,0.0015563619348646731
,,,,0.9134730538922157,0.0015567273507043513
,,,,0.9136227544910179,0.0015570927254973709
,,,,0.9137724550898204,0.0015574580592552223
,,,,0.9139221556886229,0.0015578233519894754
,,,,0.9140718562874252,0.0015581886037117677
,,,,0.9142215568862276,0.0015585538144338074
,,,,0.91437125748503,0.0015589189841673813
,,,,0.9145209580838324,0.0015592841129243415
,,,,0.9146706586826349,0.0015596492007166178
,,,,0.9148203592814371,0.001560014247556209
,,,,0.9149700598802396,0.0015603792534551904
,,,,0.915119760479042,0.0015607442184257046
,,,,0.9152694610778443,0.0015611091424799731
,,,,0.9154191616766468,0.0015614740256302874
,,,,0.9155688622754492,0.001561838867889008
,,,,0.9157185628742516,0.0015622036692685716
,,,,0.915868263473054,0.0015625684297814904
,,,,0.9160179640718563,0.001562933149440344
,,,,0.9161676646706587,0.0015632978282577859
,,,,0.9163173652694612,0.001563662466246548
,,,,0.9164670658682635,0.0015640270634194257
,,,,0.9166167664670659,0.001564391619789297
,,,,0.9167664670658684,0.0015647561353691066
,,,,0.9169161676646707,0.001565120610171874
,,,,0.9170658682634731,0.0015654850442106925
,,,,0.9172155688622755,0.001565849437498726
,,,,0.9173652694610779,0.0015662137900492171
,,,,0.9175149700598804,0.0015665781018754732
,,,,0.9176646706586826,0.001566942372990883
,,,,0.9178143712574851,0.0015673066034089039
,,,,0.9179640718562876,0.0015676707931430698
,,,,0.9181137724550898,0.0015680349422069774
,,,,0.9182634730538923,0.0015683990506143168
,,,,0.9184131736526946,0.001568763118378832
,,,,0.9185628742514971,0.0015691271455143515
,,,,0.9187125748502996,0.0015694911320347721
,,,,0.9188622754491018,0.001569855077954067
,,,,0.9190119760479043,0.0015702189832862827
,,,,0.9191616766467067,0.0015705828480455373
,,,,0.919311377245509,0.0015709466722460246
,,,,0.9194610778443114,0.0015713104559020089
,,,,0.9196107784431138,0.001571674199027831
,,,,0.9197604790419163,0.001572037901637909
,,,,0.9199101796407186,0.0015724015637467263
,,,,0.920059880239521,0.001572765185368845
,,,,0.9202095808383234,0.0015731287665189005
,,,,0.9203592814371258,0.001573492307211604
,,,,0.9205089820359282,0.0015738558074617365
,,,,0.9206586826347306,0.001574219267284155
,,,,0.920808383233533,0.0015745826866937897
,,,,0.9209580838323354,0.0015749460657056475
,,,,0.9211077844311378,0.001575309404334808
,,,,0.9212574850299401,0.001575672702596422
,,,,0.9214071856287426,0.00157603596050572
,,,,0.921556886227545,0.0015763991780779968
,,,,0.9217065868263473,0.001576762355328637
,,,,0.9218562874251498,0.0015771254922730827
,,,,0.9220059880239521,0.0015774885889268608
,,,,0.9221556886227545,0.0015778516453055734
,,,,0.922305389221557,0.0015782146614248872
,,,,0.9224550898203593,0.0015785776373005522
,,,,0.9226047904191618,0.0015789405729483906
,,,,0.922754491017964,0.0015793034683842949
,,,,0.9229041916167665,0.0015796663236242426
,,,,0.923053892215569,0.0015800291386842721
,,,,0.9232035928143713,0.0015803919135805047
,,,,0.9233532934131737,0.0015807546483291375
,,,,0.9235029940119761,0.001581117342946434
,,,,0.9236526946107785,0.0015814799974487432
,,,,0.923802395209581,0.0015818426118524792
,,,,0.9239520958083832,0.0015822051861741396
,,,,0.9241017964071857,0.0015825677204302875
,,,,0.9242514970059881,0.0015829302146375683
,,,,0.9244011976047904,0.0015832926688126995
,,,,0.9245508982035929,0.0015836550829724718
,,,,0.9247005988023953,0.0015840174571337532
,,,,0.9248502994011977,0.0015843797913134862
,,,,0.925,0.001584742085528691
,,,,0.9251497005988024,0.0015851043397964544
,,,,0.9252994011976048,0.0015854665541339512
,,,,0.9254491017964073,0.0015858287285584168
,,,,0.9255988023952096,0.001586190863087173
,,,,0.925748502994012,0.001586552957737613
,,,,0.9258982035928145,0.001586915012527204
,,,,0.9260479041916168,0.0015872770274734888
,,,,0.9261976047904192,0.0015876390025940923
,,,,0.9263473053892216,0.001588000937906699
,,,,0.926497005988024,0.0015883628334290867
,,,,0.9266467065868265,0.0015887246891790965
,,,,0.9267964071856287,0.0015890865051746514
,,,,0.9269461077844312,0.0015894482814337463
,,,,0.9270958083832337,0.001589810017974453
,,,,0.927245508982036,0.0015901717148149182
,,,,0.9273952095808384,0.001590533371973368
,,,,0.9275449101796407,0.001590894989468098
,,,,0.9276946107784432,0.0015912565673174839
,,,,0.9278443113772457,0.001591618105539973
,,,,0.9279940119760479,0.0015919796041540962
,,,,0.9281437125748504,0.0015923410631784518
,,,,0.9282934131736528,0.0015927024826317196
,,,,0.9284431137724551,0.0015930638625326512
,,,,0.9285928143712575,0.0015934252029000783
,,,,0.9287425149700599,0.0015937865037529042
,,,,0.9288922155688624,0.0015941477651101115
,,,,0.9290419161676647,0.0015945089869907573
,,,,0.9291916167664671,0.001594870169413977
,,,,0.9293413173652695,0.0015952313123989786
,,,,0.929491017964072,0.0015955924159650459
,,,,0.9296407185628743,0.0015959534801315463
,,,,0.9297904191616767,0.0015963145049179156
,,,,0.9299401197604791,0.001596675490343669
,,,,0.9300898203592814,0.0015970364364283993
,,,,0.9302395209580839,0.0015973973431917712
,,,,0.9303892215568862,0.001597758210653529
,,,,0.9305389221556887,0.0015981190388334955
,,,,0.9306886227544912,0.0015984798277515662
,,,,0.9308383233532934,0.0015988405774277127
,,,,0.9309880239520959,0.0015992012878819888
,,,,0.9311377245508982,0.0015995619591345211
,,,,0.9312874251497006,0.0015999225912055077
,,,,0.9314371257485031,0.0016002831841152342
,,,,0.9315868263473054,0.0016006437378840535
,,,,0.9317365269461079,0.0016010042525324045
,,,,0.9318862275449104,0.001601364728080791
,,,,0.9320359281437126,0.0016017251645498052
,,,,0.9321856287425151,0.0016020855619601098
,,,,0.9323353293413174,0.0016024459203324438
,,,,0.9324850299401198,0.001602806239687628
,,,,0.9326347305389222,0.0016031665200465554
,,,,0.9327844311377246,0.0016035267614302004
,,,,0.9329341317365271,0.001603886963859611
,,,,0.9330838323353294,0.0016042471273559136
,,,,0.9332335329341318,0.001604607251940311
,,,,0.9333832335329342,0.0016049673376340862
,,,,0.9335329341317365,0.0016053273844585934
,,,,0.933682634730539,0.0016056873924352737
,,,,0.9338323353293414,0.0016060473615856332
,,,,0.9339820359281438,0.0016064072919312672
,,,,0.9341317365269461,0.0016067671834938413
,,,,0.9342814371257486,0.0016071270362950996
,,,,0.9344311377245509,0.001607486850356866
,,,,0.9345808383233534,0.0016078466257010398
,,,,0.9347305389221557,0.0016082063623495976
,,,,0.9348802395209581,0.0016085660603245985
,,,,0.9350299401197606,0.0016089257196481724
,,,,0.9351796407185629,0.0016092853403425278
,,,,0.9353293413173653,0.0016096449224299572
,,,,0.9354790419161678,0.0016100044659328261
,,,,0.9356287425149701,0.0016103639708735758
,,,,0.9357784431137726,0.0016107234372747302
,,,,0.9359281437125748,0.0016110828651588892
,,,,0.9360778443113773,0.001611442254548729
,,,,0.9362275449101798,0.001611801605467009
,,,,0.936377245508982,0.0016121609179365571
,,,,0.9365269461077845,0.0016125201919802907
,,,,0.9366766467065869,0.001612879427621196
,,,,0.9368263473053893,0.001613238624882344
,,,,0.9369760479041918,0.0016135977837868783
,,,,0.937125748502994,0.0016139569043580261
,,,,0.9372754491017965,0.0016143159866190881
,,,,0.9374251497005989,0.0016146750305934476
,,,,0.9375748502994012,0.0016150340363045624
,,,,0.9377245508982036,0.0016153930037759718
,,,,0.9378742514970061,0.0016157519330312908
,,,,0.9380239520958085,0.0016161108240942163
,,,,0.9381736526946108,0.0016164696769885207
,,,,0.9383233532934132,0.0016168284917380553
,,,,0.9384730538922156,0.0016171872683667502
,,,,0.9386227544910181,0.0016175460068986191
,,,,0.9387724550898204,0.0016179047073577465
,,,,0.9389221556886228,0.0016182633697682982
,,,,0.9390718562874252,0.0016186219941545222
,,,,0.9392215568862275,0.0016189805805407428
,,,,0.93937125748503,0.0016193391289513607
,,,,0.9395209580838323,0.0016196976394108609
,,,,0.9396706586826348,0.0016200561119438064
,,,,0.9398203592814373,0.001620414546574832
,,,,0.9399700598802395,0.0016207729433286608
,,,,0.940119760479042,0.0016211313022300893
,,,,0.9402694610778443,0.0016214896233039957
,,,,0.9404191616766467,0.0016218479065753378
,,,,0.9405688622754492,0.0016222061520691498
,,,,0.9407185628742515,0.001622564359810546
,,,,0.940868263473054,0.0016229225298247246
,,,,0.9410179640718564,0.001623280662136956
,,,,0.9411676646706587,0.0016236387567725942
,,,,0.9413173652694612,0.0016239968137570708
,,,,0.9414670658682635,0.0016243548331158996
,,,,0.9416167664670659,0.0016247128148746696
,,,,0.9417664670658683,0.001625070759059056
,,,,0.9419161676646707,0.0016254286656948065
,,,,0.9420658682634732,0.001625786534807753
,,,,0.9422155688622755,0.0016261443664238025
,,,,0.9423652694610779,0.0016265021605689491
,,,,0.9425149700598803,0.0016268599172692586
,,,,0.9426646706586826,0.001627217636550883
,,,,0.9428143712574851,0.001627575318440049
,,,,0.9429640718562875,0.0016279329629630696
,,,,0.9431137724550899,0.0016282905701463317
,,,,0.9432634730538922,0.0016286481400163023
,,,,0.9434131736526947,0.0016290056725995344
,,,,0.943562874251497,0.0016293631679226532
,,,,0.9437125748502995,0.001629720626012372
,,,,0.9438622754491018,0.0016300780468954765
,,,,0.9440119760479042,0.0016304354305988374
,,,,0.9441616766467067,0.001630792777149408
,,,,0.944311377245509,0.0016311500865742155
,,,,0.9444610778443114,0.0016315073589003712
,,,,0.9446107784431139,0.0016318645941550637
,,,,0.9447604790419162,0.0016322217923655678
,,,,0.9449101796407187,0.0016325789535592361
,,,,0.9450598802395209,0.0016329360777634964
,,,,0.9452095808383234,0.001633293165005866
,,,,0.9453592814371259,0.0016336502153139361
,,,,0.9455089820359281,0.0016340072287153815
,,,,0.9456586826347306,0.0016343642052379583
,,,,0.945808383233533,0.0016347211449095002
,,,,0.9459580838323354,0.0016350780477579236
,,,,0.9461077844311379,0.0016354349138112281
,,,,0.9462574850299401,0.0016357917430974886
,,,,0.9464071856287426,0.0016361485356448683
,,,,0.946556886227545,0.0016365052914816016
,,,,0.9467065868263473,0.0016368620106360168
,,,,0.9468562874251498,0.0016372186931365102
,,,,0.9470059880239522,0.001637575339011566
,,,,0.9471556886227546,0.0016379319482897495
,,,,0.9473053892215569,0.0016382885209997077
,,,,0.9474550898203593,0.0016386450571701644
,,,,0.9476047904191617,0.0016390015568299293
,,,,0.9477544910179642,0.0016393580200078906
,,,,0.9479041916167665,0.0016397144467330195
,,,,0.9480538922155689,0.001640070837034369
,,,,0.9482035928143714,0.0016404271909410734
,,,,0.9483532934131736,0.0016407835084823457
,,,,0.9485029940119761,0.0016411397896874827
,,,,0.9486526946107784,0.0016414960345858627
,,,,0.9488023952095809,0.001641852243206946
,,,,0.9489520958083834,0.001642208415580276
,,,,0.9491017964071856,0.0016425645517354733
,,,,0.9492514970059881,0.001642920651702243
,,,,0.9494011976047906,0.0016432767155103738
,,,,0.9495508982035928,0.001643632743189733
,,,,0.9497005988023953,0.0016439887347702718
,,,,0.9498502994011976,0.0016443446902820232
,,,,0.9500000000000001,0.0016447006097551008
,,,,0.9501497005988025,0.0016450564932197016
,,,,0.9502994011976048,0.001645412340706108
,,,,0.9504491017964073,0.0016457681522446743
,,,,0.9505988023952097,0.0016461239278658453
,,,,0.950748502994012,0.0016464796676001513
,,,,0.9508982035928144,0.0016468353714781969
,,,,0.9510479041916168,0.0016471910395306725
,,,,0.9511976047904193,0.0016475466717883482
,,,,0.9513473053892216,0.001647902268282079
,,,,0.951497005988024,0.001648257829042807
,,,,0.9516467065868264,0.0016486133541015453
,,,,0.9517964071856289,0.0016489688434893999
,,,,0.9519461077844312,0.0016493242972375588
,,,,0.9520958083832336,0.0016496797153772822
,,,,0.952245508982036,0.0016500350979399242
,,,,0.9523952095808383,0.00165039044495692
,,,,0.9525449101796408,0.0016507457564597814
,,,,0.9526946107784431,0.0016511010324801085
,,,,0.9528443113772456,0.0016514562730495837
,,,,0.952994011976048,0.0016518114781999716
,,,,0.9531437125748503,0.001652166647963121
,,,,0.9532934131736528,0.0016525217823709574
,,,,0.953443113772455,0.0016528768814554977
,,,,0.9535928143712575,0.0016532319452488397
,,,,0.95374251497006,0.0016535869737831631
,,,,0.9538922155688623,0.0016539419670907301
,,,,0.9540419161676648,0.0016542969252038829
,,,,0.9541916167664672,0.0016546518481550586
,,,,0.9543413173652695,0.0016550067359767664
,,,,0.954491017964072,0.0016553615887016037
,,,,0.9546407185628742,0.001655716406362251
,,,,0.9547904191616767,0.0016560711889914669
,,,,0.9549401197604791,0.001656425936622104
,,,,0.9550898203592815,0.0016567806492870914
,,,,0.955239520958084,0.0016571353270194444
,,,,0.9553892215568863,0.0016574899698522572
,,,,0.9555389221556887,0.0016578445778187138
,,,,0.9556886227544911,0.0016581991509520809
,,,,0.9558383233532934,0.001658553689285706
,,,,0.9559880239520959,0.0016589081928530237
,,,,0.9561377245508983,0.0016592626616875508
,,,,0.9562874251497007,0.001659617095822887
,,,,0.956437125748503,0.001659971495292719
,,,,0.9565868263473055,0.0016603258601308156
,,,,0.9567365269461078,0.0016606801903710298
,,,,0.9568862275449103,0.0016610344860472986
,,,,0.9570359281437126,0.0016613887471936453
,,,,0.957185628742515,0.0016617429738441758
,,,,0.9573353293413175,0.0016620971660330816
,,,,0.9574850299401197,0.001662451323794635
,,,,0.9576347305389222,0.0016628054471631948
,,,,0.9577844311377247,0.0016631595361732083
,,,,0.957934131736527,0.0016635135908592005
,,,,0.9580838323353295,0.0016638676112557841
,,,,0.9582335329341317,0.00166422159739766
,,,,0.9583832335329342,0.0016645755493196062
,,,,0.9585329341317367,0.0016649294670564921
,,,,0.9586826347305389,0.001665283350643267
,,,,0.9588323353293414,0.001665637200114969
,,,,0.9589820359281437,0.0016659910155067193
,,,,0.9591317365269462,0.001666344796853724
,,,,0.9592814371257486,0.001666698544191274
,,,,0.9594311377245509,0.001667052257554745
,,,,0.9595808383233534,0.0016674059369796007
,,,,0.9597305389221558,0.0016677595825013826
,,,,0.9598802395209581,0.0016681131941557272
,,,,0.9600299401197605,0.001668466771978348
,,,,0.9601796407185629,0.001668820316005046
,,,,0.9603293413173654,0.001669173826271712
,,,,0.9604790419161677,0.0016695273028143186
,,,,0.9606287425149701,0.0016698807456689208
,,,,0.9607784431137725,0.0016702341548716659
,,,,0.960928143712575,0.001670587530458778
,,,,0.9610778443113773,0.0016709408724665756
,,,,0.9612275449101797,0.0016712941809314608
,,,,0.9613772455089821,0.001671647455889915
,,,,0.9615269461077844,0.0016720006973785085
,,,,0.9616766467065869,0.0016723539054339053
,,,,0.9618263473053892,0.0016727070800928452
,,,,0.9619760479041917,0.0016730602213921564
,,,,0.9621257485029941,0.0016734133293687529
,,,,0.9622754491017964,0.0016737664040596385
,,,,0.9624251497005989,0.001674119445501901
,,,,0.9625748502994012,0.0016744724537327096
,,,,0.9627245508982036,0.001674825428789327
,,,,0.9628742514970061,0.001675178370709097
,,,,0.9630239520958084,0.0016755312795294507
,,,,0.9631736526946109,0.0016758841552879063
,,,,0.9633233532934133,0.0016762369980220723
,,,,0.9634730538922156,0.001676589807769633
,,,,0.9636227544910181,0.0016769425845683669
,,,,0.9637724550898203,0.0016772953284561406
,,,,0.9639221556886228,0.0016776480394709015
,,,,0.9640718562874252,0.0016780007176506882
,,,,0.9642215568862276,0.0016783533630336201
,,,,0.96437125748503,0.001678705975657912
,,,,0.9645209580838324,0.001679058555561857
,,,,0.9646706586826348,0.001679411102783841
,,,,0.9648203592814372,0.0016797636173623333
,,,,0.9649700598802395,0.0016801160993358904
,,,,0.965119760479042,0.0016804685487431604
,,,,0.9652694610778444,0.0016808209656228674
,,,,0.9654191616766468,0.001681173350013836
,,,,0.9655688622754491,0.001681525701954969
,,,,0.9657185628742516,0.0016818780214852638
,,,,0.9658682634730539,0.0016822303086437898
,,,,0.9660179640718564,0.0016825825634697222
,,,,0.9661676646706587,0.0016829347860023137
,,,,0.9663173652694611,0.0016832869762809046
,,,,0.9664670658682636,0.0016836391343449265
,,,,0.9666167664670658,0.001683991260233893
,,,,0.9667664670658683,0.0016843433539874104
,,,,0.9669161676646708,0.001684695415645169
,,,,0.9670658682634731,0.0016850474452469477
,,,,0.9672155688622756,0.0016853994428326165
,,,,0.9673652694610778,0.0016857514084421261
,,,,0.9675149700598803,0.0016861033421155251
,,,,0.9676646706586828,0.0016864552438929374
,,,,0.967814371257485,0.0016868071138145867
,,,,0.9679640718562875,0.0016871589519207753
,,,,0.9681137724550899,0.0016875107582518974
,,,,0.9682634730538923,0.0016878625328484384
,,,,0.9684131736526947,0.0016882142757509652
,,,,0.968562874251497,0.0016885659870001417
,,,,0.9687125748502995,0.0016889176666367107
,,,,0.9688622754491019,0.0016892693147015061
,,,,0.9690119760479042,0.001689620931235453
,,,,0.9691616766467066,0.0016899725162795656
,,,,0.9693113772455091,0.0016903240698749422
,,,,0.9694610778443115,0.0016906755920627703
,,,,0.9696107784431138,0.0016910270828843306
,,,,0.9697604790419162,0.0016913785423809836
,,,,0.9699101796407186,0.001691729970594191
,,,,0.970059880239521,0.0016920813675654876
,,,,0.9702095808383234,0.0016924327333365109
,,,,0.9703592814371258,0.0016927840679489832
,,,,0.9705089820359283,0.0016931353714447102
,,,,0.9706586826347305,0.0016934866438655927
,,,,0.970808383233533,0.001693837885253619
,,,,0.9709580838323353,0.0016941890956508627
,,,,0.9711077844311378,0.0016945402750994933
,,,,0.9712574850299402,0.0016948914236417632
,,,,0.9714071856287425,0.0016952425413200155
,,,,0.971556886227545,0.001695593628176686
,,,,0.9717065868263475,0.0016959446842542975
,,,,0.9718562874251497,0.0016962957095954607
,,,,0.9720059880239522,0.0016966467042428767
,,,,0.9721556886227545,0.0016969976682393347
,,,,0.972305389221557,0.001697348601627723
,,,,0.9724550898203594,0.0016976995044510042
,,,,0.9726047904191617,0.001698050376752239
,,,,0.9727544910179642,0.0016984012185745786
,,,,0.9729041916167666,0.0016987520299612618
,,,,0.9730538922155689,0.001699102810955616
,,,,0.9732035928143713,0.001699453561601061
,,,,0.9733532934131737,0.001699804281941107
,,,,0.9735029940119762,0.0017001549720193504
,,,,0.9736526946107785,0.0017005056318794814
,,,,0.9738023952095809,0.0017008562615652776
,,,,0.9739520958083833,0.0017012068611206097
,,,,0.9741017964071857,0.0017015574305894354
,,,,0.9742514970059881,0.0017019079700158067
,,,,0.9744011976047905,0.0017022584794438576
,,,,0.9745508982035929,0.0017026089589178247
,,,,0.9747005988023952,0.001702959408482026
,,,,0.9748502994011977,0.0017033098281808716
,,,,0.975,0.001703660218058861
,,,,0.9751497005988025,0.0017040105781605897
,,,,0.9752994011976049,0.0017043609085307442
,,,,0.9754491017964072,0.0017047112092140912
,,,,0.9755988023952097,0.0017050614802554991
,,,,0.975748502994012,0.00170541172169992
,,,,0.9758982035928144,0.0017057619335924018
,,,,0.9760479041916169,0.0017061121159780816
,,,,0.9761976047904192,0.0017064622689021878
,,,,0.9763473053892217,0.0017068123924100372
,,,,0.976497005988024,0.0017071624865470432
,,,,0.9766467065868264,0.0017075125513587024
,,,,0.9767964071856289,0.001707862586890614
,,,,0.9769461077844311,0.0017082125931884538
,,,,0.9770958083832336,0.001708562570298006
,,,,0.977245508982036,0.001708912518265129
,,,,0.9773952095808384,0.0017092624371357829
,,,,0.9775449101796408,0.0017096123269560205
,,,,0.9776946107784431,0.0017099621877719807
,,,,0.9778443113772456,0.0017103120196298946
,,,,0.977994011976048,0.001710661822576091
,,,,0.9781437125748503,0.0017110115966569826
,,,,0.9782934131736527,0.0017113613419190762
,,,,0.9784431137724552,0.0017117110584089776
,,,,0.9785928143712576,0.0017120607461733705
,,,,0.9787425149700599,0.0017124104052590467
,,,,0.9788922155688623,0.0017127600357128767
,,,,0.9790419161676647,0.0017131096375818291
,,,,0.9791916167664672,0.0017134592109129656
,,,,0.9793413173652695,0.0017138087557534375
,,,,0.9794910179640719,0.0017141582721504898
,,,,0.9796407185628744,0.0017145077601514608
,,,,0.9797904191616766,0.0017148572198037763
,,,,0.9799401197604791,0.0017152066511549595
,,,,0.9800898203592814,0.0017155560542526241
,,,,0.9802395209580839,0.0017159054291444797
,,,,0.9803892215568863,0.0017162547758783242
,,,,0.9805389221556886,0.0017166040945020488
,,,,0.9806886227544911,0.001716953385063638
,,,,0.9808383233532936,0.0017173026476111739
,,,,0.9809880239520958,0.0017176518821928203
,,,,0.9811377245508983,0.0017180010888568486
,,,,0.9812874251497006,0.0017183502676516086
,,,,0.9814371257485031,0.0017186994186255502
,,,,0.9815868263473055,0.0017190485418272193
,,,,0.9817365269461078,0.0017193976373052543
,,,,0.9818862275449103,0.001719746705108378
,,,,0.9820359281437127,0.0017200957452854142
,,,,0.982185628742515,0.0017204447578852817
,,,,0.9823353293413174,0.0017207937429569876
,,,,0.9824850299401198,0.0017211427005496367
,,,,0.9826347305389223,0.0017214916307124193
,,,,0.9827844311377246,0.0017218405334946335
,,,,0.982934131736527,0.0017221894089456567
,,,,0.9830838323353294,0.0017225382571149654
,,,,0.9832335329341318,0.0017228870780521361
,,,,0.9833832335329342,0.001723235871806829
,,,,0.9835329341317366,0.0017235846384288035
,,,,0.983682634730539,0.0017239333779679137
,,,,0.9838323353293413,0.0017242820904741054
,,,,0.9839820359281438,0.0017246307759974174
,,,,0.9841317365269461,0.0017249794345879888
,,,,0.9842814371257486,0.0017253280662960428
,,,,0.984431137724551,0.0017256766711719123
,,,,0.9845808383233533,0.0017260252492660045
,,,,0.9847305389221558,0.0017263738006288356
,,,,0.984880239520958,0.001726722325311014
,,,,0.9850299401197605,0.0017270708233632387
,,,,0.985179640718563,0.0017274192948363064
,,,,0.9853293413173653,0.0017277677397811043
,,,,0.9854790419161678,0.0017281161582486228
,,,,0.9856287425149701,0.001728464550289939
,,,,0.9857784431137725,0.001728812915956222
,,,,0.985928143712575,0.0017291612552987519
,,,,0.9860778443113772,0.0017295095683688834
,,,,0.9862275449101797,0.001729857855218082
,,,,0.9863772455089821,0.0017302061158979008
,,,,0.9865269461077845,0.0017305543504599877
,,,,0.986676646706587,0.0017309025589560892
,,,,0.9868263473053893,0.0017312507414380457
,,,,0.9869760479041917,0.0017315988979577904
,,,,0.9871257485029941,0.0017319470285673568
,,,,0.9872754491017964,0.0017322951333188677
,,,,0.9874251497005988,0.001732643212264548
,,,,0.9875748502994013,0.0017329912654567145
,,,,0.9877245508982037,0.0017333392929477817
,,,,0.987874251497006,0.001733687294790254
,,,,0.9880239520958085,0.0017340352710367387
,,,,0.9881736526946108,0.0017343832217399362
,,,,0.9883233532934133,0.001734731146952644
,,,,0.9884730538922156,0.001735079046727749
,,,,0.988622754491018,0.0017354269211182465
,,,,0.9887724550898205,0.0017357747701772167
,,,,0.9889221556886227,0.0017361225939578392
,,,,0.9890718562874252,0.0017364703925133948
,,,,0.9892215568862277,0.0017368181658972543
,,,,0.98937125748503,0.0017371659141628825
,,,,0.9895209580838324,0.0017375136373638522
,,,,0.9896706586826347,0.0017378613355538254
,,,,0.9898203592814372,0.0017382090087865558
,,,,0.9899700598802397,0.0017385566571159
,,,,0.9901197604790419,0.0017389042805958143
,,,,0.9902694610778444,0.0017392518792803424
,,,,0.9904191616766468,0.0017395994532236321
,,,,0.9905688622754492,0.0017399470024799277
,,,,0.9907185628742516,0.0017402945271035647
,,,,0.9908682634730539,0.001740642027148985
,,,,0.9910179640718564,0.0017409895026707157
,,,,0.9911676646706588,0.0017413369537233891
,,,,0.9913173652694611,0.0017416843803617333
,,,,0.9914670658682635,0.001742031782640579
,,,,0.991616766467066,0.0017423791606148416
,,,,0.9917664670658684,0.0017427265143395425
,,,,0.9919161676646707,0.0017430738438698004
,,,,0.9920658682634731,0.0017434211492608283
,,,,0.9922155688622755,0.001743768430567938
,,,,0.992365269461078,0.001744115687846545
,,,,0.9925149700598803,0.0017444629211521485
,,,,0.9926646706586827,0.001744810130540358
,,,,0.9928143712574852,0.001745157316066882
,,,,0.9929640718562874,0.001745504477787511
,,,,0.9931137724550899,0.001745851615758154
,,,,0.9932634730538922,0.0017461987300348028
,,,,0.9934131736526947,0.0017465458206735545
,,,,0.9935628742514971,0.001746892887730605
,,,,0.9937125748502994,0.0017472399312622403
,,,,0.9938622754491019,0.0017475869513248587
,,,,0.9940119760479044,0.001747933947974942
,,,,0.9941616766467066,0.001748280921269077
,,,,0.9943113772455091,0.001748627871263953
,,,,0.9944610778443114,0.0017489747980163547
,,,,0.9946107784431139,0.0017493217015831614
,,,,0.9947604790419163,0.0017496685820213554
,,,,0.9949101796407186,0.0017500154393880227
,,,,0.9950598802395211,0.0017503622737403352
,,,,0.9952095808383234,0.0017507090851355722
,,,,0.9953592814371258,0.001751055873631114
,,,,0.9955089820359282,0.0017514026392844342
,,,,0.9956586826347306,0.0017517493821531083
,,,,0.995808383233533,0.0017520961022948127
,,,,0.9959580838323354,0.0017524427997673226
,,,,0.9961077844311378,0.0017527894746285043
,,,,0.9962574850299402,0.001753136126936335
,,,,0.9964071856287426,0.0017534827567488864
,,,,0.9965568862275449,0.0017538293641243302
,,,,0.9967065868263474,0.0017541759491209378
,,,,0.9968562874251498,0.0017545225117970816
,,,,0.9970059880239521,0.001754869052211224
,,,,0.9971556886227546,0.0017552155704219474
,,,,0.9973053892215569,0.0017555620664879144
,,,,0.9974550898203594,0.0017559085404678962
,,,,0.9976047904191617,0.0017562549924207648
,,,,0.9977544910179641,0.0017566014224054917
,,,,0.9979041916167666,0.001756947830481144
,,,,0.9980538922155688,0.001757294216706892
,,,,0.9982035928143713,0.00175764058114201
,,,,0.9983532934131738,0.0017579869238458698
,,,,0.9985029940119761,0.0017583332448779406
,,,,0.9986526946107785,0.0017586795442977971
,,,,0.9988023952095808,0.0017590258221651092
,,,,0.9989520958083833,0.0017593720785396554
,,,,0.9991017964071858,0.0017597183134813053
,,,,0.999251497005988,0.001760064527050038
,,,,0.9994011976047905,0.0017604107193059256
,,,,0.9995508982035929,0.0017607568903091483
,,,,0.9997005988023953,0.001761103040119985
,,,,0.9998502994011977,0.0017614491687988098


==> anc/v2_Kn5_err.dat <==
# sim_err
1.1180339887498949e-05


==> anc/v2_e2p_long_time_Kn0_06.dat <==
time,v2,e2p
0.0,0.0,0.0
0.0063694311377245506,-2.2745499999999998e-05,-3.299882e-05
0.012748997005988024,-4.1663064e-05,-6.7208195e-05
0.01913877245508982,-5.76412e-05,-9.099302e-05
0.02553862275449102,-8.16893e-05,-0.00012925497
0.03194865269461078,-8.29165e-05,-0.00012971352
0.038369011976047904,-0.00010594615,-0.00015874912000000003
0.044799550898203595,-0.00011562240000000001,-0.00016866612
0.05124026946107785,-0.00010262775,-0.00014521662
0.057691317365269466,-9.0485e-05,-0.00012095586999999999
0.06415254491017965,-0.0001027645,-0.00012842612000000002
0.07062425149700599,-8.307535000000001e-05,-7.922387e-05
0.0771061377245509,-7.004365e-05,-5.134137e-05
0.08359835329341317,-4.05832e-05,5.342905e-06
0.09010089820359282,-2.790285e-06,8.587488e-05
0.09661377245508981,4.50212e-05,0.00016232437999999999
0.1031369760479042,7.609005e-05,0.00022847738
0.10967065868263474,0.00012590369999999999,0.00031867288
0.11621467065868263,0.0001698381,0.00041148038
0.12276916167664671,0.0002199571,0.00050459888
0.12933413173652697,0.00030831060000000005,0.00065027338
0.13590943113772455,0.0003759891,0.00078228938
0.14249535928143714,0.00043811560000000003,0.00090505738
0.14909161676646707,0.0005190446000000001,0.00106143838
0.1556991017964072,0.0005950831000000001,0.00120614838
0.16231586826347308,0.0006702796000000001,0.0013681033799999999
0.1689431137724551,0.0007675326000000001,0.0015471583799999999
0.1755823353293413,0.0008613581,0.00173492338
0.1822305389221557,0.0009636826000000001,0.00195095338
0.18889071856287426,0.0010751301,0.0021631433800000004
0.19556137724550898,0.0011782051,0.0023800333800000004
0.2022425149700599,0.0013060201,0.00262608338
0.2089326347305389,0.0014270850999999998,0.00286393838
0.21563473053892215,0.0015755251,0.0031381883800000003
0.2223488023952096,0.0017110601,0.0034162433800000004
0.22907185628742516,0.0018624501,0.0037107083800000003
0.2358053892215569,0.0020005301,0.00399141338
0.2425508982035928,0.0021547200999999998,0.004293788380000001
0.24930688622754493,0.0023017851,0.00459616338
0.2560733532934132,0.0024517351,0.004908553380000001
0.26285029940119764,0.0026085601000000003,0.00523569338
0.26963772455089824,0.0027834301,0.00558894338
0.276437125748503,0.0029718501,0.005949853380000001
0.283247005988024,0.0031509201,0.00630896838
0.2900673652694611,0.0033326150999999997,0.00667786338
0.2968982035928144,0.0035274801,0.0070686433800000005
0.3037410179640718,0.0037252301,0.00747208838
0.31059281437125746,0.003919185100000001,0.00787382338
0.31745808383233537,0.0041213401,0.008288033379999999
0.3243323353293413,0.004330620100000001,0.00870887838
0.33121856287425155,0.0045505251,0.009138343379999999
0.33811526946107784,0.0047566201,0.009558458379999999
0.3450224550898204,0.004975580100000001,0.01000082838
0.35194161676646707,0.0051973451,0.010431028379999999
0.35887125748502996,0.0054196351,0.01089527838
0.36581287425149706,0.0056524651,0.011363978379999999
0.37276497005988024,0.005883580100000001,0.01183297838
0.3797275449101796,0.0061246251,0.012320328379999999
0.3867020958083832,0.0063653751,0.01281272838
0.393687125748503,0.0066111301,0.013305528379999999
0.4006826347305389,0.0068698851000000005,0.01383462838
0.4076901197604791,0.007131105100000001,0.01435042838
0.4147095808383234,0.0073849601,0.01486992838
0.4217395209580838,0.007647080100000001,0.01540587838
0.4287799401197605,0.007915265099999999,0.01594252838
0.43583233532934135,0.0081867701,0.01649577838
0.4428952095808384,0.008466310099999999,0.01705082838
0.4499700598802395,0.0087592001,0.01761467838
0.4570568862275449,0.0090423151,0.01818737838
0.46415269461077846,0.0093317201,0.01876212838
0.4712619760479042,0.0096220701,0.019333678380000004
0.47838173652694616,0.009932935099999998,0.019945328380000002
0.48551347305389225,0.010235560099999999,0.02054317838
0.4926556886227545,0.0105445601,0.02115562838
0.499809880239521,0.0108447601,0.02176472838
0.5069745508982036,0.011164460099999999,0.02238572838
0.5141511976047904,0.0114763601,0.023007828379999998
0.5213398203592814,0.011801560099999999,0.023638628380000002
0.5285389221556887,0.012125460099999999,0.024269578380000004
0.53575,0.012450860099999999,0.02490182838
0.5429730538922156,0.0127907101,0.02555347838
0.5502065868263474,0.013121560099999999,0.02620662838
0.5574520958083833,0.0134475101,0.02685212838
0.5647095808383235,0.0137889101,0.027504978380000003
0.5719775449101796,0.0141216101,0.02815592838
0.5792589820359282,0.0144629101,0.02882212838
0.5865494011976048,0.0148041601,0.02948332838
0.5938532934131737,0.015154660099999998,0.03016217838
0.6011691616766468,0.0154995601,0.03083367838
0.608495508982036,0.0158480101,0.03151932838
0.6158338323353293,0.0162034101,0.03220702838
0.623184131736527,0.0165643601,0.03290492838
0.6305449101796408,0.0169317601,0.03359282838
0.6379191616766468,0.0172911601,0.034277778380000005
0.6453038922155688,0.0176675601,0.03498537838
0.6527005988023952,0.0180410601,0.03569462838
0.6601092814371258,0.0184105601,0.03639147838
0.6675299401197605,0.0187807101,0.03708207838
0.6749625748502994,0.0191571601,0.03778462838
0.6824071856287426,0.019526510099999998,0.038484178380000005
0.6898637724550899,0.0198999101,0.03918532838
0.6973308383233533,0.0202776101,0.03989527838
0.704811377245509,0.0206645601,0.04061227838
0.7123023952095809,0.0210383101,0.041312828380000007
0.7198068862275449,0.0214244601,0.042016878380000004
0.7273218562874252,0.0217973601,0.04270772838
0.7348488023952096,0.0221981601,0.04342357838
0.7423892215568862,0.022586960099999998,0.044132628380000004
0.749940119760479,0.022977160099999998,0.04484092838
0.7575044910179641,0.0233621101,0.04554562838
0.7650793413173653,0.023745710099999998,0.04623762838
0.7726676646706586,0.0241352101,0.046939578380000006
0.7802679640718563,0.0245199101,0.047644128380000005
0.78787874251497,0.0249110601,0.048348928379999996
0.7955029940119761,0.0253019601,0.04904587838
0.8031392215568862,0.025678310099999997,0.04972972838
0.8107874251497006,0.0260695101,0.050435728379999996
0.8184476047904191,0.026460310100000002,0.05113512838
0.82612125748503,0.026854460099999998,0.05182997838
0.8338053892215569,0.0272447101,0.05253217838
0.8415029940119761,0.0276278601,0.053217028379999996
0.8492125748502994,0.0280262601,0.05390737838
0.8569341317365269,0.028426060099999997,0.05459792838
0.8646676646706587,0.0288202601,0.05529182838
0.8724146706586826,0.0292096601,0.05598052838
0.8801721556886228,0.0296065601,0.056676178380000004
0.8879431137724552,0.030001010100000003,0.05736757838
0.8957275449101797,0.0303854101,0.05804167838
0.9035224550898203,0.0307763601,0.05871417838
0.9113308383233534,0.0311561601,0.05938202838
0.9191511976047904,0.0315485101,0.06004892838
0.9269850299401198,0.031942510099999995,0.060723378380000005
0.9348308383233533,0.0323228101,0.06139172838
0.9426886227544911,0.0327050101,0.06204477838
0.950558383233533,0.0330856601,0.06269952838
0.958441616766467,0.033467060099999994,0.06335082837999999
0.9663368263473053,0.0338413101,0.06399057838
0.9742455089820359,0.0342278101,0.06463812837999999
0.9821661676646708,0.0345953101,0.06526947838
0.9901002994011977,0.034971860099999995,0.06590052837999999
0.9980464071856288,0.035342510099999995,0.06652152837999999
1.0060044910179642,0.0357269101,0.06714997837999999
1.0139760479041917,0.036093010099999996,0.06775697838
1.0219595808383235,0.0364655101,0.06837382837999999
1.0299565868263474,0.0368334601,0.06897547838
1.0379655688622755,0.0372003101,0.06957742838
1.0459880239520958,0.0375564101,0.07016997837999998
1.0540239520958083,0.0379316101,0.07077602838
1.0620718562874252,0.038290760099999994,0.07135727837999999
1.0701317365269463,0.0386541101,0.07194827838
1.0782050898203595,0.0389985101,0.07251812837999999
1.0862919161676647,0.0393474101,0.07308592837999998
1.0943907185628743,0.0397004101,0.07365372837999999
1.1025029940119762,0.0400416101,0.07419997837999999
1.110627245508982,0.040381910099999994,0.07474507838
1.1187664670658684,0.0407192101,0.07529717838
1.1269161676646706,0.0410576601,0.07583402837999999
1.1350808383233535,0.0413866601,0.07636412838
1.1432574850299402,0.0417203101,0.07689357838
1.1514476047904192,0.0420559601,0.07742112838
1.1596497005988025,0.0423721601,0.07793622837999999
1.1678667664670659,0.0426932101,0.07844292837999998
1.1760958083832336,0.0430127101,0.07894637838
1.1843368263473053,0.0433298101,0.07944857838
1.1925928143712576,0.0436492101,0.07994477838
1.200860778443114,0.043961960099999996,0.08043027837999998
1.2091422155688625,0.0442659101,0.08090732837999999
1.217437125748503,0.0445612601,0.08137582838
1.225745508982036,0.0448529601,0.08183897838
1.2340673652694611,0.045152010099999994,0.08229862838
1.2424011976047904,0.0454476101,0.08275037838
1.25075,0.0457410601,0.08320072837999999
1.2591107784431137,0.0460205601,0.08364177837999999
1.2674850299401197,0.0462950101,0.08407812837999999
1.2758727544910182,0.0465604601,0.08449757838
1.2842739520958086,0.046836410099999996,0.08492442837999999
1.2926886227544911,0.047109860100000005,0.08534577838
1.301115269461078,0.0473771601,0.08575607838
1.309556886227545,0.0476467601,0.08615997837999999
1.3180119760479043,0.0479029101,0.08655892838
1.3264805389221557,0.0481690601,0.08695577838
1.3349610778443115,0.0484116601,0.08733647838
1.3434565868263473,0.0486704101,0.08772067837999999
1.3519655688622754,0.0489128101,0.08808867838
1.360488023952096,0.049147060099999994,0.08845037837999999
1.3690239520958085,0.0493779101,0.08880777838
1.3775733532934131,0.0496138601,0.08916882838
1.3861362275449103,0.0498393601,0.08951887837999999
1.3947125748502995,0.0500665601,0.08985617838
1.4033023952095809,0.0502940101,0.09019242838
1.4119071856287426,0.0505109101,0.09052657837999999
1.4205239520958086,0.0507239601,0.09084882838
1.4291556886227548,0.0509376601,0.09116892838
1.4378008982035928,0.051141260099999995,0.09147842837999999
1.4464595808383234,0.0513470601,0.09178617837999999
1.4551332335329343,0.0515353101,0.09207702838
1.463818862275449,0.0517294101,0.09236917838
1.4725194610778445,0.0519210101,0.09266127837999999
1.481233532934132,0.0521149601,0.09294657837999999
1.4899625748502994,0.0522978601,0.09322297838
1.4986976047904192,0.0524773101,0.09349622837999999
1.5074550898203594,0.0526512601,0.09376242838
1.5162275449101796,0.052825860100000004,0.09402537838
1.52501497005988,0.0529979601,0.09428637838
1.5338173652694613,0.0531590101,0.09453522837999999
1.5426197604790421,0.053310560099999994,0.09477492838
1.5514520958083833,0.0534705601,0.09501467838
1.5602844311377246,0.0536244101,0.09525252837999999
1.5691467065868263,0.0537812601,0.09548712838
1.5780089820359282,0.053930260099999995,0.09571092837999999
1.5868862275449103,0.054072110099999994,0.09593247837999999
1.5957934131736529,0.054204810099999994,0.09614507837999998
1.6047005988023952,0.0543412601,0.09635622837999999
1.613622754491018,0.0544716101,0.09655712838
1.622559880239521,0.0546048101,0.09676212837999999
1.6315119760479042,0.0547271601,0.09695857838
1.6404790419161677,0.054855460099999996,0.09715317838
1.6494610778443115,0.054975610099999996,0.09734232838
1.6584580838323355,0.0550972101,0.09753242838
1.6674700598802397,0.0552063601,0.09770927838
1.676497005988024,0.0553139601,0.09788202838
1.6855389221556887,0.0554195601,0.09805442837999999
1.6945958083832338,0.0555247101,0.09821552837999999
1.7036526946107784,0.0556281601,0.09837842838
1.712739520958084,0.055720710099999994,0.09853492837999998
1.7218413173652694,0.0558184101,0.09868897838
1.7309431137724551,0.0559139601,0.09884082838
1.7400748502994012,0.0560046601,0.09899112838
1.7492065868263473,0.056081110100000005,0.09913017838
1.758368263473054,0.0561614601,0.09927027838
1.7675299401197606,0.056233310099999996,0.09940087837999999
1.7767215568862276,0.0563126101,0.09953462838
1.7859131736526948,0.0563883601,0.09966527838
1.7951347305389223,0.056455110100000004,0.09979172837999999
1.80435628742515,0.0565250101,0.09991307838
1.8136077844311378,0.0565924601,0.10003462838
1.8228592814371258,0.0566527601,0.10014862838
1.832125748502994,0.056712010099999995,0.10025962838
1.841422155688623,0.0567749601,0.10037162838
1.8507185628742515,0.0568252101,0.10047662838
1.8600449101796408,0.056882410099999996,0.10058312837999998
1.8693712574850299,0.0569375101,0.10068462837999999
1.8787125748502993,0.0569913101,0.10078762838000001
1.8880688622754491,0.057035260100000006,0.10088062837999999
1.8974550898203595,0.057078860099999996,0.10097162838
1.9068413173652696,0.0571221101,0.10106212837999999
1.91624251497006,0.057159910099999996,0.10114812838
1.925673652694611,0.0571962601,0.10123012837999999
1.9351047904191618,0.0572300101,0.10131212837999999
1.9445508982035928,0.0572582601,0.10138962838
1.9540269461077844,0.0572891601,0.10146562837999999
1.963502994011976,0.0573112101,0.10153812838
1.972994011976048,0.057340210100000004,0.10161162838
1.9825149700598803,0.0573709601,0.10168512838
1.9920359281437128,0.0573940101,0.10175212837999999
2.001571856287425,0.0574178601,0.10182212838
2.011137724550898,0.05743926009999999,0.10188712838
2.0207035928143715,0.0574585601,0.10194912837999999
2.0302994011976048,0.057476310100000004,0.10200862838
2.0398952095808385,0.0574936101,0.10206762838
2.0495059880239523,0.057503360100000005,0.10212362838
2.0591467065868265,0.0575112101,0.10217562838
2.0687874251497007,0.0575284601,0.10222912837999999
2.078458083832335,0.057538710099999994,0.10228312837999999
2.0881437125748503,0.0575471601,0.10233362838
2.0978293413173654,0.0575511101,0.10238112837999999
2.107544910179641,0.0575526601,0.10242512838
2.1172604790419163,0.057558560099999996,0.10247312837999999
2.127005988023952,0.0575628101,0.10251962837999999
2.1367664670658684,0.0575623101,0.10255862838
2.146541916167665,0.0575647101,0.10259962837999999
2.156317365269461,0.0575633101,0.10263762838
2.166122754491018,0.057562910099999996,0.10267812838
2.175943113772455,0.0575614101,0.10271512837999999
2.185778443113773,0.0575572601,0.10275062838
2.19562874251497,0.057553660099999994,0.10278112837999999
2.205494011976048,0.0575496101,0.10281662838
2.215374251497006,0.0575414101,0.10284862837999999
2.2252694610778443,0.0575350601,0.10287962837999999
2.2351796407185627,0.0575214601,0.10290762837999999
2.2451197604790423,0.0575110101,0.10293562837999999
2.255059880239521,0.0574971601,0.10296262837999999
2.2650149700598803,0.057487110099999995,0.10298812838
2.275,0.0574762601,0.10301512838
2.28498502994012,0.0574669101,0.10304112838
2.2950000000000004,0.0574536101,0.10306562838
2.3050149700598803,0.0574418601,0.10308912837999999
2.315059880239521,0.0574249601,0.10311062838
2.325119760479042,0.0574065601,0.10313012837999999
2.3351946107784434,0.0573876101,0.10314912838
2.3452694610778444,0.057368910099999997,0.10316712837999999
2.355374251497006,0.0573538101,0.10318662837999999
2.365494011976048,0.0573354101,0.10320612838
2.3756287425149702,0.0573115601,0.10322362837999999
2.3857934131736527,0.057292910100000004,0.10324062837999999
2.395958083832335,0.0572744101,0.10325562837999999
2.4061377245508986,0.0572536101,0.10327212838
2.416347305389222,0.0572331601,0.10328762838
2.426556886227545,0.0572121601,0.10330262838
2.4367964071856285,0.0571920101,0.10331662837999998
2.4470359281437126,0.0571689601,0.10332862838
2.457305389221557,0.0571443101,0.10334012838
2.4675898203592816,0.0571223601,0.10335212838
2.477889221556886,0.0570946601,0.10336312837999999
2.4882035928143718,0.0570693101,0.10337412838
2.498532934131737,0.057045010099999995,0.10338462838
2.508877245508982,0.0570229101,0.10339512837999999
2.5192514970059885,0.056995360099999996,0.10340262837999999
2.529625748502994,0.0569720101,0.10341362838
2.540029940119761,0.0569476101,0.10342162837999999
2.550434131736527,0.0569202101,0.10342962837999999
2.560868263473054,0.0568924101,0.10343712837999999
2.5713173652694614,0.0568657101,0.10344362838
2.581781437125749,0.0568379101,0.10345012837999999
2.592260479041916,0.0568093601,0.10345712838
2.602754491017964,0.056781510099999995,0.10346312837999999
2.613278443113773,0.0567517601,0.10346812838
2.623802395209581,0.0567235101,0.10347362838
2.63435628742515,0.0566990601,0.10347962838
2.6449101796407186,0.056672760100000004,0.10348412838
2.655494011976048,0.056647860099999996,0.10348962837999999
2.6660928143712574,0.0566160601,0.10349362838
2.6767065868263478,0.0565878601,0.10349862838
2.6873353293413174,0.0565592601,0.10350212837999999
2.697994011976048,0.0565318601,0.10350712838
2.708652694610779,0.0565061601,0.10351162837999998
2.719341317365269,0.0564773101,0.10351462837999999
2.730044910179641,0.0564467601,0.10351762837999999
2.740748502994012,0.0564183601,0.10352062838
2.7514820359281438,0.0563916601,0.10352362838
2.7622455089820357,0.0563628101,0.10352662838
2.7730089820359285,0.0563369601,0.10353012837999999
2.783787425149701,0.0563106601,0.10353212837999999
2.7945958083832334,0.0562802601,0.10353412837999999
2.805419161676647,0.056247760099999995,0.10353512838
2.81625748502994,0.0562219601,0.10353762838
2.827110778443114,0.0561923601,0.10353962837999998
2.8379790419161677,0.0561651601,0.10354062837999999
2.8488622754491018,0.0561319601,0.10354062837999999
2.8597754491017966,0.056104410099999995,0.10354262837999999
2.8706886227544914,0.0560749101,0.10354312838
2.8816317365269466,0.056047960099999995,0.10354462837999999
2.892589820359282,0.056018810100000004,0.10354512838
2.9035628742514974,0.0559916601,0.10354712837999999
2.914565868263473,0.0559633601,0.10354862838
2.925568862275449,0.0559368601,0.10354962838
2.9366017964071855,0.0559080601,0.10355012838
2.9476497005988027,0.0558773101,0.10354962838
2.958712574850299,0.0558466101,0.10355012838
2.9697904191616766,0.0558166601,0.10355012838
2.980883233532934,0.0557917601,0.10355112837999998
2.9920059880239522,0.0557651101,0.10355112837999998
3.0031437125748504,0.0557366101,0.10355112837999998
3.014281437125749,0.0557097601,0.10355062838
3.0254640718562875,0.055681210099999996,0.10355012838
3.0366467065868266,0.0556526601,0.10354962838
3.0478443113772458,0.0556257601,0.10354962838
3.0590718562874253,0.055598510100000005,0.10354862838
3.070314371257485,0.0555742601,0.10354862838
3.0815718562874252,0.0555475601,0.10354812837999999
3.0928443113772457,0.055520460099999995,0.10354712838
3.104146706586827,0.055495360099999995,0.10354612838
3.115449101796407,0.055470260099999995,0.10354562837999999
3.1267814371257487,0.0554442601,0.10354512838
3.1381287425149704,0.0554189101,0.10354512838
3.149505988023952,0.0553932601,0.10354462837999999
3.160883233532934,0.0553672101,0.10354312838
3.1722904191616768,0.0553399101,0.10354262837999999
3.1837125748502992,0.0553154101,0.10354212838
3.1951497005988023,0.0552896601,0.10354062837999999
3.206601796407186,0.0552643601,0.10354012838
3.2180838323353296,0.055241560099999996,0.10353962837999998
3.229565868263473,0.055216310100000006,0.10353912838
3.2410778443113775,0.0551902601,0.10353862837999998
3.252619760479042,0.055164310099999996,0.10353712838
3.2641616766467068,0.0551385101,0.10353612838
3.275733532934132,0.0551151601,0.10353512838
3.2873203592814373,0.055093360099999995,0.10353512838
3.298922155688623,0.0550699101,0.10353412837999999
3.310538922155689,0.0550454601,0.10353362838
3.322185628742515,0.0550220101,0.10353262838
3.3338473053892215,0.0549973101,0.10353162838
3.3455239520958084,0.0549749101,0.10353062838
3.357215568862276,0.0549509101,0.10352962838
3.368937125748503,0.0549286101,0.10352812837999999
3.3806736526946106,0.054905460100000004,0.10352762838
3.392425149700599,0.0548835101,0.10352662838
3.4041916167664668,0.054863010100000005,0.10352562838
3.415988023952096,0.054840510099999996,0.10352462838
3.4277844311377246,0.0548182101,0.10352362838
3.439625748502994,0.0547969101,0.10352262838
3.451467065868264,0.0547747101,0.10352162838
3.4633233532934136,0.054754560099999995,0.10352112838
3.4752095808383237,0.0547345101,0.10352012837999999
3.487110778443114,0.0547115601,0.10351912837999999
3.499041916167665,0.0546906101,0.10351812837999999
3.5109880239520956,0.0546703601,0.10351712838
3.5229341317365273,0.0546487601,0.10351662837999999
3.534925149700599,0.054629410100000005,0.10351462837999999
3.546916167664671,0.0546109101,0.10351412838
3.5589371257485034,0.054588860100000004,0.10351262837999999
3.5709730538922155,0.0545671101,0.10351162837999998
3.5830239520958083,0.0545482601,0.10351012838
3.5951047904191618,0.0545283101,0.10350962838
3.6072005988023954,0.0545067601,0.10350812838
3.619311377245509,0.0544881601,0.10350712838
3.631437125748503,0.0544691101,0.10350612837999999
3.643592814371258,0.0544499101,0.10350512837999999
3.6557634730538924,0.05443211009999999,0.10350462837999999
3.6679640718562876,0.054416260099999995,0.10350362838
3.680164670658683,0.0543981101,0.10350262838
3.6923952095808383,0.0543804101,0.10350212837999999
3.7046407185628745,0.0543601601,0.10350112837999999
3.716916167664671,0.054340010099999995,0.10350012837999999
3.7292065868263475,0.0543242101,0.10349962838
3.7415119760479048,0.0543056601,0.10349862838
3.7538323353293417,0.0542871601,0.10349812837999998
3.7661826347305394,0.0542672101,0.10349762838
3.778547904191617,0.0542496101,0.10349662838
3.790943113772455,0.0542317601,0.10349612837999998
3.803338323353294,0.054215460099999994,0.10349462838
3.8157634730538925,0.0541983101,0.10349412838
3.8282185628742518,0.054181710099999995,0.10349362838
3.840673652694611,0.0541637601,0.10349262837999999
3.8531586826347306,0.0541475601,0.10349162837999999
3.865673652694611,0.0541302601,0.10349062837999999
3.8781886227544913,0.054113960100000004,0.10348962837999999
3.8907335329341324,0.0540992601,0.10348862837999999
3.9033083832335334,0.0540849101,0.10348862837999999
3.9158832335329343,0.054070060100000004,0.10348762837999999
3.928488023952096,0.054054110100000004,0.10348662837999999
3.941122754491018,0.0540410101,0.10348612838
3.9537574850299406,0.0540273601,0.10348512838
3.966437125748503,0.0540126601,0.10348412838
3.979116766467066,0.0539963101,0.10348312838
3.99182634730539,0.0539818601,0.10348212838
4.0045508982035924,0.0539686101,0.10348162837999998
4.017290419161677,0.0539552601,0.10348112838
4.030059880239521,0.0539406601,0.10348012838
4.042844311377245,0.053925960099999996,0.10347962838
4.05565868263473,0.053910310100000004,0.10347812837999999
4.068473053892215,0.0538967601,0.10347812837999999
4.081332335329342,0.053882860100000006,0.10347712837999999
4.094191616766468,0.0538684601,0.10347662838
4.107080838323354,0.0538548601,0.10347612837999999
4.12,0.053843210100000004,0.10347562838
4.132919161676647,0.0538291101,0.10347462838
4.145868263473054,0.0538153601,0.10347462838
4.158847305389221,0.053801860099999994,0.10347362838
4.17184131736527,0.0537883101,0.10347262838
4.184850299401198,0.0537739601,0.10347262838
4.197889221556886,0.053759860099999994,0.10347162838
4.210943113772456,0.0537489101,0.10347112837999999
4.224011976047905,0.0537363601,0.10347062838
4.237110778443114,0.0537228101,0.10346962838
4.250224550898204,0.0537085101,0.10346862838
4.263368263473054,0.053695760099999996,0.10346862838
4.276526946107785,0.0536842601,0.10346762838
4.289700598802395,0.053672910100000006,0.10346762838
4.302904191616767,0.0536607101,0.10346712838
4.316122754491018,0.053649410099999996,0.10346662838
4.32935628742515,0.0536396601,0.10346612838
4.342619760479042,0.0536290101,0.10346562838
4.355913173652695,0.053618310100000004,0.10346512838
4.369221556886227,0.0536070601,0.10346512838
4.382544910179641,0.0535958101,0.10346412838
4.3958982035928145,0.0535848601,0.10346412838
4.409266467065868,0.0535730601,0.10346312838
4.422649700598803,0.053561360100000004,0.10346312838
4.436062874251497,0.053551260100000005,0.10346262837999999
4.449491017964072,0.053539810099999995,0.10346212838
4.462949101796408,0.053529710099999996,0.10346162837999999
4.476422155688623,0.053518060099999994,0.10346162837999999
4.489925149700599,0.0535083601,0.10346062837999999
4.503443113772455,0.053499610100000004,0.10346062837999999
4.516976047904192,0.053488060100000005,0.10345962837999999
4.530538922155689,0.0534774101,0.10345912838
4.544131736526946,0.0534666601,0.10345912838
4.5577395209580835,0.0534580101,0.10345862837999999
4.571362275449102,0.0534491601,0.10345812838
4.585014970059881,0.0534391101,0.10345712838
4.598682634730539,0.0534280101,0.10345712838
4.612365269461078,0.0534174101,0.10345712838
4.626092814371257,0.0534087601,0.10345662837999998
4.639820359281437,0.0534006101,0.10345612838
4.6535778443113776,0.0533918101,0.10345612838
4.6673652694610785,0.0533822101,0.10345562837999998
4.681167664670658,0.0533734601,0.10345512838
4.69498502994012,0.0533640101,0.10345512838
4.708832335329341,0.0533545601,0.10345512838
4.7226946107784435,0.0533447601,0.10345462837999998
4.736586826347305,0.0533350601,0.10345412838
4.750494011976048,0.0533284601,0.10345362838
4.764431137724551,0.0533203101,0.10345362838
4.778383233532934,0.0533132101,0.10345312838
4.792365269461078,0.053304360099999996,0.10345312838
4.806362275449102,0.0532952601,0.10345262838
4.820389221556887,0.0532861601,0.10345262838
4.83443113772455,0.0532779601,0.10345212838
4.848502994011976,0.0532688101,0.10345212838
4.862589820359282,0.0532605601,0.10345162838
4.876706586826347,0.0532533101,0.10345162838
4.890838323353294,0.053245260100000004,0.10345112838
4.905,0.0532374601,0.10345112838
4.919176646706587,0.0532297101,0.10345062837999999
4.933383233532934,0.0532219101,0.10345012837999999
4.947604790419161,0.0532138601,0.10345012837999999
4.96185628742515,0.0532064101,0.10345012837999999
4.976122754491017,0.0531983601,0.10345012837999999
4.9904191616766465,0.0531920101,0.10345012837999999
5.004730538922156,0.053184160099999996,0.10344912837999999
5.019071856287425,0.0531760601,0.10344912837999999
5.033428143712575,0.0531692601,0.10344912837999999
5.047814371257485,0.053160810100000004,0.10344912837999999
5.062230538922156,0.0531534601,0.10344812837999999
5.076661676646707,0.0531470601,0.10344812837999999
5.091107784431138,0.053140060100000004,0.10344812837999999
5.10558383233533,0.053132360100000005,0.10344812837999999
5.120089820359281,0.0531242101,0.10344762838
5.134610778443114,0.0531177601,0.10344712837999999
5.149146706586826,0.0531110101,0.10344712837999999
5.16372754491018,0.053104060099999996,0.10344712837999999
5.178308383233532,0.0530968601,0.10344712837999999
5.192934131736528,0.0530898101,0.10344712837999999
5.207559880239521,0.053082660100000005,0.10344662838
5.222230538922156,0.053076060099999996,0.10344612837999999
5.2369161676646705,0.0530699601,0.10344612837999999
5.251616766467067,0.0530641101,0.10344612837999999
5.266347305389222,0.053057710099999995,0.10344612837999999
5.281107784431138,0.0530517601,0.10344612837999999
5.295883233532934,0.053045660099999996,0.10344562838
5.310688622754491,0.053039860099999996,0.10344562838
5.325523952095809,0.053033110099999996,0.10344512837999999
5.340359281437126,0.0530271101,0.10344512837999999
5.355239520958085,0.053021010099999995,0.10344512837999999
5.370134730538923,0.0530141601,0.10344512837999999
5.385059880239521,0.053007810100000004,0.10344512837999999
5.4,0.0530023601,0.10344462838
5.41497005988024,0.0529958601,0.10344462838
5.42995508982036,0.052990010100000005,0.10344462838
5.44497005988024,0.052984860099999996,0.10344462838
5.460014970059881,0.0529794101,0.10344412837999999
5.475074850299402,0.0529739601,0.10344412837999999
5.490164670658683,0.052969410099999996,0.10344412837999999
5.505284431137725,0.0529642601,0.10344412837999999
5.520419161676647,0.0529582101,0.10344412837999999
5.53556886227545,0.052952010099999995,0.10344412837999999
5.550763473053892,0.0529464601,0.10344412837999999
5.565973053892216,0.0529401101,0.10344362838
5.58119760479042,0.052934660099999996,0.10344362838
5.596452095808384,0.052929760099999994,0.10344362838
5.611736526946109,0.052924310100000004,0.10344312837999999
5.627050898203594,0.0529190601,0.10344312837999999
5.642380239520958,0.052913760100000005,0.10344312837999999
5.6577245508982035,0.0529086601,0.10344312837999999
5.673098802395209,0.0529035101,0.10344312837999999
5.6885029940119765,0.0528980601,0.10344312837999999
5.703937125748503,0.0528937101,0.10344312837999999
5.71938622754491,0.0528891101,0.10344312837999999
5.734865269461078,0.052886410099999996,0.10344312837999999
5.750359281437126,0.0528817101,0.10344312837999999
5.765898203592815,0.0528763601,0.10344262838
5.781437125748503,0.0528718101,0.10344212837999998
5.7970209580838326,0.052867060099999995,0.10344212837999998
5.812619760479042,0.052862260099999996,0.10344212837999998
5.828248502994012,0.052858360099999994,0.10344212837999998
5.843892215568863,0.052853110099999996,0.10344212837999998
5.8595658682634735,0.0528486601,0.10344212837999998
5.875269461077845,0.0528445101,0.10344212837999998
5.8909880239520955,0.0528394601,0.10344212837999998
5.906751497005988,0.0528357601,0.10344212837999998
5.92251497005988,0.0528312601,0.10344212837999998
5.938323353293414,0.0528282601,0.10344212837999998
5.954146706586826,0.0528229101,0.10344212837999998
5.970000000000001,0.0528184601,0.10344212837999998
5.985868263473054,0.052814960099999995,0.10344162838
6.001766467065869,0.0528107601,0.10344162838
6.0176946107784435,0.0528074601,0.10344162838
6.033652694610779,0.0528034601,0.10344162838
6.049625748502994,0.0527997601,0.10344112837999998
6.065628742514971,0.0527962101,0.10344112837999998
6.081661676646707,0.0527924601,0.10344112837999998
6.097709580838324,0.052787460099999996,0.10344112837999998
6.113787425149701,0.0527828101,0.10344112837999998
6.129895209580838,0.0527780601,0.10344112837999998
6.146032934131737,0.0527744601,0.10344112837999998
6.162185628742516,0.0527709601,0.10344112837999998
6.178368263473055,0.052767010100000004,0.10344112837999998
6.194565868263473,0.0527631601,0.10344112837999998
6.210808383233533,0.052759910099999995,0.10344112837999998
6.227065868263473,0.0527562601,0.10344112837999998
6.243353293413174,0.0527529601,0.10344112837999998
6.259655688622755,0.052749810099999996,0.10344112837999998
6.276002994011976,0.052746910099999995,0.10344112837999998
6.2923652694610785,0.052743960099999994,0.10344112837999998
6.30875748502994,0.0527408101,0.10344112837999998
6.325164670658682,0.0527369101,0.10344112837999998
6.341601796407185,0.0527340601,0.10344112837999998
6.358068862275449,0.052730460099999994,0.10344062838
6.374565868263473,0.0527265101,0.10344062838
6.391092814371258,0.0527233601,0.10344062838
6.407634730538922,0.052720210100000005,0.10344062838
6.424206586826347,0.0527163601,0.10344062838
6.440808383233533,0.0527124101,0.10344062838
6.457425149700598,0.0527090601,0.10344062838
6.474086826347305,0.052705910099999996,0.10344062838
6.490763473053892,0.0527027601,0.10344062838
6.50747005988024,0.0526997101,0.10344062838
6.524191616766467,0.0526964101,0.10344062838
6.5409580838323365,0.0526932101,0.10344062838
6.557739520958084,0.0526900601,0.10344062838
6.574550898203593,0.052686410100000004,0.10344062838
6.591392215568863,0.0526834601,0.10344062838
6.608263473053893,0.052680110100000004,0.10344062838
6.6251497005988025,0.0526774601,0.10344062838
6.642065868263473,0.0526749101,0.10344062838
6.659011976047904,0.0526725601,0.10344062838
6.675988023952096,0.052669660099999994,0.10344012837999998
6.692994011976048,0.0526666601,0.10344012837999998
6.71001497005988,0.052664210100000004,0.10344012837999998
6.727065868263473,0.0526617101,0.10344012837999998
6.744146706586826,0.052658560099999994,0.10344012837999998
6.76125748502994,0.0526556101,0.10344012837999998
6.778398203592815,0.0526529601,0.10344012837999998
6.795553892215569,0.0526505101,0.10344012837999998
6.812754491017964,0.0526481101,0.10344012837999998
6.82997005988024,0.0526446601,0.10344012837999998
6.847215568862277,0.0526417601,0.10344012837999998
6.864476047904192,0.0526390101,0.10344012837999998
6.881781437125749,0.05263631009999999,0.10344012837999998
6.899116766467066,0.0526336101,0.10344012837999998
6.916467065868264,0.0526303601,0.10344012837999998
6.9338473053892224,0.0526274601,0.10344012837999998
6.95125748502994,0.052624610100000004,0.10344012837999998
6.968697604790419,0.0526216101,0.10344012837999998
6.986167664670659,0.0526195601,0.10344012837999998
7.003652694610778,0.0526167101,0.10344012837999998
7.021182634730539,0.052614010100000004,0.10344012837999998
7.038727544910181,0.0526114101,0.10344012837999998
7.056302395209581,0.052608760100000006,0.10344012837999998
7.073907185628743,0.0526068601,0.10344012837999998
7.091541916167665,0.052604860100000005,0.10344012837999998
7.109206586826348,0.0526028101,0.10344012837999998
7.126901197604791,0.0526006101,0.10344012837999998
7.144610778443114,0.0525971601,0.10344012837999998
7.162365269461078,0.0525947601,0.10344012837999998
7.180134730538922,0.052592260099999996,0.10344012837999998
7.1979341317365275,0.0525900101,0.10344012837999998
7.215763473053893,0.0525878101,0.10344012837999998
7.2336227544910185,0.0525848101,0.10344012837999998
7.2515119760479045,0.0525834101,0.10344012837999998
7.269431137724552,0.0525812601,0.10344012837999998
7.2873802395209575,0.0525791101,0.10344012837999998
7.305359281437125,0.052576510099999994,0.10344012837999998
7.323353293413175,0.0525742101,0.10344012837999998
7.341392215568863,0.0525714601,0.10344012837999998
7.359446107784431,0.0525691101,0.10344012837999998
7.377529940119761,0.0525671601,0.10344012837999998
7.395643712574851,0.0525647601,0.10344012837999998
7.413802395209581,0.052562560099999996,0.10344012837999998
7.431976047904192,0.0525605601,0.10344012837999998
7.450179640718564,0.0525580601,0.10344012837999998
7.468413173652696,0.0525559101,0.10344012837999998
7.486676646706588,0.0525541101,0.10344012837999998
7.50495508982036,0.0525523601,0.10344012837999998
7.523278443113773,0.0525499101,0.10344012837999998
7.541631736526947,0.052547610099999996,0.10344012837999998
7.560014970059881,0.052545460100000004,0.10344012837999998
7.578413173652695,0.052543210099999994,0.10344012837999998
7.59685628742515,0.0525407601,0.10344012837999998
7.615314371257486,0.052538410099999995,0.10344012837999998
7.6338173652694605,0.0525366601,0.10343962838
7.6523353293413185,0.052534110099999996,0.10344012837999998
7.670898203592815,0.0525320101,0.10344012837999998
7.689476047904192,0.052529710099999995,0.10344012837999998
7.7080988023952095,0.0525278601,0.10344012837999998
7.726736526946109,0.0525257601,0.10344012837999998
7.745404191616767,0.0525240101,0.10344012837999998
7.764116766467066,0.0525220601,0.10344012837999998
7.7828443113772465,0.0525198601,0.10344012837999998
7.801601796407186,0.0525187101,0.10344012837999998
7.820404191616767,0.0525168101,0.10344012837999998
7.839221556886228,0.0525144101,0.10344012837999998
7.8580688622754495,0.0525125101,0.10344012837999998
7.876961077844311,0.0525101601,0.10344012837999998
7.895868263473054,0.0525080601,0.10344012837999998
7.914805389221557,0.0525064101,0.10344012837999998
7.933787425149701,0.0525049101,0.10344012837999998
7.952784431137725,0.0525033601,0.10344012837999998
7.97182634730539,0.0525011601,0.10344012837999998
7.9908832335329345,0.0524996101,0.10344012837999998
8.00997005988024,0.0524972601,0.10344012837999998
8.029101796407186,0.052495310100000005,0.10344012837999998
8.048248502994014,0.0524939101,0.10344012837999998
8.06744011976048,0.052492060099999995,0.10344012837999998
8.086661676646708,0.0524902601,0.10344012837999998
8.105898203592814,0.0524889101,0.10344012837999998
8.125179640718564,0.0524876601,0.10344012837999998
8.144491017964071,0.0524857601,0.10344012837999998
8.16383233532934,0.0524842601,0.10344012837999998
8.183188622754491,0.0524827101,0.10344012837999998
8.202589820359282,0.0524805601,0.10344012837999998
8.222020958083833,0.0524789601,0.10344012837999998
8.241482035928144,0.0524773101,0.10344012837999998
8.260973053892217,0.0524756601,0.10344012837999998
8.28050898203593,0.0524741101,0.10344012837999998
8.300059880239521,0.0524722101,0.10344012837999998
8.319640718562875,0.0524710601,0.10344012837999998
8.339266467065869,0.0524691601,0.10344012837999998
8.358907185628743,0.0524679101,0.10344012837999998
8.378592814371258,0.0524662101,0.10344012837999998
8.398308383233534,0.0524645101,0.10344012837999998
8.41803892215569,0.0524630601,0.10344012837999998
8.437814371257486,0.0524612601,0.10344012837999998
8.457619760479043,0.0524593601,0.10344012837999998
8.47745508982036,0.052457660100000005,0.10344012837999998
8.497335329341318,0.0524561601,0.10344012837999998
8.517230538922156,0.0524551101,0.10344012837999998
8.537155688622754,0.052453510099999996,0.10344012837999998
8.557125748502994,0.0524521101,0.10344012837999998
8.577125748502995,0.0524504601,0.10344012837999998
8.597140718562875,0.0524487101,0.10344012837999998
8.617200598802395,0.0524474601,0.10344012837999998
8.637305389221558,0.052446710099999995,0.10344012837999998
8.6574251497006,0.0524455601,0.10344012837999998
8.677574850299402,0.0524442601,0.10344012837999998
8.697769461077845,0.0524429101,0.10344012837999998
8.717979041916168,0.0524415101,0.10344012837999998
8.738233532934132,0.052439960099999995,0.10344012837999998
8.758517964071856,0.052438010099999995,0.10344012837999998
8.778832335329342,0.052436960100000006,0.10344012837999998
8.799176646706588,0.052435660099999996,0.10344012837999998
8.819565868263474,0.0524344101,0.10344012837999998
8.83997005988024,0.0524334601,0.10344012837999998
8.860419161676647,0.0524320601,0.10344012837999998
8.880898203592814,0.0524310101,0.10344012837999998
8.901407185628743,0.0524297101,0.10344012837999998
8.921961077844312,0.0524279601,0.10344012837999998
8.94252994011976,0.0524263601,0.10344012837999998
8.963143712574851,0.052424960099999994,0.10344012837999998
8.9837874251497,0.0524236101,0.10344012837999998
9.004461077844311,0.0524222101,0.10344012837999998
9.025164670658683,0.052421010100000005,0.10344012837999998
9.045913173652695,0.0524199601,0.10344012837999998
9.066676646706586,0.0524188101,0.10344012837999998
9.08748502994012,0.0524174601,0.10344012837999998
9.108323353293414,0.0524161101,0.10344012837999998
9.129206586826347,0.052414910099999996,0.10344012837999998
9.150104790419162,0.0524140601,0.10344012837999998
9.171047904191617,0.0524127101,0.10344012837999998
9.192020958083834,0.0524116601,0.10344012837999998
9.213023952095808,0.0524107601,0.10344012837999998
9.234071856287425,0.0524094601,0.10344012837999998
9.255134730538924,0.0524082101,0.10344012837999998
9.27624251497006,0.052406660099999995,0.10344012837999998
9.297380239520958,0.0524055101,0.10344012837999998
9.318562874251498,0.0524044101,0.10344012837999998
9.339775449101797,0.0524033601,0.10344012837999998
9.361002994011976,0.0524022601,0.10344012837999998
9.382290419161677,0.0524009601,0.10344012837999998
9.403592814371258,0.0523997601,0.10344012837999998
9.424940119760478,0.0523985601,0.10344012837999998
9.446317365269461,0.0523973601,0.10344012837999998
9.467724550898204,0.0523961101,0.10344012837999998
9.489176646706587,0.0523947601,0.10344012837999998
9.51065868263473,0.0523936101,0.10344012837999998
9.532170658682634,0.0523924101,0.10344012837999998
9.5537125748503,0.052391710099999995,0.10344012837999998
9.575299401197606,0.0523906601,0.10344012837999998
9.596916167664672,0.0523896101,0.10344012837999998
9.618562874251497,0.0523884101,0.10344012837999998
9.640254491017965,0.0523874601,0.10344012837999998
9.661976047904192,0.0523860601,0.10344012837999998
9.683727544910179,0.0523846601,0.10344012837999998
9.70550898203593,0.0523837601,0.10344012837999998
9.727335329341317,0.0523832101,0.10344012837999998
9.749191616766467,0.0523822601,0.10344012837999998
9.771092814371258,0.0523815101,0.10344012837999998
9.793023952095808,0.0523802101,0.10344012837999998
9.81498502994012,0.0523792601,0.10344012837999998
9.836976047904193,0.0523781601,0.10344012837999998
9.859011976047904,0.0523774101,0.10344012837999998
9.881077844311378,0.052376710099999994,0.10344012837999998
9.903188622754492,0.0523758601,0.10344012837999998
9.925329341317365,0.0523745101,0.10344012837999998
9.9475,0.0523734601,0.10344012837999998
9.969715568862277,0.0523724601,0.10344012837999998
9.991946107784432,0.0523716101,0.10344062838
10.014236526946108,0.0523701601,0.10344062838
10.036541916167666,0.0523693601,0.10344062838
10.058907185628742,0.052368560099999996,0.10344062838
10.081287425149702,0.0523677601,0.10344062838
10.1037125748503,0.0523665101,0.10344062838
10.126167664670659,0.0523658101,0.10344062838
10.148667664670658,0.0523648101,0.10344062838
10.17119760479042,0.0523636601,0.10344062838
10.193757485029941,0.0523628601,0.10344062838
10.216362275449102,0.0523619101,0.10344062838
10.238997005988026,0.0523610101,0.10344062838
10.261661676646707,0.052359860099999996,0.10344062838
10.284386227544912,0.0523589601,0.10344062838
10.307125748502996,0.052358410099999995,0.10344062838
10.329910179640718,0.052357960099999996,0.10344062838
10.352724550898204,0.0523568601,0.10344062838
10.375583832335328,0.052355810100000004,0.10344062838
10.398473053892216,0.052355060099999996,0.10344062838
10.421392215568863,0.052354510099999994,0.10344062838
10.44435628742515,0.0523538101,0.10344062838
10.467365269461078,0.052353110099999996,0.10344062838
10.490404191616767,0.0523523601,0.10344062838
10.513473053892216,0.052351460100000004,0.10344062838
10.536586826347305,0.052350210099999996,0.10344062838
10.559730538922157,0.0523491601,0.10344062838
10.582919161676648,0.0523482601,0.10344062838
10.6061377245509,0.0523475101,0.10344062838
10.62940119760479,0.052346860099999996,0.10344062838
10.652694610778443,0.0523459601,0.10344062838
10.676017964071857,0.0523450601,0.10344062838
10.699386227544911,0.052344710100000004,0.10344062838
10.722799401197605,0.0523438101,0.10344062838
10.74624251497006,0.052343410099999994,0.10344062838
10.769730538922156,0.0523426101,0.10344062838
10.793248502994013,0.0523417101,0.10344062838
10.816796407185631,0.052340910100000006,0.10344062838
10.840389221556887,0.0523400101,0.10344062838
10.864026946107787,0.0523392101,0.10344062838
10.887694610778443,0.0523387601,0.10344112837999998
10.911392215568862,0.0523381101,0.10344112837999998
10.935149700598803,0.0523372601,0.10344112837999998
10.958922155688624,0.052336710099999996,0.10344112837999998
10.982739520958084,0.0523361101,0.10344112837999998
11.006601796407187,0.0523354101,0.10344112837999998
11.03049401197605,0.0523343601,0.10344112837999998
11.054431137724551,0.0523335101,0.10344112837999998
11.078398203592814,0.0523331101,0.10344112837999998
11.102410179640719,0.0523324101,0.10344112837999998
11.126467065868264,0.0523317601,0.10344112837999998
11.15055389221557,0.0523311601,0.10344112837999998
11.174670658682635,0.0523301601,0.10344112837999998
11.198832335329342,0.0523298601,0.10344112837999998
11.223038922155688,0.0523293601,0.10344112837999998
11.247275449101796,0.0523286601,0.10344112837999998
11.271556886227545,0.0523282601,0.10344112837999998
11.295883233532935,0.0523273601,0.10344112837999998
11.320239520958085,0.0523263101,0.10344112837999998
11.344625748502995,0.0523258601,0.10344112837999998
11.369071856287427,0.052325060099999994,0.10344112837999998
11.393532934131738,0.0523245601,0.10344112837999998
11.41805389221557,0.0523236101,0.10344112837999998
11.442604790419162,0.052323060100000006,0.10344112837999998
11.467185628742516,0.0523223101,0.10344112837999998
11.49182634730539,0.0523218601,0.10344112837999998
11.516482035928144,0.0523209601,0.10344112837999998
11.54119760479042,0.0523201601,0.10344112837999998
11.565943113772455,0.0523194101,0.10344112837999998
11.590733532934133,0.0523187101,0.10344112837999998
11.61555389221557,0.0523185101,0.10344112837999998
11.640419161676647,0.0523179601,0.10344112837999998
11.665329341317367,0.052317410099999996,0.10344112837999998
11.690269461077843,0.052316910099999996,0.10344112837999998
11.715254491017966,0.052316460099999997,0.10344112837999998
11.740284431137725,0.0523158101,0.10344112837999998
11.765344311377246,0.052315260100000004,0.10344112837999998
11.790449101796407,0.0523144101,0.10344112837999998
11.815598802395211,0.052314010099999995,0.10344112837999998
11.840778443113773,0.0523133601,0.10344112837999998
11.866002994011977,0.0523126601,0.10344112837999998
11.89127245508982,0.0523117101,0.10344112837999998
11.916571856287426,0.0523109601,0.10344112837999998
11.941916167664672,0.0523103101,0.10344112837999998
11.967305389221556,0.0523097601,0.10344112837999998
11.992724550898204,0.0523091101,0.10344112837999998
12.01818862275449,0.052308710099999996,0.10344112837999998
12.043697604790419,0.0523080601,0.10344112837999998
12.06925149700599,0.0523074601,0.10344112837999998
12.094835329341317,0.052306760099999995,0.10344112837999998
12.120464071856286,0.0523061101,0.10344112837999998
12.146137724550899,0.0523055601,0.10344112837999998
12.17184131736527,0.052304810099999995,0.10344112837999998
12.197589820359282,0.0523040101,0.10344112837999998
12.223383233532934,0.052303210100000004,0.10344112837999998
12.249221556886228,0.052302760100000005,0.10344112837999998
12.275089820359282,0.052301960099999996,0.10344112837999998
12.301002994011975,0.0523011101,0.10344112837999998
12.326961077844311,0.052300310100000004,0.10344112837999998
12.352964071856286,0.0522999101,0.10344112837999998
12.379011976047904,0.0522994601,0.10344112837999998
12.405089820359281,0.0522992101,0.10344112837999998
12.4312125748503,0.0522987601,0.10344112837999998
12.457380239520958,0.0522984101,0.10344112837999998
12.483577844311377,0.052298060099999995,0.10344112837999998
12.509820359281438,0.0522979101,0.10344112837999998
12.536122754491018,0.0522973101,0.10344112837999998
12.562440119760481,0.0522968601,0.10344112837999998
12.588817365269461,0.0522960601,0.10344112837999998
12.615239520958085,0.0522954101,0.10344112837999998
12.641691616766467,0.0522946101,0.10344112837999998
12.668188622754492,0.0522938101,0.10344112837999998
12.694730538922155,0.0522933601,0.10344112837999998
12.72131736526946,0.052292810099999996,0.10344112837999998
12.747949101796408,0.0522924101,0.10344112837999998
12.774610778443115,0.0522918601,0.10344112837999998
12.801332335329342,0.0522913101,0.10344112837999998
12.828083832335329,0.0522909101,0.10344112837999998
12.854880239520957,0.0522904601,0.10344112837999998
12.881706586826349,0.0522900601,0.10344112837999998
12.908592814371257,0.0522892101,0.10344112837999998
12.93552395209581,0.0522889601,0.10344112837999998
12.96248502994012,0.0522881601,0.10344112837999998
12.989491017964072,0.0522875101,0.10344112837999998
13.016556886227544,0.0522872601,0.10344112837999998
13.04365269461078,0.0522866601,0.10344112837999998
13.070793413173654,0.0522859101,0.10344112837999998
13.097964071856287,0.0522854101,0.10344112837999998
13.125194610778443,0.0522849601,0.10344112837999998
13.15247005988024,0.0522845101,0.10344112837999998
13.179775449101797,0.0522843601,0.10344112837999998
13.207140718562874,0.0522839101,0.10344112837999998
13.234535928143714,0.0522833601,0.10344112837999998
13.261976047904193,0.0522828601,0.10344112837999998
13.289461077844312,0.0522822601,0.10344112837999998
13.316991017964073,0.052281660099999995,0.10344112837999998
13.344565868263473,0.052281060100000006,0.10344112837999998
13.372185628742516,0.0522804101,0.10344112837999998
13.399850299401198,0.0522798601,0.10344112837999998
13.42755988023952,0.0522794601,0.10344112837999998
13.455314371257487,0.0522787101,0.10344112837999998
13.48309880239521,0.052278160100000005,0.10344112837999998
13.510943113772456,0.052277660100000005,0.10344112837999998
13.538832335329342,0.0522774101,0.10344112837999998
13.566751497005988,0.0522771101,0.10344112837999998
13.594730538922155,0.0522767101,0.10344112837999998
13.622739520958083,0.0522762101,0.10344112837999998
13.650808383233533,0.052275710100000004,0.10344112837999998
13.678907185628743,0.0522753601,0.10344112837999998
13.707065868263474,0.0522749601,0.10344112837999998
13.735254491017963,0.0522745101,0.10344112837999998
13.763502994011978,0.0522741101,0.10344112837999998
13.791781437125747,0.0522735601,0.10344112837999998
13.820119760479042,0.0522730601,0.10344112837999998
13.848488023952097,0.0522728601,0.10344112837999998
13.876916167664671,0.052272310100000004,0.10344112837999998
13.905389221556888,0.0522717101,0.10344112837999998
13.933892215568862,0.0522714601,0.10344112837999998
13.96245508982036,0.052271060099999996,0.10344112837999998
13.991047904191618,0.0522707601,0.10344112837999998
14.019700598802396,0.0522703601,0.10344112837999998
14.048398203592814,0.0522697601,0.10344112837999998
14.077140718562875,0.052269160099999996,0.10344112837999998
14.105913173652697,0.0522689101,0.10344112837999998
14.134745508982038,0.0522685101,0.10344112837999998
14.16362275449102,0.052268010100000005,0.10344112837999998
14.192544910179642,0.0522676101,0.10344112837999998
14.221526946107785,0.0522673101,0.10344112837999998
14.25053892215569,0.0522667601,0.10344112837999998
14.279595808383233,0.0522666601,0.10344112837999998
14.308697604790419,0.0522660601,0.10344112837999998
14.337859281437126,0.0522655101,0.10344112837999998
14.367065868263472,0.052265260099999995,0.10344112837999998
14.396302395209581,0.0522649101,0.10344112837999998
14.42559880239521,0.0522643601,0.10344112837999998
14.45494011976048,0.0522640101,0.10344112837999998
14.484326347305391,0.0522636101,0.10344112837999998
14.51375748502994,0.0522631101,0.10344112837999998
14.543233532934131,0.052262660100000004,0.10344112837999998
14.572769461077845,0.0522621601,0.10344112837999998
14.602335329341317,0.052261710100000004,0.10344112837999998
14.631961077844313,0.0522614601,0.10344112837999998
14.661631736526948,0.0522609601,0.10344112837999998
14.691347305389222,0.052260710099999996,0.10344112837999998
14.721107784431139,0.0522604101,0.10344112837999998
14.750928143712574,0.0522598601,0.10344112837999998
14.780778443113773,0.052259460099999995,0.10344112837999998
14.810688622754492,0.0522590601,0.10344112837999998
14.84064371257485,0.05225891009999999,0.10344112837999998
14.87064371257485,0.0522585601,0.10344112837999998
14.900688622754492,0.0522582601,0.10344112837999998
14.930793413173653,0.0522579101,0.10344112837999998
14.960928143712575,0.0522576101,0.10344112837999998
14.99116766467066,0.0522574601,0.10344112837999998
15.021407185628744,0.0522570101,0.10344112837999998
15.051646706586828,0.0522564601,0.10344112837999998
15.082035928143714,0.052255960100000005,0.10344112837999998
15.112425149700599,0.052255610099999995,0.10344112837999998
15.142814371257485,0.052255410100000003,0.10344112837999998
15.173353293413175,0.0522547601,0.10344112837999998
15.203892215568862,0.0522544101,0.10344112837999998
15.234431137724552,0.0522540601,0.10344112837999998
15.26497005988024,0.052253660099999995,0.10344112837999998
15.29565868263473,0.052253510100000004,0.10344112837999998
15.326497005988024,0.0522529601,0.10344112837999998
15.357185628742515,0.0522526601,0.10344112837999998
15.388023952095809,0.0522523101,0.10344112837999998
15.418862275449102,0.0522519601,0.10344112837999998
15.449850299401199,0.0522516101,0.10344112837999998
15.480838323353295,0.0522513101,0.10344112837999998
15.511826347305389,0.0522511101,0.10344112837999998
15.542814371257485,0.0522506601,0.10344112837999998
15.573952095808385,0.0522503601,0.10344112837999998
15.605239520958083,0.0522501601,0.10344112837999998
15.636377245508982,0.0522497601,0.10344112837999998
15.667664670658683,0.052249160100000004,0.10344112837999998
15.698952095808384,0.0522488101,0.10344112837999998
15.730389221556885,0.0522485101,0.10344112837999998
15.76182634730539,0.052248410099999996,0.10344112837999998
15.793263473053893,0.0522481601,0.10344112837999998
15.824700598802396,0.052247910099999996,0.10344112837999998
15.856287425149702,0.0522478101,0.10344112837999998
15.887874251497006,0.0522475101,0.10344112837999998
15.919610778443115,0.0522470101,0.10344112837999998
15.951347305389223,0.0522468601,0.10344112837999998
15.98308383233533,0.0522467601,0.10344112837999998
16.01497005988024,0.052246460099999996,0.10344112837999998
16.04685628742515,0.0522461101,0.10344112837999998
16.078742514970063,0.0522459101,0.10344112837999998
16.110628742514972,0.0522455601,0.10344112837999998
16.142664670658682,0.0522451101,0.10344112837999998
16.1748502994012,0.052244810100000004,0.10344112837999998
16.20688622754491,0.052244460099999994,0.10344112837999998
16.239071856287428,0.052244060099999996,0.10344112837999998
16.27125748502994,0.0522436601,0.10344112837999998
16.303592814371257,0.0522432601,0.10344112837999998
16.335928143712575,0.0522429101,0.10344112837999998
16.368263473053894,0.05224251009999999,0.10344112837999998
16.400748502994013,0.0522422601,0.10344112837999998
16.433233532934132,0.0522420601,0.10344112837999998
16.46571856287425,0.0522419601,0.10344112837999998
16.498353293413174,0.0522417601,0.10344112837999998
16.530988023952098,0.0522413101,0.10344112837999998
16.563622754491018,0.0522409101,0.10344112837999998
16.596407185628745,0.0522406101,0.10344112837999998
16.629191616766466,0.0522402101,0.10344112837999998
16.662125748502994,0.0522398601,0.10344112837999998
16.69491017964072,0.0522394601,0.10344112837999998
16.727994011976048,0.0522393101,0.10344112837999998
16.760928143712576,0.0522389101,0.10344112837999998
16.794011976047905,0.052238660099999994,0.10344112837999998
16.827095808383234,0.0522384101,0.10344112837999998
16.860329341317364,0.0522383101,0.10344112837999998
16.893413173652696,0.0522381601,0.10344112837999998
16.92679640718563,0.0522378101,0.10344112837999998
16.960029940119764,0.052237560100000004,0.10344112837999998
16.993413173652698,0.0522374601,0.10344112837999998
17.026946107784433,0.0522371101,0.10344112837999998
17.060329341317367,0.052236810099999996,0.10344112837999998
17.0938622754491,0.0522365101,0.10344112837999998
17.127544910179644,0.0522362601,0.10344112837999998
17.16107784431138,0.0522359101,0.10344112837999998
17.194760479041918,0.0522357101,0.10344112837999998
17.228592814371257,0.0522354601,0.10344112837999998
17.2624251497006,0.052235160100000004,0.10344112837999998
17.29625748502994,0.0522350101,0.10344112837999998
17.330089820359284,0.0522347101,0.10344112837999998
17.364071856287428,0.0522345101,0.10344112837999998
17.398053892215568,0.0522341601,0.10344112837999998
17.432185628742516,0.0522337601,0.10344112837999998
17.46631736526946,0.0522334101,0.10344112837999998
17.50044910179641,0.052233210100000003,0.10344112837999998
17.534730538922158,0.052232960099999996,0.10344112837999998
17.569011976047907,0.0522326101,0.10344112837999998
17.603443113772453,0.052232310100000005,0.10344112837999998
17.637724550898202,0.0522321101,0.10344112837999998
17.67230538922156,0.0522318601,0.10344112837999998
17.70673652694611,0.052231460099999995,0.10344112837999998
17.741317365269463,0.0522311601,0.10344112837999998
17.775898203592813,0.052230860100000005,0.10344112837999998
17.81062874251497,0.0522307101,0.10344112837999998
17.845359281437126,0.0522304601,0.10344112837999998
17.88008982035928,0.0522302101,0.10344112837999998
17.91497005988024,0.05222996009999999,0.10344112837999998
17.9498502994012,0.052229560099999996,0.10344112837999998
17.984880239520958,0.052229360100000004,0.10344112837999998
18.019760479041917,0.052229060099999995,0.10344112837999998
18.05494011976048,0.052228910100000005,0.10344112837999998
18.08997005988024,0.0522286601,0.10344112837999998
18.1251497005988,0.0522284601,0.10344112837999998
18.16047904191617,0.0522282101,0.10344112837999998
18.195658682634733,0.0522280601,0.10344112837999998
18.230988023952097,0.0522277601,0.10344112837999998
18.266467065868262,0.0522275101,0.10344112837999998
18.30194610778443,0.052227160099999996,0.10344112837999998
18.3374251497006,0.0522268601,0.10344112837999998
18.37305389221557,0.052226660099999996,0.10344112837999998
18.408532934131735,0.052226460100000004,0.10344112837999998
18.44431137724551,0.052226210099999996,0.10344112837999998
18.480089820359282,0.0522259601,0.10344112837999998
18.515868263473056,0.0522257601,0.10344112837999998
18.551646706586826,0.0522255601,0.10344112837999998
18.587574850299404,0.0522254101,0.10344112837999998
18.62350299401198,0.052225210099999995,0.10344112837999998
18.659580838323354,0.0522250601,0.10344112837999998
18.695658682634733,0.0522249101,0.10344112837999998
18.731736526946108,0.052224760099999996,0.10344112837999998
18.767964071856287,0.0522244101,0.10344112837999998
18.804191616766467,0.0522242601,0.10344112837999998
18.84056886227545,0.0522239601,0.10344112837999998
18.87694610778443,0.052223710099999994,0.10344112837999998
18.913323353293414,0.0522236101,0.10344112837999998
18.9498502994012,0.052223260099999995,0.10344112837999998
18.986377245508983,0.0522231601,0.10344112837999998
19.023053892215568,0.0522228601,0.10344112837999998
19.059730538922157,0.0522225601,0.10344112837999998
19.096407185628742,0.0522223101,0.10344112837999998
19.13308383233533,0.0522222101,0.10344112837999998
19.170059880239524,0.0522220101,0.10344112837999998
19.20688622754491,0.0522218101,0.10344112837999998
19.243862275449104,0.0522217101,0.10344112837999998
19.280838323353294,0.0522215101,0.10344112837999998
19.31796407185629,0.0522212101,0.10344112837999998
19.355089820359282,0.0522209601,0.10344112837999998
19.392215568862277,0.052220710100000005,0.10344112837999998
19.42949101796407,0.0522204601,0.10344112837999998
19.46676646706587,0.0522203101,0.10344112837999998
19.50419161676647,0.0522201101,0.10344112837999998
19.54161676646707,0.052219860099999994,0.10344112837999998
19.579041916167668,0.0522197101,0.10344112837999998
19.616616766467065,0.0522196101,0.10344112837999998
19.654191616766468,0.0522193101,0.10344112837999998
19.691916167664672,0.052219260100000005,0.10344112837999998
19.729640718562877,0.0522190101,0.10344112837999998
19.767365269461077,0.052218910099999995,0.10344112837999998
19.805239520958086,0.052218760100000004,0.10344112837999998
19.84311377245509,0.0522185101,0.10344112837999998
19.8811377245509,0.052218260100000004,0.10344112837999998
19.91916167664671,0.0522180601,0.10344112837999998
19.957185628742515,0.0522180101,0.10344112837999998
19.995359281437125,0.0522178601,0.10344112837999998
20.03353293413174,0.0522177101,0.10344112837999998
20.071856287425152,0.0522176101,0.10344112837999998
20.110179640718567,0.0522173601,0.10344112837999998
20.148652694610778,0.0522172601,0.10344112837999998
20.187125748502993,0.0522169601,0.10344112837999998
20.22559880239521,0.052216810100000004,0.10344112837999998
20.264071856287426,0.0522167101,0.10344112837999998
20.302844311377246,0.0522166601,0.10344112837999998
20.341467065868265,0.0522165601,0.10344112837999998
20.38023952095808,0.0522164601,0.10344112837999998
20.419011976047905,0.0522161601,0.10344112837999998
20.457934131736526,0.0522159101,0.10344112837999998
20.496856287425153,0.0522156601,0.10344112837999998
20.535928143712578,0.0522156101,0.10344112837999998
20.575000000000003,0.052215360100000004,0.10344112837999998
20.614071856287424,0.0522152101,0.10344112837999998
20.653293413173653,0.052215110099999996,0.10344112837999998
20.692514970059882,0.0522149101,0.10344112837999998
20.731886227544912,0.052214610099999996,0.10344112837999998
20.771257485029942,0.0522145101,0.10344112837999998
20.810628742514968,0.0522144601,0.10344112837999998
20.850149700598802,0.0522143601,0.10344112837999998
20.88982035928144,0.0522141601,0.10344112837999998
20.92934131736527,0.052213960100000005,0.10344112837999998
20.96916167664671,0.0522137601,0.10344112837999998
21.00883233532934,0.0522135601,0.10344112837999998
21.048652694610777,0.0522133601,0.10344112837999998
21.08862275449102,0.0522132101,0.10344112837999998
21.12859281437126,0.0522130101,0.10344112837999998
21.1685628742515,0.0522129101,0.10344112837999998
21.20868263473054,0.0522126601,0.10344112837999998
21.248802395209584,0.0522126601,0.10344112837999998
21.288922155688624,0.0522124601,0.10344112837999998
21.32919161676647,0.0522123101,0.10344112837999998
21.369610778443114,0.0522122601,0.10344112837999998
21.410029940119763,0.0522120601,0.10344112837999998
21.450449101796405,0.0522118601,0.10344112837999998
21.491017964071858,0.052211560100000005,0.10344112837999998
21.531586826347304,0.0522114601,0.10344112837999998
21.572155688622757,0.0522113101,0.10344112837999998
21.612874251497008,0.052211160099999994,0.10344112837999998
21.65374251497006,0.0522110601,0.10344112837999998
21.694610778443113,0.0522109101,0.10344112837999998
21.73547904191617,0.052210710099999995,0.10344112837999998
21.776497005988027,0.052210560100000004,0.10344112837999998
21.817514970059882,0.0522105101,0.10344112837999998
21.858532934131734,0.052210260099999996,0.10344112837999998
21.899700598802394,0.0522101101,0.10344112837999998
21.941017964071857,0.0522100601,0.10344112837999998
21.98233532934132,0.0522098601,0.10344112837999998
22.023652694610778,0.0522097601,0.10344112837999998
22.065119760479046,0.052209560099999996,0.10344112837999998
22.106586826347307,0.0522094101,0.10344112837999998
22.14820359281437,0.052209260099999995,0.10344112837999998
22.189820359281438,0.0522092101,0.10344112837999998
22.231586826347307,0.052209110100000004,0.10344112837999998
22.273353293413173,0.0522090101,0.10344112837999998
22.315119760479043,0.052208810099999996,0.10344112837999998
22.357035928143713,0.052208660100000005,0.10344112837999998
22.399101796407187,0.0522085601,0.10344112837999998
22.441017964071857,0.0522084101,0.10344112837999998
22.483233532934133,0.0522082101,0.10344112837999998
22.525299401197604,0.0522080101,0.10344112837999998
22.567514970059882,0.052207860099999996,0.10344112837999998
22.609880239520958,0.052207710100000006,0.10344112837999998
22.652245508982038,0.0522078101,0.10344112837999998
22.694760479041918,0.0522075601,0.10344112837999998
22.737275449101794,0.0522073101,0.10344112837999998
22.779790419161678,0.0522070601,0.10344112837999998
22.822455089820362,0.052206860099999995,0.10344112837999998
22.865119760479043,0.052206810099999994,0.10344112837999998
22.90793413173653,0.0522067101,0.10344112837999998
22.950748502994013,0.0522065101,0.10344112837999998
22.993712574850303,0.052206410099999996,0.10344112837999998
23.036676646706585,0.0522063101,0.10344112837999998
23.079640718562874,0.052206210100000004,0.10344112837999998
23.12290419161677,0.0522060601,0.10344112837999998
23.166017964071855,0.0522058601,0.10344112837999998
23.20928143712575,0.0522057601,0.10344112837999998
23.25254491017964,0.0522056601,0.10344112837999998
23.295958083832335,0.0522055601,0.10344112837999998
23.33952095808383,0.0522055101,0.10344112837999998
23.38293413173653,0.0522054601,0.10344112837999998
23.42664670658683,0.0522053101,0.10344112837999998
23.470209580838326,0.0522051101,0.10344112837999998
23.514071856287426,0.0522051101,0.10344112837999998
23.557784431137726,0.0522050601,0.10344112837999998
23.601646706586827,0.052204960099999996,0.10344112837999998
23.645658682634732,0.052204910099999995,0.10344112837999998
23.689670658682637,0.05220486009999999,0.10344112837999998
23.733832335329343,0.0522046601,0.10344112837999998
23.77799401197605,0.0522045601,0.10344112837999998
23.822155688622757,0.052204460099999996,0.10344112837999998
23.866467065868264,0.0522043101,0.10344112837999998
23.91077844311377,0.0522041601,0.10344112837999998
23.955239520958084,0.0522040601,0.10344112837999998
23.999850299401196,0.0522039601,0.10344112837999998
24.04446107784431,0.0522038601,0.10344112837999998
24.089071856287426,0.052203760099999996,0.10344112837999998
24.13383233532934,0.0522037601,0.10344112837999998
24.17859281437126,0.0522035601,0.10344112837999998
24.223502994011977,0.052203460099999995,0.10344112837999998
24.268413173652696,0.0522034101,0.10344112837999998
24.313473053892213,0.0522032601,0.10344112837999998
24.358532934131738,0.0522032101,0.10344112837999998
24.403592814371258,0.0522030601,0.10344112837999998
24.448802395209583,0.052203010099999995,0.10344112837999998
24.49416167664671,0.052202810100000004,0.10344112837999998
24.539520958083834,0.052202810100000004,0.10344112837999998
24.585029940119764,0.0522027601,0.10344112837999998
24.63053892215569,0.0522026601,0.10344112837999998
24.67604790419162,0.0522026101,0.10344112837999998
24.721706586826347,0.052202460099999994,0.10344112837999998
24.76751497005988,0.0522023101,0.10344112837999998
24.813323353293413,0.0522021601,0.10344112837999998
24.859131736526948,0.0522021101,0.10344112837999998
24.905089820359283,0.0522019601,0.10344112837999998
24.951197604790423,0.0522019101,0.10344112837999998
24.99730538922156,0.0522017101,0.10344112837999998
25.043413173652695,0.0522016601,0.10344112837999998
25.089670658682635,0.052201560099999995,0.10344112837999998
25.136077844311377,0.0522014101,0.10344112837999998
25.182335329341317,0.0522013101,0.10344112837999998
25.228892215568862,0.0522011601,0.10344112837999998
25.275449101796408,0.0522010101,0.10344112837999998
25.322005988023953,0.052200910100000004,0.10344112837999998
25.3687125748503,0.0522008601,0.10344112837999998
25.41541916167665,0.0522007601,0.10344112837999998
25.462275449101796,0.052200610099999996,0.10344112837999998
25.509281437125747,0.0522004601,0.10344112837999998
25.5562874251497,0.0522004101,0.10344112837999998
25.603293413173652,0.0522002101,0.10344112837999998
25.650449101796408,0.0522001101,0.10344112837999998
25.697604790419163,0.0522000101,0.10344112837999998
25.74491017964072,0.0521998601,0.10344112837999998
25.79236526946108,0.0521998101,0.10344112837999998
25.83982035928144,0.052199660099999996,0.10344112837999998
25.887275449101796,0.0521996101,0.10344112837999998
25.93488023952096,0.0521996101,0.10344112837999998
25.98248502994012,0.0521995601,0.10344112837999998
26.030239520958087,0.0521994101,0.10344112837999998
26.07814371257485,0.0521992601,0.10344112837999998
26.126047904191616,0.052199110099999994,0.10344112837999998
26.173952095808385,0.0521990101,0.10344112837999998
26.222005988023955,0.052198960100000004,0.10344112837999998
26.270059880239522,0.0521988601,0.10344112837999998
26.318263473053896,0.0521987601,0.10344112837999998
26.366616766467065,0.052198660099999995,0.10344112837999998
26.41497005988024,0.0521985101,0.10344112837999998
26.463323353293415,0.0521984601,0.10344112837999998
26.511826347305387,0.0521983101,0.10344112837999998
26.56047904191617,0.0521982601,0.10344112837999998
26.609131736526948,0.0521980601,0.10344112837999998
26.657934131736525,0.0521979101,0.10344112837999998
26.70673652694611,0.0521978601,0.10344112837999998
26.75553892215569,0.0521977601,0.10344112837999998
26.804640718562876,0.0521976601,0.10344112837999998
26.85359281437126,0.052197510100000004,0.10344112837999998
26.902694610778447,0.0521974101,0.10344112837999998
26.95194610778443,0.0521973601,0.10344112837999998
27.00119760479042,0.0521971101,0.10344112837999998
27.05059880239521,0.0521970601,0.10344112837999998
27.1,0.0521970101,0.10344112837999998
27.149550898203596,0.0521969101,0.10344112837999998
27.19925149700599,0.0521968601,0.10344112837999998
27.24880239520958,0.052196760099999996,0.10344112837999998
27.298652694610777,0.0521965601,0.10344112837999998
27.348502994011977,0.0521964601,0.10344112837999998
27.398353293413173,0.0521963601,0.10344112837999998
27.448353293413174,0.0521963101,0.10344112837999998
27.498502994011975,0.0521962101,0.10344112837999998
27.54865269461078,0.0521962101,0.10344112837999998
27.598802395209585,0.0521962101,0.10344112837999998
27.649101796407187,0.0521961101,0.10344112837999998
27.699550898203594,0.0521961101,0.10344112837999998
27.750000000000004,0.0521960601,0.10344112837999998
27.80059880239521,0.0521959601,0.10344112837999998
27.851197604790418,0.0521958101,0.10344112837999998
27.901946107784433,0.052195760099999995,0.10344112837999998
27.952694610778444,0.0521957101,0.10344112837999998
28.003592814371256,0.0521955601,0.10344112837999998
28.054640718562876,0.0521955101,0.10344112837999998
28.105688622754492,0.0521954601,0.10344112837999998
28.15673652694611,0.0521953601,0.10344112837999998
28.20793413173653,0.0521952601,0.10344112837999998
28.259281437125747,0.0521951101,0.10344112837999998
28.31062874251497,0.0521950101,0.10344112837999998
28.362125748502997,0.0521950101,0.10344112837999998
28.41362275449102,0.0521949101,0.10344112837999998
28.465269461077845,0.0521948601,0.10344112837999998
28.51691616766467,0.0521947101,0.10344112837999998
28.568712574850302,0.0521946601,0.10344112837999998
28.62050898203593,0.0521945601,0.10344112837999998
28.672455089820364,0.0521944601,0.10344112837999998
28.724550898203592,0.052194310099999995,0.10344112837999998
28.776646706586828,0.0521942101,0.10344112837999998
28.828892215568864,0.0521941101,0.10344112837999998
28.881137724550896,0.0521940601,0.10344112837999998
28.933383233532936,0.0521939101,0.10344112837999998
28.985928143712577,0.0521939101,0.10344112837999998
29.03847305389222,0.0521937601,0.10344112837999998
29.09101796407186,0.0521936101,0.10344112837999998
29.1437125748503,0.0521935101,0.10344112837999998
29.196556886227544,0.0521935101,0.10344112837999998
29.24940119760479,0.0521934601,0.10344112837999998
29.302245508982036,0.052193310099999994,0.10344112837999998
29.355389221556887,0.0521932601,0.10344112837999998
29.408383233532938,0.0521932101,0.10344112837999998
29.46167664670659,0.052193160100000004,0.10344112837999998
29.51497005988024,0.0521930601,0.10344112837999998
29.568263473053893,0.052192860099999995,0.10344112837999998
29.621706586826345,0.052192810099999994,0.10344112837999998
29.675299401197606,0.052192710100000005,0.10344112837999998
29.728892215568862,0.0521926601,0.10344112837999998
29.782634730538923,0.0521925101,0.10344112837999998
29.83637724550898,0.0521924601,0.10344112837999998
29.890269461077846,0.0521924601,0.10344112837999998


==> anc/v2_e2p_long_time_Kn25.dat <==
time_2to0,v2_2to0,e2p_2to0,time_2to2,v2_2to2,e2p_2to2
0.0,0.0,0.0,0.0,0.0,0.0
0.008025688622754492,-5.69108999999999e-07,-1.5185200000000039e-06,0.008025688622754492,7.767109999999989e-07,-1.5185200000000039e-06
0.016064221556886228,-8.107789999999983e-07,-2.753560000000011e-06,0.016064221556886228,7.649050000000038e-07,-2.753560000000011e-06
0.024115718562874252,-1.4544089999999954e-06,-4.14260000000001e-06,0.024115718562874252,-3.8713399999999466e-07,-4.14260000000001e-06
0.03218008982035928,-1.2693799999999902e-06,-3.7291500000000014e-06,0.03218008982035928,-4.3000000000297574e-10,-3.7291500000000014e-06
0.04025748502994012,-7.945579999999992e-07,-1.957240000000005e-06,0.04025748502994012,1.9160100000000278e-07,-1.957240000000005e-06
0.04834775449101797,-1.9112199999999908e-07,-1.5920200000000092e-06,0.04834775449101797,8.589620000000025e-07,-1.5920200000000092e-06
0.05645104790419162,2.9211999999999815e-07,-1.3894700000000021e-06,0.05645104790419162,1.584774000000001e-06,-1.3894700000000021e-06
0.06456736526946108,-5.66915000000004e-07,-3.031879999999999e-06,0.06456736526946108,-2.2278499999999282e-07,-3.031879999999999e-06
0.07269670658682635,4.915520000000026e-07,-1.5945100000000004e-06,0.07269670658682635,5.937000000000075e-07,-1.5945100000000004e-06
0.08083907185628743,1.480785999999996e-06,-3.3232000000001175e-07,0.08083907185628743,1.8242880000000027e-06,-3.3232000000001175e-07
0.08899446107784431,2.491208599999999e-06,5.962899999999922e-07,0.08899446107784431,1.5687359999999958e-06,5.962899999999922e-07
0.0971630239520958,2.7243669999999935e-06,1.074279999999996e-06,0.0971630239520958,1.6835449999999947e-06,1.074279999999996e-06
0.10534461077844312,3.8348130000000015e-06,2.0973399999999937e-06,0.10534461077844312,1.804485000000012e-06,2.0973399999999937e-06
0.11353937125748503,4.1139229999999976e-06,2.614509999999994e-06,0.11353937125748503,2.829211e-06,2.614509999999994e-06
0.12174730538922156,3.835720999999999e-06,2.493519999999997e-06,0.12174730538922156,1.821467000000006e-06,2.493519999999997e-06
0.1299684131736527,4.601914000000006e-06,3.7924299999999965e-06,0.1299684131736527,1.6438949999999993e-06,3.7924299999999965e-06
0.13820269461077844,5.232488480000007e-06,4.482079999999994e-06,0.13820269461077844,2.9844590000000063e-06,4.482079999999994e-06
0.1464502994011976,6.1912623e-06,5.95965999999999e-06,0.1464502994011976,4.283846999999996e-06,5.95965999999999e-06
0.1547110778443114,6.122428200000001e-06,6.4969499999999955e-06,0.1547110778443114,4.409718000000002e-06,6.4969499999999955e-06
0.16298502994011976,6.083691999999995e-06,7.086019999999994e-06,0.16298502994011976,5.5772119999999975e-06,7.086019999999994e-06
0.17127245508982036,7.807352000000005e-06,8.981089999999997e-06,0.17127245508982036,6.961130999999995e-06,8.981089999999997e-06
0.17957335329341317,8.860346000000006e-06,9.255139999999995e-06,0.17957335329341317,8.188116999999997e-06,9.255139999999995e-06
0.1878862275449102,9.478739000000008e-06,1.1544759999999995e-05,0.1878862275449102,9.107551e-06,1.1544759999999995e-05
0.19621407185628745,1.0695678000000007e-05,1.383466999999999e-05,0.19621407185628745,1.1041911000000004e-05,1.383466999999999e-05
0.2045553892215569,1.1699600000000002e-05,1.6484329999999996e-05,0.2045553892215569,1.2455641000000005e-05,1.6484329999999996e-05
0.21290868263473056,1.2727556999999999e-05,1.827196999999999e-05,0.21290868263473056,1.4767011000000006e-05,1.827196999999999e-05
0.22127544910179645,1.3361990999999997e-05,2.0013589999999997e-05,0.22127544910179645,1.5809861000000003e-05,2.0013589999999997e-05
0.22965718562874254,1.5009840999999999e-05,2.2713833999999992e-05,0.22965718562874254,1.8345431000000004e-05,2.2713833999999992e-05
0.23805089820359282,1.613078100000001e-05,2.4979113999999994e-05,0.23805089820359282,2.0431431e-05,2.4979113999999994e-05
0.24645958083832337,1.7134831e-05,2.801300199999999e-05,0.24645958083832337,2.1759551000000004e-05,2.801300199999999e-05
0.25488023952095806,1.9326381000000003e-05,3.184127599999999e-05,0.25488023952095806,2.4494191000000002e-05,3.184127599999999e-05
0.2633158682634731,2.0769961000000006e-05,3.406999599999999e-05,0.2633158682634731,2.6365971e-05,3.406999599999999e-05
0.2717634730538922,2.3533591000000003e-05,3.8327250999999994e-05,0.2717634730538922,3.0697951e-05,3.8327250999999994e-05
0.28022604790419164,2.4842661000000002e-05,4.1840331999999994e-05,0.28022604790419164,3.2657681e-05,4.1840331999999994e-05
0.28870059880239524,2.6927121000000003e-05,4.564396299999999e-05,0.28870059880239524,3.4831271e-05,4.564396299999999e-05
0.29719011976047904,2.7658161000000002e-05,4.7068612e-05,0.29719011976047904,3.6380591000000004e-05,4.7068612e-05
0.3056931137724551,2.9742940999999998e-05,5.061269499999999e-05,0.3056931137724551,3.8868567e-05,5.061269499999999e-05
0.3142095808383234,3.2114921e-05,5.64481604e-05,0.3142095808383234,4.0479584e-05,5.64481604e-05
0.32273952095808384,3.4289921e-05,6.071332299999998e-05,0.32273952095808384,4.1600066e-05,6.071332299999998e-05
0.33128293413173654,3.7384561e-05,6.727524e-05,0.33128293413173654,4.5079714500000004e-05,6.727524e-05
0.33983982035928145,4.0134251000000006e-05,7.22631e-05,0.33983982035928145,4.7422968e-05,7.22631e-05
0.3484116766467066,4.2013801000000004e-05,7.610507300000001e-05,0.3484116766467066,4.9490823e-05,7.610507300000001e-05
0.3569970059880239,4.4486375000000007e-05,8.070370896999999e-05,0.3569970059880239,5.1462454000000005e-05,8.070370896999999e-05
0.3655958083832336,4.7612414e-05,8.471286199999998e-05,0.3655958083832336,5.442228699999999e-05,8.471286199999998e-05
0.37420808383233534,5.1028376e-05,8.915959999999999e-05,0.37420808383233534,5.8143972e-05,8.915959999999999e-05
0.38283383233532936,5.4264048000000006e-05,9.527202999999997e-05,0.38283383233532936,6.2389411e-05,9.527202999999997e-05
0.3914745508982036,5.89798364e-05,0.00010320187999999998,0.3914745508982036,6.624183e-05,0.00010320187999999998
0.4001287425149701,6.27801782e-05,0.00010928694000000001,0.4001287425149701,7.00428523e-05,0.00010928694000000001
0.40879640718562876,6.6401483e-05,0.00011563199999999998,0.40879640718562876,7.415057e-05,0.00011563199999999998
0.41747754491017963,7.038387299999999e-05,0.00012061590999999999,0.41747754491017963,7.915987900000002e-05,0.00012061590999999999
0.42617365269461077,7.304943100000001e-05,0.00012547846,0.42617365269461077,8.2460751e-05,0.00012547846
0.4348832335329341,7.6855991e-05,0.00013228726000000002,0.4348832335329341,8.688023100000001e-05,0.00013228726000000002
0.44360778443113774,8.0809551e-05,0.00013821024,0.44360778443113774,9.0750951e-05,0.00013821024
0.4523443113772455,8.558923100000001e-05,0.00014612901,0.4523443113772455,9.5345891e-05,0.00014612901
0.46109730538922156,8.9852641e-05,0.00015367617999999998,0.46109730538922156,0.000100187911,0.00015367617999999998
0.4698622754491018,9.516323100000001e-05,0.0001620871,0.4698622754491018,0.00010706098700000001,0.0001620871
0.4786422155688623,9.8895711e-05,0.00016912978,0.4786422155688623,0.00011047707100000001,0.00016912978
0.487437125748503,0.000104065981,0.00017802777000000002,0.487437125748503,0.000116027086,0.00017802777000000002
0.4962440119760479,0.00010877968399999999,0.00018580847100000002,0.4962440119760479,0.00012176584999999999,0.00018580847100000002
0.505067365269461,0.00011455703700000001,0.00019681412000000003,0.505067365269461,0.00012692377299999998,0.00019681412000000003
0.5139026946107784,0.00011876767900000001,0.00020449828679999996,0.5139026946107784,0.000130962661,0.00020449828679999996
0.5227529940119761,0.000123436714,0.00021185320100000003,0.5227529940119761,0.00013545907099999998,0.00021185320100000003
0.531618263473054,0.000129401674,0.00022132433000000002,0.531618263473054,0.000142741041,0.00022132433000000002
0.540497005988024,0.000135352701,0.000231181415,0.540497005988024,0.000148924741,0.000231181415
0.5493907185628742,0.00014060555100000002,0.00024009990999999996,0.5493907185628742,0.000153668213,0.00024009990999999996
0.5582979041916167,0.00014677843099999998,0.00025000371,0.5582979041916167,0.00016115359899999997,0.00025000371
0.5672200598802395,0.000153035178,0.00025972007,0.5672200598802395,0.00016868142,0.00025972007
0.5761556886227546,0.000159267565,0.00026920400999999995,0.5761556886227546,0.000175297331,0.00026920400999999995
0.5851062874251497,0.000165221381,0.00027893259,0.5851062874251497,0.000181390481,0.00027893259
0.5940718562874252,0.000171156831,0.00028831477999999994,0.5940718562874252,0.000187503271,0.00028831477999999994
0.6030508982035929,0.00017674418100000004,0.00029778008,0.6030508982035929,0.00019310519,0.00029778008
0.6120449101796408,0.000183297671,0.00030858087999999993,0.6120449101796408,0.00019904533900000002,0.00030858087999999993
0.6210523952095809,0.00019031679099999998,0.00031970431999999994,0.6210523952095809,0.000207163051,0.00031970431999999994
0.6300748502994012,0.00019690998099999998,0.00032980971999999997,0.6300748502994012,0.000213393321,0.00032980971999999997
0.6391122754491018,0.00020290538100000002,0.00034019321999999996,0.6391122754491018,0.000220978891,0.00034019321999999996
0.6481631736526946,0.00020909571309999996,0.00035060372,0.6481631736526946,0.00022809506100000002,0.00035060372
0.6572290419161677,0.00021537180800000003,0.00036110501999999994,0.6572290419161677,0.000234960041,0.00036110501999999994
0.666309880239521,0.000223408591,0.00037339042000000003,0.666309880239521,0.00024338580100000004,0.00037339042000000003
0.6754056886227545,0.00023085782099999997,0.0003851228199999999,0.6754056886227545,0.000250619171,0.0003851228199999999
0.6845149700598803,0.000238750861,0.00039653531999999997,0.6845149700598803,0.000259265561,0.00039653531999999997
0.6936392215568863,0.000247162841,0.00040908022,0.6936392215568863,0.00026762544100000004,0.00040908022
0.7027784431137725,0.00025472629099999996,0.0004210502199999999,0.7027784431137725,0.00027556566100000004,0.0004210502199999999
0.7119326347305389,0.000261886711,0.00043103422,0.7119326347305389,0.000284001511,0.00043103422
0.7211002994011977,0.000269179111,0.00044226201999999994,0.7211002994011977,0.00029195982100000003,0.00044226201999999994
0.7302844311377247,0.000275918691,0.00045284702000000007,0.7302844311377247,0.000299853241,0.00045284702000000007
0.7394820359281437,0.000283063401,0.00046413471999999994,0.7394820359281437,0.000307276341,0.00046413471999999994
0.7486946107784432,0.00029037663100000004,0.00047536792,0.7486946107784432,0.00031539284099999995,0.00047536792
0.7579221556886228,0.000298823191,0.00048756522,0.7579221556886228,0.000324651541,0.00048756522
0.7671646706586828,0.000307607511,0.00050033062,0.7671646706586828,0.00033348274100000004,0.00050033062
0.7764221556886227,0.00031490184099999997,0.0005119286199999999,0.7764221556886227,0.00034116494100000006,0.0005119286199999999
0.7856931137724551,0.000323065441,0.0005234871200000001,0.7856931137724551,0.00035000954099999993,0.0005234871200000001
0.7949805389221557,0.00033108744099999996,0.0005359041199999999,0.7949805389221557,0.000359039341,0.0005359041199999999
0.8042814371257486,0.00033982294099999997,0.00054921112,0.8042814371257486,0.00036770614099999996,0.00054921112
0.8135988023952097,0.00034781964099999996,0.0005611500199999999,0.8135988023952097,0.000376924541,0.0005611500199999999
0.8229296407185629,0.00035687304099999995,0.0005740924200000001,0.8229296407185629,0.000387159441,0.0005740924200000001
0.8322769461077845,0.000365402441,0.0005857001199999999,0.8322769461077845,0.000397097141,0.0005857001199999999
0.8416392215568863,0.00037317594100000004,0.00059793302,0.8416392215568863,0.00040585684099999996,0.00059793302
0.8510149700598802,0.000381846541,0.00061079292,0.8510149700598802,0.00041517914100000004,0.00061079292
0.8604071856287425,0.000390969541,0.0006235464199999998,0.8604071856287425,0.00042532164100000003,0.0006235464199999998
0.869812874251497,0.0003974789410000001,0.00063367552,0.869812874251497,0.000432993341,0.00063367552
0.8792350299401198,0.00040585084099999997,0.00064580152,0.8792350299401198,0.0004423859409999999,0.00064580152
0.8886721556886228,0.000414049541,0.0006571654200000001,0.8886721556886228,0.000452171241,0.0006571654200000001
0.8981242514970059,0.0004227553409999999,0.0006697820199999999,0.8981242514970059,0.00046114354099999997,0.0006697820199999999
0.9075913173652695,0.00043111664100000004,0.0006808768199999999,0.9075913173652695,0.0004705092410000001,0.0006808768199999999
0.9170748502994012,0.000440186541,0.0006932387199999999,0.9170748502994012,0.00048060164100000003,0.0006932387199999999
0.9265718562874251,0.00044800184100000006,0.00070482692,0.9265718562874251,0.000488840041,0.00070482692
0.9360853293413174,0.000456543141,0.00071635132,0.9360853293413174,0.0004984124409999999,0.00071635132
0.9456137724550898,0.00046486724099999995,0.00072792902,0.9456137724550898,0.0005077561410000001,0.00072792902
0.9551571856287425,0.00047352394100000003,0.0007395024200000001,0.9551571856287425,0.0005168669410000001,0.0007395024200000001
0.9647155688622755,0.00048282974099999996,0.00075253852,0.9647155688622755,0.000526831741,0.00075253852
0.9742904191616767,0.0004913329410000001,0.0007643414199999999,0.9742904191616767,0.0005364705409999999,0.0007643414199999999
0.9838787425149701,0.000500149241,0.00077629742,0.9838787425149701,0.0005464266410000001,0.00077629742
0.9934835329341318,0.000508487641,0.0007882262199999999,0.9934835329341318,0.0005557028409999999,0.0007882262199999999
1.0031047904191617,0.000516286941,0.00079837342,1.0031047904191617,0.0005652263410000001,0.00079837342
1.012741017964072,0.0005245193410000001,0.0008091329200000001,1.012741017964072,0.000574882841,0.0008091329200000001
1.0223922155688623,0.0005321688410000001,0.0008194010199999999,1.0223922155688623,0.000583927641,0.0008194010199999999
1.032058383233533,0.000539489541,0.0008295083200000001,1.032058383233533,0.0005938875410000001,0.0008295083200000001
1.0417410179640718,0.0005471251410000001,0.00083966752,1.0417410179640718,0.000602415141,0.00083966752
1.051438622754491,0.000555626041,0.00085119492,1.051438622754491,0.000612639541,0.00085119492
1.0611511976047905,0.000564199541,0.0008618598199999998,1.0611511976047905,0.0006227122410000001,0.0008618598199999998
1.0708802395209582,0.0005714731410000001,0.00087134602,1.0708802395209582,0.0006303787410000001,0.00087134602
1.0806257485029942,0.0005795834409999999,0.0008820441199999999,1.0806257485029942,0.0006395745410000001,0.0008820441199999999
1.0903862275449103,0.000587603241,0.00089212322,1.0903862275449103,0.000648815841,0.00089212322
1.1001616766467066,0.0005957446410000001,0.00090243982,1.1001616766467066,0.0006589639410000001,0.00090243982
1.1099535928143713,0.0006033536410000001,0.00091132312,1.1099535928143713,0.000667462341,0.00091132312
1.1197604790419162,0.000611208441,0.00092084392,1.1197604790419162,0.0006767484409999999,0.00092084392
1.1295838323353296,0.0006189909410000001,0.0009311484199999999,1.1295838323353296,0.0006858360409999999,0.0009311484199999999
1.1394221556886228,0.0006264651410000001,0.00094071182,1.1394221556886228,0.0006947013410000001,0.00094071182
1.1492769461077845,0.000633249741,0.00094944742,1.1492769461077845,0.0007034522409999998,0.00094944742
1.1591467065868264,0.000640781541,0.00095897572,1.1591467065868264,0.000712817241,0.00095897572
1.1690329341317367,0.000648520541,0.00096868062,1.1690329341317367,0.0007210002409999999,0.00096868062
1.178935628742515,0.0006552277410000001,0.0009769225200000002,1.178935628742515,0.0007289685410000001,0.0009769225200000002
1.1888532934131737,0.000662045341,0.00098499722,1.1888532934131737,0.000737656941,0.00098499722
1.1987874251497006,0.000669338741,0.0009937330199999998,1.1987874251497006,0.000745488941,0.0009937330199999998
1.208738023952096,0.000676398041,0.00100189502,1.208738023952096,0.0007540644410000001,0.00100189502
1.2187035928143715,0.000683457441,0.0010103372200000002,1.2187035928143715,0.000762178241,0.0010103372200000002
1.228685628742515,0.0006896811409999999,0.0010180233200000003,1.228685628742515,0.000770050141,0.0010180233200000003
1.238682634730539,0.000695124141,0.0010248551200000003,1.238682634730539,0.000776645441,0.0010248551200000003
1.2486976047904192,0.000701863041,0.0010326024200000004,1.2486976047904192,0.0007849244410000001,0.0010326024200000004
1.2587275449101798,0.000708632141,0.0010408695200000001,1.2587275449101798,0.0007926955410000001,0.0010408695200000001
1.2687739520958083,0.000714519741,0.00104797792,1.2687739520958083,0.000799915941,0.00104797792
1.2788353293413173,0.0007212924410000001,0.00105579872,1.2788353293413173,0.0008083461409999999,0.00105579872
1.2889146706586827,0.0007277234410000001,0.00106339902,1.2889146706586827,0.000815531941,0.00106339902
1.299008982035928,0.0007335673409999999,0.00106994082,1.299008982035928,0.0008229865409999998,0.00106994082
1.309119760479042,0.000739732741,0.00107655702,1.309119760479042,0.0008295551409999999,0.00107655702
1.319247005988024,0.0007455891410000001,0.0010832729200000002,1.319247005988024,0.000836416441,0.0010832729200000002
1.329389221556886,0.000751262641,0.00108951042,1.329389221556886,0.0008437636409999999,0.00108951042
1.3395494011976048,0.0007572557409999999,0.0010957344200000002,1.3395494011976048,0.0008508033409999998,0.0010957344200000002
1.3497245508982036,0.000762513741,0.00110117202,1.3497245508982036,0.000856956641,0.00110117202
1.3599176646706588,0.000767832141,0.0011066758199999999,1.3599176646706588,0.0008638031409999998,0.0011066758199999999
1.370125748502994,0.000773100341,0.0011122092200000003,1.370125748502994,0.0008700543409999999,0.0011122092200000003
1.3803502994011976,0.000778094141,0.00111775642,1.3803502994011976,0.000875978141,0.00111775642
1.3905913173652695,0.0007830721410000001,0.0011231048200000002,1.3905913173652695,0.000882485541,0.0011231048200000002
1.4008502994011978,0.000788305541,0.0011290868200000005,1.4008502994011978,0.0008891671409999997,0.0011290868200000005
1.4111242514970062,0.0007929307409999999,0.00113382032,1.4111242514970062,0.0008944583409999999,0.00113382032
1.4214146706586828,0.000797597041,0.00113836242,1.4214146706586828,0.000900670141,0.00113836242
1.4317215568862276,0.000801896241,0.00114255372,1.4317215568862276,0.0009057342410000001,0.00114255372
1.442046407185629,0.000806485141,0.00114785752,1.442046407185629,0.0009112182409999999,0.00114785752
1.4523862275449102,0.0008108755410000001,0.0011523134200000001,1.4523862275449102,0.0009166222409999999,0.0011523134200000001
1.46274251497006,0.0008156220410000001,0.00115700432,1.46274251497006,0.0009227130410000001,0.00115700432
1.473116766467066,0.000819876741,0.0011616884200000002,1.473116766467066,0.000928231441,0.0011616884200000002
1.4835074850299401,0.0008242492410000001,0.00116608602,1.4835074850299401,0.0009338627409999999,0.00116608602
1.4939131736526947,0.0008282454410000001,0.0011699490200000001,1.4939131736526947,0.000939221841,0.0011699490200000001
1.5043413173652695,0.000832593141,0.0011740920199999998,1.5043413173652695,0.0009441644409999998,0.0011740920199999998
1.5147754491017966,0.000836192441,0.0011775312199999999,1.5147754491017966,0.000949793141,0.0011775312199999999
1.5252395209580838,0.000840065941,0.00118123572,1.5252395209580838,0.000954755641,0.00118123572
1.5357035928143712,0.000843552541,0.00118460312,1.5357035928143712,0.0009592758409999999,0.00118460312
1.5461976047904191,0.0008470189409999999,0.00118753992,1.5461976047904191,0.000964107241,0.00118753992
1.5567065868263472,0.000850204341,0.00119050972,1.5567065868263472,0.000968405141,0.00119050972
1.5672305389221557,0.000853650341,0.00119364572,1.5672305389221557,0.0009731943409999999,0.00119364572
1.5777694610778443,0.000856648841,0.0011964750200000001,1.5777694610778443,0.000977324041,0.0011964750200000001
1.5883383233532933,0.0008593959409999999,0.0011982010200000002,1.5883383233532933,0.0009810480409999998,0.0011982010200000002
1.5989071856287425,0.000862754741,0.0012007678200000001,1.5989071856287425,0.000985861041,0.0012007678200000001
1.609491017964072,0.0008656452410000001,0.00120328262,1.609491017964072,0.000989747741,0.00120328262
1.6201047904191619,0.000868076041,0.0012052159200000002,1.6201047904191619,0.0009933200409999998,0.0012052159200000002
1.6307335329341317,0.0008707438409999999,0.00120723982,1.6307335329341317,0.000997174641,0.00120723982
1.6413772455089821,0.0008727014410000001,0.00120874042,1.6413772455089821,0.001000325241,0.00120874042
1.6520359281437127,0.000875216641,0.0012104041200000002,1.6520359281437127,0.001004523041,0.0012104041200000002
1.6627095808383234,0.0008771638409999999,0.00121160182,1.6627095808383234,0.001007617041,0.00121160182
1.6734131736526947,0.000879326541,0.0012127461200000002,1.6734131736526947,0.001011209841,0.0012127461200000002
1.684116766467066,0.0008815985409999999,0.0012142588200000002,1.684116766467066,0.0010145617410000003,0.0012142588200000002
1.6948502994011978,0.0008836085409999999,0.00121561412,1.6948502994011978,0.001017491441,0.00121561412
1.7055988023952096,0.000885809141,0.0012172802200000003,1.7055988023952096,0.0010202855410000001,0.0012172802200000003
1.7163622754491017,0.000887671441,0.00121854322,1.7163622754491017,0.001023107241,0.00121854322
1.7271407185628744,0.000889697641,0.0012198097200000002,1.7271407185628744,0.0010255156409999999,0.0012198097200000002
1.737934131736527,0.0008913855410000001,0.0012212382200000001,1.737934131736527,0.0010282293409999998,0.0012212382200000001
1.74875748502994,0.0008928593410000001,0.00122232392,1.74875748502994,0.0010308454410000003,0.00122232392
1.7595808383233533,0.0008943816410000001,0.0012234013200000003,1.7595808383233533,0.001033234341,0.0012234013200000003
1.7704341317365269,0.0008959211409999999,0.0012245524200000003,1.7704341317365269,0.0010356600410000001,0.0012245524200000003
1.781302395209581,0.000897054641,0.0012249650200000003,1.781302395209581,0.0010382277410000001,0.0012249650200000003
1.792185628742515,0.0008981130409999999,0.0012257319199999999,1.792185628742515,0.0010403642410000001,0.0012257319199999999
1.8030838323353295,0.0008991270409999999,0.00122645362,1.8030838323353295,0.0010423877410000002,0.00122645362
1.814011976047904,0.000900199841,0.0012269567200000001,1.814011976047904,0.0010443363410000002,0.0012269567200000001
1.8249550898203593,0.000900888541,0.00122729052,1.8249550898203593,0.001046436841,0.00122729052
1.8358982035928144,0.0009018375410000001,0.00122755122,1.8358982035928144,0.001048536141,0.00122755122
1.84687125748503,0.000902667541,0.00122774492,1.84687125748503,0.001050524341,0.00122774492
1.857859281437126,0.0009038090409999999,0.00122793312,1.857859281437126,0.001052555041,0.00122793312
1.8688772455089822,0.0009049945410000001,0.00122845452,1.8688772455089822,0.0010545178410000002,0.00122845452
1.8798952095808386,0.0009060449410000001,0.00122867572,1.8798952095808386,0.001056556241,0.00122867572
1.8909431137724553,0.000906956141,0.0012286230199999998,1.8909431137724553,0.0010584501409999997,0.0012286230199999998
1.9020059880239522,0.000907291741,0.00122876732,1.9020059880239522,0.0010598517409999998,0.00122876732
1.9130838323353296,0.0009079477410000002,0.00122873502,1.9130838323353296,0.001061466241,0.00122873502
1.924176646706587,0.000908636541,0.0012286895200000001,1.924176646706587,0.0010626815409999998,0.0012286895200000001
1.9352994011976048,0.000909386241,0.00122890452,1.9352994011976048,0.0010641185410000002,0.00122890452
1.946422155688623,0.0009097252409999999,0.0012287656200000003,1.946422155688623,0.0010651018410000003,0.0012287656200000003
1.9575748502994013,0.0009099440409999999,0.00122825242,1.9575748502994013,0.0010662351409999999,0.00122825242
1.96874251497006,0.000910358041,0.00122842662,1.96874251497006,0.001067305241,0.00122842662
1.9799251497005987,0.0009103451410000001,0.00122751082,1.9799251497005987,0.001068239841,0.00122751082
1.9911377245508983,0.0009109975410000002,0.0012269783200000001,1.9911377245508983,0.001069716041,0.0012269783200000001
2.002350299401198,0.000911213141,0.0012265898200000001,2.002350299401198,0.0010708680410000003,0.0012265898200000001
2.0135928143712576,0.000911321841,0.0012258062200000003,2.0135928143712576,0.0010718649409999998,0.0012258062200000003
2.024850299401198,0.0009114143410000001,0.00122513022,2.024850299401198,0.0010727741409999997,0.00122513022
2.036122754491018,0.0009116475409999999,0.0012246981200000001,2.036122754491018,0.0010735817410000002,0.0012246981200000001
2.047425149700599,0.000911677441,0.0012240549200000003,2.047425149700599,0.0010743044409999999,0.0012240549200000003
2.05872754491018,0.0009114192410000001,0.0012229869200000001,2.05872754491018,0.0010750189409999998,0.0012229869200000001
2.070059880239521,0.000911017041,0.00122196722,2.070059880239521,0.0010759407410000001,0.00122196722
2.0814071856287426,0.000910842841,0.00122117262,2.0814071856287426,0.001076512841,0.00122117262
2.0927844311377246,0.000910661941,0.00122037562,2.0927844311377246,0.001077233641,0.00122037562
2.1041616766467066,0.000910644441,0.00121959772,2.1041616766467066,0.0010779604410000002,0.00121959772
2.115568862275449,0.0009104374409999999,0.00121878642,2.115568862275449,0.001078609941,0.00121878642
2.126991017964072,0.0009099658409999999,0.0012175812200000001,2.126991017964072,0.001079262041,0.0012175812200000001
2.138428143712575,0.0009094853409999999,0.0012166002200000002,2.138428143712575,0.0010794727409999998,0.0012166002200000002
2.149880239520958,0.0009093113409999999,0.0012155966200000003,2.149880239520958,0.001080274841,0.0012155966200000003
2.161362275449102,0.000909036841,0.00121462552,2.161362275449102,0.001080989141,0.00121462552
2.172859281437126,0.000908701741,0.00121400622,2.172859281437126,0.0010815225409999997,0.00121400622
2.18437125748503,0.000908391041,0.0012129657200000003,2.18437125748503,0.001081893541,0.0012129657200000003
2.1958982035928143,0.000908144441,0.00121209032,2.1958982035928143,0.0010824369410000001,0.00121209032
2.207455089820359,0.000907622041,0.00121079992,2.207455089820359,0.0010829282409999998,0.00121079992
2.2190269461077845,0.000906804341,0.00120941712,2.2190269461077845,0.0010832650410000002,0.00120941712
2.2306137724550896,0.000906125741,0.0012081121200000003,2.2306137724550896,0.001083443741,0.0012081121200000003
2.2422155688622754,0.000905440941,0.00120691272,2.2422155688622754,0.001083717541,0.00120691272
2.253847305389222,0.0009045854409999999,0.00120553422,2.253847305389222,0.0010839147410000001,0.00120553422
2.265479041916168,0.0009039564410000001,0.0012046436200000002,2.265479041916168,0.0010837585409999998,0.0012046436200000002
2.2771407185628743,0.000903501941,0.0012035006200000003,2.2771407185628743,0.001084095241,0.0012035006200000003
2.2888323353293414,0.000902684541,0.00120203182,2.2888323353293414,0.001084346541,0.00120203182
2.3005239520958085,0.0009022128409999998,0.0012009326200000002,2.3005239520958085,0.0010847148410000002,0.0012009326200000002
2.312245508982036,0.000901659341,0.00119986702,2.312245508982036,0.001084776541,0.00119986702
2.323982035928144,0.000901017041,0.0011986439200000001,2.323982035928144,0.001084884941,0.0011986439200000001
2.3357335329341318,0.0009004823410000001,0.0011975643200000002,2.3357335329341318,0.001085203641,0.0011975643200000002
2.3475149700598803,0.0008994366409999999,0.00119608552,2.3475149700598803,0.0010851751410000002,0.00119608552
2.359311377245509,0.000898904541,0.0011952729200000003,2.359311377245509,0.001085272641,0.0011952729200000003
2.3711227544910183,0.0008979581409999999,0.0011939657200000001,2.3711227544910183,0.0010851487409999998,0.0011939657200000001
2.3829491017964073,0.000897409341,0.00119286862,2.3829491017964073,0.0010851408410000002,0.00119286862
2.394805389221557,0.0008967050410000002,0.0011917715200000002,2.394805389221557,0.0010852657409999998,0.0011917715200000002
2.406676646706587,0.000895726841,0.00119053142,2.406676646706587,0.001084818841,0.00119053142
2.418562874251497,0.0008950121409999999,0.0011893524200000003,2.418562874251497,0.0010848182409999999,0.0011893524200000003
2.4304640718562873,0.0008940702410000001,0.00118814832,2.4304640718562873,0.0010846625409999997,0.00118814832
2.4423952095808383,0.0008934752409999999,0.00118731322,2.4423952095808383,0.001084612741,0.00118731322
2.4543413173652695,0.000892622341,0.00118622432,2.4543413173652695,0.0010845993409999998,0.00118622432
2.4663023952095813,0.0008916851409999999,0.0011850633200000001,2.4663023952095813,0.0010847227409999998,0.0011850633200000001
2.478293413173653,0.0008908064410000001,0.00118420462,2.478293413173653,0.0010843840410000001,0.00118420462
2.490299401197605,0.0008896163409999999,0.00118275172,2.490299401197605,0.0010841159410000002,0.00118275172
2.502320359281437,0.0008888089410000001,0.00118139922,2.502320359281437,0.001084050541,0.00118139922
2.5143562874251497,0.0008878416409999999,0.0011798704200000002,2.5143562874251497,0.0010839236410000001,0.0011798704200000002
2.526422155688623,0.000887031741,0.00117874372,2.526422155688623,0.001083779541,0.00117874372
2.538502994011976,0.000885845241,0.0011772977200000003,2.538502994011976,0.001083600341,0.0011772977200000003
2.5505988023952098,0.0008849542409999999,0.0011761361199999999,2.5505988023952098,0.0010835202409999996,0.0011761361199999999
2.5627245508982037,0.000883952641,0.0011747751200000003,2.5627245508982037,0.0010833602409999997,0.0011747751200000003
2.574865269461078,0.0008830313409999999,0.0011736586200000003,2.574865269461078,0.0010829990410000001,0.0011736586200000003
2.5870209580838326,0.000882109941,0.00117245102,2.5870209580838326,0.0010828885410000002,0.00117245102
2.599191616766467,0.000881400341,0.0011716019200000002,2.599191616766467,0.0010825730410000001,0.0011716019200000002
2.6113922155688623,0.0008804248410000001,0.00117031352,2.6113922155688623,0.001082203641,0.00117031352
2.623607784431138,0.000879217141,0.0011688280200000001,2.623607784431138,0.001081774241,0.0011688280200000001
2.635853293413174,0.000878572941,0.00116803092,2.635853293413174,0.001081728341,0.00116803092
2.6480988023952095,0.000877899041,0.00116701792,2.6480988023952095,0.0010815533409999998,0.00116701792
2.6603892215568865,0.0008767598410000001,0.00116552882,2.6603892215568865,0.0010811603410000002,0.00116552882
2.672679640718563,0.0008758356410000001,0.0011642720200000002,2.672679640718563,0.0010808016410000002,0.0011642720200000002
2.685,0.0008749432409999999,0.0011631268200000002,2.685,0.001080536741,0.0011631268200000002
2.6973353293413176,0.0008740338410000001,0.00116184932,2.6973353293413176,0.0010803945410000002,0.00116184932
2.709685628742515,0.0008733838409999999,0.00116069732,2.709685628742515,0.0010801798410000002,0.00116069732
2.722065868263473,0.000872862741,0.0011598183200000002,2.722065868263473,0.0010799689409999999,0.0011598183200000002
2.7344610778443115,0.0008720141409999999,0.0011584924200000002,2.7344610778443115,0.0010800944410000002,0.0011584924200000002
2.7468712574850302,0.0008711184409999999,0.0011572656200000001,2.7468712574850302,0.001079780941,0.0011572656200000001
2.7593113772455093,0.0008705680409999999,0.0011565713200000001,2.7593113772455093,0.001079622141,0.0011565713200000001
2.771766467065868,0.000869627741,0.0011553165200000003,2.771766467065868,0.001079394641,0.0011553165200000003
2.784236526946108,0.000868832041,0.00115428572,2.784236526946108,0.0010791024410000002,0.00115428572
2.7967215568862276,0.0008678514410000001,0.0011531480200000002,2.7967215568862276,0.0010788151410000002,0.0011531480200000002
2.809236526946108,0.000866667441,0.0011515665200000002,2.809236526946108,0.001078594841,0.0011515665200000002
2.8217814371257486,0.000865820041,0.00115055032,2.8217814371257486,0.0010783494410000001,0.00115055032
2.8343263473053892,0.000864985641,0.00114954032,2.8343263473053892,0.0010781523409999997,0.00114954032
2.84690119760479,0.0008640857410000001,0.0011483495200000002,2.84690119760479,0.001077927141,0.0011483495200000002
2.8595059880239524,0.0008633216409999999,0.00114722152,2.8595059880239524,0.001077593341,0.00114722152
2.8721257485029943,0.0008626283409999999,0.0011462374200000003,2.8721257485029943,0.0010774108410000001,0.0011462374200000003
2.8847604790419163,0.000861646441,0.0011450646200000002,2.8847604790419163,0.001076824341,0.0011450646200000002
2.897410179640719,0.000860994441,0.00114431852,2.897410179640719,0.0010767424409999999,0.00114431852
2.9100898203592815,0.000860240341,0.00114322942,2.9100898203592815,0.001076575241,0.00114322942
2.9227844311377247,0.000859402941,0.0011421718200000002,2.9227844311377247,0.001076289841,0.0011421718200000002
2.9355089820359286,0.0008585427410000001,0.0011411072200000001,2.9355089820359286,0.001075996241,0.0011411072200000001
2.9482335329341316,0.0008577675409999998,0.00114004622,2.9482335329341316,0.001075747241,0.00114004622
2.961002994011976,0.0008570905409999999,0.00113899852,2.961002994011976,0.001075556241,0.00113899852
2.9737724550898204,0.0008564881410000001,0.00113812392,2.9737724550898204,0.0010754122409999999,0.00113812392
2.986571856287425,0.0008556449410000002,0.0011370833200000001,2.986571856287425,0.001075223141,0.0011370833200000001
2.999401197604791,0.000854905241,0.00113601402,2.999401197604791,0.001074823941,0.00113601402
3.012230538922156,0.0008540912409999999,0.00113490572,3.012230538922156,0.0010746979409999996,0.00113490572
3.0250898203592813,0.0008532035410000001,0.00113388632,3.0250898203592813,0.001074316041,0.00113388632
3.037979041916168,0.0008521889410000001,0.00113274152,3.037979041916168,0.001073981841,0.00113274152
3.050883233532934,0.000851561441,0.00113191982,3.050883233532934,0.0010736139410000003,0.00113191982
3.063802395209581,0.0008509294409999999,0.0011311219200000001,3.063802395209581,0.001073516141,0.0011311219200000001
3.0767514970059886,0.000850163741,0.00113011542,3.0767514970059886,0.001073352441,0.00113011542
3.0897155688622755,0.0008495150409999999,0.0011292724200000002,3.0897155688622755,0.001073114641,0.0011292724200000002
3.102694610778443,0.000848795041,0.0011284277200000001,3.102694610778443,0.0010728312410000001,0.0011284277200000001
3.1157035928143713,0.000848096641,0.00112753592,3.1157035928143713,0.0010725469409999999,0.00112753592
3.1287275449101797,0.0008473990410000001,0.00112662582,3.1287275449101797,0.0010723609410000002,0.00112662582
3.141781437125749,0.000846713141,0.00112580002,3.141781437125749,0.001072239541,0.00112580002
3.1548502994011978,0.000845879641,0.00112480342,3.1548502994011978,0.0010719349410000002,0.00112480342
3.167934131736527,0.000845128841,0.0011238194200000001,3.167934131736527,0.001071826441,0.0011238194200000001
3.181047904191617,0.0008442633410000001,0.00112259762,3.181047904191617,0.0010714555409999998,0.00112259762
3.194176646706587,0.0008433739409999999,0.00112153822,3.194176646706587,0.001071143041,0.00112153822
3.207335329341318,0.000842685441,0.0011206429200000003,3.207335329341318,0.0010709681409999997,0.0011206429200000003
3.2205089820359287,0.0008421032409999999,0.00111984552,3.2205089820359287,0.0010707867409999999,0.00111984552
3.2336976047904193,0.000841302141,0.00111882152,3.2336976047904193,0.001070477841,0.00111882152
3.2469161676646707,0.000840659841,0.00111807372,3.2469161676646707,0.001070381741,0.00111807372
3.2601497005988023,0.000839896541,0.0011171770200000002,3.2601497005988023,0.0010700527410000002,0.0011171770200000002
3.2734131736526946,0.000839373541,0.00111647592,3.2734131736526946,0.001069963141,0.00111647592
3.2866916167664675,0.0008386485409999998,0.00111555732,3.2866916167664675,0.001069877641,0.00111555732
3.29998502994012,0.0008378857409999999,0.00111476232,3.29998502994012,0.0010695106409999997,0.00111476232
3.313308383233533,0.000837356941,0.00111407572,3.313308383233533,0.0010694191410000001,0.00111407572
3.3266616766467068,0.0008366731410000001,0.0011132487200000002,3.3266616766467068,0.0010691789409999998,0.0011132487200000002
3.3400299401197606,0.000835902441,0.00111218062,3.3400299401197606,0.001069020941,0.00111218062
3.3534131736526946,0.000835122641,0.0011111749200000002,3.3534131736526946,0.001068809441,0.0011111749200000002
3.3668113772455093,0.000834306341,0.00111020992,3.3668113772455093,0.0010684945410000001,0.00111020992
3.3802544910179644,0.000833769641,0.00110949592,3.3802544910179644,0.001068295441,0.00110949592
3.393697604790419,0.0008331649410000001,0.00110867412,3.393697604790419,0.001068194241,0.00110867412
3.4071706586826345,0.000832539741,0.0011078758200000001,3.4071706586826345,0.001067896641,0.0011078758200000001
3.420673652694611,0.000831987241,0.0011072170199999999,3.420673652694611,0.001067820341,0.0011072170199999999
3.434176646706587,0.0008312994409999999,0.00110654172,3.434176646706587,0.0010676871410000002,0.00110654172
3.4477245508982035,0.0008304680410000001,0.0011054616200000002,3.4477245508982035,0.0010673415409999999,0.0011054616200000002
3.461287425149701,0.000829725541,0.00110450902,3.461287425149701,0.001067082441,0.00110450902
3.4748652694610778,0.0008290633410000002,0.00110366842,3.4748652694610778,0.0010668617410000002,0.00110366842
3.488473053892216,0.000828332741,0.0011028066200000001,3.488473053892216,0.001066581441,0.0011028066200000001
3.5020958083832334,0.0008274761409999999,0.0011019935200000002,3.5020958083832334,0.001066327041,0.0011019935200000002
3.515733532934132,0.0008270160409999999,0.00110133232,3.515733532934132,0.0010661964409999997,0.00110133232
3.5294011976047903,0.000826390141,0.00110054722,3.5294011976047903,0.0010661319409999998,0.00110054722
3.5430988023952095,0.0008257460409999999,0.0010996717200000001,3.5430988023952095,0.001065962041,0.0010996717200000001
3.556811377245509,0.000825121641,0.0010987985199999999,3.556811377245509,0.0010658673409999998,0.0010987985199999999
3.5705389221556887,0.000824373441,0.00109808802,3.5705389221556887,0.0010656777410000002,0.00109808802
3.584296407185629,0.000823766941,0.00109742782,3.584296407185629,0.0010655419409999999,0.00109742782
3.5980838323353295,0.0008231136409999999,0.0010965950199999998,3.5980838323353295,0.0010653218409999998,0.0010965950199999998
3.6118862275449106,0.0008225740409999999,0.0010958112200000001,3.6118862275449106,0.001065147041,0.0010958112200000001
3.6257035928143715,0.000822158041,0.00109513452,3.6257035928143715,0.001065097441,0.00109513452
3.639550898203593,0.0008213892410000001,0.00109428842,3.639550898203593,0.0010648610410000001,0.00109428842
3.653413173652695,0.0008209695410000001,0.0010937953199999999,3.653413173652695,0.001064708341,0.0010937953199999999
3.667305389221557,0.000820426241,0.0010930917200000002,3.667305389221557,0.0010644559409999999,0.0010930917200000002
3.6812275449101794,0.0008199081409999999,0.00109252612,3.6812275449101794,0.0010641844410000001,0.00109252612
3.6951497005988023,0.0008193505410000001,0.0010917602200000002,3.6951497005988023,0.001063968141,0.0010917602200000002
3.709116766467066,0.0008187012409999999,0.00109103602,3.709116766467066,0.001063672941,0.00109103602
3.7230988023952096,0.0008180788410000001,0.00109032102,3.7230988023952096,0.0010634865409999998,0.00109032102
3.7370958083832337,0.0008175127409999999,0.0010895054200000002,3.7370958083832337,0.001063328041,0.0010895054200000002
3.751122754491018,0.000817093841,0.00108885102,3.751122754491018,0.0010631492410000001,0.00108885102
3.7651646706586828,0.000816506441,0.0010883455200000002,3.7651646706586828,0.0010629270409999998,0.0010883455200000002
3.779236526946108,0.0008160380410000001,0.00108768142,3.779236526946108,0.001062744741,0.00108768142
3.7933233532934136,0.000815472341,0.0010869752200000002,3.7933233532934136,0.001062529241,0.0010869752200000002
3.8074401197604795,0.0008149708409999999,0.0010862886200000003,3.8074401197604795,0.001062374641,0.0010862886200000003
3.821571856287425,0.000814338041,0.00108559782,3.821571856287425,0.001062118841,0.00108559782
3.8357335329341318,0.000813883341,0.0010850560200000002,3.8357335329341318,0.001061968941,0.0010850560200000002
3.8499251497005993,0.000813301541,0.00108419792,3.8499251497005993,0.0010618876410000001,0.00108419792
3.8641317365269465,0.000812804041,0.00108360842,3.8641317365269465,0.0010617445410000003,0.00108360842
3.8783532934131735,0.0008122453410000001,0.0010830835200000002,3.8783532934131735,0.0010615638410000003,0.0010830835200000002
3.892604790419162,0.000811635441,0.00108236152,3.892604790419162,0.001061405541,0.00108236152
3.90687125748503,0.000811238341,0.00108184382,3.90687125748503,0.001061311341,0.00108184382
3.921167664670659,0.000810752241,0.00108126142,3.921167664670659,0.001061117941,0.00108126142
3.9354940119760484,0.0008103274409999999,0.0010806631199999999,3.9354940119760484,0.0010609788410000003,0.0010806631199999999
3.949835329341317,0.000809844841,0.0010800120200000001,3.949835329341317,0.0010608780410000002,0.0010800120200000001
3.9642065868263474,0.000809185741,0.0010793720200000002,3.9642065868263474,0.0010606444409999999,0.0010793720200000002
3.978592814371258,0.000808596541,0.00107862942,3.978592814371258,0.001060425041,0.00107862942
3.9930089820359287,0.0008080997409999999,0.0010781394200000002,3.9930089820359287,0.001060233941,0.0010781394200000002
4.00744011976048,0.000807615041,0.00107741022,4.00744011976048,0.001060172841,0.00107741022
4.02190119760479,0.0008072369410000001,0.00107699152,4.02190119760479,0.0010600504409999999,0.00107699152
4.036377245508982,0.000806702941,0.0010763686200000002,4.036377245508982,0.0010599487410000003,0.0010763686200000002
4.050883233532934,0.000806307441,0.0010758533200000001,4.050883233532934,0.001059783541,0.0010758533200000001
4.065404191616767,0.0008057544410000002,0.0010750723200000003,4.065404191616767,0.0010597053410000001,0.0010750723200000003
4.07995508982036,0.000805268741,0.0010745576200000002,4.07995508982036,0.001059561341,0.0010745576200000002
4.094535928143713,0.0008048122410000001,0.00107400462,4.094535928143713,0.0010593187410000001,0.00107400462
4.109131736526947,0.0008043805409999999,0.0010734829200000002,4.109131736526947,0.0010592186410000003,0.0010734829200000002
4.12375748502994,0.0008039449409999999,0.0010729664200000001,4.12375748502994,0.001059024441,0.0010729664200000001
4.138398203592815,0.0008034970409999999,0.0010725291200000002,4.138398203592815,0.0010589156410000002,0.0010725291200000002
4.1530688622754495,0.0008029993409999999,0.00107202022,4.1530688622754495,0.001058768841,0.00107202022
4.167754491017964,0.0008024018410000001,0.0010714375200000003,4.167754491017964,0.0010586767409999998,0.0010714375200000003
4.18247005988024,0.000801972541,0.0010708834200000004,4.18247005988024,0.001058580841,0.0010708834200000004
4.197215568862276,0.0008014985410000001,0.00107024992,4.197215568862276,0.0010584429409999999,0.00107024992
4.211976047904192,0.000801122741,0.0010697253200000001,4.211976047904192,0.001058272841,0.0010697253200000001
4.226766467065868,0.000800719341,0.00106924172,4.226766467065868,0.001058079441,0.00106924172
4.241571856287425,0.000800426741,0.0010687845200000002,4.241571856287425,0.001057987941,0.0010687845200000002
4.256407185628743,0.000800000841,0.00106830072,4.256407185628743,0.001057841741,0.00106830072
4.271272455089821,0.000799382541,0.00106761822,4.271272455089821,0.0010576457410000004,0.00106761822
4.286152694610778,0.000798919341,0.0010670806199999999,4.286152694610778,0.0010574326410000001,0.0010670806199999999
4.301047904191617,0.000798592541,0.0010666661200000001,4.301047904191617,0.0010574021409999997,0.0010666661200000001
4.315988023952096,0.0007983324410000001,0.0010662416200000002,4.315988023952096,0.001057320641,0.0010662416200000002
4.330943113772456,0.0007978887409999999,0.0010656869200000002,4.330943113772456,0.001057226041,0.0010656869200000002
4.345913173652694,0.000797488841,0.00106521212,4.345913173652694,0.0010571813409999999,0.00106521212
4.360913173652695,0.0007970713409999999,0.00106461002,4.360913173652695,0.0010570453409999999,0.00106461002
4.375943113772456,0.000796771841,0.00106438242,4.375943113772456,0.001056872641,0.00106438242
4.390988023952096,0.0007963323409999999,0.00106379282,4.390988023952096,0.0010567781409999998,0.00106379282
4.406062874251497,0.000795776741,0.0010630844200000002,4.406062874251497,0.001056585141,0.0010630844200000002
4.421167664670659,0.0007953750409999999,0.00106250402,4.421167664670659,0.0010564852410000001,0.00106250402
4.4362874251497,0.0007948492409999999,0.0010618492200000001,4.4362874251497,0.0010564093409999998,0.0010618492200000001
4.4514371257485035,0.000794633641,0.00106150212,4.4514371257485035,0.0010563522410000003,0.00106150212
4.466601796407186,0.0007942031409999999,0.00106096122,4.466601796407186,0.0010563124409999998,0.00106096122
4.481796407185629,0.000793895341,0.00106056262,4.481796407185629,0.0010562057410000002,0.00106056262
4.497020958083833,0.0007934676410000001,0.00106011092,4.497020958083833,0.0010560568409999998,0.00106011092
4.512260479041917,0.000793006341,0.0010594806200000001,4.512260479041917,0.0010559816410000001,0.0010594806200000001
4.527529940119761,0.0007926531409999999,0.00105903092,4.527529940119761,0.001055895041,0.00105903092
4.542829341317366,0.000792269041,0.00105851292,4.542829341317366,0.0010558342410000002,0.00105851292
4.55814371257485,0.0007918333410000001,0.0010579889200000002,4.55814371257485,0.001055597041,0.0010579889200000002
4.573488023952096,0.000791442241,0.0010575341200000001,4.573488023952096,0.001055513241,0.0010575341200000001
4.588847305389222,0.000790988641,0.0010571055200000001,4.588847305389222,0.001055350441,0.0010571055200000001
4.604236526946108,0.000790597641,0.00105673382,4.604236526946108,0.001055218041,0.00105673382
4.619655688622755,0.000790341041,0.0010563847200000002,4.619655688622755,0.001055124141,0.0010563847200000002
4.635089820359282,0.000789900041,0.0010558128200000001,4.635089820359282,0.001055042841,0.0010558128200000001
4.650568862275449,0.0007896946409999999,0.0010556337200000002,4.650568862275449,0.001054905141,0.0010556337200000002
4.6660479041916165,0.000789467041,0.0010553215200000002,4.6660479041916165,0.0010547776409999998,0.0010553215200000002
4.681571856287425,0.000789198841,0.0010549780200000002,4.681571856287425,0.001054650641,0.0010549780200000002
4.697110778443114,0.0007885879409999999,0.0010543440200000002,4.697110778443114,0.0010544719409999997,0.0010543440200000002
4.712679640718563,0.000788311041,0.00105404162,4.712679640718563,0.0010544327410000002,0.00105404162
4.728263473053893,0.000787702841,0.00105330372,4.728263473053893,0.0010542672410000001,0.00105330372
4.743877245508982,0.0007873038409999999,0.00105283042,4.743877245508982,0.0010542138410000001,0.00105283042
4.759520958083833,0.000786849041,0.00105231572,4.759520958083833,0.0010540739410000001,0.00105231572
4.775179640718563,0.0007865275410000001,0.0010520440200000002,4.775179640718563,0.001053973041,0.0010520440200000002
4.790868263473054,0.000786329741,0.00105169812,4.790868263473054,0.0010538298410000002,0.00105169812
4.8065868263473055,0.000785933341,0.0010512466200000002,4.8065868263473055,0.0010537331409999997,0.0010512466200000002
4.822335329341318,0.0007855981410000001,0.00105089412,4.822335329341318,0.001053610841,0.00105089412
4.838098802395209,0.000785246241,0.00105048912,4.838098802395209,0.0010535347410000001,0.00105048912
4.853892215568862,0.0007849498410000001,0.0010501771200000002,4.853892215568862,0.001053441741,0.0010501771200000002
4.869700598802396,0.0007847152410000001,0.00104988272,4.869700598802396,0.0010533527409999997,0.00104988272
4.885553892215569,0.0007842643410000001,0.0010493833200000001,4.885553892215569,0.001053205241,0.0010493833200000001
4.901422155688623,0.0007839571409999999,0.0010491040200000003,4.901422155688623,0.0010530951409999999,0.0010491040200000003
4.917305389221557,0.0007836305410000001,0.00104871432,4.917305389221557,0.001053039441,0.00104871432
4.933233532934132,0.000783471241,0.00104845722,4.933233532934132,0.0010529637410000002,0.00104845722
4.9491766467065865,0.0007829961410000001,0.0010479886199999998,4.9491766467065865,0.001052825741,0.0010479886199999998
4.965149700598802,0.000782809541,0.00104771852,4.965149700598802,0.0010527081410000002,0.00104771852
4.981137724550899,0.0007824777409999999,0.00104737092,4.981137724550899,0.001052632841,0.00104737092
4.997155688622755,0.000782306841,0.00104717112,4.997155688622755,0.001052630341,0.00104717112
5.013203592814372,0.0007819231409999999,0.00104668832,5.013203592814372,0.0010524854410000001,0.00104668832
5.029281437125748,0.0007816566410000001,0.0010462511200000002,5.029281437125748,0.0010524133409999998,0.0010462511200000002
5.045374251497006,0.000781282341,0.00104589732,5.045374251497006,0.0010522377410000002,0.00104589732
5.061497005988024,0.000781055941,0.00104559332,5.061497005988024,0.001052117641,0.00104559332
5.077649700598803,0.0007807338409999999,0.0010451484200000001,5.077649700598803,0.001051983941,0.0010451484200000001
5.093832335329342,0.0007804898409999999,0.0010448388200000002,5.093832335329342,0.001051921741,0.0010448388200000002
5.110029940119761,0.000780285341,0.00104456302,5.110029940119761,0.001051839041,0.00104456302
5.1262574850299405,0.0007800388409999999,0.00104422612,5.1262574850299405,0.0010517747410000002,0.00104422612
5.14251497005988,0.000779874241,0.0010439597200000003,5.14251497005988,0.0010518027410000002,0.0010439597200000003
5.1587874251497015,0.0007795672409999999,0.00104359032,5.1587874251497015,0.001051668941,0.00104359032
5.175089820359282,0.000779337341,0.00104328542,5.175089820359282,0.001051617641,0.00104328542
5.191422155688623,0.000779140141,0.0010430872200000003,5.191422155688623,0.001051557941,0.0010430872200000003
5.207784431137724,0.0007789417410000001,0.00104284502,5.207784431137724,0.0010514810410000002,0.00104284502
5.224176646706587,0.000778551741,0.00104235302,5.224176646706587,0.0010513983410000002,0.00104235302
5.2405838323353295,0.000778392141,0.0010421747200000003,5.2405838323353295,0.001051362041,0.0010421747200000003
5.2570209580838325,0.0007781529410000001,0.00104195532,5.2570209580838325,0.001051364441,0.00104195532
5.273488023952096,0.000777943341,0.00104174042,5.273488023952096,0.0010513235409999998,0.00104174042
5.289970059880241,0.000777702241,0.0010415162200000001,5.289970059880241,0.001051310241,0.0010415162200000001
5.3064970059880245,0.000777332041,0.0010411016200000001,5.3064970059880245,0.0010512318409999998,0.0010411016200000001
5.323038922155688,0.0007771751409999999,0.0010408693200000003,5.323038922155688,0.001051206741,0.0010408693200000003
5.339610778443114,0.0007769646409999999,0.0010406705200000001,5.339610778443114,0.0010511187409999998,0.0010406705200000001
5.356197604790419,0.000776729541,0.0010403980200000002,5.356197604790419,0.001050980841,0.0010403980200000002
5.372829341317366,0.000776511641,0.0010401443200000002,5.372829341317366,0.0010509545409999998,0.0010401443200000002
5.389476047904192,0.0007762675409999999,0.0010399598200000002,5.389476047904192,0.0010509012410000003,0.0010399598200000002
5.406152694610779,0.0007759991410000001,0.00103968652,5.406152694610779,0.0010507918410000002,0.00103968652
5.422859281437126,0.000775722941,0.00103929042,5.422859281437126,0.0010508365409999999,0.00103929042
5.439580838323353,0.000775490741,0.0010391322199999999,5.439580838323353,0.0010507919409999998,0.0010391322199999999
5.4563473053892215,0.000775372341,0.0010389781200000003,5.4563473053892215,0.0010507704409999999,0.0010389781200000003
5.4731287425149695,0.0007750874409999999,0.0010385929199999999,5.4731287425149695,0.0010506137409999998,0.0010385929199999999
5.48994011976048,0.0007747643409999999,0.0010382827200000001,5.48994011976048,0.0010505501410000002,0.0010382827200000001
5.506781437125749,0.000774560841,0.0010381157199999998,5.506781437125749,0.001050447641,0.0010381157199999998
5.523637724550898,0.000774332541,0.0010378579200000003,5.523637724550898,0.0010503234410000001,0.0010378579200000003
5.540538922155689,0.0007740801410000001,0.00103756342,5.540538922155689,0.0010502703410000002,0.00103756342
5.55745508982036,0.000773795441,0.00103729082,5.55745508982036,0.0010502191409999997,0.00103729082
5.574401197604791,0.0007736173409999999,0.0010370692199999998,5.574401197604791,0.0010501661410000003,0.0010370692199999998
5.5913772455089825,0.000773319741,0.0010366650200000001,5.5913772455089825,0.001050044441,0.0010366650200000001
5.6083682634730545,0.0007729659410000001,0.0010361682199999998,5.6083682634730545,0.001049927641,0.0010361682199999998
5.6254041916167665,0.0007726975409999999,0.0010358937200000001,5.6254041916167665,0.0010498622409999998,0.0010358937200000001
5.64245508982036,0.000772513741,0.0010356936200000002,5.64245508982036,0.001049781441,0.0010356936200000002
5.659535928143713,0.0007722191410000001,0.00103541792,5.659535928143713,0.0010496408410000002,0.00103541792
5.676646706586827,0.000772111741,0.0010352578200000001,5.676646706586827,0.001049599341,0.0010352578200000001
5.693787425149701,0.000771840641,0.00103485252,5.693787425149701,0.0010494701410000001,0.00103485252
5.710943113772455,0.000771535641,0.0010345069200000004,5.710943113772455,0.0010493986409999996,0.0010345069200000004
5.728143712574851,0.000771259641,0.00103414682,5.728143712574851,0.001049341341,0.00103414682
5.745359281437126,0.0007710941409999999,0.00103391282,5.745359281437126,0.0010492666410000001,0.00103391282
5.762604790419162,0.000770817841,0.00103357562,5.762604790419162,0.001049174941,0.00103357562
5.779880239520958,0.0007706081409999999,0.00103343482,5.779880239520958,0.0010491118409999998,0.00103343482
5.797185628742516,0.000770216741,0.0010330909200000002,5.797185628742516,0.0010490216409999998,0.0010330909200000002
5.814520958083833,0.000769979241,0.0010328228200000003,5.814520958083833,0.0010489797409999999,0.0010328228200000003
5.83187125748503,0.0007696791410000001,0.0010325178200000003,5.83187125748503,0.001048931541,0.0010325178200000003
5.849266467065868,0.0007694253409999998,0.00103217772,5.849266467065868,0.0010488958409999999,0.00103217772
5.866676646706587,0.000769095341,0.00103183912,5.866676646706587,0.001048832541,0.00103183912
5.884116766467066,0.0007688675410000001,0.00103162032,5.884116766467066,0.001048758641,0.00103162032
5.901586826347306,0.000768695041,0.0010314465200000002,5.901586826347306,0.0010487403410000002,0.0010314465200000002
5.919086826347305,0.0007684356409999999,0.0010310882199999999,5.919086826347305,0.0010487235410000001,0.0010310882199999999
5.936616766467066,0.0007681754409999999,0.0010308353200000002,5.936616766467066,0.0010486295409999997,0.0010308353200000002
5.954176646706586,0.0007679122410000001,0.00103055852,5.954176646706586,0.0010485651410000003,0.00103055852
5.971751497005989,0.000767550541,0.00103020962,5.971751497005989,0.001048405141,0.00103020962
5.98937125748503,0.0007674628410000001,0.00103002162,5.98937125748503,0.0010484633409999999,0.00103002162
6.007005988023953,0.000767278341,0.00102976612,6.007005988023953,0.0010483894410000002,0.00102976612
6.024670658682635,0.0007669135410000001,0.00102930402,6.024670658682635,0.0010483166410000001,0.00102930402
6.042365269461078,0.0007667946409999999,0.0010290719200000001,6.042365269461078,0.0010483117409999998,0.0010290719200000001
6.0600898203592815,0.000766687441,0.00102889802,6.0600898203592815,0.001048275441,0.00102889802
6.077844311377246,0.000766414241,0.00102850842,6.077844311377246,0.001048223241,0.00102850842
6.095628742514971,0.0007662432409999999,0.00102831802,6.095628742514971,0.001048155941,0.00102831802
6.113443113772456,0.000766072941,0.0010280985200000002,6.113443113772456,0.0010481250409999998,0.0010280985200000002
6.13127245508982,0.000765907841,0.0010278558200000002,6.13127245508982,0.0010480716409999999,0.0010278558200000002
6.149146706586827,0.0007657002409999999,0.0010276433200000002,6.149146706586827,0.0010480600410000002,0.0010276433200000002
6.167035928143712,0.0007654834409999999,0.00102740682,6.167035928143712,0.0010479651410000004,0.00102740682
6.18497005988024,0.000765276041,0.0010271217200000004,6.18497005988024,0.001047969241,0.0010271217200000004
6.202919161676647,0.000765049541,0.00102693782,6.202919161676647,0.0010479466410000002,0.00102693782
6.220898203592815,0.0007648146410000001,0.0010267072200000002,6.220898203592815,0.001047901841,0.0010267072200000002
6.238907185628743,0.0007645938409999999,0.00102642142,6.238907185628743,0.001047861141,0.00102642142
6.256946107784431,0.000764435841,0.00102631542,6.256946107784431,0.0010478373410000002,0.00102631542
6.27501497005988,0.000764354541,0.0010262606199999999,6.27501497005988,0.0010478450409999998,0.0010262606199999999
6.293113772455089,0.0007641261409999999,0.0010259786200000002,6.293113772455089,0.0010478097409999999,0.0010259786200000002
6.31124251497006,0.000763913241,0.0010256695200000002,6.31124251497006,0.001047734041,0.0010256695200000002
6.329401197604791,0.0007636181410000001,0.0010254106200000002,6.329401197604791,0.0010476694409999997,0.0010254106200000002
6.347589820359281,0.000763405041,0.00102516222,6.347589820359281,0.0010475933410000002,0.00102516222
6.365793413173653,0.0007631709409999999,0.0010249270200000003,6.365793413173653,0.0010475004410000002,0.0010249270200000003
6.384041916167665,0.000762930441,0.00102462122,6.384041916167665,0.0010473908410000001,0.00102462122
6.402320359281437,0.000762731141,0.00102445952,6.402320359281437,0.001047304041,0.00102445952
6.42061377245509,0.000762491641,0.00102415302,6.42061377245509,0.001047240341,0.00102415302
6.438952095808384,0.000762264741,0.00102390442,6.438952095808384,0.0010471745410000001,0.00102390442
6.457305389221557,0.000761947241,0.0010235747200000001,6.457305389221557,0.0010470820410000002,0.0010235747200000001
6.475703592814371,0.000761830041,0.0010234446200000002,6.475703592814371,0.0010470219410000001,0.0010234446200000002
6.494116766467066,0.0007615486410000001,0.0010231481200000002,6.494116766467066,0.001047010141,0.0010231481200000002
6.512574850299401,0.000761422641,0.00102302382,6.512574850299401,0.0010469589409999999,0.00102302382
6.531047904191618,0.000761280741,0.00102282662,6.531047904191618,0.0010468973410000001,0.00102282662
6.549565868263474,0.0007610914410000001,0.00102263562,6.549565868263474,0.001046851041,0.00102263562
6.568098802395209,0.000760915541,0.0010224639200000002,6.568098802395209,0.001046820841,0.0010224639200000002
6.586661676646707,0.0007607106410000001,0.0010222279200000001,6.586661676646707,0.001046783541,0.0010222279200000001
6.605269461077844,0.0007606206410000002,0.00102215072,6.605269461077844,0.0010467810410000004,0.00102215072
6.623892215568862,0.000760535541,0.00102192832,6.623892215568862,0.0010468046409999997,0.00102192832
6.642544910179641,0.0007603705409999999,0.0010217843200000002,6.642544910179641,0.001046715341,0.0010217843200000002
6.661242514970061,0.000760256341,0.00102165262,6.661242514970061,0.0010467040410000001,0.00102165262
6.67995508982036,0.000760084941,0.00102141412,6.67995508982036,0.0010466671410000001,0.00102141412
6.698712574850299,0.000759922641,0.0010212622200000002,6.698712574850299,0.0010465885410000002,0.0010212622200000002
6.71748502994012,0.0007596565409999998,0.0010210103200000002,6.71748502994012,0.0010465261409999998,0.0010210103200000002
6.7362874251497,0.000759564341,0.00102085702,6.7362874251497,0.001046502641,0.00102085702
6.755134730538922,0.0007594905409999999,0.00102076002,6.755134730538922,0.0010464764410000001,0.00102076002
6.773997005988025,0.000759353541,0.00102062632,6.773997005988025,0.001046467241,0.00102062632
6.792904191616767,0.0007592471409999999,0.0010204897200000002,6.792904191616767,0.001046454441,0.0010204897200000002
6.81182634730539,0.000759171441,0.00102037852,6.81182634730539,0.001046448241,0.00102037852
6.8307934131736525,0.000759055241,0.00102025892,6.8307934131736525,0.001046425141,0.00102025892
6.849775449101797,0.000758991341,0.00102019872,6.849775449101797,0.0010464080410000002,0.00102019872
6.868802395209581,0.000758782641,0.0010200279200000002,6.868802395209581,0.001046415041,0.0010200279200000002
6.887844311377246,0.000758551141,0.00101980132,6.887844311377246,0.001046360141,0.00101980132
6.906931137724551,0.0007583613410000001,0.0010195379199999998,6.906931137724551,0.001046355241,0.0010195379199999998
6.926047904191617,0.000758095741,0.00101926272,6.926047904191617,0.0010462616410000002,0.00101926272
6.945179640718563,0.000757906041,0.0010190066200000002,6.945179640718563,0.0010462301409999999,0.0010190066200000002
6.96435628742515,0.000757697441,0.0010187467200000002,6.96435628742515,0.0010461982410000003,0.0010187467200000002
6.983562874251497,0.0007575076410000001,0.00101852962,6.983562874251497,0.001046121341,0.00101852962
7.002799401197605,0.0007573880410000002,0.0010183367200000003,7.002799401197605,0.0010461205410000002,0.0010183367200000003
7.022065868263474,0.000757124041,0.00101807852,7.022065868263474,0.0010460389410000001,0.00101807852
7.041362275449102,0.000757082541,0.00101800412,7.041362275449102,0.0010459820410000003,0.00101800412
7.060688622754491,0.0007569589410000001,0.0010178716200000002,7.060688622754491,0.001045966141,0.0010178716200000002
7.080044910179641,0.000756868941,0.00101771672,7.080044910179641,0.0010459409410000001,0.00101771672
7.099431137724551,0.000756703641,0.00101752662,7.099431137724551,0.0010459249409999999,0.00101752662
7.118862275449103,0.0007564993409999999,0.00101726342,7.118862275449103,0.001045899641,0.00101726342
7.138308383233533,0.000756393741,0.00101708912,7.138308383233533,0.0010458673409999997,0.00101708912
7.157799401197606,0.000756264541,0.00101687142,7.157799401197606,0.001045817241,0.00101687142
7.177305389221558,0.000756144841,0.00101668462,7.177305389221558,0.0010457834409999998,0.00101668462
7.196856287425151,0.0007560601410000001,0.0010165984200000001,7.196856287425151,0.0010457655410000002,0.0010165984200000001
7.216437125748504,0.000755906841,0.00101638692,7.216437125748504,0.0010457553410000001,0.00101638692
7.236047904191617,0.0007558554410000001,0.0010162844200000002,7.236047904191617,0.0010457429410000003,0.0010162844200000002
7.255688622754492,0.000755735741,0.0010161331200000002,7.255688622754492,0.0010456757409999999,0.0010161331200000002
7.275359281437127,0.000755598641,0.0010160228200000003,7.275359281437127,0.001045631841,0.0010160228200000003
7.2950598802395215,0.000755479541,0.0010157897200000002,7.2950598802395215,0.0010455988410000001,0.0010157897200000002
7.314790419161677,0.000755379041,0.00101571042,7.314790419161677,0.001045556241,0.00101571042
7.334565868263473,0.000755242941,0.0010155676200000001,7.334565868263473,0.0010455031410000004,0.0010155676200000001
7.35435628742515,0.0007551571409999999,0.0010154491200000003,7.35435628742515,0.0010455165410000002,0.0010154491200000003
7.374191616766467,0.000755080141,0.00101539082,7.374191616766467,0.001045504441,0.00101539082
7.394056886227545,0.000754891941,0.00101515772,7.394056886227545,0.0010454861409999999,0.00101515772
7.4139520958083835,0.000754820641,0.0010150818200000003,7.4139520958083835,0.001045510441,0.0010150818200000003
7.433877245508982,0.000754660541,0.00101483092,7.433877245508982,0.001045481641,0.00101483092
7.453832335329342,0.000754511341,0.0010146530199999998,7.453832335329342,0.001045438341,0.0010146530199999998
7.473817365269461,0.000754420941,0.00101456302,7.473817365269461,0.001045403641,0.00101456302
7.493847305389222,0.000754275541,0.00101443722,7.493847305389222,0.0010453762410000001,0.00101443722
7.5138922155688626,0.0007541266410000001,0.0010142969200000003,7.5138922155688626,0.0010452800410000003,0.0010142969200000003
7.533982035928144,0.0007540722410000001,0.00101424772,7.533982035928144,0.0010452610409999999,0.00101424772
7.554101796407186,0.000753938241,0.0010141263200000002,7.554101796407186,0.0010452429410000002,0.0010141263200000002
7.574251497005988,0.0007538172410000001,0.00101402532,7.574251497005988,0.0010452572409999999,0.00101402532
7.594431137724552,0.000753689941,0.0010138495200000001,7.594431137724552,0.0010452187410000002,0.0010138495200000001
7.614655688622755,0.000753633041,0.0010137121200000001,7.614655688622755,0.001045215841,0.0010137121200000001
7.634895209580839,0.000753544541,0.00101359462,7.634895209580839,0.0010451999409999998,0.00101359462
7.655179640718563,0.000753455041,0.0010135378199999999,7.655179640718563,0.001045145941,0.0010135378199999999
7.675494011976048,0.0007533551409999999,0.00101343922,7.675494011976048,0.0010451199409999999,0.00101343922
7.695838323353294,0.000753179441,0.0010132615200000002,7.695838323353294,0.0010451224409999999,0.0010132615200000002
7.71622754491018,0.0007530711410000001,0.0010131863200000001,7.71622754491018,0.0010451346410000001,0.0010131863200000001
7.736631736526947,0.000752998341,0.0010130645200000002,7.736631736526947,0.001045118841,0.0010130645200000002
7.757080838323354,0.0007528679409999999,0.0010129002200000002,7.757080838323354,0.0010450383409999998,0.0010129002200000002
7.7775598802395205,0.000752755741,0.0010128379200000002,7.7775598802395205,0.001044992941,0.0010128379200000002
7.798068862275449,0.000752630141,0.0010126612200000002,7.798068862275449,0.001044962441,0.0010126612200000002
7.818607784431138,0.000752527541,0.0010125492200000002,7.818607784431138,0.001044942341,0.0010125492200000002
7.839176646706587,0.000752435741,0.0010123739200000002,7.839176646706587,0.0010449294410000004,0.0010123739200000002
7.859790419161677,0.000752390041,0.00101230932,7.859790419161677,0.001044917841,0.00101230932
7.880434131736528,0.000752271841,0.0010122007200000002,7.880434131736528,0.001044910441,0.0010122007200000002
7.901107784431138,0.0007521791409999999,0.00101210602,7.901107784431138,0.001044907841,0.00101210602
7.921811377245509,0.0007521346409999999,0.00101206932,7.921811377245509,0.0010448717409999998,0.00101206932
7.942559880239521,0.000752062341,0.0010120003200000001,7.942559880239521,0.0010448688410000001,0.0010120003200000001
7.963323353293413,0.0007519964410000001,0.0010119518199999998,7.963323353293413,0.0010448133410000003,0.0010119518199999998
7.984131736526947,0.000751861341,0.0010117812200000002,7.984131736526947,0.001044789641,0.0010117812200000002
8.004985029940121,0.000751819041,0.00101172362,8.004985029940121,0.0010447638409999999,0.00101172362
8.025853293413174,0.0007516827410000001,0.00101157102,8.025853293413174,0.0010447623409999998,0.00101157102
8.046766467065869,0.000751596941,0.0010114461200000002,8.046766467065869,0.001044789641,0.0010114461200000002
8.067709580838324,0.0007514882409999999,0.00101130642,8.067709580838324,0.001044768141,0.00101130642
8.08868263473054,0.0007513867409999999,0.00101120962,8.08868263473054,0.001044742341,0.00101120962
8.109685628742515,0.000751260041,0.0010110686200000003,8.109685628742515,0.0010447295409999999,0.0010110686200000003
8.130733532934132,0.0007511845409999999,0.0010109637199999999,8.130733532934132,0.001044695541,0.0010109637199999999
8.151811377245508,0.000751104041,0.0010108669199999998,8.151811377245508,0.001044667641,0.0010108669199999998
8.172919161676647,0.0007510153409999999,0.00101077382,8.172919161676647,0.001044616441,0.00101077382
8.194056886227544,0.000750897841,0.00101063092,8.194056886227544,0.0010445932410000002,0.00101063092
8.215239520958084,0.000750783041,0.00101050782,8.215239520958084,0.001044572341,0.00101050782
8.236452095808383,0.000750705241,0.00101043662,8.236452095808383,0.001044577341,0.00101043662
8.257694610778444,0.000750549641,0.0010102729200000002,8.257694610778444,0.001044540341,0.0010102729200000002
8.278982035928145,0.000750388741,0.0010100968200000002,8.278982035928145,0.001044511241,0.0010100968200000002
8.300299401197606,0.0007502696410000001,0.00100998962,8.300299401197606,0.0010444674410000003,0.00100998962
8.321646706586826,0.000750245441,0.00100994932,8.321646706586826,0.001044465041,0.00100994932
8.343023952095809,0.0007501486410000001,0.00100985272,8.343023952095809,0.001044435041,0.00100985272
8.364446107784431,0.0007499988409999999,0.00100971422,8.364446107784431,0.0010444240409999998,0.00100971422
8.385898203592815,0.000749905741,0.0010096236200000002,8.385898203592815,0.001044425941,0.0010096236200000002
8.407380239520958,0.0007498450409999999,0.00100953042,8.407380239520958,0.001044418441,0.00100953042
8.428907185628743,0.0007497381410000001,0.0010094117200000001,8.428907185628743,0.001044396741,0.0010094117200000001
8.450464071856288,0.0007496699409999999,0.0010093195200000001,8.450464071856288,0.001044403041,0.0010093195200000001
8.472050898203593,0.0007495445410000001,0.0010091742199999998,8.472050898203593,0.0010443894410000001,0.0010091742199999998
8.493667664670658,0.000749530241,0.0010090926200000002,8.493667664670658,0.001044403241,0.0010090926200000002
8.515329341317365,0.000749481941,0.0010090441200000001,8.515329341317365,0.001044371241,0.0010090441200000001
8.537020958083833,0.000749371841,0.0010089390200000003,8.537020958083833,0.0010443425410000002,0.0010089390200000003
8.55875748502994,0.0007492353409999999,0.0010088046200000002,8.55875748502994,0.001044310041,0.0010088046200000002
8.58052395209581,0.000749149441,0.00100871022,8.58052395209581,0.0010442944409999998,0.00100871022
8.602320359281437,0.000749039241,0.00100854512,8.602320359281437,0.0010442686410000001,0.00100854512
8.624146706586826,0.000749003841,0.00100850732,8.624146706586826,0.0010442649410000002,0.00100850732
8.646017964071858,0.0007489078409999999,0.00100841742,8.646017964071858,0.001044271041,0.00100841742
8.667919161676647,0.000748763741,0.00100826112,8.667919161676647,0.001044217141,0.00100826112
8.689865269461079,0.000748685141,0.00100813462,8.689865269461079,0.0010441835410000002,0.00100813462
8.71184131736527,0.0007486924410000001,0.00100812582,8.71184131736527,0.0010441453409999997,0.00100812582
8.733847305389222,0.000748623441,0.0010080418200000003,8.733847305389222,0.0010441379409999998,0.0010080418200000003
8.755883233532934,0.0007486215410000001,0.0010080132199999999,8.755883233532934,0.0010441253409999999,0.0010080132199999999
8.777964071856289,0.000748582241,0.00100798582,8.777964071856289,0.0010441035410000002,0.00100798582
8.80008982035928,0.0007484344409999999,0.0010078117200000001,8.80008982035928,0.001044064441,0.0010078117200000001
8.822230538922156,0.000748376941,0.0010077668200000002,8.822230538922156,0.0010440531410000004,0.0010077668200000002
8.84441616766467,0.0007483511409999999,0.00100774682,8.84441616766467,0.001044039041,0.00100774682
8.866646706586826,0.000748231141,0.0010076114200000001,8.866646706586826,0.0010440004410000002,0.0010076114200000001
8.888907185628742,0.0007481832409999999,0.0010075356200000003,8.888907185628742,0.001043959241,0.0010075356200000003
8.91119760479042,0.000748141141,0.00100747932,8.91119760479042,0.001043951741,0.00100747932
8.933517964071857,0.0007480392409999999,0.00100735412,8.933517964071857,0.001043924641,0.00100735412
8.955883233532933,0.0007480252409999999,0.0010073139200000001,8.955883233532933,0.001043897841,0.0010073139200000001
8.978293413173652,0.000747938941,0.00100719842,8.978293413173652,0.0010438681410000002,0.00100719842
9.000733532934131,0.0007478112410000001,0.00100700562,9.000733532934131,0.0010438541410000002,0.00100700562
9.02320359281437,0.000747736641,0.00100693702,9.02320359281437,0.001043838541,0.00100693702
9.045703592814371,0.0007475713410000001,0.00100677342,9.045703592814371,0.001043820541,0.00100677342
9.068248502994011,0.0007474303409999999,0.00100660392,9.068248502994011,0.001043834241,0.00100660392
9.090838323353294,0.000747308241,0.00100649012,9.090838323353294,0.001043796541,0.00100649012
9.113458083832334,0.000747251841,0.00100646802,9.113458083832334,0.001043790241,0.00100646802
9.136107784431138,0.0007471193409999999,0.00100630262,9.136107784431138,0.0010437793409999998,0.00100630262
9.15880239520958,0.000747022341,0.0010061613200000002,9.15880239520958,0.001043764841,0.0010061613200000002
9.181526946107784,0.0007468796409999999,0.00100598722,9.181526946107784,0.0010437539410000003,0.00100598722
9.204296407185629,0.0007468482410000001,0.00100595482,9.204296407185629,0.001043715041,0.00100595482
9.227095808383234,0.000746719341,0.00100581762,9.227095808383234,0.0010436826410000002,0.00100581762
9.249925149700598,0.0007466500409999999,0.00100574452,9.249925149700598,0.0010436685410000002,0.00100574452
9.272799401197606,0.000746554341,0.00100567692,9.272799401197606,0.001043654141,0.00100567692
9.295703592814371,0.000746403241,0.00100551652,9.295703592814371,0.0010436393410000002,0.00100551652
9.31865269461078,0.000746331341,0.00100539252,9.31865269461078,0.001043630741,0.00100539252
9.341631736526946,0.000746367341,0.0010053975200000002,9.341631736526946,0.001043633741,0.0010053975200000002
9.364655688622754,0.0007462686410000001,0.00100527522,9.364655688622754,0.0010436218410000003,0.00100527522
9.387709580838324,0.000746254841,0.0010052322200000002,9.387709580838324,0.001043639841,0.0010052322200000002
9.410808383233533,0.0007461465410000001,0.00100512932,9.410808383233533,0.001043642241,0.00100512932
9.433937125748503,0.000746019741,0.00100503592,9.433937125748503,0.0010436333410000003,0.00100503592
9.457110778443115,0.0007459631410000001,0.00100498552,9.457110778443115,0.001043617141,0.00100498552
9.480314371257485,0.0007459250410000001,0.00100492772,9.480314371257485,0.001043623141,0.00100492772
9.503562874251498,0.000745860641,0.0010048832200000002,9.503562874251498,0.001043605341,0.0010048832200000002
9.52684131736527,0.000745789141,0.0010047821199999998,9.52684131736527,0.001043601641,0.0010047821199999998
9.550149700598803,0.000745737141,0.00100468862,9.550149700598803,0.0010436073410000002,0.00100468862
9.573517964071856,0.000745678841,0.00100462242,9.573517964071856,0.001043582641,0.00100462242
9.59690119760479,0.0007456028409999999,0.00100454212,9.59690119760479,0.001043548441,0.00100454212
9.620329341317365,0.0007455354409999999,0.00100447272,9.620329341317365,0.001043529041,0.00100447272
9.64380239520958,0.0007454165410000002,0.00100435542,9.64380239520958,0.001043508941,0.00100435542
9.667305389221557,0.000745362041,0.00100426682,9.667305389221557,0.0010434716409999998,0.00100426682
9.690853293413173,0.0007452684410000001,0.00100416042,9.690853293413173,0.001043478541,0.00100416042
9.714431137724551,0.0007452585410000001,0.00100411142,9.714431137724551,0.001043486241,0.00100411142
9.73805389221557,0.000745138541,0.00100399232,9.73805389221557,0.001043471041,0.00100399232
9.761706586826348,0.0007451004409999999,0.0010039773199999999,9.761706586826348,0.001043450541,0.0010039773199999999
9.785404191616767,0.000744992741,0.00100384542,9.785404191616767,0.001043412141,0.00100384542
9.809131736526947,0.000744929941,0.00100380092,9.809131736526947,0.001043397141,0.00100380092
9.832904191616768,0.000744865841,0.00100374352,9.832904191616768,0.0010433889410000003,0.00100374352
9.856706586826347,0.0007447809409999999,0.0010036705200000002,9.856706586826347,0.0010433605410000001,0.0010036705200000002
9.88055389221557,0.000744735841,0.00100364902,9.88055389221557,0.001043339841,0.00100364902
9.90444610778443,0.0007447216410000001,0.00100361092,9.90444610778443,0.001043351441,0.00100361092
9.928368263473054,0.000744557541,0.00100343992,9.928368263473054,0.001043311741,0.00100343992
9.952335329341318,0.0007445260410000001,0.00100338512,9.952335329341318,0.0010433089410000003,0.00100338512
9.976332335329342,0.000744463941,0.00100333672,9.976332335329342,0.0010432862410000004,0.00100333672
10.000374251497005,0.000744329841,0.00100323932,10.000374251497005,0.0010432593409999999,0.00100323932
10.024446107784431,0.000744315941,0.0010032040200000003,10.024446107784431,0.001043252241,0.0010032040200000003
10.048562874251497,0.0007442490409999999,0.0010031247200000001,10.048562874251497,0.001043240541,0.0010031247200000001
10.072724550898203,0.000744207941,0.00100306932,10.072724550898203,0.001043242141,0.00100306932
10.096916167664672,0.0007441767409999999,0.00100299862,10.096916167664672,0.0010432414410000003,0.00100299862
10.12115269461078,0.000744086141,0.00100295372,10.12115269461078,0.0010432108410000003,0.00100295372
10.145419161676648,0.0007440103409999999,0.00100288052,10.145419161676648,0.001043192441,0.00100288052
10.169730538922156,0.000743896941,0.00100271642,10.169730538922156,0.0010431748410000001,0.00100271642
10.194071856287426,0.000743812341,0.00100260622,10.194071856287426,0.001043182341,0.00100260622
10.218458083832335,0.000743701841,0.00100250942,10.218458083832335,0.0010431672409999997,0.00100250942
10.242889221556887,0.000743635141,0.00100242892,10.242889221556887,0.0010431461409999999,0.00100242892
10.267365269461077,0.000743581441,0.00100237782,10.267365269461077,0.0010431368410000002,0.00100237782
10.291871257485031,0.0007435233410000001,0.0010023215200000001,10.291871257485031,0.0010431316409999997,0.0010023215200000001
10.316407185628742,0.000743396541,0.0010021987199999999,10.316407185628742,0.001043098441,0.0010021987199999999
10.341002994011976,0.000743328841,0.0010021434199999999,10.341002994011976,0.001043061441,0.0010021434199999999
10.36561377245509,0.000743343241,0.0010021506200000002,10.36561377245509,0.0010430582410000003,0.0010021506200000002
10.390284431137726,0.0007433083410000001,0.0010021232200000002,10.390284431137726,0.001043049641,0.0010021232200000002
10.414985029940121,0.0007433154410000001,0.00100210382,10.414985029940121,0.0010430593410000002,0.00100210382
10.439730538922156,0.000743223241,0.00100196852,10.439730538922156,0.001043037441,0.00100196852
10.464520958083833,0.000743152441,0.00100189822,10.464520958083833,0.001043049941,0.00100189822
10.48934131736527,0.000743073041,0.00100181692,10.48934131736527,0.0010430527410000001,0.00100181692
10.514206586826347,0.0007430062410000001,0.0010017588200000001,10.514206586826347,0.001043033141,0.0010017588200000001
10.539101796407186,0.000742899141,0.00100161652,10.539101796407186,0.001043029741,0.00100161652
10.564041916167666,0.000742800741,0.00100149492,10.564041916167666,0.001043028441,0.00100149492
10.589026946107785,0.000742692641,0.00100140062,10.589026946107785,0.0010430123410000002,0.00100140062
10.614056886227544,0.0007425886409999999,0.0010012630200000002,10.614056886227544,0.0010430274409999997,0.0010012630200000002
10.639116766467065,0.0007425378409999999,0.0010011612200000002,10.639116766467065,0.0010430082410000001,0.0010011612200000002
10.664221556886227,0.000742529441,0.0010011240199999999,10.664221556886227,0.0010430136410000002,0.0010011240199999999
10.68935628742515,0.0007424639409999999,0.0010010707200000001,10.68935628742515,0.0010430062409999999,0.0010010707200000001
10.714535928143713,0.000742415841,0.0010010083199999999,10.714535928143713,0.001042990041,0.0010010083199999999
10.739760479041918,0.0007423407409999999,0.0010009133200000002,10.739760479041918,0.001042958541,0.0010009133200000002
10.76502994011976,0.000742330541,0.0010008255200000002,10.76502994011976,0.001042918741,0.0010008255200000002
10.790329341317367,0.0007422181410000001,0.00100070292,10.790329341317367,0.0010429092410000002,0.00100070292
10.815673652694612,0.0007421637410000001,0.0010006285200000002,10.815673652694612,0.0010429135410000004,0.0010006285200000002
10.841062874251497,0.0007421165409999999,0.00100053212,10.841062874251497,0.001042911341,0.00100053212
10.866497005988025,0.000741956141,0.00100041342,10.866497005988025,0.0010428688410000003,0.00100041342
10.891961077844313,0.0007418762409999999,0.0010003416200000002,10.891961077844313,0.0010428505410000001,0.0010003416200000002
10.917470059880241,0.0007418294409999999,0.00100029572,10.917470059880241,0.0010428533410000002,0.00100029572
10.943023952095809,0.0007417885409999999,0.0010002483199999998,10.943023952095809,0.001042833341,0.0010002483199999998
10.96860778443114,0.000741752141,0.00100019652,10.96860778443114,0.0010428444409999998,0.00100019652
10.994236526946109,0.0007417600410000001,0.00100020462,10.994236526946109,0.0010428340410000001,0.00100020462
11.01991017964072,0.000741696741,0.0010001681200000002,11.01991017964072,0.0010428227409999997,0.0010001681200000002
11.045628742514971,0.000741598941,0.0010000902200000001,11.045628742514971,0.001042792941,0.0010000902200000001
11.071392215568864,0.000741567141,0.0010000703199999998,11.071392215568864,0.0010428082410000004,0.0010000703199999998
11.097185628742515,0.0007414510410000001,0.00099995802,11.097185628742515,0.001042780541,0.00099995802
11.123023952095808,0.0007414128410000001,0.00099986752,11.123023952095808,0.001042777741,0.00099986752
11.148907185628742,0.000741349641,0.00099980892,11.148907185628742,0.001042776241,0.00099980892
11.174820359281439,0.000741281741,0.00099974292,11.174820359281439,0.0010427608410000003,0.00099974292
11.200778443113773,0.0007411513409999999,0.0009995880200000002,11.200778443113773,0.0010427420410000004,0.0009995880200000002
11.22678143712575,0.000741123941,0.0009995590200000003,11.22678143712575,0.001042744741,0.0009995590200000003
11.252829341317366,0.000741106941,0.0009995411200000002,11.252829341317366,0.001042759741,0.0009995411200000002
11.278922155688623,0.000741100041,0.0009995307200000002,11.278922155688623,0.001042736741,0.0009995307200000002
11.30505988023952,0.000741042741,0.00099948192,11.30505988023952,0.0010427171410000002,0.00099948192
11.33122754491018,0.0007409462409999999,0.0009993805199999999,11.33122754491018,0.0010426943410000002,0.0009993805199999999
11.35744011976048,0.000740910441,0.0009993497200000002,11.35744011976048,0.001042694041,0.0009993497200000002
11.383697604790418,0.0007408444410000001,0.00099926082,11.383697604790418,0.0010426577409999999,0.00099926082
11.41,0.000740830241,0.0009992661200000001,11.41,0.0010426563409999998,0.0009992661200000001
11.436332335329341,0.0007407784410000001,0.00099920872,11.436332335329341,0.0010426511410000002,0.00099920872
11.462709580838323,0.0007407733410000002,0.00099918122,11.462709580838323,0.001042663441,0.00099918122
11.489146706586828,0.0007407230409999999,0.0009991125200000002,11.489146706586828,0.001042640441,0.0009991125200000002
11.51561377245509,0.0007407051410000001,0.0009990906200000001,11.51561377245509,0.0010426499410000002,0.0009990906200000001
11.542110778443114,0.000740632841,0.00099896252,11.542110778443114,0.001042626641,0.00099896252
11.56866766467066,0.0007405492410000001,0.0009988174199999998,11.56866766467066,0.001042615141,0.0009988174199999998
11.595269461077844,0.0007404973410000001,0.0009987352200000001,11.595269461077844,0.0010426157409999998,0.0009987352200000001
11.62190119760479,0.0007404726410000001,0.0009987182199999998,11.62190119760479,0.0010426093410000003,0.0009987182199999998
11.648577844311378,0.0007403729409999999,0.0009986623200000002,11.648577844311378,0.0010425838409999998,0.0009986623200000002
11.675299401197606,0.000740312541,0.0009986057200000002,11.675299401197606,0.0010425569410000002,0.0009986057200000002
11.702065868263473,0.0007402192409999999,0.00099851632,11.702065868263473,0.0010425239410000002,0.00099851632
11.728877245508983,0.000740187941,0.00099849092,11.728877245508983,0.0010425344410000003,0.00099849092
11.755733532934132,0.000740187141,0.00099844972,11.755733532934132,0.0010425436410000004,0.00099844972
11.782634730538922,0.000740183641,0.00099843722,11.782634730538922,0.001042547341,0.00099843722
11.809565868263475,0.000740136341,0.0009983820199999998,11.809565868263475,0.0010425389410000001,0.0009983820199999998
11.836541916167665,0.000740099641,0.0009983260200000003,11.836541916167665,0.0010425318409999999,0.0009983260200000003
11.863577844311378,0.000739994941,0.0009982025200000002,11.863577844311378,0.001042509241,0.0009982025200000002
11.890643712574851,0.000739875041,0.0009980900200000002,11.890643712574851,0.0010424987410000003,0.0009980900200000002
11.917754491017964,0.000739829541,0.0009980066200000002,11.917754491017964,0.0010424909409999998,0.0009980066200000002
11.944910179640718,0.0007398530409999999,0.0009980518200000002,11.944910179640718,0.0010424947409999998,0.0009980518200000002
11.972110778443113,0.000739908641,0.0009980868199999998,11.972110778443113,0.001042505541,0.0009980868199999998
11.99935628742515,0.000739905941,0.0009980454200000002,11.99935628742515,0.0010425063410000003,0.0009980454200000002
12.026631736526948,0.000739829841,0.0009979595200000002,12.026631736526948,0.001042509541,0.0009979595200000002
12.053967065868264,0.000739804441,0.00099791432,12.053967065868264,0.001042519441,0.00099791432
12.081347305389222,0.000739703741,0.00099781362,12.081347305389222,0.001042505641,0.00099781362
12.10875748502994,0.000739647041,0.0009977468199999999,12.10875748502994,0.0010424856409999997,0.0009977468199999999
12.136227544910179,0.0007396223409999999,0.0009976898200000001,12.136227544910179,0.0010424670409999999,0.0009976898200000001
12.163727544910179,0.000739580041,0.0009976531200000002,12.163727544910179,0.0010424693410000002,0.0009976531200000002
12.191272455089821,0.000739453141,0.0009975170200000002,12.191272455089821,0.0010424503409999998,0.0009975170200000002
12.218877245508983,0.000739434541,0.00099747832,12.218877245508983,0.001042430641,0.00099747832
12.246511976047906,0.000739391241,0.00099744362,12.246511976047906,0.001042414941,0.00099744362
12.274191616766469,0.0007393695409999999,0.00099741922,12.274191616766469,0.0010424132409999998,0.00099741922
12.301916167664672,0.000739332641,0.0009973806199999999,12.301916167664672,0.0010424120409999998,0.0009973806199999999
12.329685628742515,0.000739326041,0.0009973691199999999,12.329685628742515,0.0010424301409999999,0.0009973691199999999
12.35751497005988,0.000739276041,0.00099731052,12.35751497005988,0.0010424159410000002,0.00099731052
12.385374251497007,0.000739255641,0.00099727792,12.385374251497007,0.0010424262409999998,0.00099727792
12.413278443113773,0.000739173541,0.00099719922,12.413278443113773,0.001042430741,0.00099719922
12.44122754491018,0.000739132241,0.0009972092200000002,12.44122754491018,0.0010424144410000002,0.0009972092200000002
12.469221556886227,0.0007391515409999999,0.00099723592,12.469221556886227,0.0010423914410000001,0.00099723592
12.497260479041918,0.000739120441,0.0009972138200000002,12.497260479041918,0.0010423864410000002,0.0009972138200000002
12.525344311377246,0.0007390685410000001,0.00099716012,12.525344311377246,0.0010423738410000002,0.00099716012
12.553473053892217,0.0007390207410000001,0.0009971197199999998,12.553473053892217,0.0010423787410000001,0.0009971197199999998
12.581661676646707,0.0007390028410000001,0.00099709382,12.581661676646707,0.001042373541,0.00099709382
12.609880239520958,0.000738953841,0.00099704002,12.609880239520958,0.0010423585410000002,0.00099704002
12.63814371257485,0.0007389138409999999,0.0009970091200000003,12.63814371257485,0.001042361641,0.0009970091200000003
12.666452095808385,0.000738871641,0.00099698362,12.666452095808385,0.0010423494410000001,0.00099698362
12.694805389221557,0.000738857941,0.00099698922,12.694805389221557,0.0010423405410000001,0.00099698922
12.723218562874253,0.000738825641,0.00099695872,12.723218562874253,0.0010423474409999999,0.00099695872
12.751661676646707,0.000738823341,0.00099694652,12.751661676646707,0.001042342841,0.00099694652
12.780149700598802,0.000738767141,0.0009968602200000002,12.780149700598802,0.0010423397409999998,0.0009968602200000002
12.808697604790419,0.000738749441,0.0009968443200000002,12.808697604790419,0.001042346641,0.0009968443200000002
12.837275449101798,0.0007386736410000001,0.00099676982,12.837275449101798,0.0010423333410000003,0.00099676982
12.865913173652695,0.0007386645410000001,0.00099675142,12.865913173652695,0.0010423345409999998,0.00099675142
12.894580838323355,0.0007386665409999999,0.00099673422,12.894580838323355,0.0010423345410000002,0.00099673422
12.923308383233532,0.000738633841,0.00099668972,12.923308383233532,0.0010423139410000001,0.00099668972
12.952080838323354,0.000738612041,0.0009966695200000002,12.952080838323354,0.0010422973410000001,0.0009966695200000002
12.980898203592815,0.000738592641,0.00099665242,12.980898203592815,0.0010423025410000002,0.00099665242
13.009760479041915,0.000738594641,0.00099663442,13.009760479041915,0.001042304641,0.00099663442
13.038667664670658,0.0007385524409999999,0.00099659452,13.038667664670658,0.0010423003409999998,0.00099659452
13.067619760479044,0.0007385641409999999,0.00099656832,13.067619760479044,0.001042302241,0.00099656832
13.096616766467067,0.000738519941,0.0009965222199999999,13.096616766467067,0.001042290641,0.0009965222199999999
13.125673652694612,0.0007385501410000001,0.0009965385200000002,13.125673652694612,0.0010423088410000001,0.0009965385200000002
13.154760479041917,0.0007384793409999999,0.00099644202,13.154760479041917,0.0010422925410000002,0.00099644202
13.183907185628744,0.000738424141,0.00099637472,13.183907185628744,0.001042294241,0.00099637472
13.213098802395209,0.0007383856410000001,0.00099633412,13.213098802395209,0.0010422899410000002,0.00099633412
13.242320359281436,0.000738349041,0.0009962891200000002,13.242320359281436,0.001042289441,0.0009962891200000002
13.271601796407188,0.0007383034409999999,0.0009962007200000002,13.271601796407188,0.0010422898409999997,0.0009962007200000002
13.300943113772457,0.000738246241,0.0009961674200000001,13.300943113772457,0.0010422951409999998,0.0009961674200000001
13.330314371257485,0.000738199141,0.00099609512,13.330314371257485,0.001042290741,0.00099609512
13.359730538922156,0.000738194441,0.00099609632,13.359730538922156,0.0010422859410000001,0.00099609632
13.389206586826347,0.000738178841,0.00099606682,13.389206586826347,0.001042294141,0.00099606682
13.418727544910181,0.000738168541,0.00099605872,13.418727544910181,0.0010422949410000002,0.00099605872
13.448293413173653,0.0007381086410000001,0.00099600762,13.448293413173653,0.0010423011410000001,0.00099600762
13.477904191616766,0.0007380354409999999,0.00099590822,13.477904191616766,0.001042293441,0.00099590822
13.507559880239523,0.000737999041,0.00099584152,13.507559880239523,0.001042280141,0.00099584152
13.537260479041917,0.0007379274409999998,0.0009957855200000002,13.537260479041917,0.001042294541,0.0009957855200000002
13.567020958083834,0.000737881541,0.0009957019199999999,13.567020958083834,0.001042296941,0.0009957019199999999
13.59682634730539,0.0007378982410000001,0.00099571192,13.59682634730539,0.0010422903410000003,0.00099571192
13.626676646706589,0.0007378684409999999,0.00099565972,13.626676646706589,0.0010422911410000002,0.00099565972
13.656571856287425,0.000737847341,0.00099564802,13.656571856287425,0.001042294441,0.00099564802
13.686511976047905,0.000737742441,0.0009955387200000002,13.686511976047905,0.0010422890410000003,0.0009955387200000002
13.716511976047904,0.000737732641,0.00099551232,13.716511976047904,0.001042269141,0.00099551232
13.746556886227545,0.000737710941,0.00099549362,13.746556886227545,0.001042272941,0.00099549362
13.776646706586828,0.0007376923409999999,0.00099545522,13.776646706586828,0.001042252141,0.00099545522
13.806781437125748,0.0007376538409999999,0.0009954169200000003,13.806781437125748,0.0010422570409999998,0.0009954169200000003
13.836976047904193,0.000737633841,0.0009953854200000002,13.836976047904193,0.001042257341,0.0009953854200000002
13.867200598802397,0.0007376286410000002,0.00099534052,13.867200598802397,0.0010422591410000001,0.00099534052
13.897485029940121,0.000737607041,0.00099528122,13.897485029940121,0.001042259841,0.00099528122
13.927829341317365,0.000737563641,0.00099522212,13.927829341317365,0.0010422508409999999,0.00099522212
13.958203592814371,0.0007375774410000001,0.0009952110199999999,13.958203592814371,0.001042262841,0.0009952110199999999
13.9886377245509,0.000737555341,0.0009951831200000001,13.9886377245509,0.001042265041,0.0009951831200000001
14.019116766467066,0.0007375611410000002,0.0009951710200000001,14.019116766467066,0.0010422621410000003,0.0009951710200000001
14.049640718562875,0.0007375323410000001,0.0009951397200000003,14.049640718562875,0.0010422490410000001,0.0009951397200000003
14.080224550898203,0.0007375228409999999,0.0009951319200000002,14.080224550898203,0.0010422438409999997,0.0009951319200000002
14.110853293413173,0.000737512741,0.00099509732,14.110853293413173,0.001042239741,0.00099509732
14.141526946107785,0.0007375025409999999,0.00099509262,14.141526946107785,0.0010422386409999996,0.00099509262
14.172245508982035,0.000737456641,0.00099503922,14.172245508982035,0.0010422300410000002,0.00099503922
14.203023952095808,0.0007373888410000001,0.00099495182,14.203023952095808,0.001042206841,0.00099495182
14.233847305389222,0.000737323641,0.00099491992,14.233847305389222,0.001042198041,0.00099491992
14.264715568862277,0.000737282641,0.00099485652,14.264715568862277,0.001042187541,0.00099485652
14.29564371257485,0.000737228641,0.00099479222,14.29564371257485,0.001042174841,0.00099479222
14.326616766467067,0.000737204241,0.0009947454199999998,14.326616766467067,0.001042166941,0.0009947454199999998
14.357634730538924,0.0007371728410000001,0.00099470632,14.357634730538924,0.0010421628409999998,0.00099470632
14.3887125748503,0.0007371615410000001,0.00099468612,14.3887125748503,0.0010421665409999998,0.00099468612
14.419835329341318,0.0007371447410000001,0.00099471592,14.419835329341318,0.001042163441,0.00099471592
14.451002994011978,0.0007371036410000001,0.00099464682,14.451002994011978,0.0010421503409999999,0.00099464682
14.482215568862276,0.0007370405410000001,0.00099459452,14.482215568862276,0.001042131941,0.00099459452
14.513488023952098,0.0007370294409999999,0.00099457202,14.513488023952098,0.001042132641,0.00099457202
14.544820359281438,0.000737011841,0.0009945446199999999,14.544820359281438,0.0010421312409999999,0.0009945446199999999
14.57618263473054,0.000736968941,0.00099450252,14.57618263473054,0.001042107541,0.00099450252
14.607604790419163,0.000736928041,0.0009944373200000002,14.607604790419163,0.001042101141,0.0009944373200000002
14.639086826347306,0.000736894041,0.0009944066199999999,14.639086826347306,0.001042097541,0.0009944066199999999
14.670613772455091,0.0007368931409999999,0.00099440322,14.670613772455091,0.0010421019409999998,0.00099440322
14.702185628742516,0.000736869441,0.00099437632,14.702185628742516,0.0010420939410000002,0.00099437632
14.733802395209581,0.0007368442410000001,0.00099435132,14.733802395209581,0.0010420875409999997,0.00099435132
14.765479041916167,0.0007367723410000001,0.0009942820200000001,14.765479041916167,0.0010420710409999997,0.0009942820200000001
14.797200598802394,0.000736736241,0.00099422732,14.797200598802394,0.0010420659410000001,0.00099422732
14.828982035928144,0.000736669841,0.00099417082,14.828982035928144,0.0010420471409999998,0.00099417082
14.860808383233534,0.000736614541,0.00099412312,14.860808383233534,0.001042046641,0.00099412312
14.892694610778443,0.0007365734410000001,0.0009940727199999999,14.892694610778443,0.001042024641,0.0009940727199999999
14.924625748502995,0.0007365399410000001,0.0009940282199999999,14.924625748502995,0.001042036041,0.0009940282199999999
14.956601796407186,0.000736517541,0.00099400372,14.956601796407186,0.0010420407410000002,0.00099400372
14.988622754491018,0.0007364847410000001,0.00099398992,14.988622754491018,0.0010420470410000002,0.00099398992
15.02065868263473,0.0007365240409999998,0.00099403762,15.02065868263473,0.0010420545409999997,0.00099403762
15.052844311377246,0.000736518041,0.00099401822,15.052844311377246,0.0010420518410000001,0.00099401822
15.085029940119762,0.0007364966409999999,0.00099399362,15.085029940119762,0.0010420520410000002,0.00099399362
15.117215568862276,0.000736489641,0.00099398932,15.117215568862276,0.001042043641,0.00099398932
15.149550898203593,0.0007364575409999999,0.00099396062,15.149550898203593,0.001042039841,0.00099396062
15.181886227544911,0.000736388841,0.0009939098200000003,15.181886227544911,0.001042031341,0.0009939098200000003
15.21437125748503,0.000736352441,0.0009938916200000001,15.21437125748503,0.001042027541,0.0009938916200000001
15.246706586826347,0.000736314141,0.00099385402,15.246706586826347,0.001042017441,0.00099385402
15.279191616766468,0.000736278341,0.00099381752,15.279191616766468,0.001042006041,0.00099381752
15.31182634730539,0.0007362346409999999,0.0009937719199999999,15.31182634730539,0.001042009541,0.0009937719199999999
15.344461077844313,0.0007361767409999999,0.00099373862,15.344461077844313,0.001042003241,0.00099373862
15.377095808383233,0.0007361962410000001,0.0009937649199999999,15.377095808383233,0.0010420090409999998,0.0009937649199999999
15.409730538922156,0.0007361539410000001,0.00099373212,15.409730538922156,0.0010420137410000001,0.00099373212
15.442514970059882,0.0007361167410000001,0.0009936586199999998,15.442514970059882,0.001042008441,0.0009936586199999998
15.475299401197605,0.0007360772409999999,0.00099359642,15.475299401197605,0.001042006041,0.00099359642
15.508233532934133,0.000736064641,0.00099359202,15.508233532934133,0.0010419989409999999,0.00099359202
15.54116766467066,0.000736035641,0.00099355032,15.54116766467066,0.0010419990410000003,0.00099355032
15.574101796407186,0.000735977041,0.0009935181199999998,15.574101796407186,0.0010419941410000004,0.0009935181199999998
15.607185628742515,0.0007359514410000001,0.00099348622,15.607185628742515,0.0010419984410000001,0.00099348622
15.640269461077846,0.0007358921410000001,0.00099341252,15.640269461077846,0.0010419875409999999,0.00099341252
15.673353293413173,0.000735860841,0.0009933728200000002,15.673353293413173,0.0010419531410000003,0.0009933728200000002
15.706586826347307,0.000735863441,0.0009933618199999999,15.706586826347307,0.001041961041,0.0009933618199999999
15.739820359281437,0.000735831641,0.00099333102,15.739820359281437,0.001041950941,0.00099333102
15.77305389221557,0.000735787541,0.00099329312,15.77305389221557,0.0010419528410000002,0.00099329312
15.806437125748504,0.000735761941,0.00099327752,15.806437125748504,0.001041950941,0.00099327752
15.839820359281438,0.000735706441,0.00099324962,15.839820359281438,0.001041947241,0.00099324962
15.873203592814372,0.0007356728409999999,0.0009931906200000003,15.873203592814372,0.0010419481409999999,0.0009931906200000003
15.906736526946109,0.000735648241,0.0009931760200000003,15.906736526946109,0.0010419400410000002,0.0009931760200000003
15.940269461077845,0.000735641041,0.00099315542,15.940269461077845,0.0010419451410000002,0.00099315542
15.973952095808384,0.000735603441,0.00099313762,15.973952095808384,0.001041940641,0.00099313762
16.00763473053892,0.000735600841,0.00099313392,16.00763473053892,0.001041930441,0.00099313392
16.041317365269464,0.000735596741,0.0009931209200000001,16.041317365269464,0.0010419248410000002,0.0009931209200000001
16.075,0.0007355537410000001,0.00099309472,16.075,0.0010419210410000002,0.00099309472
16.108832335329343,0.0007354850410000001,0.00099305472,16.108832335329343,0.001041915641,0.00099305472
16.142814371257487,0.0007354767410000001,0.0009930308200000002,16.142814371257487,0.0010419225410000003,0.0009930308200000002
16.176646706586826,0.000735466841,0.0009929961199999999,16.176646706586826,0.0010419206410000005,0.0009929961199999999
16.21077844311377,0.0007354259409999999,0.00099294782,16.21077844311377,0.001041920841,0.00099294782
16.24476047904192,0.0007353940409999999,0.00099288852,16.24476047904192,0.001041929441,0.00099288852
16.278892215568863,0.000735368841,0.00099287132,16.278892215568863,0.0010419264409999998,0.00099287132
16.31302395209581,0.0007353290409999999,0.0009928398200000001,16.31302395209581,0.0010419251409999998,0.0009928398200000001
16.347155688622756,0.000735297841,0.00099277342,16.347155688622756,0.0010419249410000002,0.00099277342
16.381437125748505,0.0007352454410000001,0.00099273412,16.381437125748505,0.0010419046410000002,0.00099273412
16.415868263473055,0.000735229341,0.0009927145199999999,16.415868263473055,0.0010419046410000002,0.0009927145199999999
16.450149700598804,0.000735251241,0.00099273562,16.450149700598804,0.0010419109410000002,0.00099273562
16.484580838323353,0.000735270541,0.00099273972,16.484580838323353,0.0010419217409999995,0.00099273972
16.519161676646707,0.000735276741,0.00099271872,16.519161676646707,0.0010419259410000001,0.00099271872
16.55359281437126,0.000735281841,0.00099273432,16.55359281437126,0.001041935841,0.00099273432
16.58817365269461,0.000735257041,0.0009927320200000002,16.58817365269461,0.001041929541,0.0009927320200000002
16.622904191616765,0.0007352378409999999,0.00099269632,16.622904191616765,0.0010419222410000002,0.00099269632
16.657634730538923,0.000735213741,0.00099267312,16.657634730538923,0.001041923241,0.00099267312
16.692365269461078,0.000735184441,0.00099264932,16.692365269461078,0.001041915241,0.00099264932
16.727245508982037,0.0007351818409999999,0.00099263662,16.727245508982037,0.001041919041,0.00099263662
16.762125748502996,0.0007351154409999999,0.00099256902,16.762125748502996,0.001041924241,0.00099256902
16.79700598802395,0.0007350762409999999,0.00099251162,16.79700598802395,0.0010419298410000001,0.00099251162
16.832035928143714,0.000735042941,0.00099246182,16.832035928143714,0.001041923041,0.00099246182
16.867065868263474,0.000735047341,0.00099246172,16.867065868263474,0.001041925541,0.00099246172
16.902095808383237,0.000735007741,0.00099240552,16.902095808383237,0.001041924041,0.00099240552
16.937275449101797,0.0007349921409999999,0.0009923857199999999,16.937275449101797,0.0010419326410000002,0.0009923857199999999
16.97245508982036,0.000734966041,0.00099236122,16.97245508982036,0.0010419314410000003,0.00099236122
17.007784431137726,0.0007349791410000001,0.00099237482,17.007784431137726,0.001041943441,0.00099237482
17.04311377245509,0.000734983741,0.00099236962,17.04311377245509,0.001041944941,0.00099236962
17.078443113772455,0.0007349809410000001,0.0009923716199999998,17.078443113772455,0.001041943441,0.0009923716199999998
17.113922155688623,0.0007349476409999999,0.0009923300200000002,17.113922155688623,0.0010419377410000002,0.0009923300200000002
17.149401197604792,0.000734928641,0.0009923122200000002,17.149401197604792,0.001041931741,0.0009923122200000002
17.184880239520957,0.0007348974410000001,0.0009922881200000002,17.184880239520957,0.0010419306410000004,0.0009922881200000002
17.22050898203593,0.0007348533410000001,0.0009922491200000001,17.22050898203593,0.001041910341,0.0009922491200000001
17.2562874251497,0.0007348178409999999,0.0009921680200000002,17.2562874251497,0.0010418960409999999,0.0009921680200000002
17.291916167664674,0.0007348122410000001,0.0009921598200000002,17.291916167664674,0.0010419074409999999,0.0009921598200000002
17.327694610778444,0.0007347482409999999,0.0009920908200000001,17.327694610778444,0.001041900141,0.0009920908200000001
17.36362275449102,0.000734707441,0.00099202032,17.36362275449102,0.0010419059409999998,0.00099202032
17.39940119760479,0.0007346730409999999,0.00099199372,17.39940119760479,0.0010419008409999998,0.00099199372
17.435479041916167,0.000734631841,0.00099193672,17.435479041916167,0.001041896541,0.00099193672
17.471407185628745,0.000734585841,0.00099186012,17.471407185628745,0.001041892741,0.00099186012
17.50748502994012,0.000734587941,0.00099182952,17.50748502994012,0.0010418983410000002,0.00099182952
17.5435628742515,0.000734562241,0.00099181082,17.5435628742515,0.0010418954409999997,0.00099181082
17.57979041916168,0.000734504741,0.0009917440199999998,17.57979041916168,0.001041888841,0.0009917440199999998
17.616017964071858,0.000734477641,0.0009917161199999999,17.616017964071858,0.001041879741,0.0009917161199999999
17.65239520958084,0.000734500541,0.00099173462,17.65239520958084,0.0010418806409999998,0.00099173462
17.688772455089822,0.0007344414410000001,0.0009916820200000002,17.688772455089822,0.001041866841,0.0009916820200000002
17.725149700598802,0.000734398841,0.0009916329200000001,17.725149700598802,0.0010418602409999998,0.0009916329200000001
17.761676646706587,0.000734349841,0.00099159562,17.761676646706587,0.001041855641,0.00099159562
17.79820359281437,0.0007343464410000001,0.00099159462,17.79820359281437,0.0010418527410000003,0.00099159462
17.834730538922155,0.0007343069409999999,0.0009915572199999999,17.834730538922155,0.0010418425409999999,0.0009915572199999999
17.871407185628744,0.0007342751409999999,0.0009915298199999999,17.871407185628744,0.0010418358409999997,0.0009915298199999999
17.90808383233533,0.000734271441,0.0009915385200000002,17.90808383233533,0.0010418425409999999,0.0009915385200000002
17.94491017964072,0.000734241141,0.00099150782,17.94491017964072,0.0010418412409999999,0.00099150782
17.981736526946108,0.000734251341,0.0009915289199999998,17.981736526946108,0.001041840541,0.0009915289199999998
18.018562874251497,0.0007342396410000001,0.00099152502,18.018562874251497,0.0010418408409999997,0.00099152502
18.05553892215569,0.000734196641,0.00099147492,18.05553892215569,0.0010418436410000002,0.00099147492
18.09251497005988,0.000734148841,0.0009914143200000002,18.09251497005988,0.001041830441,0.0009914143200000002
18.129640718562875,0.000734144041,0.00099140812,18.129640718562875,0.0010418270409999998,0.00099140812
18.16676646706587,0.000734120441,0.00099140102,18.16676646706587,0.0010418145409999999,0.00099140102
18.203892215568864,0.0007340920409999999,0.00099138482,18.203892215568864,0.0010418145409999999,0.00099138482
18.24116766467066,0.0007340850410000002,0.00099136632,18.24116766467066,0.001041830141,0.00099136632
18.278443113772454,0.000734071541,0.0009913569199999999,18.278443113772454,0.0010418333409999998,0.0009913569199999999
18.315868263473053,0.0007340601409999999,0.00099136382,18.315868263473053,0.0010418204410000001,0.00099136382
18.353293413173652,0.000734074841,0.0009913663199999998,18.353293413173652,0.001041823741,0.0009913663199999998
18.39071856287425,0.000734057841,0.00099135052,18.39071856287425,0.001041816341,0.00099135052
18.42829341317365,0.0007340390410000001,0.00099131922,18.42829341317365,0.001041811041,0.00099131922
18.465868263473055,0.000734013241,0.00099128322,18.465868263473055,0.0010418117410000002,0.00099128322
18.50359281437126,0.000733970241,0.00099122372,18.50359281437126,0.0010418044409999999,0.00099122372
18.54131736526946,0.000733947341,0.0009911818199999998,18.54131736526946,0.0010418043409999998,0.0009911818199999998
18.579041916167665,0.000733953141,0.00099118442,18.579041916167665,0.0010418051409999997,0.00099118442
18.616916167664673,0.000733922141,0.0009911669200000001,18.616916167664673,0.001041791841,0.0009911669200000001
18.654790419161678,0.000733928941,0.0009911738200000001,18.654790419161678,0.001041788541,0.0009911738200000001
18.692814371257484,0.0007339115410000001,0.00099115332,18.692814371257484,0.0010417823410000001,0.00099115332
18.730838323353293,0.0007338949409999999,0.00099112552,18.730838323353293,0.0010417863410000002,0.00099112552
18.769011976047903,0.0007338605409999999,0.0009910967199999998,18.769011976047903,0.0010417814409999998,0.0009910967199999998
18.807035928143712,0.000733836641,0.0009910674199999998,18.807035928143712,0.0010417808409999996,0.0009910674199999998
18.845359281437126,0.000733811541,0.00099104612,18.845359281437126,0.0010417709409999997,0.00099104612
18.883532934131736,0.000733775741,0.0009909998200000002,18.883532934131736,0.001041767741,0.0009909998200000002
18.92185628742515,0.0007337583410000001,0.00099097442,18.92185628742515,0.001041758841,0.00099097442
18.960329341317365,0.000733748141,0.00099096712,18.960329341317365,0.001041758841,0.00099096712
18.998802395209584,0.000733734141,0.00099095842,18.998802395209584,0.0010417471409999999,0.00099095842
19.037275449101795,0.000733737441,0.00099096682,19.037275449101795,0.0010417494410000002,0.00099096682
19.075898203592818,0.000733710841,0.00099092412,19.075898203592818,0.0010417506410000002,0.00099092412
19.114520958083833,0.000733673941,0.00099087672,19.114520958083833,0.0010417484409999999,0.00099087672
19.153293413173653,0.000733667541,0.00099085742,19.153293413173653,0.0010417520410000002,0.00099085742
19.192065868263473,0.000733662341,0.00099085572,19.192065868263473,0.001041752941,0.00099085572
19.230838323353293,0.0007336507409999999,0.0009908300200000002,19.230838323353293,0.0010417377410000001,0.0009908300200000002
19.269760479041917,0.0007336148410000001,0.0009907695200000002,19.269760479041917,0.0010417369409999998,0.0009907695200000002
19.30868263473054,0.000733594041,0.00099073782,19.30868263473054,0.001041731241,0.00099073782
19.347754491017962,0.0007335790410000001,0.00099072602,19.347754491017962,0.0010417275410000001,0.00099072602
19.386826347305387,0.000733530141,0.0009906918200000001,19.386826347305387,0.001041717041,0.0009906918200000001
19.425898203592812,0.000733536441,0.00099071442,19.425898203592812,0.0010417164410000002,0.00099071442
19.46511976047904,0.000733550341,0.0009907306200000001,19.46511976047904,0.0010417126410000002,0.0009907306200000001
19.504341317365267,0.0007335286409999999,0.0009907067200000002,19.504341317365267,0.001041704441,0.0009907067200000002
19.5437125748503,0.0007335355409999999,0.00099072092,19.5437125748503,0.0010417061409999998,0.00099072092
19.58308383233533,0.000733511641,0.00099069512,19.58308383233533,0.0010417051410000003,0.00099069512
19.622604790419164,0.000733514541,0.00099069222,19.622604790419164,0.0010417025410000003,0.00099069222
19.662125748502994,0.0007334952410000001,0.0009906704200000002,19.662125748502994,0.0010417024410000002,0.0009906704200000002
19.70164670658683,0.000733469441,0.00099062542,19.70164670658683,0.0010417036410000002,0.00099062542
19.741317365269463,0.0007334591410000001,0.00099061202,19.741317365269463,0.0010417008410000001,0.00099061202
19.7811377245509,0.000733435641,0.0009905839200000002,19.7811377245509,0.001041700441,0.0009905839200000002
19.820808383233533,0.0007334153409999999,0.00099056052,19.820808383233533,0.0010416913410000003,0.00099056052
19.860628742514972,0.000733425941,0.00099055302,19.860628742514972,0.001041695641,0.00099055302
19.900598802395212,0.000733430041,0.00099055432,19.900598802395212,0.001041695241,0.00099055432
19.940568862275452,0.0007334385410000001,0.0009905526200000001,19.940568862275452,0.0010416884410000002,0.0009905526200000001
19.980538922155688,0.0007334313409999999,0.00099056482,19.980538922155688,0.0010416963409999999,0.00099056482
20.020658682634732,0.000733397941,0.00099053812,20.020658682634732,0.001041686741,0.00099053812
20.060778443113772,0.0007333999410000001,0.0009905378199999999,20.060778443113772,0.001041684241,0.0009905378199999999
20.101047904191617,0.0007334084410000001,0.00099054082,20.101047904191617,0.0010416882410000002,0.00099054082
20.141317365269465,0.000733412441,0.00099054552,20.141317365269465,0.0010416883410000002,0.00099054552
20.181736526946107,0.0007333609409999999,0.00099051342,20.181736526946107,0.001041685341,0.00099051342
20.222155688622756,0.0007333338410000001,0.00099046532,20.222155688622756,0.0010416707410000003,0.00099046532
20.262574850299405,0.000733323041,0.00099044492,20.262574850299405,0.0010416785409999999,0.00099044492
20.30314371257485,0.000733301441,0.00099042522,20.30314371257485,0.001041678941,0.00099042522
20.3438622754491,0.000733301741,0.0009904178200000001,20.3438622754491,0.001041687641,0.0009904178200000001
20.38443113772455,0.000733302241,0.0009904321199999998,20.38443113772455,0.001041684141,0.0009904321199999998
20.4251497005988,0.000733316441,0.00099045072,20.4251497005988,0.0010416886409999999,0.00099045072
20.466017964071856,0.0007333031409999999,0.00099044532,20.466017964071856,0.0010416843410000001,0.00099044532
20.50688622754491,0.000733289641,0.0009904223200000002,20.50688622754491,0.0010416797410000003,0.0009904223200000002
20.547904191616766,0.0007332852409999999,0.0009904198200000002,20.547904191616766,0.0010416874409999999,0.0009904198200000002
20.58892215568862,0.0007332563410000001,0.00099037282,20.58892215568862,0.0010416830410000001,0.00099037282
20.62994011976048,0.0007332524410000001,0.0009903731199999999,20.62994011976048,0.0010416794410000002,0.0009903731199999999
20.67110778443114,0.0007332443410000001,0.00099036972,20.67110778443114,0.001041683841,0.00099036972
20.7122754491018,0.0007332048409999999,0.00099030952,20.7122754491018,0.001041676241,0.00099030952
20.753592814371256,0.000733156441,0.00099028532,20.753592814371256,0.0010416729409999997,0.00099028532
20.79491017964072,0.000733147141,0.00099027012,20.79491017964072,0.0010416716410000001,0.00099027012
20.83622754491018,0.000733121741,0.00099025272,20.83622754491018,0.001041671541,0.00099025272
20.877694610778445,0.0007331192410000001,0.0009902521199999998,20.877694610778445,0.0010416755410000002,0.0009902521199999998
20.919311377245513,0.000733126941,0.00099026532,20.919311377245513,0.0010416782410000002,0.00099026532
20.960928143712575,0.000733109041,0.00099024492,20.960928143712575,0.001041675241,0.00099024492
21.00254491017964,0.000733094141,0.00099023882,21.00254491017964,0.0010416703410000001,0.00099023882
21.04431137724551,0.000733078541,0.00099022152,21.04431137724551,0.001041671241,0.00099022152
21.086077844311376,0.0007330511410000001,0.00099020382,21.086077844311376,0.0010416773410000003,0.00099020382
21.127994011976046,0.000733056541,0.0009902060200000001,21.127994011976046,0.0010416822409999998,0.0009902060200000001
21.16991017964072,0.000733026041,0.00099017782,21.16991017964072,0.0010416848409999999,0.00099017782
21.21197604790419,0.000733030341,0.0009901691200000001,21.21197604790419,0.0010416858410000002,0.0009901691200000001
21.254041916167665,0.000733026141,0.00099015482,21.254041916167665,0.0010416808410000002,0.00099015482
21.29610778443114,0.000733022541,0.00099014142,21.29610778443114,0.001041686241,0.00099014142
21.33832335329341,0.0007330103409999999,0.0009901126200000001,21.33832335329341,0.001041689341,0.0009901126200000001
21.380688622754494,0.0007329892409999999,0.00099009572,21.380688622754494,0.0010416962409999998,0.00099009572
21.422904191616766,0.000732951441,0.00099006332,21.422904191616766,0.001041696641,0.00099006332
21.46541916167665,0.000732961041,0.00099007342,21.46541916167665,0.001041699341,0.00099007342
21.50793413173653,0.000732943341,0.00099005272,21.50793413173653,0.001041696941,0.00099005272
21.550449101796406,0.0007329423409999999,0.00099005432,21.550449101796406,0.0010416972409999998,0.00099005432
21.59296407185629,0.000732934841,0.00099004442,21.59296407185629,0.0010417000409999998,0.00099004442
21.63577844311377,0.0007329376410000001,0.00099004772,21.63577844311377,0.001041699441,0.00099004772
21.678443113772456,0.0007329557409999999,0.0009900637200000002,21.678443113772456,0.001041691841,0.0009900637200000002
21.721257485029945,0.0007329313410000001,0.00099004622,21.721257485029945,0.0010416923410000003,0.00099004622
21.764221556886227,0.000732938041,0.00099005172,21.764221556886227,0.001041698041,0.00099005172
21.807185628742516,0.0007329389410000001,0.00099004172,21.807185628742516,0.001041701641,0.00099004172
21.850149700598802,0.0007329208410000001,0.00099002632,21.850149700598802,0.0010417023410000002,0.00099002632
21.893263473053896,0.000732931041,0.0009900197200000001,21.893263473053896,0.0010417011409999998,0.0009900197200000001
21.936377245508982,0.000732915941,0.0009899916199999999,21.936377245508982,0.001041699141,0.0009899916199999999
21.979640718562877,0.000732922041,0.0009899825199999998,21.979640718562877,0.0010416998410000002,0.0009899825199999998
22.02305389221557,0.0007329158409999999,0.00098999522,22.02305389221557,0.0010416972410000002,0.00098999522
22.066317365269462,0.0007328901409999999,0.00098998072,22.066317365269462,0.0010416950409999999,0.00098998072
22.109730538922157,0.0007328567409999999,0.00098993602,22.109730538922157,0.001041694141,0.00098993602
22.153293413173653,0.000732839841,0.00098991262,22.153293413173653,0.0010416946409999997,0.00098991262
22.196856287425152,0.0007328348409999999,0.0009899005199999998,22.196856287425152,0.0010416948409999998,0.0009899005199999998
22.240568862275452,0.0007328412409999999,0.0009898792200000001,22.240568862275452,0.0010416947410000002,0.0009898792200000001
22.284281437125752,0.0007328527410000001,0.0009898853200000003,22.284281437125752,0.0010416976409999999,0.0009898853200000003
22.32814371257485,0.0007328117410000001,0.00098985272,22.32814371257485,0.001041693941,0.00098985272
22.37200598802395,0.000732808441,0.00098985102,22.37200598802395,0.001041694241,0.00098985102
22.415868263473055,0.000732796941,0.00098983792,22.415868263473055,0.001041692941,0.00098983792
22.45988023952096,0.0007328034409999999,0.00098984692,22.45988023952096,0.0010416958410000001,0.00098984692
22.50389221556886,0.000732791141,0.00098981552,22.50389221556886,0.001041690441,0.00098981552
22.54805389221557,0.000732798841,0.00098980862,22.54805389221557,0.001041686541,0.00098980862
22.59236526946108,0.0007327785409999999,0.00098979282,22.59236526946108,0.001041683741,0.00098979282
22.636676646706587,0.0007327652409999999,0.00098978092,22.636676646706587,0.0010416782410000002,0.00098978092
22.680988023952096,0.0007327383409999999,0.00098975052,22.680988023952096,0.001041672541,0.00098975052
22.72544910179641,0.000732734341,0.00098975112,22.72544910179641,0.0010416678410000001,0.00098975112
22.76991017964072,0.000732727941,0.00098974292,22.76991017964072,0.0010416719410000002,0.00098974292
22.814520958083836,0.0007327094409999999,0.00098972422,22.814520958083836,0.001041663841,0.00098972422
22.859131736526948,0.000732694941,0.00098972472,22.859131736526948,0.0010416642410000002,0.00098972472
22.903892215568863,0.0007326528410000001,0.0009896707200000002,22.903892215568863,0.0010416631410000003,0.0009896707200000002
22.94865269461078,0.000732636741,0.0009896492200000002,22.94865269461078,0.001041662541,0.0009896492200000002
22.9935628742515,0.000732617641,0.00098963372,22.9935628742515,0.001041660841,0.00098963372
23.038473053892215,0.000732615541,0.00098963622,23.038473053892215,0.0010416552410000002,0.00098963622
23.083383233532935,0.000732634341,0.00098964912,23.083383233532935,0.0010416540409999998,0.00098964912
23.128443113772455,0.000732595041,0.0009896100199999998,23.128443113772455,0.001041658741,0.0009896100199999998
23.17365269461078,0.000732572041,0.00098957702,23.17365269461078,0.001041663441,0.00098957702
23.218862275449105,0.000732568441,0.0009895860200000001,23.218862275449105,0.0010416645409999999,0.0009895860200000001
23.264221556886227,0.0007325650410000001,0.00098959262,23.264221556886227,0.001041656241,0.00098959262
23.309580838323352,0.000732563541,0.00098959352,23.309580838323352,0.001041658241,0.00098959352
23.354940119760478,0.0007325274409999999,0.0009895692200000002,23.354940119760478,0.0010416555409999998,0.0009895692200000002
23.400449101796408,0.000732519141,0.0009895626200000002,23.400449101796408,0.0010416591410000002,0.0009895626200000002
23.44610778443114,0.000732489741,0.0009895232200000002,23.44610778443114,0.001041661341,0.0009895232200000002
23.491766467065872,0.000732481741,0.0009895238200000002,23.491766467065872,0.001041658641,0.0009895238200000002
23.5374251497006,0.0007324730409999999,0.00098949652,23.5374251497006,0.0010416618409999998,0.00098949652
23.583233532934134,0.000732466541,0.0009894755200000002,23.583233532934134,0.0010416631409999998,0.0009894755200000002
23.629191616766466,0.000732431741,0.00098945662,23.629191616766466,0.001041660041,0.00098945662
23.675149700598805,0.000732401941,0.00098940112,23.675149700598805,0.0010416568409999999,0.00098940112
23.721107784431137,0.000732377841,0.00098936602,23.721107784431137,0.0010416592409999998,0.00098936602
23.767215568862273,0.000732359141,0.00098932012,23.767215568862273,0.0010416641410000002,0.00098932012
23.813473053892217,0.000732376641,0.00098934192,23.813473053892217,0.001041670141,0.00098934192
23.859730538922157,0.000732353741,0.0009893247200000001,23.859730538922157,0.0010416719410000002,0.0009893247200000001
23.905988023952098,0.0007323685410000001,0.00098935002,23.905988023952098,0.0010416693410000002,0.00098935002
23.95239520958084,0.000732351841,0.0009893310200000001,23.95239520958084,0.001041652241,0.0009893310200000001
23.998802395209584,0.000732360441,0.0009893364200000002,23.998802395209584,0.0010416488410000002,0.0009893364200000002
24.045359281437126,0.000732340041,0.00098931352,24.045359281437126,0.001041651941,0.00098931352
24.092065868263475,0.0007323347409999999,0.00098930912,24.092065868263475,0.001041649641,0.00098930912
24.138772455089825,0.0007323096409999999,0.0009892911200000002,24.138772455089825,0.0010416478409999998,0.0009892911200000002
24.185479041916167,0.000732306741,0.00098928742,24.185479041916167,0.0010416478410000003,0.00098928742
24.23233532934132,0.000732291041,0.0009892823200000002,24.23233532934132,0.001041646041,0.0009892823200000002
24.279341317365272,0.0007322896409999999,0.00098928112,24.279341317365272,0.0010416378410000003,0.00098928112
24.326347305389223,0.0007322827410000001,0.00098928132,24.326347305389223,0.0010416502410000002,0.00098928132
24.373353293413174,0.0007322709410000001,0.00098927642,24.373353293413174,0.0010416479409999999,0.00098927642
24.420508982035926,0.0007322545410000001,0.00098925002,24.420508982035926,0.001041648641,0.00098925002
24.46766467065868,0.000732214741,0.0009892197199999999,24.46766467065868,0.0010416361410000002,0.0009892197199999999
24.514970059880238,0.0007321889409999999,0.0009891794200000002,24.514970059880238,0.0010416248409999998,0.0009891794200000002
24.562425149700598,0.000732184541,0.0009891798200000002,24.562425149700598,0.0010416235410000002,0.0009891798200000002
24.60988023952096,0.000732190441,0.00098918692,24.60988023952096,0.0010416287409999998,0.00098918692
24.657335329341322,0.0007321832410000001,0.0009891829200000001,24.657335329341322,0.0010416263410000003,0.0009891829200000001
24.70494011976048,0.000732171341,0.0009891621200000002,24.70494011976048,0.001041620641,0.0009891621200000002
24.752694610778445,0.0007321678409999999,0.0009891569200000002,24.752694610778445,0.001041622841,0.0009891569200000002
24.80044910179641,0.000732148641,0.00098913872,24.80044910179641,0.0010416196410000002,0.00098913872
24.84820359281437,0.0007321581410000001,0.00098914372,24.84820359281437,0.001041620641,0.00098914372
24.89610778443114,0.0007321531410000001,0.00098914562,24.89610778443114,0.0010416194410000001,0.00098914562
24.944161676646708,0.000732154141,0.00098914632,24.944161676646708,0.0010416207410000001,0.00098914632
24.992215568862278,0.000732144441,0.00098913492,24.992215568862278,0.001041622841,0.00098913492
25.04041916167665,0.000732144241,0.00098913222,25.04041916167665,0.0010416199409999998,0.00098913222
25.08862275449102,0.000732143041,0.00098914502,25.08862275449102,0.0010416209409999998,0.00098914502
25.136826347305387,0.0007321103410000001,0.00098911752,25.136826347305387,0.0010416148409999998,0.00098911752
25.185179640718562,0.0007320678410000001,0.00098907112,25.185179640718562,0.001041611541,0.00098907112
25.233682634730542,0.000732052241,0.00098903702,25.233682634730542,0.0010416211410000003,0.00098903702
25.282185628742514,0.000732040541,0.0009890333199999999,25.282185628742514,0.0010416247409999998,0.0009890333199999999
25.330838323353294,0.0007319936409999999,0.0009889930200000002,25.330838323353294,0.0010416236409999998,0.0009889930200000002
25.37949101796407,0.0007319803410000001,0.00098899762,25.37949101796407,0.001041626641,0.00098899762
25.42829341317365,0.000731960841,0.00098897902,25.42829341317365,0.001041627841,0.00098897902
25.477095808383236,0.000731968041,0.0009889870200000001,25.477095808383236,0.001041627841,0.0009889870200000001
25.526047904191618,0.0007319680409999999,0.0009889820200000001,25.526047904191618,0.0010416273409999998,0.0009889820200000001
25.575000000000003,0.000731972441,0.0009889754199999998,25.575000000000003,0.0010416263409999999,0.0009889754199999998
25.62410179640719,0.0007320168409999999,0.00098900392,25.62410179640719,0.001041626641,0.00098900392
25.673203592814374,0.0007320271410000001,0.0009890116200000003,25.673203592814374,0.0010416245410000001,0.0009890116200000003
25.72245508982036,0.0007320298409999999,0.0009890120200000002,25.72245508982036,0.0010416272409999997,0.0009890120200000002
25.771856287425152,0.000732033341,0.0009890259200000002,25.771856287425152,0.0010416208409999997,0.0009890259200000002
25.82125748502994,0.000732034041,0.00098902262,25.82125748502994,0.0010416199409999998,0.00098902262
25.870658682634733,0.0007320151409999999,0.0009889967200000002,25.870658682634733,0.0010416187409999999,0.0009889967200000002
25.920209580838325,0.0007320444409999999,0.00098901432,25.920209580838325,0.001041617941,0.00098901432
25.96991017964072,0.000732038041,0.00098901462,25.96991017964072,0.0010416233410000001,0.00098901462
26.019610778443116,0.000732028241,0.0009890042200000001,26.019610778443116,0.0010416220410000001,0.0009890042200000001
26.06931137724551,0.0007320264410000001,0.0009889986200000002,26.06931137724551,0.001041621641,0.0009889986200000002
26.11931137724551,0.000732021241,0.00098898212,26.11931137724551,0.0010416157410000002,0.00098898212
26.16916167664671,0.0007320342409999999,0.00098899802,26.16916167664671,0.001041614241,0.00098899802
26.21916167664671,0.0007320108410000001,0.00098897662,26.21916167664671,0.001041615141,0.00098897662
26.26931137724551,0.0007320058410000001,0.00098897332,26.26931137724551,0.001041617541,0.00098897332
26.319461077844313,0.0007320060409999998,0.00098896652,26.319461077844313,0.0010416122410000003,0.00098896652
26.36976047904192,0.0007320045410000001,0.0009889673200000001,26.36976047904192,0.0010416136409999999,0.0009889673200000001
26.420209580838325,0.0007320107410000001,0.00098897852,26.420209580838325,0.0010416095410000002,0.00098897852
26.470658682634735,0.000732002241,0.0009889756200000001,26.470658682634735,0.001041605241,0.0009889756200000001
26.521107784431138,0.000731994041,0.00098895622,26.521107784431138,0.001041600341,0.00098895622
26.57170658682635,0.0007320037409999999,0.0009889552200000001,26.57170658682635,0.001041598841,0.0009889552200000001
26.622305389221555,0.0007319929410000001,0.00098894162,26.622305389221555,0.001041602341,0.00098894162
26.67320359281437,0.000731992641,0.0009889343200000001,26.67320359281437,0.0010416008409999998,0.0009889343200000001
26.723952095808382,0.0007319920409999999,0.00098893252,26.723952095808382,0.001041599941,0.00098893252
26.774850299401198,0.000731988241,0.00098891752,26.774850299401198,0.0010415979410000002,0.00098891752
26.825898203592814,0.0007319724410000001,0.00098890442,26.825898203592814,0.0010415971409999999,0.00098890442
26.876946107784434,0.0007319642410000001,0.0009888841200000002,26.876946107784434,0.0010415978410000001,0.0009888841200000002
26.92814371257485,0.000731941641,0.0009888503200000001,26.92814371257485,0.0010415940410000001,0.0009888503200000001
26.97934131736527,0.000731914241,0.0009888345200000002,26.97934131736527,0.0010415958409999999,0.0009888345200000002
27.030688622754493,0.000731915041,0.00098883102,27.030688622754493,0.0010415968410000002,0.00098883102
27.082185628742515,0.000731898941,0.00098881792,27.082185628742515,0.0010416031409999998,0.00098881792
27.133682634730537,0.000731880941,0.00098879612,27.133682634730537,0.001041600241,0.00098879612
27.185179640718566,0.0007318636410000001,0.00098876802,27.185179640718566,0.001041603841,0.00098876802
27.236826347305392,0.0007318469410000001,0.00098875952,27.236826347305392,0.0010416096410000002,0.00098875952
27.28862275449102,0.0007318393410000001,0.0009887536200000001,27.28862275449102,0.001041609141,0.0009887536200000001
27.340419161676646,0.000731819141,0.00098872272,27.340419161676646,0.0010416080410000001,0.00098872272
27.392365269461077,0.000731808341,0.0009887180200000001,27.392365269461077,0.0010416085409999999,0.0009887180200000001
27.444311377245512,0.0007317986409999999,0.00098870312,27.444311377245512,0.0010416106409999997,0.00098870312
27.49640718562874,0.000731812041,0.0009887146199999998,27.49640718562874,0.001041612741,0.0009887146199999998
27.54865269461078,0.000731795341,0.00098869592,27.54865269461078,0.001041611641,0.00098869592
27.600898203592816,0.0007317808410000001,0.00098868072,27.600898203592816,0.0010416059409999998,0.00098868072
27.653143712574852,0.0007317802409999999,0.00098868332,27.653143712574852,0.0010416071409999998,0.00098868332
27.70553892215569,0.000731796141,0.0009886871200000002,27.70553892215569,0.0010416121410000002,0.0009886871200000002
27.75808383233533,0.000731784041,0.00098867692,27.75808383233533,0.0010416161410000003,0.00098867692
27.81062874251497,0.0007317851410000001,0.0009886762200000002,27.81062874251497,0.0010416159410000002,0.0009886762200000002
27.863323353293417,0.000731775141,0.00098866122,27.863323353293417,0.0010416162409999999,0.00098866122
27.91601796407186,0.000731757941,0.0009886577200000001,27.91601796407186,0.0010416183410000002,0.0009886577200000001
27.9688622754491,0.000731759241,0.00098864252,27.9688622754491,0.0010416199410000003,0.00098864252
28.021856287425152,0.000731760941,0.00098864702,28.021856287425152,0.001041621341,0.00098864702
28.0748502994012,0.0007317567409999999,0.00098863692,28.0748502994012,0.001041624041,0.00098863692
28.12799401197605,0.0007317445409999999,0.00098862412,28.12799401197605,0.0010416249409999998,0.00098862412
28.1811377245509,0.0007317441409999999,0.0009886243199999998,28.1811377245509,0.001041624341,0.0009886243199999998
28.234431137724552,0.0007317358410000001,0.00098860432,28.234431137724552,0.0010416197410000002,0.00098860432
28.287724550898204,0.0007317355410000001,0.00098860952,28.287724550898204,0.001041618841,0.00098860952
28.341167664670657,0.0007317157410000002,0.00098859462,28.341167664670657,0.0010416136409999999,0.00098859462
28.394610778443113,0.000731710441,0.0009885832200000001,28.394610778443113,0.001041612441,0.0009885832200000001
28.44820359281437,0.0007317260410000001,0.00098858832,28.44820359281437,0.001041613941,0.00098858832
28.501946107784434,0.000731701141,0.0009885852200000001,28.501946107784434,0.0010416081410000002,0.0009885852200000001
28.555688622754495,0.0007316851409999998,0.00098857262,28.555688622754495,0.0010416091409999996,0.00098857262
28.609580838323353,0.0007316525410000002,0.00098855612,28.609580838323353,0.0010416109409999998,0.00098855612
28.66347305389222,0.000731634441,0.00098852722,28.66347305389222,0.001041611741,0.00098852722
28.71751497005988,0.0007316329410000001,0.00098853002,28.71751497005988,0.0010416147409999998,0.00098853002
28.771706586826348,0.000731636341,0.00098853982,28.771706586826348,0.0010416098409999999,0.00098853982
28.825898203592814,0.0007316077410000001,0.00098851452,28.825898203592814,0.0010416105410000001,0.00098851452
28.88023952095808,0.0007316115410000001,0.0009885236200000002,28.88023952095808,0.0010416110409999998,0.0009885236200000002
28.934580838323352,0.0007315925410000001,0.0009885039200000002,28.934580838323352,0.0010416118410000001,0.0009885039200000002
28.989071856287424,0.000731594841,0.00098849232,28.989071856287424,0.001041613741,0.00098849232
29.0435628742515,0.000731590941,0.00098848352,29.0435628742515,0.001041615541,0.00098848352
29.09820359281437,0.000731587741,0.00098848112,29.09820359281437,0.001041609941,0.00098848112
29.15299401197605,0.000731541741,0.00098845442,29.15299401197605,0.0010416111409999999,0.00098845442
29.207784431137725,0.0007315421409999999,0.00098845272,29.207784431137725,0.001041612941,0.00098845272
29.262724550898206,0.000731540241,0.00098844412,29.262724550898206,0.0010416123409999999,0.00098844412
29.317664670658687,0.0007315287410000001,0.0009884390200000002,29.317664670658687,0.0010416144410000001,0.0009884390200000002
29.372754491017968,0.0007315327410000001,0.0009884435200000002,29.372754491017968,0.0010416149409999999,0.0009884435200000002
29.42799401197605,0.0007315202410000001,0.0009884232200000002,29.42799401197605,0.001041615541,0.0009884232200000002
29.483233532934133,0.0007315036409999999,0.00098839742,29.483233532934133,0.001041614041,0.00098839742
29.538622754491023,0.000731518541,0.00098842072,29.538622754491023,0.001041614341,0.00098842072
29.594011976047902,0.000731541141,0.00098843562,29.594011976047902,0.001041611341,0.00098843562
29.649550898203593,0.000731525141,0.0009884169200000002,29.649550898203593,0.0010416024410000004,0.0009884169200000002
29.705089820359284,0.0007315253409999998,0.00098841772,29.705089820359284,0.0010416026410000005,0.00098841772
29.760928143712576,0.000731529241,0.00098841592,29.760928143712576,0.0010416017410000001,0.00098841592
29.816616766467067,0.0007315138409999999,0.0009884077200000001,29.816616766467067,0.001041594941,0.0009884077200000001
29.872604790419164,0.0007314927410000001,0.00098839032,29.872604790419164,0.0010415929410000002,0.00098839032
29.928443113772456,0.0007314947409999999,0.00098837732,29.928443113772456,0.0010415967410000002,0.00098837732


==> anc/v2_time_Kn.dat <==
time_Kn=0.02,v2_Kn=0.02,time_Kn=0.04,v2_Kn=0.04,time_Kn=0.05,v2_Kn=0.05,time_Kn=0.07,v2_Kn=0.07,time_Kn=0.13,v2_Kn=0.13,time_Kn=0.15,v2_Kn=0.15,time_Kn=0.17,v2_Kn=0.17,time_Kn=0.19,v2_Kn=0.19,time_Kn=0.22,v2_Kn=0.22,time_Kn=0.30,v2_Kn=0.30,time_Kn=0.41,v2_Kn=0.41,time_Kn=0.50,v2_Kn=0.50,time_Kn=0.71,v2_Kn=0.71,time_Kn=1.00,v2_Kn=1.00,time_Kn=1.29,v2_Kn=1.29,time_Kn=1.59,v2_Kn=1.59,time_Kn=2.24,v2_Kn=2.24,time_Kn=5.01,v2_Kn=5.01,time_Kn=10.03,v2_Kn=10.03
0.002063562874251497,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.004127964071856288,-3.735278631000006e-05,0.0032976047904191615,-2.8153599999999994e-05,0.004048577844311377,-2.56721e-05,0.0057306586826347304,-4.4418599999999995e-05,0.0032976047904191615,-5.301200000000003e-06,0.0038535628742514968,-5.259700000000001e-06,0.0038535628742514968,-8.67886e-06,0.004830913173652695,-9.514209999999998e-06,0.0057306586826347304,-1.269713e-05,0.0057306586826347304,-9.232767e-06,0.0032976047904191615,-3.8338000000000005e-06,0.004048577844311377,-9.185730000000001e-07,0.0057306586826347304,-3.947253e-06,0.0025673952095808385,3.7548e-06,0.0032976047904191615,2.749099999999999e-06,0.004048577844311377,1.2419899999999999e-07,0.0057306586826347304,-1.27351e-06,0.004048577844311377,-1.3666099999999998e-07,0.0025510179640718562,-3.8490999999999976e-07
0.006193233532934132,-6.527841111416668e-05,0.006597934131736528,-6.14658e-05,0.00810125748502994,-4.5378100000000005e-05,0.011469520958083833,-7.252821e-05,0.006597934131736528,-1.63073e-05,0.007710838323353294,-1.68273e-05,0.007710838323353294,-9.63726e-06,0.009667664670658683,-8.252399999999999e-06,0.011469520958083833,-2.1090989999999998e-05,0.011469520958083833,-1.346471e-05,0.006597934131736528,-7.197800000000001e-06,0.00810125748502994,-1.888633e-06,0.011469520958083833,-5.318253e-06,0.005136437125748503,3.8076000000000006e-06,0.006597934131736528,-8.949999999999991e-07,0.00810125748502994,-1.287354e-06,0.011469520958083833,-1.4748699999999999e-06,0.00810125748502994,-4.358699999999995e-08,0.005103667664670659,5.5790000000000105e-08
0.008259341317365271,-8.621306993458332e-05,0.009900988023952097,-7.29913e-05,0.01215803892215569,-6.34339e-05,0.017216616766467067,-7.83604e-05,0.009900988023952097,-1.76249e-05,0.01157184131736527,-1.43364e-05,0.01157184131736527,-1.838216e-05,0.014510269461077845,-5.26608e-06,0.017216616766467067,-1.6677639999999997e-05,0.017216616766467067,-9.149934e-06,0.009900988023952097,-8.936699999999999e-06,0.01215803892215569,-2.9651730000000003e-06,0.017216616766467067,-4.321723e-06,0.0077071257485029935,3.6689000000000014e-06,0.009900988023952097,-4.880000000000011e-07,0.01215803892215569,-1.3141019999999999e-06,0.017216616766467067,-5.597599999999999e-07,0.01215803892215569,2.1141000000000017e-08,0.007657949101796408,-6.176199999999999e-07
0.010326302395209583,-0.00010405496672666673,0.013206751497005988,-8.63323e-05,0.0162188622754491,-7.63109e-05,0.022972005988023955,-8.317989999999999e-05,0.013206751497005988,-1.55963e-05,0.015436526946107785,-1.9962799999999998e-05,0.015436526946107785,-2.202486e-05,0.019358682634730538,-8.713619999999999e-06,0.022972005988023955,-1.7986841999999997e-05,0.022972005988023955,-1.303126e-05,0.013206751497005988,-1.0564100000000003e-05,0.0162188622754491,-3.0650430000000004e-06,0.022972005988023955,-6.118773e-06,0.010279461077844311,4.3527e-06,0.013206751497005988,-1.4072000000000007e-06,0.0162188622754491,-3.267332e-06,0.022972005988023955,-2.539299999999998e-07,0.0162188622754491,4.21103e-07,0.010213847305389222,-1.2155499999999997e-06
0.012394131736526946,-0.0001183356528975001,0.016515269461077845,-8.921729999999999e-05,0.020283982035928145,-9.19089e-05,0.02873547904191617,-0.0001041746,0.016515269461077845,-1.3986499999999999e-05,0.01930494011976048,-2.6065200000000002e-05,0.01930494011976048,-2.5394260000000002e-05,0.02421302395209581,-1.165375e-05,0.02873547904191617,-2.5438979999999997e-05,0.02873547904191617,-1.6608310000000002e-05,0.016515269461077845,-1.4426300000000001e-05,0.020283982035928145,-3.511553e-06,0.02873547904191617,-6.764013e-06,0.012853458083832335,1.8878000000000025e-06,0.016515269461077845,-6.733000000000008e-07,0.020283982035928145,-2.478222e-06,0.02873547904191617,-8.399799999999999e-07,0.020283982035928145,6.349569999999999e-07,0.012771377245508982,-1.1217599999999997e-06
0.014462799401197607,-0.0001276354471433334,0.019826497005988025,-0.0001053413,0.024352994011976048,-9.906090000000001e-05,0.03450733532934132,-0.0001125221,0.019826497005988025,-1.4466600000000001e-05,0.023177095808383234,-2.6120600000000002e-05,0.023177095808383234,-3.2421960000000006e-05,0.029073203592814373,-1.611485e-05,0.03450733532934132,-2.5845239999999997e-05,0.03450733532934132,-1.418318e-05,0.019826497005988025,-1.3030599999999997e-05,0.024352994011976048,-3.5146430000000003e-06,0.03450733532934132,-5.714043e-06,0.015429041916167665,2.3401000000000015e-06,0.019826497005988025,1.9736999999999994e-06,0.024352994011976048,-3.661952e-06,0.03450733532934132,6.610200000000002e-07,0.024352994011976048,1.134527e-06,0.01533053892215569,-1.1336199999999997e-06
0.01653233532934132,-0.00014210031669333333,0.023140419161676647,-0.00010547829999999999,0.028426347305389222,-0.00011047989999999999,0.04028742514970061,-0.0001193255,0.023140419161676647,-1.9164900000000003e-05,0.027052994011976052,-2.9817799999999998e-05,0.027052994011976052,-3.525136e-05,0.03393922155688623,-1.607465e-05,0.04028742514970061,-2.2175869999999997e-05,0.04028742514970061,-1.4153340000000002e-05,0.023140419161676647,-1.6556300000000003e-05,0.028426347305389222,-4.5348330000000005e-06,0.04028742514970061,-3.230603e-06,0.018006437125748505,-1.3980999999999994e-06,0.023140419161676647,2.5782999999999987e-06,0.028426347305389222,-2.773592e-06,0.04028742514970061,1.0268999999999999e-06,0.028426347305389222,8.030300000000003e-08,0.01789131736526946,-1.6272999999999999e-06
0.018602694610778445,-0.00015067582385166665,0.026457185628742518,-0.00011293929999999999,0.03250359281437126,-0.0001126509,0.046075748502994014,-0.0001189869,0.026457185628742518,-2.2363000000000003e-05,0.030932634730538925,-3.1135e-05,0.030932634730538925,-3.8402659999999995e-05,0.03881107784431138,-1.411488e-05,0.046075748502994014,-2.088441e-05,0.046075748502994014,-1.2372070000000001e-05,0.026457185628742518,-1.5182399999999999e-05,0.03250359281437126,-5.460883e-06,0.046075748502994014,-1.143432e-06,0.020585329341317366,-4.7440000000000007e-07,0.026457185628742518,4.021499999999999e-06,0.03250359281437126,-1.820152e-06,0.046075748502994014,1.13303e-06,0.03250359281437126,-4.402114e-07,0.02045374251497006,-1.9152e-06
0.020673952095808384,-0.00015145624097666674,0.029776497005988025,-0.00012141729999999999,0.036585179640718564,-0.0001177809,0.05187245508982036,-0.0001231181,0.029776497005988025,-2.4898100000000005e-05,0.034816017964071855,-3.0737999999999996e-05,0.034816017964071855,-3.801296e-05,0.04368892215568862,-1.110386e-05,0.05187245508982036,-1.8520079999999998e-05,0.05187245508982036,-1.2178800000000001e-05,0.029776497005988025,-1.5131300000000002e-05,0.036585179640718564,-3.940063e-06,0.05187245508982036,-1.5094599999999995e-07,0.023166017964071858,-4.660999999999998e-06,0.029776497005988025,3.1514e-06,0.036585179640718564,-2.094832e-06,0.05187245508982036,2.0631299999999998e-06,0.036585179640718564,-4.5998289999999995e-07,0.023017814371257488,-1.6709199999999999e-06
0.022745958083832337,-0.00015653525214333347,0.03309865269461078,-0.0001251883,0.04067065868263473,-0.0001153059,0.05767739520958084,-0.00011493070000000001,0.03309865269461078,-2.5302300000000003e-05,0.038703143712574856,-3.25842e-05,0.038703143712574856,-3.7813660000000004e-05,0.048572604790419166,-1.2016363e-05,0.05767739520958084,-1.582506e-05,0.05767739520958084,-9.067613e-06,0.03309865269461078,-2.06121e-05,0.04067065868263473,-5.066643e-06,0.05767739520958084,2.594987e-06,0.025748203592814375,-6.233699999999999e-06,0.03309865269461078,3.2031e-06,0.04067065868263473,-1.960592e-06,0.05767739520958084,2.9559100000000002e-06,0.04067065868263473,7.589869999999999e-07,0.025583532934131736,-1.6228199999999999e-06
0.024819011976047904,-0.00015724592343500007,0.03642365269461078,-0.0001240883,0.04476047904191617,-0.0001081479,0.06349071856287425,-0.00010846449999999999,0.03642365269461078,-2.26239e-05,0.0425940119760479,-3.0472200000000003e-05,0.0425940119760479,-3.9409060000000006e-05,0.053462125748502995,-8.86416e-06,0.06349071856287425,-1.2532849999999998e-05,0.06349071856287425,-6.971920000000001e-06,0.03642365269461078,-2.2541900000000002e-05,0.04476047904191617,-8.313233e-06,0.06349071856287425,5.440157e-06,0.02833218562874252,-6.3104e-06,0.03642365269461078,2.9483000000000002e-06,0.04476047904191617,-2.207662e-06,0.06349071856287425,3.85481e-06,0.04476047904191617,7.36467e-07,0.028150898203592813,-1.6854499999999999e-06
0.026892814371257488,-0.00015504590231000002,0.03975119760479042,-0.00011935329999999999,0.04885434131736527,-9.998190000000001e-05,0.0693124251497006,-0.0001043854,0.03975119760479042,-2.14383e-05,0.04648862275449102,-2.8617900000000003e-05,0.04648862275449102,-3.852596e-05,0.05835763473053892,-7.70144e-06,0.0693124251497006,-5.172199999999998e-06,0.0693124251497006,-1.5368800000000008e-06,0.03975119760479042,-2.44882e-05,0.04885434131736527,-5.044573e-06,0.0693124251497006,7.775507e-06,0.030917664670658682,-5.101399999999998e-06,0.03975119760479042,2.3773e-06,0.04885434131736527,-1.3002619999999999e-06,0.0693124251497006,4.53103e-06,0.04885434131736527,-8.825299999999999e-08,0.03071991017964072,-1.6260699999999998e-06
0.02896736526946108,-0.00015173920464333347,0.04308158682634731,-0.0001165893,0.05295239520958084,-9.27409e-05,0.07514236526946108,-8.59986e-05,0.04308158682634731,-1.5324100000000005e-05,0.050386976047904194,-2.51437e-05,0.050386976047904194,-3.715396e-05,0.06325898203592814,-6.266959999999999e-06,0.07514236526946108,2.9510000000000027e-06,0.07514236526946108,9.301249999999998e-06,0.04308158682634731,-2.39908e-05,0.05295239520958084,-1.6048430000000002e-06,0.07514236526946108,1.2276337000000001e-05,0.03350494011976048,-6.1118e-06,0.04308158682634731,3.8961e-06,0.05295239520958084,5.286699999999999e-08,0.07514236526946108,5.35485e-06,0.05295239520958084,-1.308306e-06,0.033290419161676646,-1.2655199999999997e-06
0.031042964071856288,-0.0001500725591433333,0.046414670658682634,-0.0001173693,0.05705464071856287,-8.230890000000001e-05,0.08098068862275448,-7.064184e-05,0.046414670658682634,-1.3587499999999998e-05,0.05428907185628743,-2.22937e-05,0.05428907185628743,-3.489196e-05,0.06816631736526947,-5.605159999999999e-06,0.08098068862275448,1.22656e-05,0.08098068862275448,1.9595049999999998e-05,0.046414670658682634,-2.0277000000000003e-05,0.05705464071856287,5.73512e-07,0.08098068862275448,1.7681436999999998e-05,0.0360938622754491,-2.3656e-06,0.046414670658682634,6.52835e-06,0.05705464071856287,1.4271279999999998e-06,0.08098068862275448,6.46476e-06,0.05705464071856287,-1.439863e-06,0.03586272455089821,-1.09443e-06
0.03311931137724551,-0.00014529018851833336,0.04975059880239521,-0.00011050829999999999,0.06116092814371258,-7.391489999999999e-05,0.08682739520958085,-4.7079699999999996e-05,0.04975059880239521,-1.3601600000000002e-05,0.058194910179640714,-1.98555e-05,0.058194910179640714,-3.463185999999999e-05,0.07307964071856288,2.9024000000000012e-06,0.08682739520958085,1.78251e-05,0.08682739520958085,2.3892550000000002e-05,0.04975059880239521,-2.1388e-05,0.06116092814371258,3.516977e-06,0.08682739520958085,2.0586236999999997e-05,0.03868443113772455,-4.3295e-06,0.04975059880239521,6.96488e-06,0.06116092814371258,2.3748479999999997e-06,0.08682739520958085,8.4653e-06,0.06116092814371258,-1.672493e-06,0.03843667664670659,-1.1708299999999999e-06
0.03519655688622755,-0.00014230178656000005,0.05308922155688623,-0.00010579529999999999,0.06527140718562874,-6.77849e-05,0.09268233532934131,-1.4754599999999996e-05,0.05308922155688623,-1.64717e-05,0.06210449101796407,-1.96051e-05,0.06210449101796407,-2.819326e-05,0.0779988023952096,1.0577200000000001e-05,0.09268233532934131,3.12441e-05,0.09268233532934131,3.740305e-05,0.05308922155688623,-2.2873199999999996e-05,0.06527140718562874,4.266377e-06,0.09268233532934131,2.8807237e-05,0.041276646706586824,-1.261999999999989e-07,0.05308922155688623,4.9701e-06,0.06527140718562874,2.4639279999999997e-06,0.09268233532934131,9.7654e-06,0.06527140718562874,-2.090623e-06,0.041012125748503,-8.408199999999998e-07
0.0372747005988024,-0.00013395174190999995,0.056430538922155694,-0.00010253229999999998,0.06938607784431138,-5.58453e-05,0.09854580838323354,1.7551599999999996e-05,0.056430538922155694,-1.1114000000000002e-05,0.0660179640718563,-1.5341299999999998e-05,0.0660179640718563,-2.351186e-05,0.08292395209580838,2.2494000000000002e-05,0.09854580838323354,4.87023e-05,0.09854580838323354,4.8700049999999995e-05,0.056430538922155694,-2.21582e-05,0.06938607784431138,5.140457e-06,0.09854580838323354,3.4553737e-05,0.043870508982035934,-1.5089999999999884e-07,0.056430538922155694,6.837119999999999e-06,0.06938607784431138,3.1608179999999995e-06,0.09854580838323354,1.20424e-05,0.06938607784431138,-2.239483e-06,0.043589371257485035,-6.003699999999998e-07
0.03935359281437126,-0.00012748483430999997,0.0597747005988024,-9.497029999999999e-05,0.07350479041916168,-3.4320700000000005e-05,0.10441766467065867,5.20304e-05,0.0597747005988024,-5.379100000000001e-06,0.06993502994011977,-6.4149999999999996e-06,0.06993502994011977,-1.919256e-05,0.08785494011976049,3.77191e-05,0.10441766467065867,6.45382e-05,0.10441766467065867,6.602585e-05,0.0597747005988024,-2.1909399999999997e-05,0.07350479041916168,7.841697e-06,0.10441766467065867,4.3733537000000005e-05,0.046466017964071855,-8.176000000000004e-07,0.0597747005988024,4.7264999999999996e-06,0.07350479041916168,5.112728e-06,0.10441766467065867,1.3778999999999998e-05,0.07350479041916168,-2.6978929999999996e-06,0.04616811377245509,-8.109499999999998e-07
0.04143338323353293,-0.00012108879944750005,0.06312155688622755,-9.25023e-05,0.07762784431137724,-1.2931599999999997e-05,0.11029790419161677,9.22324e-05,0.06312155688622755,3.0299999999998677e-08,0.0738559880239521,-3.8617000000000023e-07,0.0738559880239521,-1.1788560000000002e-05,0.09279191616766468,5.31019e-05,0.11029790419161677,8.7637e-05,0.11029790419161677,8.644225e-05,0.06312155688622755,-2.1365299999999997e-05,0.07762784431137724,1.1601727e-05,0.11029790419161677,4.8525437e-05,0.049063323353293414,-1.9794e-06,0.06312155688622755,5.079499999999999e-06,0.07762784431137724,6.442188e-06,0.11029790419161677,1.64262e-05,0.07762784431137724,-2.102453e-06,0.04874865269461078,-1.3626599999999998e-06
0.043514071856287424,-0.00011475282522666665,0.06647125748502994,-8.918929999999998e-05,0.08175494011976049,1.0356e-05,0.11618652694610779,0.00014209139999999998,0.06647125748502994,4.744399999999998e-06,0.0777806886227545,7.81047e-06,0.0777806886227545,-5.025760000000001e-06,0.09773502994011976,6.60249e-05,0.11618652694610779,0.000114391,0.11618652694610779,0.00010415184999999999,0.06647125748502994,-2.0965e-05,0.08175494011976049,1.7048927000000003e-05,0.11618652694610779,5.6282837000000004e-05,0.05166212574850299,-4.4889999999999836e-07,0.06647125748502994,5.2265199999999996e-06,0.08175494011976049,7.610707999999999e-06,0.11618652694610779,1.8809e-05,0.08175494011976049,-1.909983e-06,0.05133068862275449,-1.34933e-06
0.04559550898203593,-0.00010761217676833344,0.06982365269461079,-8.12853e-05,0.08588637724550899,3.318842e-05,0.12208368263473054,0.00018397040000000002,0.06982365269461079,8.168099999999997e-06,0.08170928143712576,1.568045e-05,0.08170928143712576,3.74298e-06,0.10268398203592816,8.09428e-05,0.12208368263473054,0.000138671,0.12208368263473054,0.00012546285,0.06982365269461079,-1.62055e-05,0.08588637724550899,2.2907227e-05,0.12208368263473054,6.8631137e-05,0.05426272455089821,-4.330999999999976e-07,0.06982365269461079,4.469799999999999e-06,0.08588637724550899,7.914918e-06,0.12208368263473054,2.20127e-05,0.08588637724550899,-1.623163e-06,0.053914520958083835,-9.839399999999998e-07
0.04767784431137725,-9.965737706000007e-05,0.07317889221556886,-6.728029999999999e-05,0.09002185628742516,6.470879999999999e-05,0.12798922155688622,0.0002346434,0.07317889221556886,1.3779899999999998e-05,0.08564146706586825,2.4746e-05,0.08564146706586825,1.476527e-05,0.10763892215568863,0.0001015339,0.12798922155688622,0.00016110799999999998,0.12798922155688622,0.00014097785000000002,0.07317889221556886,-1.5188299999999998e-05,0.09002185628742516,2.5460127e-05,0.12798922155688622,7.8261237e-05,0.05686497005988024,-5.507999999999982e-07,0.07317889221556886,3.8773999999999995e-06,0.09002185628742516,7.615357999999999e-06,0.12798922155688622,2.55786e-05,0.09002185628742516,-1.285276e-06,0.0564998502994012,-6.7726e-07
0.04976107784431138,-9.189730495166667e-05,0.0765368263473054,-5.70138e-05,0.09416152694610778,8.75739e-05,0.13390329341317367,0.0002937184,0.0765368263473054,2.3549828e-05,0.08957754491017964,3.66829e-05,0.08957754491017964,2.841134e-05,0.11259985029940121,0.0001249479,0.13390329341317367,0.000186805,0.13390329341317367,0.00016411385,0.0765368263473054,-1.2431899999999999e-05,0.09416152694610778,3.2239427e-05,0.13390329341317367,8.8421937e-05,0.059468862275449105,4.909000000000024e-07,0.0765368263473054,6.932019999999999e-06,0.09416152694610778,9.239828e-06,0.13390329341317367,3.08768e-05,0.09416152694610778,-1.185434e-06,0.0590869760479042,-4.339499999999999e-07
0.05184520958083833,-8.119026651833347e-05,0.07989745508982037,-3.5283299999999995e-05,0.09830538922155689,0.0001154255,0.139825748502994,0.0003531704,0.07989745508982037,3.1430489999999996e-05,0.09351751497005988,4.9249500000000003e-05,0.09351751497005988,4.4105139999999995e-05,0.11756661676646707,0.00014472189999999998,0.139825748502994,0.00021987900000000003,0.139825748502994,0.00019030885,0.07989745508982037,-7.284799999999998e-06,0.09830538922155689,3.5642227e-05,0.139825748502994,0.000100164837,0.062074401197604795,1.1905000000000016e-06,0.07989745508982037,6.896759999999999e-06,0.09830538922155689,1.1438828000000001e-05,0.139825748502994,3.46791e-05,0.09830538922155689,-7.78974e-07,0.06167559880239521,2.8102000000000006e-07
0.05393023952095809,-7.238033347249997e-05,0.08326092814371258,-1.41263e-05,0.10245344311377247,0.00014533409999999998,0.14575673652694612,0.0004099264,0.08326092814371258,4.40531e-05,0.09746107784431138,6.83649e-05,0.09746107784431138,5.5847140000000006e-05,0.12253952095808383,0.00017139789999999998,0.14575673652694612,0.000252764,0.14575673652694612,0.00021564285,0.08326092814371258,-4.2304999999999996e-06,0.10245344311377247,4.2711627e-05,0.14575673652694612,0.000113432837,0.06468158682634731,3.2326e-06,0.08326092814371258,8.48039e-06,0.10245344311377247,1.3331128e-05,0.14575673652694612,3.8096299999999996e-05,0.10245344311377247,3.6326700000000007e-07,0.06426601796407186,3.428600000000003e-07
0.05601601796407186,-5.8380410541458386e-05,0.08662724550898204,7.359500000000003e-06,0.1066058383233533,0.0001745521,0.15169610778443116,0.0004670144,0.08662724550898204,5.3865699999999995e-05,0.10140853293413174,8.45836e-05,0.10140853293413174,7.272644e-05,0.1275185628742515,0.0001965429,0.15169610778443116,0.000284462,0.15169610778443116,0.00024499385,0.08662724550898204,-4.7589999999999997e-07,0.1066058383233533,4.8557127000000004e-05,0.15169610778443116,0.000125816837,0.06729056886227545,4.352000000000002e-06,0.08662724550898204,1.0049099999999998e-05,0.1066058383233533,1.3975628e-05,0.15169610778443116,4.44498e-05,0.1066058383233533,4.00608e-07,0.06685793413173653,4.533400000000002e-07
0.05810269461077845,-5.063888320374997e-05,0.08999625748502994,2.4310300000000003e-05,0.1107622754491018,0.00020660410000000002,0.15764371257485033,0.0005386174,0.08999625748502994,6.11568e-05,0.10535988023952096,0.0001005268,0.10535988023952096,8.940724000000001e-05,0.13250344311377246,0.0002203009,0.15764371257485033,0.000325548,0.15764371257485033,0.00027541684999999997,0.08999625748502994,5.8291e-06,0.1107622754491018,5.6447427e-05,0.15764371257485033,0.000142738837,0.06990119760479042,6.541600000000002e-06,0.08999625748502994,1.0336679999999999e-05,0.1107622754491018,1.5582728e-05,0.15764371257485033,5.08363e-05,0.1107622754491018,8.960269999999999e-07,0.06945164670658682,1.3224000000000002e-07
0.06019026946107785,-3.0486020067500137e-05,0.09336811377245509,5.08333e-05,0.11492290419161677,0.0002473261,0.16360029940119764,0.0006120264,0.09336811377245509,7.808770000000001e-05,0.10931497005988024,0.0001134594,0.10931497005988024,0.00010160924,0.13749431137724552,0.00024740389999999997,0.16360029940119764,0.000364492,0.16360029940119764,0.00030892885,0.09336811377245509,1.303121e-05,0.11492290419161677,6.438182700000001e-05,0.16360029940119764,0.000157301837,0.07251347305389222,7.7505e-06,0.09336811377245509,1.353892e-05,0.11492290419161677,1.8328728e-05,0.16360029940119764,5.78115e-05,0.11492290419161677,6.118109999999999e-07,0.07204700598802395,-2.561099999999998e-07
0.06227859281437126,-2.145166118500005e-05,0.09674266467065867,6.88931e-05,0.119087874251497,0.0002803101,0.16956586826347306,0.0006933574,0.09674266467065867,8.942680000000001e-05,0.1132738023952096,0.00013384539999999998,0.1132738023952096,0.00011947144,0.14249131736526946,0.00027809389999999996,0.16956586826347306,0.000405554,0.16956586826347306,0.00034077084999999997,0.09674266467065867,1.708375e-05,0.119087874251497,7.3321227e-05,0.16956586826347306,0.000172785837,0.07512739520958085,9.360300000000003e-06,0.09674266467065867,1.5516216e-05,0.119087874251497,2.0031328e-05,0.16956586826347306,6.34943e-05,0.119087874251497,1.517687e-06,0.0746438622754491,-9.888299999999997e-07
0.06436781437125749,-7.156409851666701e-06,0.10012005988023953,9.42354e-05,0.12325703592814372,0.00032246710000000004,0.17553892215568864,0.0007754744,0.10012005988023953,9.449489999999999e-05,0.11723652694610778,0.00015358239999999998,0.11723652694610778,0.00013693144,0.1474943113772455,0.0003148799,0.17553892215568864,0.00045182999999999996,0.17553892215568864,0.00038071785,0.10012005988023953,2.337177e-05,0.12325703592814372,8.2555127e-05,0.17553892215568864,0.000193835837,0.07774296407185628,1.1360200000000003e-05,0.10012005988023953,1.664144e-05,0.12325703592814372,2.2065428e-05,0.17553892215568864,7.04455e-05,0.12325703592814372,3.016947e-06,0.07724251497005988,-9.845e-07
0.06645808383233533,3.357084343499953e-06,0.10350014970059881,0.0001261398,0.12743023952095808,0.0003574091,0.18152095808383237,0.0008577554,0.10350014970059881,0.00010715590000000001,0.12120299401197605,0.00017651439999999998,0.12120299401197605,0.00015479344,0.15250299401197606,0.0003470419,0.18152095808383237,0.00049786,0.18152095808383237,0.00042165184999999996,0.10350014970059881,3.11243e-05,0.12743023952095808,9.0479127e-05,0.18152095808383237,0.000213275837,0.08036032934131737,1.23045e-05,0.10350014970059881,1.959753e-05,0.12743023952095808,2.7843928e-05,0.18152095808383237,7.68565e-05,0.12743023952095808,6.185237e-06,0.07984281437125748,-5.807899999999997e-07
0.06854895209580839,1.857273049416664e-05,0.10688308383233534,0.0001695427,0.13160793413173652,0.0003982901,0.1875119760479042,0.0009583603999999999,0.10688308383233534,0.000118331,0.12517335329341317,0.0002030724,0.12517335329341317,0.00017809144,0.15751796407185628,0.0003787339,0.1875119760479042,0.000550274,0.1875119760479042,0.00046321884999999996,0.10688308383233534,3.6816e-05,0.13160793413173652,0.000100173527,0.1875119760479042,0.000233290837,0.08297919161676648,1.3131000000000004e-05,0.10688308383233534,2.247742e-05,0.13160793413173652,3.0949727999999996e-05,0.1875119760479042,8.381850000000001e-05,0.13160793413173652,7.720037e-06,0.08244476047904191,-8.011899999999998e-07
0.07064086826347306,3.358889731916664e-05,0.11026886227544912,0.0001943337,0.13578967065868264,0.00043564010000000003,0.19351197604790418,0.0010598903999999999,0.11026886227544912,0.00013745,0.12914745508982037,0.00022882839999999999,0.12914745508982037,0.00020358344,0.16254041916167664,0.0004152769,0.19351197604790418,0.000603594,0.19351197604790418,0.00051075385,0.11026886227544912,4.39827e-05,0.13578967065868264,0.00010892312700000001,0.19351197604790418,0.000254635837,0.08559985029940119,1.6789700000000003e-05,0.11026886227544912,2.59359e-05,0.13578967065868264,3.4292328e-05,0.19351197604790418,9.05343e-05,0.13578967065868264,9.317847e-06,0.08504835329341319,-6.166599999999997e-07
0.07273353293413175,5.098571152333331e-05,0.11365733532934132,0.0002235957,0.13997574850299402,0.0004916371,0.1995194610778443,0.0011604103999999999,0.11365733532934132,0.000154578,0.1331254491017964,0.0002532344,0.1331254491017964,0.00022568143999999999,0.1675673652694611,0.0004591469,0.1995194610778443,0.000661015,0.1995194610778443,0.0005590058500000001,0.11365733532934132,5.1219e-05,0.13997574850299402,0.00012347312699999998,0.1995194610778443,0.000278641837,0.08822215568862275,1.7031100000000004e-05,0.11365733532934132,3.15362e-05,0.13997574850299402,3.6451428e-05,0.1995194610778443,9.861880000000001e-05,0.13997574850299402,1.0765297e-05,0.08765359281437125,-7.714399999999998e-07
0.07482709580838323,6.468493056583331e-05,0.11704865269461079,0.0002651157,0.14416586826347305,0.0005498610999999999,0.2055359281437126,0.0012645704,0.11704865269461079,0.00017542,0.13710733532934133,0.0002812364,0.13710733532934133,0.00025214244,0.17260029940119762,0.0004997229,0.2055359281437126,0.0007200100000000001,0.2055359281437126,0.0006119638500000001,0.11704865269461079,5.83683e-05,0.14416586826347305,0.000138535127,0.2055359281437126,0.000303712837,0.09084625748502995,1.8112999999999998e-05,0.11704865269461079,3.56047e-05,0.14416586826347305,4.0973528e-05,0.2055359281437126,0.00010581880000000001,0.14416586826347305,1.2047897e-05,0.09026062874251496,-3.769799999999998e-07
0.07692155688622754,8.320400643999995e-05,0.12044266467065869,0.0003010877,0.14836047904191618,0.0006003540999999999,0.211561377245509,0.0013641503999999999,0.12044266467065869,0.00019903599999999998,0.14109296407185629,0.00030913939999999997,0.14109296407185629,0.00028166844,0.17763922155688625,0.0005441649,0.211561377245509,0.000781298,0.211561377245509,0.00066576285,0.12044266467065869,6.646979999999999e-05,0.14836047904191618,0.000151148127,0.211561377245509,0.000330480837,0.09347200598802395,1.7614400000000002e-05,0.12044266467065869,3.7790399999999997e-05,0.14836047904191618,4.6527128e-05,0.211561377245509,0.00011494180000000001,0.14836047904191618,1.3078097e-05,0.0928691616766467,-1.1855999999999976e-07
0.07901691616766468,0.00010086806084416664,0.12383967065868264,0.00033742669999999996,0.15255988023952094,0.0006588691,0.21759431137724553,0.0014760703999999998,0.12383967065868264,0.000215839,0.14508248502994012,0.00033739239999999997,0.14508248502994012,0.00030599744,0.18268562874251498,0.0005923238999999999,0.21759431137724553,0.0008467090000000001,0.21759431137724553,0.00072043685,0.12383967065868264,7.536890000000001e-05,0.15255988023952094,0.00016486612699999998,0.21759431137724553,0.000356615837,0.0960994011976048,1.9475999999999998e-05,0.12383967065868264,4.19765e-05,0.15255988023952094,5.2060027999999996e-05,0.21759431137724553,0.00012416979999999998,0.15255988023952094,1.4434997e-05,0.09547934131736527,3.642600000000002e-07
0.08111302395209581,0.00011941969068999999,0.12723937125748505,0.0003773987,0.15676197604790418,0.0007251311,0.22363772455089823,0.0015939204,0.12723937125748505,0.000238171,0.14907574850299402,0.00036741439999999996,0.14907574850299402,0.00033692743999999997,0.18773652694610782,0.0006376229,0.22363772455089823,0.000912894,0.22363772455089823,0.0007797198500000001,0.12723937125748505,8.28604e-05,0.15676197604790418,0.000177031127,0.22363772455089823,0.000384857837,0.09872844311377246,2.13283e-05,0.12723937125748505,4.6810399999999995e-05,0.15676197604790418,5.7446028e-05,0.22363772455089823,0.00013504079999999998,0.15676197604790418,1.5406397e-05,0.09809131736526946,1.061600000000001e-07
0.08321002994011976,0.000138389573,0.13064191616766468,0.00041612569999999996,0.16097005988023952,0.0007942871,0.229688622754491,0.0017109304,0.13064191616766468,0.000256008,0.15307335329341318,0.0003970594,0.15307335329341318,0.00036178844,0.19279491017964073,0.0006863409,0.229688622754491,0.000983952,0.229688622754491,0.00083617485,0.13064191616766468,9.39003e-05,0.16097005988023952,0.00019121812699999998,0.229688622754491,0.000413762837,0.10135913173652694,2.3060500000000004e-05,0.13064191616766468,4.8951999999999995e-05,0.16097005988023952,6.1487528e-05,0.229688622754491,0.0001455168,0.16097005988023952,1.8162797e-05,0.10070494011976049,5.117600000000005e-07
0.08530793413173653,0.00015420632239833342,0.13404715568862277,0.00045413969999999996,0.1651811377245509,0.0008581640999999999,0.23574850299401198,0.0018320904,0.13404715568862277,0.000278181,0.15707335329341318,0.0004294274,0.15707335329341318,0.00038980043999999996,0.19785778443113775,0.0007432148999999999,0.23574850299401198,0.001060882,0.23574850299401198,0.00089572985,0.13404715568862277,0.0001049859,0.1651811377245509,0.00020715912699999998,0.23574850299401198,0.000448312837,0.10399161676646707,2.3898100000000004e-05,0.13404715568862277,5.2599399999999997e-05,0.1651811377245509,6.7533728e-05,0.23574850299401198,0.00015740979999999998,0.1651811377245509,2.0361097e-05,0.10332005988023953,6.820999999999998e-07
0.08740673652694611,0.0001733519567316666,0.1374552395209581,0.0004912327,0.16939670658682635,0.0009298191,0.24181586826347307,0.0019643004,0.1374552395209581,0.000301214,0.16107934131736526,0.0004635744,0.16107934131736526,0.00042121844,0.20292814371257487,0.0007948549,0.24181586826347307,0.001138132,0.24181586826347307,0.00095852885,0.1374552395209581,0.0001155036,0.16939670658682635,0.000225642127,0.24181586826347307,0.000480477837,0.10662574850299401,2.2961200000000003e-05,0.1374552395209581,5.62776e-05,0.16939670658682635,7.3165228e-05,0.24181586826347307,0.0001688658,0.16939670658682635,2.2364397e-05,0.1059369760479042,9.388899999999997e-07
0.0895064371257485,0.00019315427452333333,0.14086616766467067,0.0005306567,0.17361676646706586,0.0009979681,0.2478937125748503,0.0020934704,0.14086616766467067,0.000326032,0.1650883233532934,0.0004993304,0.1650883233532934,0.00045392344,0.2080044910179641,0.0008509679,0.2478937125748503,0.001218072,0.2478937125748503,0.0010282348500000001,0.14086616766467067,0.0001263686,0.17361676646706586,0.00024376312699999998,0.2478937125748503,0.000514974837,0.1092615269461078,2.6086000000000004e-05,0.14086616766467067,5.55853e-05,0.17361676646706586,7.9378828e-05,0.2478937125748503,0.0001811408,0.17361676646706586,2.3772597e-05,0.1085556886227545,8.077300000000003e-07
0.09160688622754491,0.00021937935149833322,0.1442799401197605,0.0005839777,0.17784131736526948,0.0010693711,0.25397904191616766,0.0022285004,0.1442799401197605,0.00035157900000000003,0.1691002994011976,0.0005375824,0.1691002994011976,0.00049313744,0.21308532934131738,0.0009093629,0.25397904191616766,0.001301612,0.25397904191616766,0.0010960348500000001,0.1442799401197605,0.0001389216,0.17784131736526948,0.00026381212699999997,0.25397904191616766,0.000552102837,0.11189910179640719,2.6833200000000003e-05,0.1442799401197605,6.16878e-05,0.17784131736526948,8.5726028e-05,0.25397904191616766,0.0001946358,0.17784131736526948,2.5463297e-05,0.11117589820359282,1.3055800000000001e-06
0.09370823353293414,0.0002373318669066666,0.14769655688622754,0.0006273626999999999,0.1820703592814371,0.0011302011,0.2600733532934132,0.0023685604,0.14769655688622754,0.00038150900000000004,0.17311676646706586,0.0005791844,0.17311676646706586,0.00052637244,0.21817365269461078,0.0009705899000000001,0.2600733532934132,0.0013890019999999999,0.2600733532934132,0.00116804485,0.14769655688622754,0.00015172660000000002,0.1820703592814371,0.000283031127,0.2600733532934132,0.000591170837,0.11453832335329342,2.6962700000000002e-05,0.14769655688622754,6.839920000000001e-05,0.1820703592814371,9.3697428e-05,0.2600733532934132,0.00020899179999999998,0.1820703592814371,2.6612496999999998e-05,0.11379775449101796,1.1898400000000003e-06
0.09581047904191617,0.0002575546666274999,0.15111526946107784,0.0006752507,0.18630239520958083,0.0012013811,0.26617664670658686,0.0025186404,0.15111526946107784,0.000409509,0.17713772455089824,0.0006191494,0.17713772455089824,0.0005650144399999999,0.2232679640718563,0.0010356599,0.26617664670658686,0.001478802,0.26617664670658686,0.00124603485,0.15111526946107784,0.00016386960000000001,0.18630239520958083,0.000303402127,0.26617664670658686,0.000632523837,0.11717919161676647,3.0366000000000004e-05,0.15111526946107784,7.35552e-05,0.18630239520958083,0.000100897328,0.26617664670658686,0.0002234268,0.18630239520958083,2.8624897e-05,0.11642140718562875,1.6241299999999998e-06
0.09791362275449102,0.00027668248445249997,0.15453742514970062,0.0007181126999999999,0.19053892215568863,0.0012713611,0.2722889221556886,0.0026731904000000003,0.15453742514970062,0.00044117200000000004,0.18116167664670657,0.0006586124,0.18116167664670657,0.00060642544,0.22836976047904192,0.0011014399,0.2722889221556886,0.001575122,0.2722889221556886,0.00132521485,0.15453742514970062,0.00017866760000000002,0.19053892215568863,0.000322016127,0.2722889221556886,0.000673145837,0.11982185628742514,3.46941e-05,0.15453742514970062,7.755509999999999e-05,0.19053892215568863,0.000108556328,0.2722889221556886,0.00023818479999999998,0.19053892215568863,3.0465197e-05,0.11904670658682635,1.4066400000000005e-06
0.10001751497005988,0.0002989370446066667,0.1579625748502994,0.0007663477,0.1947814371257485,0.0013497811,0.27841017964071857,0.0028258704,0.1579625748502994,0.00047348000000000003,0.18518862275449102,0.0006990173999999999,0.18518862275449102,0.00064374244,0.23347604790419163,0.0011766299,0.27841017964071857,0.001668822,0.27841017964071857,0.00140539485,0.1579625748502994,0.0001908846,0.1947814371257485,0.000346875127,0.27841017964071857,0.000716529837,0.12246616766467065,3.66047e-05,0.1579625748502994,8.35827e-05,0.1947814371257485,0.000116426328,0.27841017964071857,0.0002541108,0.1947814371257485,3.2687397e-05,0.12167365269461078,1.3370799999999997e-06
0.10212230538922157,0.00031548698531499997,0.16139071856287426,0.0008171857,0.19902694610778443,0.0014332211,0.28453892215568866,0.0029808504000000003,0.16139071856287426,0.00050438,0.18922155688622755,0.0007476024,0.18922155688622755,0.00068616144,0.2385883233532934,0.0012515799,0.28453892215568866,0.001767972,0.28453892215568866,0.0014883648500000001,0.16139071856287426,0.0002054046,0.19902694610778443,0.000369265127,0.28453892215568866,0.000761431837,0.125112125748503,3.7970800000000006e-05,0.16139071856287426,8.74669e-05,0.19902694610778443,0.000123486328,0.28453892215568866,0.0002709388,0.19902694610778443,3.5313597e-05,0.12430224550898204,1.6785900000000005e-06
0.10422814371257486,0.0003388713823983334,0.16482185628742516,0.0008723787,0.20327694610778443,0.0015124011,0.29067814371257483,0.0031453704000000003,0.16482185628742516,0.0005366780000000001,0.19325748502994014,0.0007962824,0.19325748502994014,0.0007338224399999999,0.24370808383233533,0.0013266199,0.29067814371257483,0.001871762,0.29067814371257483,0.00157541485,0.16482185628742516,0.0002223426,0.20327694610778443,0.000393399127,0.29067814371257483,0.000808641837,0.12775988023952095,4.23498e-05,0.16482185628742516,9.4284e-05,0.20327694610778443,0.000131673328,0.29067814371257483,0.0002871668,0.20327694610778443,3.9305497e-05,0.12693248502994012,1.7121199999999998e-06
0.10633458083832337,0.0003636901678149999,0.16825449101796408,0.0009229627,0.2075314371257485,0.0015877811000000002,0.2968248502994012,0.0033055904000000003,0.16825449101796408,0.000575373,0.19729640718562874,0.0008466024,0.19729640718562874,0.00077943744,0.24883383233532935,0.0014028999,0.2968248502994012,0.001980932,0.2968248502994012,0.00166387485,0.16825449101796408,0.0002422496,0.2075314371257485,0.000418905127,0.2968248502994012,0.000856851837,0.13040928143712574,4.6555800000000006e-05,0.16825449101796408,0.0001022829,0.2075314371257485,0.000141140328,0.2968248502994012,0.0003059988,0.2075314371257485,4.1392497e-05,0.12956452095808385,1.6880700000000004e-06
0.10844206586826347,0.0003863280223983335,0.17169161676646708,0.0009727077,0.21179041916167665,0.0016799911,0.3029805389221557,0.0034679704,0.17169161676646708,0.000615385,0.20133982035928147,0.0008958554,0.20133982035928147,0.00082368444,0.25396407185628744,0.0014805899,0.3029805389221557,0.002092782,0.3029805389221557,0.00175551485,0.17169161676646708,0.00026070659999999997,0.21179041916167665,0.000446338127,0.3029805389221557,0.000905494837,0.13306032934131737,4.7574600000000004e-05,0.17169161676646708,0.0001064994,0.21179041916167665,0.000149190328,0.3029805389221557,0.0003227188,0.21179041916167665,4.3653797e-05,0.13219820359281437,2.0052900000000002e-06
0.11055044910179641,0.00041234443906499983,0.17513023952095808,0.0010358817,0.21605239520958086,0.0017624411,0.30914520958083835,0.0036499604,0.17513023952095808,0.00065482,0.2053877245508982,0.0009432053999999999,0.2053877245508982,0.00087001644,0.2591017964071856,0.0015619699,0.30914520958083835,0.002207692,0.30914520958083835,0.00184829485,0.17513023952095808,0.0002770276,0.21605239520958086,0.00047432812699999997,0.30914520958083835,0.000957377837,0.1357131736526946,4.8282500000000004e-05,0.17513023952095808,0.0001143752,0.21605239520958086,0.00015893532799999999,0.30914520958083835,0.0003402318,0.21605239520958086,4.6592897e-05,0.13483353293413175,2.0524199999999997e-06
0.11265958083832335,0.0004353429661483333,0.17857185628742517,0.0010930517,0.22032035928143714,0.0018384411000000002,0.3153188622754491,0.0038295704,0.17857185628742517,0.0006941310000000001,0.20944011976047905,0.0009931814,0.20944011976047905,0.00091822244,0.26424550898203597,0.0016449999,0.3153188622754491,0.002327312,0.3153188622754491,0.00194843485,0.17857185628742517,0.00029466059999999996,0.22032035928143714,0.000498574127,0.3153188622754491,0.001010380837,0.1383676646706587,5.0603200000000004e-05,0.17857185628742517,0.0001192006,0.22032035928143714,0.000169573328,0.3153188622754491,0.0003599888,0.22032035928143714,4.9511097e-05,0.13747050898203594,1.8957299999999999e-06
0.11476961077844312,0.0004613148103149997,0.1820179640718563,0.0011557217,0.22459131736526947,0.0019272111,0.321501497005988,0.0040067704,0.1820179640718563,0.000733955,0.21349550898203595,0.0010486544000000001,0.21349550898203595,0.00097246044,0.26939670658682635,0.0017304699,0.321501497005988,0.002446292,0.321501497005988,0.0020490848499999997,0.1820179640718563,0.00031176559999999997,0.22459131736526947,0.000526130127,0.321501497005988,0.0010654008370000001,0.1410238023952096,5.474100000000001e-05,0.1820179640718563,0.0001253436,0.22459131736526947,0.000178182328,0.321501497005988,0.0003793678,0.22459131736526947,5.2640197e-05,0.14010913173652695,3.0947e-06
0.11688053892215569,0.0004877318790649999,0.18546556886227544,0.0012115817,0.22886676646706586,0.0020181911,0.3276931137724551,0.0041929204,0.18546556886227544,0.000770114,0.21755389221556887,0.0011028644000000002,0.21755389221556887,0.0010260074400000002,0.27455239520958086,0.0018165799,0.3276931137724551,0.002572542,0.3276931137724551,0.00215083485,0.18546556886227544,0.0003263136,0.22886676646706586,0.0005546331269999999,0.3276931137724551,0.001119930837,0.14368173652694613,5.8388900000000006e-05,0.18546556886227544,0.0001310386,0.22886676646706586,0.000189489328,0.3276931137724551,0.0004001168,0.22886676646706586,5.5742097e-05,0.1427495508982036,3.91124e-06
0.1189923652694611,0.000517021614065,0.18891616766467068,0.0012880117,0.2331482035928144,0.0021182511000000003,0.3338922155688623,0.0043827104,0.18891616766467068,0.0008112260000000001,0.22161676646706588,0.0011601044,0.22161676646706588,0.00108142744,0.27971556886227544,0.0019085699,0.3338922155688623,0.002697512,0.3338922155688623,0.0022584448499999997,0.18891616766467068,0.0003426706,0.2331482035928144,0.000581253127,0.3338922155688623,0.001177730837,0.14634131736526945,6.60804e-05,0.18891616766467068,0.0001353696,0.2331482035928144,0.000199883328,0.3338922155688623,0.0004201908,0.2331482035928144,5.9952497e-05,0.14539161676646706,3.91707e-06
0.12110508982035928,0.0005464377932316664,0.1923682634730539,0.0013514317,0.23743263473053894,0.0022142311,0.34010179640718563,0.0045774104,0.1923682634730539,0.000855411,0.22568413173652696,0.0012189844000000001,0.22568413173652696,0.00113800744,0.28488323353293415,0.0020029799,0.34010179640718563,0.002828312,0.34010179640718563,0.0023688548499999997,0.1923682634730539,0.0003631706,0.23743263473053894,0.0006118481269999999,0.34010179640718563,0.0012366808370000001,0.14900269461077845,6.81295e-05,0.1923682634730539,0.00014051660000000002,0.23743263473053894,0.000210933328,0.34010179640718563,0.0004418658,0.23743263473053894,6.4012997e-05,0.14803532934131736,4.21858e-06
0.12321856287425151,0.0005744555015649999,0.19582485029940122,0.0014174817,0.24172155688622757,0.0023129311,0.3463203592814371,0.0047715004,0.19582485029940122,0.00090459,0.2297559880239521,0.0012804344000000001,0.2297559880239521,0.0011924074400000001,0.29005838323353295,0.0020916199,0.3463203592814371,0.002961012,0.3463203592814371,0.0024823448499999997,0.19582485029940122,0.00038454559999999996,0.24172155688622757,0.000642434127,0.3463203592814371,0.001300570837,0.15166616766467067,7.01826e-05,0.19582485029940122,0.0001500836,0.24172155688622757,0.000224016328,0.3463203592814371,0.0004641128,0.24172155688622757,6.8623697e-05,0.1506811377245509,4.34904e-06
0.12533293413173652,0.0006020255307316669,0.19928443113772457,0.0014944517,0.24601497005988027,0.0024182711,0.35254640718562874,0.0049746304,0.19928443113772457,0.000949826,0.2338308383233533,0.0013453644,0.2338308383233533,0.00125332744,0.2952395209580838,0.0021888699000000003,0.35254640718562874,0.003095272,0.35254640718562874,0.0025940648499999997,0.19928443113772457,0.0004067516,0.24601497005988027,0.000675450127,0.35254640718562874,0.001365090837,0.1543308383233533,7.403890000000001e-05,0.19928443113772457,0.00015866560000000001,0.24601497005988027,0.000236196328,0.35254640718562874,0.00048724779999999995,0.24601497005988027,7.2341697e-05,0.15332784431137725,4.94104e-06
0.1274482035928144,0.0006310160098983338,0.20274550898203594,0.0015556317,0.250311377245509,0.0025243511000000002,0.3587829341317365,0.0051704904,0.20274550898203594,0.0009971,0.23790868263473053,0.0014055744,0.23790868263473053,0.00131469744,0.30042664670658686,0.0022857699000000003,0.3587829341317365,0.003233182,0.3587829341317365,0.00271336485,0.20274550898203594,0.0004336446,0.250311377245509,0.000708778127,0.3587829341317365,0.001430710837,0.15699700598802396,7.95896e-05,0.20274550898203594,0.00016613160000000001,0.250311377245509,0.000248876328,0.3587829341317365,0.0005108298,0.250311377245509,7.7353897e-05,0.15597604790419162,5.7365399999999995e-06
0.12956437125748504,0.0006608906098983328,0.2062110778443114,0.0016209917,0.2546137724550898,0.0026299211,0.36502694610778447,0.0053785804,0.2062110778443114,0.001043683,0.24199251497005989,0.0014758344,0.24199251497005989,0.0013792074400000001,0.30562125748502994,0.0023870199,0.36502694610778447,0.0033731819999999997,0.36502694610778447,0.00283888485,0.2062110778443114,0.00045363959999999997,0.2546137724550898,0.000743561127,0.36502694610778447,0.001496630837,0.15966467065868264,8.37006e-05,0.2062110778443114,0.0001723486,0.2546137724550898,0.000261806328,0.36502694610778447,0.0005352338,0.2546137724550898,8.1835797e-05,0.15862724550898205,5.97738e-06
0.1316814371257485,0.0006903968432316669,0.20967814371257484,0.0016947217,0.25892065868263475,0.0027355611,0.3712799401197605,0.0055887604,0.20967814371257484,0.0010935229999999999,0.24607784431137725,0.0015398644,0.24607784431137725,0.0014428074400000001,0.3108218562874252,0.0024932299000000003,0.3712799401197605,0.003519032,0.3712799401197605,0.0029645148499999998,0.20967814371257484,0.0004750996,0.25892065868263475,0.000779052127,0.3712799401197605,0.001565690837,0.16233532934131736,8.98016e-05,0.20967814371257484,0.0001823356,0.25892065868263475,0.000272515328,0.3712799401197605,0.0005613518,0.25892065868263475,8.5869997e-05,0.1612799401197605,6.66416e-06
0.1337994011976048,0.0007227417140650001,0.21314820359281436,0.0017638317,0.2632305389221557,0.0028436011,0.37754341317365275,0.0057977204,0.21314820359281436,0.001142393,0.2501691616766467,0.0016075744,0.2501691616766467,0.00150803744,0.3160269461077845,0.0025990199,0.37754341317365275,0.003665402,0.37754341317365275,0.0030940148499999996,0.21314820359281436,0.0004992816000000001,0.2632305389221557,0.000815770127,0.37754341317365275,0.001636850837,0.1650059880239521,9.715860000000001e-05,0.21314820359281436,0.0001897306,0.2632305389221557,0.000287226328,0.37754341317365275,0.0005883288,0.2632305389221557,9.1010997e-05,0.16393263473053893,7.04476e-06
0.1359181137724551,0.0007546426432316666,0.21662275449101798,0.0018426116999999999,0.2675464071856288,0.0029566211,0.3838143712574851,0.0060116204,0.21662275449101798,0.001194113,0.25426347305389224,0.0016765444,0.25426347305389224,0.00157747744,0.32123952095808384,0.0027075399,0.3838143712574851,0.0038171719999999998,0.3838143712574851,0.0032231748499999997,0.21662275449101798,0.0005230006,0.2675464071856288,0.000853407127,0.3838143712574851,0.001709600837,0.1676796407185629,0.00010240160000000001,0.21662275449101798,0.0002001856,0.2675464071856288,0.000300601328,0.3838143712574851,0.0006156228,0.2675464071856288,9.6175197e-05,0.16658832335329343,7.99196e-06
0.13803772455089822,0.0007839075765650001,0.22009880239520957,0.0019183917,0.27186526946107786,0.0030711411,0.3900958083832336,0.0062327304,0.22009880239520957,0.0012423129999999999,0.2583622754491018,0.0017497844,0.2583622754491018,0.00164874744,0.3264595808383234,0.0028200499,0.3900958083832336,0.003970682,0.3900958083832336,0.00335386485,0.22009880239520957,0.0005481866000000001,0.27186526946107786,0.000891305127,0.3900958083832336,0.001785580837,0.17035479041916168,0.0001096896,0.22009880239520957,0.00020848360000000002,0.27186526946107786,0.000312901328,0.3900958083832336,0.0006441928,0.27186526946107786,0.000101382397,0.16924550898203594,8.49356e-06
0.14015838323353294,0.0008202770598983333,0.22357784431137726,0.0019996517,0.276188622754491,0.0031855311,0.3963847305389222,0.0064582704000000005,0.22357784431137726,0.0012986229999999998,0.26246407185628745,0.0018248444,0.26246407185628745,0.00171731744,0.331684131736527,0.0029357699000000003,0.3963847305389222,0.004131712,0.3963847305389222,0.0034903148499999996,0.22357784431137726,0.0005742136000000001,0.276188622754491,0.000929637127,0.3963847305389222,0.001863240837,0.1730314371257485,0.00011361860000000001,0.22357784431137726,0.0002174126,0.276188622754491,0.000326427328,0.3963847305389222,0.0006722908,0.276188622754491,0.000106161397,0.17190568862275452,9.65976e-06
0.14227979041916167,0.000849585247398334,0.22705988023952098,0.0020776917000000002,0.2805164670658683,0.0033087711,0.40268263473053895,0.0066924804,0.22705988023952098,0.001356843,0.26657185628742514,0.0019036344,0.26657185628742514,0.00178599744,0.33691616766467064,0.0030519199,0.40268263473053895,0.004291372,0.40268263473053895,0.00362951485,0.22705988023952098,0.0006001236,0.2805164670658683,0.000968618127,0.40268263473053895,0.001941700837,0.17570958083832336,0.0001214986,0.22705988023952098,0.0002296846,0.2805164670658683,0.000341267328,0.40268263473053895,0.0007017688,0.2805164670658683,0.000111717397,0.17456586826347306,8.79696e-06
0.14440194610778445,0.0008823769348983332,0.2305434131736527,0.0021577317,0.2848502994011976,0.0034263611,0.4089910179640719,0.0069213904000000005,0.2305434131736527,0.0014155029999999998,0.2706811377245509,0.0019847044,0.2706811377245509,0.00186212744,0.34215419161676647,0.0031759799,0.4089910179640719,0.004454292,0.4089910179640719,0.0037710248499999996,0.2305434131736527,0.0006268266,0.2848502994011976,0.001009144127,0.4089910179640719,0.0020177608369999996,0.17839071856287428,0.00012267759999999998,0.2305434131736527,0.0002411086,0.2848502994011976,0.000356169328,0.4089910179640719,0.0007309508,0.2848502994011976,0.000117199397,0.17722754491017967,9.245660000000001e-06
0.1465251497005988,0.0009144042348983333,0.23403143712574853,0.0022406317,0.289187125748503,0.0035603111,0.4153068862275449,0.0071480804,0.23403143712574853,0.0014722029999999998,0.27479640718562875,0.0020625444,0.27479640718562875,0.00193197744,0.34739820359281437,0.0032987199,0.4153068862275449,0.004623922,0.4153068862275449,0.00391610485,0.23403143712574853,0.0006551176000000001,0.289187125748503,0.001052954127,0.4153068862275449,0.002098250837,0.18107185628742514,0.0001300676,0.23403143712574853,0.0002498076,0.289187125748503,0.000371373328,0.4153068862275449,0.0007616418,0.289187125748503,0.000122626397,0.17989221556886228,1.015026e-05
0.148649251497006,0.0009459068098983334,0.23752245508982037,0.0023207517,0.29352844311377246,0.0036832911,0.42163323353293414,0.0073932904,0.23752245508982037,0.001534913,0.27891467065868264,0.0021433344,0.27891467065868264,0.00200747744,0.3526482035928144,0.0034231199000000004,0.42163323353293414,0.004791022,0.42163323353293414,0.00406440485,0.23752245508982037,0.0006857516000000001,0.29352844311377246,0.001095914127,0.42163323353293414,0.0021809008369999996,0.1837559880239521,0.0001366086,0.23752245508982037,0.0002584536,0.29352844311377246,0.000387688328,0.42163323353293414,0.0007923928,0.29352844311377246,0.000127558397,0.18255838323353293,1.182286e-05
0.15077395209580838,0.000976901939065,0.24101646706586827,0.0023997217000000003,0.297874251497006,0.0038021511,0.42796856287425156,0.0076292704,0.24101646706586827,0.0015946329999999998,0.2830359281437126,0.0022259644,0.2830359281437126,0.00208293744,0.3579041916167665,0.0035486199,0.42796856287425156,0.004961412,0.42796856287425156,0.004215434850000001,0.24101646706586827,0.0007174536,0.297874251497006,0.001137584127,0.42796856287425156,0.0022663308369999997,0.1864416167664671,0.0001443176,0.24101646706586827,0.0002708636,0.297874251497006,0.00040459432799999997,0.42796856287425156,0.0008240488,0.297874251497006,0.000132996397,0.18522604790419162,1.206266e-05
0.1528997005988024,0.001013532464065,0.2445119760479042,0.0024875217,0.3022230538922156,0.0039217811,0.43431137724550894,0.007870310399999999,0.2445119760479042,0.0016559729999999998,0.2871631736526946,0.0023115244000000003,0.2871631736526946,0.00216293744,0.3631676646706587,0.0036795199000000003,0.43431137724550894,0.005134522,0.43431137724550894,0.00437105485,0.2445119760479042,0.0007464976,0.3022230538922156,0.001183024127,0.43431137724550894,0.0023543408369999996,0.18912874251497006,0.00015106859999999999,0.2445119760479042,0.0002814846,0.3022230538922156,0.000423373328,0.43431137724550894,0.0008565398,0.3022230538922156,0.000138551397,0.18789371257485032,1.288006e-05
0.15502694610778442,0.0010504197432316662,0.2480119760479042,0.0025750017,0.30657784431137725,0.0040517211,0.44066467065868264,0.0081135304,0.2480119760479042,0.0017176429999999998,0.2912934131736527,0.0023996044,0.2912934131736527,0.0022420774400000003,0.368437125748503,0.0038160499,0.44066467065868264,0.005312382,0.44066467065868264,0.00452647485,0.2480119760479042,0.0007773286000000001,0.30657784431137725,0.001230074127,0.44066467065868264,0.002442950837,0.19181736526946108,0.0001596316,0.2480119760479042,0.00029499560000000003,0.30657784431137725,0.000439307328,0.44066467065868264,0.0008896098,0.30657784431137725,0.000144157397,0.19056586826347305,1.412146e-05
0.15715419161676647,0.001084584093231666,0.2515134730538922,0.0026648217,0.310937125748503,0.0041766710999999995,0.44702694610778443,0.0083720404,0.2515134730538922,0.001786773,0.2954266467065868,0.0024827944,0.2954266467065868,0.00232790744,0.37371407185628747,0.0039494099,0.44702694610778443,0.005492512,0.44702694610778443,0.004685704850000001,0.2515134730538922,0.0008095046,0.310937125748503,0.001277544127,0.44702694610778443,0.0025330308369999996,0.1945074850299401,0.00016549259999999998,0.2515134730538922,0.0003079776,0.310937125748503,0.000457886328,0.44702694610778443,0.0009237668,0.310937125748503,0.000150411397,0.1932380239520958,1.493226e-05
0.15928293413173653,0.0011180985307316666,0.2550179640718563,0.0027452617000000004,0.3153008982035928,0.004315581099999999,0.4533982035928144,0.0086292904,0.2550179640718563,0.001858703,0.2995658682634731,0.0025760844,0.2995658682634731,0.00240647744,0.378995508982036,0.0040867699,0.4533982035928144,0.005675782,0.4533982035928144,0.00484496485,0.2550179640718563,0.0008449756000000001,0.3153008982035928,0.0013278341269999999,0.4533982035928144,0.0026247408369999997,0.1971991017964072,0.0001750646,0.2550179640718563,0.0003206066,0.3153008982035928,0.000476625328,0.4533982035928144,0.0009591037999999999,0.3153008982035928,0.000156088397,0.19591167664670658,1.4973160000000001e-05
0.1614116766467066,0.0011553898015650007,0.2585254491017964,0.0028303517000000003,0.3196676646706587,0.004450971099999999,0.4597784431137725,0.008890910399999999,0.2585254491017964,0.0019302429999999999,0.3037080838323354,0.0026684344,0.3037080838323354,0.0024932074400000003,0.38428443113772454,0.0042217899,0.4597784431137725,0.005862062,0.4597784431137725,0.0050070448500000005,0.2585254491017964,0.0008793106,0.3196676646706587,0.001379454127,0.4597784431137725,0.002719040837,0.1998937125748503,0.0001813276,0.2585254491017964,0.0003340066,0.3196676646706587,0.000494570328,0.4597784431137725,0.0009946678000000001,0.3196676646706587,0.000162354397,0.19858832335329343,1.572446e-05
0.16354191616766467,0.0011913632682316664,0.26203742514970063,0.0029232917000000004,0.32404041916167664,0.0045912910999999995,0.4661676646706587,0.0091487204,0.26203742514970063,0.001999063,0.30785329341317363,0.0027609844,0.30785329341317363,0.00258203744,0.3895793413173653,0.004362329900000001,0.4661676646706587,0.006050612,0.4661676646706587,0.0051733948500000005,0.26203742514970063,0.0009151446,0.32404041916167664,0.001431574127,0.4661676646706587,0.0028142508369999996,0.20258982035928144,0.0001890986,0.26203742514970063,0.00034870560000000003,0.32404041916167664,0.000514413328,0.4661676646706587,0.0010312098,0.32404041916167664,0.000168718397,0.20126646706586826,1.637296e-05
0.1656736526946108,0.0012305228598983335,0.2655508982035928,0.0030270317,0.3284161676646707,0.0047319311,0.4725658682634731,0.009402610399999999,0.2655508982035928,0.0020698030000000003,0.31200299401197606,0.0028529044,0.31200299401197606,0.00267313744,0.3948802395209581,0.0045068399,0.4725658682634731,0.006243492,0.4725658682634731,0.00534000485,0.2655508982035928,0.0009497346,0.3284161676646707,0.001483004127,0.4725658682634731,0.002913590837,0.2052874251497006,0.0001967796,0.2655508982035928,0.0003603166,0.3284161676646707,0.0005335593280000001,0.4725658682634731,0.0010690798000000002,0.3284161676646707,0.000175421397,0.20394461077844311,1.745426e-05
0.1678053892215569,0.001270125818231666,0.26906736526946107,0.0031135617,0.33279790419161676,0.0048750511,0.47897305389221556,0.009668440399999999,0.26906736526946107,0.0021381530000000003,0.31615718562874257,0.0029527044,0.31615718562874257,0.00276118744,0.400188622754491,0.0046550499,0.47897305389221556,0.006442592,0.47897305389221556,0.00550992485,0.26906736526946107,0.0009854155999999999,0.33279790419161676,0.001536734127,0.47897305389221556,0.0030150508369999997,0.2079865269461078,0.00019914759999999998,0.26906736526946107,0.0003736646,0.33279790419161676,0.000553788328,0.47897305389221556,0.0011057298,0.33279790419161676,0.000181927397,0.20662574850299403,1.824916e-05
0.169937125748503,0.0013107536890649995,0.2725868263473054,0.0032025017,0.33718263473053894,0.0050127111,0.4853907185628743,0.009941810399999999,0.2725868263473054,0.0022071530000000003,0.3203158682634731,0.0030526144,0.3203158682634731,0.00285794744,0.40550299401197604,0.0048008599,0.4853907185628743,0.006642382,0.4853907185628743,0.005682504850000001,0.2725868263473054,0.0010233336,0.33718263473053894,0.0015913441269999999,0.4853907185628743,0.0031165708369999996,0.21068712574850298,0.00020907859999999998,0.2725868263473054,0.0003891936,0.33718263473053894,0.000574721328,0.4853907185628743,0.0011432498,0.33718263473053894,0.000188872397,0.20930838323353293,1.877246e-05
0.17207185628742516,0.0013483064015650007,0.27610928143712576,0.0032920117000000003,0.34157335329341315,0.005160631099999999,0.49181586826347307,0.0102075104,0.27610928143712576,0.0022762530000000002,0.32447754491017966,0.0031482344,0.32447754491017966,0.00295051744,0.4108233532934132,0.0049527799,0.49181586826347307,0.006842722,0.49181586826347307,0.00585464485,0.27610928143712576,0.0010628236,0.34157335329341315,0.001646254127,0.49181586826347307,0.003219640837,0.21338922155688625,0.00021837959999999998,0.27610928143712576,0.0004031366,0.34157335329341315,0.0005969873280000001,0.49181586826347307,0.0011830498,0.34157335329341315,0.000196501397,0.21199401197604792,1.988016e-05
0.1742065868263473,0.0013879187348983333,0.2796347305389222,0.0034025917,0.3459670658682635,0.0053102911,0.4982514970059881,0.0104718104,0.2796347305389222,0.002346983,0.3286437125748503,0.0032500144,0.3286437125748503,0.00304452744,0.4161511976047904,0.0051035899,0.4982514970059881,0.007046452,0.4982514970059881,0.006035214850000001,0.2796347305389222,0.0011030436,0.3459670658682635,0.001702584127,0.4982514970059881,0.003324200837,0.21609431137724552,0.00023003759999999998,0.2796347305389222,0.00041810560000000004,0.3459670658682635,0.0006194673280000001,0.4982514970059881,0.0012236698000000002,0.3459670658682635,0.000203671397,0.21467964071856288,2.131826e-05
0.17634131736526945,0.0014300031932316672,0.2831616766467066,0.0035068417000000004,0.3503652694610779,0.0054518210999999995,0.5046961077844312,0.0107447104,0.2831616766467066,0.0024250730000000002,0.33281437125748503,0.0033536144,0.33281437125748503,0.0031417474400000003,0.42148353293413177,0.0052605999,0.5046961077844312,0.007253552,0.5046961077844312,0.006216754850000001,0.2831616766467066,0.0011448636,0.3503652694610779,0.0017588641269999999,0.5046961077844312,0.0034307908369999997,0.21879940119760483,0.00023885759999999997,0.2831616766467066,0.0004329696,0.3503652694610779,0.0006421783280000001,0.5046961077844312,0.0012644698000000001,0.3503652694610779,0.000211062397,0.2173682634730539,2.167916e-05
0.17847754491017964,0.0014689615265650008,0.2866931137724551,0.0036151517000000003,0.35476946107784435,0.005604481099999999,0.5111497005988025,0.011028210399999998,0.2866931137724551,0.002497973,0.3369880239520958,0.0034563844,0.3369880239520958,0.00324249744,0.4268248502994012,0.0054205599,0.5111497005988025,0.007462672,0.5111497005988025,0.00640131485,0.2866931137724551,0.0011818536,0.35476946107784435,0.001817194127,0.5111497005988025,0.003537580837,0.22150748502994014,0.0002476896,0.2866931137724551,0.0004519886,0.35476946107784435,0.0006652063280000001,0.5111497005988025,0.0013064698,0.35476946107784435,0.000219133397,0.22005688622754493,2.3060760000000002e-05
0.18061526946107784,0.0015093514432316674,0.29022754491017966,0.0037112917,0.3591766467065869,0.0057572711,0.5176122754491018,0.011317310399999999,0.29022754491017966,0.002581213,0.3411676646706587,0.0035611344000000002,0.3411676646706587,0.00334669744,0.4321706586826347,0.0055762299,0.5176122754491018,0.007669532,0.5176122754491018,0.00658682485,0.29022754491017966,0.0012224936,0.3591766467065869,0.001875734127,0.5176122754491018,0.003645360837,0.22421706586826348,0.0002580406,0.29022754491017966,0.00046888860000000003,0.3591766467065869,0.000686705328,0.5176122754491018,0.0013495298000000002,0.3591766467065869,0.000227000397,0.22274850299401197,2.364876e-05
0.18275299401197606,0.0015466491098983328,0.2937634730538922,0.0038089417000000004,0.36358832335329344,0.0059068811,0.5240853293413174,0.011600410399999999,0.2937634730538922,0.002659233,0.3453488023952096,0.0036706644000000003,0.3453488023952096,0.00344784744,0.4375239520958084,0.0057351699,0.5240853293413174,0.007889042,0.5240853293413174,0.00677681485,0.2937634730538922,0.0012629536,0.36358832335329344,0.001938674127,0.5240853293413174,0.0037577308369999996,0.22692814371257483,0.0002657186,0.2937634730538922,0.0004867346,0.36358832335329344,0.0007109753280000001,0.5240853293413174,0.0013914598000000001,0.36358832335329344,0.000234483397,0.22544161676646707,2.382176e-05
0.1848922155688623,0.0015850622348983327,0.29730389221556885,0.0039195017,0.36800598802395207,0.0060666711,0.5305658682634731,0.0118946104,0.29730389221556885,0.0027385730000000002,0.3495359281437126,0.0037783744000000003,0.3495359281437126,0.0035506174400000002,0.4428832335329342,0.0059001699,0.5305658682634731,0.008104812,0.5305658682634731,0.00696826485,0.29730389221556885,0.0013042436,0.36800598802395207,0.0020006241270000003,0.5305658682634731,0.0038714108369999997,0.2296422155688623,0.0002755936,0.29730389221556885,0.0005050906,0.36800598802395207,0.000736498328,0.5305658682634731,0.0014354398,0.36800598802395207,0.000242680397,0.22813622754491017,2.5390860000000002e-05
0.18703143712574852,0.0016295191515650008,0.30084580838323355,0.0040290817,0.3724266467065869,0.006223891099999999,0.537056886227545,0.0121756104,0.30084580838323355,0.0028246530000000003,0.35372604790419165,0.0038883844,0.35372604790419165,0.00365543744,0.448248502994012,0.0060623999,0.537056886227545,0.008321822,0.537056886227545,0.0071621648500000005,0.30084580838323355,0.0013472736,0.3724266467065869,0.002062644127,0.537056886227545,0.003984900837,0.23235628742514972,0.0002874016,0.30084580838323355,0.0005222836,0.3724266467065869,0.000762948328,0.537056886227545,0.0014798198000000001,0.3724266467065869,0.00025008339700000005,0.23083383233532936,2.619106e-05
0.18917215568862278,0.0016743154432316664,0.30439221556886226,0.0041333517,0.37685179640718564,0.0063817111,0.5435568862275449,0.0124636104,0.30439221556886226,0.002908753,0.35792065868263473,0.0040000444,0.35792065868263473,0.0037630374400000003,0.45362125748502996,0.0062313199,0.5435568862275449,0.008547382,0.5435568862275449,0.00735778485,0.30439221556886226,0.0013906436,0.37685179640718564,0.0021282641270000003,0.5435568862275449,0.0040995108369999995,0.23507335329341317,0.0002946846,0.30439221556886226,0.0005374446,0.37685179640718564,0.0007886963280000001,0.5435568862275449,0.0015249898,0.37685179640718564,0.00025875539700000004,0.2335314371257485,2.698626e-05
0.19131437125748502,0.0017188906515650003,0.3079401197604791,0.0042450217,0.3812814371257485,0.0065377110999999995,0.5500673652694611,0.012756210399999999,0.3079401197604791,0.002993043,0.3621182634730539,0.0041079344,0.3621182634730539,0.0038683474400000003,0.459,0.006403379900000001,0.5500673652694611,0.008773532,0.5500673652694611,0.007555004850000001,0.3079401197604791,0.0014357836000000001,0.3812814371257485,0.0021936841270000004,0.5500673652694611,0.004219530837,0.23779191616766468,0.0003047676,0.3079401197604791,0.0005549596,0.3812814371257485,0.000816196328,0.5500673652694611,0.0015711798,0.3812814371257485,0.00026732439700000003,0.2362305389221557,2.733746e-05
0.1934565868263473,0.0017610703182316663,0.31149251497005986,0.0043496316999999994,0.3857170658682635,0.0067011911,0.5565853293413173,0.013054110399999999,0.31149251497005986,0.003075813,0.3663203592814372,0.004221944399999999,0.3663203592814372,0.00398051744,0.46438473053892215,0.0065715999,0.5565853293413173,0.008999762,0.5565853293413173,0.0077537948500000006,0.31149251497005986,0.0014804636,0.3857170658682635,0.0022605841270000003,0.5565853293413173,0.004336910837,0.2405119760479042,0.0003169366,0.31149251497005986,0.0005728656,0.3857170658682635,0.0008429993280000001,0.5565853293413173,0.0016169398,0.3857170658682635,0.00027702039700000004,0.23893263473053894,2.8512660000000003e-05
0.1956002994011976,0.0018028594848983335,0.31504640718562876,0.0044597917,0.3901556886227545,0.006865461099999999,0.5631137724550899,0.0133552104,0.31504640718562876,0.003162123,0.37052694610778447,0.0043401844,0.37052694610778447,0.00409419744,0.4697769461077845,0.0067451599000000004,0.5631137724550899,0.009226482,0.5631137724550899,0.00795870485,0.31504640718562876,0.0015251036,0.3901556886227545,0.0023283341270000004,0.5631137724550899,0.004458010837,0.24323353293413175,0.00032774759999999997,0.31504640718562876,0.0005899456,0.3901556886227545,0.0008709773280000001,0.5631137724550899,0.0016653998000000002,0.3901556886227545,0.000286218397,0.2416362275449102,2.9943760000000003e-05
0.1977440119760479,0.0018482002765649987,0.31860329341317367,0.0045718917,0.3945988023952096,0.0070289711,0.5696511976047904,0.013653610399999998,0.31860329341317367,0.003247313,0.3747380239520958,0.004458244399999999,0.3747380239520958,0.00420312744,0.4751751497005988,0.0069214499,0.5696511976047904,0.009457102,0.5696511976047904,0.008162684849999999,0.31860329341317367,0.0015737036,0.3945988023952096,0.0023956841270000003,0.5696511976047904,0.004578710836999999,0.2459565868263473,0.0003409636,0.31860329341317367,0.0006097766,0.3945988023952096,0.0008971553280000001,0.5696511976047904,0.0017134798,0.3945988023952096,0.00029593639700000005,0.24434131736526948,3.1185760000000006e-05
0.1998892215568862,0.0018929123598983332,0.32216467065868265,0.0046813417,0.3990464071856288,0.0071938611,0.5761976047904193,0.013959410399999999,0.32216467065868265,0.003339953,0.37895209580838324,0.0045820144,0.37895209580838324,0.00431796744,0.4805793413173653,0.0070978199,0.5761976047904193,0.009688902,0.5761976047904193,0.008371544849999999,0.32216467065868265,0.0016239236,0.3990464071856288,0.0024671741270000003,0.5761976047904193,0.004702940837,0.2486811377245509,0.0003542246,0.32216467065868265,0.0006316166,0.3990464071856288,0.0009242533280000001,0.5761976047904193,0.0017619498000000001,0.3990464071856288,0.00030569639700000004,0.24704790419161676,3.3098860000000007e-05
0.20203592814371257,0.0019360285682316655,0.3257275449101797,0.0047944617,0.4035,0.007370671099999999,0.5827544910179641,0.0142581104,0.3257275449101797,0.003429713,0.3831706586826347,0.0047054743999999996,0.3831706586826347,0.00443508744,0.4859910179640719,0.007279379900000001,0.5827544910179641,0.009921982,0.5827544910179641,0.008576894849999999,0.3257275449101797,0.0016726636,0.4035,0.0025396741270000004,0.5827544910179641,0.0048296208369999994,0.25140868263473054,0.0003692466,0.3257275449101797,0.0006518346,0.4035,0.0009529733280000001,0.5827544910179641,0.0018112398000000001,0.4035,0.000315789397,0.24975748502994014,3.449656e-05
0.2041826347305389,0.0019793539848983327,0.3292934131736527,0.0049144917,0.40795658682634733,0.007545771099999999,0.5893188622754492,0.014567210399999999,0.3292934131736527,0.003521583,0.38739371257485034,0.0048285244,0.38739371257485034,0.00455543744,0.4914086826347306,0.0074608299,0.5893188622754492,0.010160202,0.5893188622754492,0.008789294849999999,0.3292934131736527,0.0017251236,0.40795658682634733,0.0026119841270000003,0.5893188622754492,0.004957640837,0.2541377245508982,0.0003803316,0.3292934131736527,0.0006710366000000001,0.40795658682634733,0.000981642328,0.5893188622754492,0.0018607898000000001,0.40795658682634733,0.00032562539700000005,0.2524670658682635,3.5964559999999995e-05
0.2063308383233533,0.002028571734898333,0.33286227544910185,0.0050327016999999995,0.4124176646706587,0.0077206911,0.5958937125748504,0.014877810399999998,0.33286227544910185,0.003615503,0.39162125748502996,0.0049481944,0.39162125748502996,0.00467562744,0.49683383233532935,0.0076460499,0.5958937125748504,0.010400702,0.5958937125748504,0.00900237485,0.33286227544910185,0.0017770936,0.4124176646706587,0.0026882141270000003,0.5958937125748504,0.005085450837,0.2568682634730539,0.0003958146,0.33286227544910185,0.0006915866,0.4124176646706587,0.0010091693279999999,0.5958937125748504,0.0019109898000000001,0.4124176646706587,0.00033507539700000004,0.25517964071856286,3.716716e-05
0.2084790419161677,0.0020785041932316665,0.336434131736527,0.0051548417,0.41688473053892217,0.0078906611,0.6024790419161677,0.0151863104,0.336434131736527,0.003705723,0.3958517964071856,0.0050724244,0.3958517964071856,0.00479037744,0.5022649700598802,0.0078291399,0.6024790419161677,0.010645002,0.6024790419161677,0.009215494849999999,0.336434131736527,0.0018276536,0.41688473053892217,0.002763674127,0.6024790419161677,0.005212500837,0.2596002994011976,0.0004096196,0.336434131736527,0.0007113036,0.41688473053892217,0.001038679328,0.6024790419161677,0.0019623697999999997,0.41688473053892217,0.000344662397,0.25789371257485033,3.880256e-05
0.21062874251497007,0.0021315034015649994,0.3400089820359281,0.0052759617,0.4213547904191617,0.0080713711,0.6090733532934132,0.0155009104,0.3400089820359281,0.003802923,0.4000868263473054,0.0052006544,0.4000868263473054,0.00491128744,0.5077020958083832,0.008016579900000001,0.6090733532934132,0.010889402,0.6090733532934132,0.009430754849999999,0.3400089820359281,0.0018774336,0.4213547904191617,0.0028396741270000003,0.6090733532934132,0.005345970837,0.2623338323353293,0.0004211616,0.3400089820359281,0.0007342396,0.4213547904191617,0.001069469328,0.6090733532934132,0.0020145097999999997,0.4213547904191617,0.000354375397,0.26060778443113775,3.980786e-05
0.21277994011976048,0.002177190401564999,0.3435868263473054,0.005388491699999999,0.4258293413173653,0.0082481211,0.6156751497005988,0.0158207104,0.3435868263473054,0.003898383,0.4043248502994012,0.0053305743999999995,0.4043248502994012,0.00503226744,0.5131452095808383,0.0082071699,0.6156751497005988,0.011135102,0.6156751497005988,0.00964676485,0.3435868263473054,0.0019289836,0.4258293413173653,0.002916074127,0.6156751497005988,0.005475420837,0.26507035928143713,0.00043369459999999997,0.3435868263473054,0.0007570356,0.4258293413173653,0.0010994293279999998,0.6156751497005988,0.0020680197999999998,0.4258293413173653,0.000365471397,0.26332634730538923,4.085306e-05
0.2149311377245509,0.002228555651565001,0.3471676646706587,0.0055154917,0.430309880239521,0.008426231099999999,0.6222889221556887,0.016135810400000002,0.3471676646706587,0.003992333,0.4085688622754491,0.005458994399999999,0.4085688622754491,0.00515597744,0.5185958083832336,0.0083990299,0.6222889221556887,0.011386202,0.6222889221556887,0.00986755485,0.3471676646706587,0.0019844736,0.430309880239521,0.002995974127,0.6222889221556887,0.0056102508369999995,0.26780838323353295,0.0004467816,0.3471676646706587,0.0007794926,0.430309880239521,0.001131069328,0.6222889221556887,0.0021210598,0.430309880239521,0.00037524139700000005,0.2660449101796407,4.2278459999999996e-05
0.21708233532934132,0.002273238484898332,0.35075149700598807,0.0056359317,0.4347934131736527,0.0086031511,0.6289101796407186,0.016460710400000002,0.35075149700598807,0.004093103,0.4128158682634731,0.005592634399999999,0.4128158682634731,0.00528234744,0.5240538922155689,0.0085909899,0.6289101796407186,0.011635802,0.6289101796407186,0.01008846485,0.35075149700598807,0.0020412336,0.4347934131736527,0.003076674127,0.6289101796407186,0.005745320837,0.2705464071856288,0.0004618056,0.35075149700598807,0.0007997696,0.4347934131736527,0.001163479328,0.6289101796407186,0.0021752398,0.4347934131736527,0.000386301397,0.26876497005988026,4.3962159999999994e-05
0.2192365269461078,0.002323418901565,0.3543383233532934,0.005767061699999999,0.4392814371257485,0.008779381099999999,0.6355419161676648,0.016779610400000002,0.3543383233532934,0.004192342999999999,0.4170673652694611,0.0057260743999999995,0.4170673652694611,0.00540959744,0.5295179640718564,0.0087848499,0.6355419161676648,0.011885302,0.6355419161676648,0.010311664849999999,0.3543383233532934,0.0020968236,0.4392814371257485,0.0031563741270000003,0.6355419161676648,0.005881000837,0.2732874251497006,0.00047454459999999996,0.3543383233532934,0.0008212246,0.4392814371257485,0.001195839328,0.6355419161676648,0.0022289398,0.4392814371257485,0.000396933397,0.2714880239520958,4.6430859999999993e-05
0.22139071856287426,0.0023760013598983346,0.3579281437125749,0.0058919517,0.44377544910179645,0.0089573011,0.642184131736527,0.0170920104,0.3579281437125749,0.004291293,0.4213218562874252,0.0058601144,0.4213218562874252,0.00554206744,0.5349880239520958,0.008984019900000001,0.642184131736527,0.012135502,0.642184131736527,0.01053476485,0.3579281437125749,0.0021535936,0.44377544910179645,0.0032396341270000003,0.642184131736527,0.006018470836999999,0.2760314371257485,0.0004890336,0.3579281437125749,0.0008439436,0.44377544910179645,0.001227319328,0.642184131736527,0.0022842398,0.44377544910179645,0.00040786339700000005,0.27421257485029943,4.761386e-05
0.22354491017964073,0.0024283403182316673,0.3615209580838324,0.0060202717,0.4482724550898204,0.0091434911,0.6488338323353293,0.017416410400000002,0.3615209580838324,0.0043922629999999995,0.42558233532934137,0.0059981244,0.42558233532934137,0.00566828744,0.5404655688622755,0.0091825999,0.6488338323353293,0.012388102,0.6488338323353293,0.010760064849999999,0.3615209580838324,0.0022126436,0.4482724550898204,0.0033203341270000002,0.6488338323353293,0.0061573408369999996,0.2787754491017964,0.0005051906000000001,0.3615209580838324,0.0008664726000000001,0.4482724550898204,0.001262339328,0.6488338323353293,0.0023403998,0.4482724550898204,0.00041869139700000005,0.276937125748503,4.947256e-05
0.2257005988023952,0.0024816457348983325,0.36511676646706587,0.0061489117,0.4527754491017964,0.0093341511,0.655494011976048,0.0177484104,0.36511676646706587,0.004498182999999999,0.4298458083832336,0.006136054399999999,0.4298458083832336,0.00580007744,0.5459491017964072,0.0093859899,0.655494011976048,0.012642502,0.655494011976048,0.010985564849999999,0.36511676646706587,0.0022709636,0.4527754491017964,0.003404334127,0.655494011976048,0.006296330837,0.2815209580838324,0.0005200426000000001,0.36511676646706587,0.0008899916,0.4527754491017964,0.001296289328,0.655494011976048,0.0023960898,0.4527754491017964,0.000430127397,0.2796661676646707,5.1156359999999994e-05
0.22785778443113772,0.002533854151564999,0.3687155688622755,0.0062730517,0.45728143712574854,0.0095271911,0.6621646706586827,0.018073010400000002,0.3687155688622755,0.004605403,0.4341122754491018,0.0062716544,0.4341122754491018,0.00593153744,0.5514386227544911,0.0095907299,0.6621646706586827,0.012900302,0.6621646706586827,0.01121356485,0.3687155688622755,0.0023327536,0.45728143712574854,0.0034902541270000003,0.6621646706586827,0.006436640837,0.2842694610778443,0.0005315656,0.3687155688622755,0.0009141616,0.45728143712574854,0.001329829328,0.6621646706586827,0.0024537898,0.45728143712574854,0.000442682397,0.28239520958083836,5.245576e-05
0.23001497005988025,0.002591917318231667,0.37231736526946113,0.0064036517,0.4617934131736527,0.0097211511,0.6688443113772455,0.0184063104,0.37231736526946113,0.004712592999999999,0.4383847305389222,0.0064101644,0.4383847305389222,0.00606921744,0.556935628742515,0.0097963699,0.6688443113772455,0.013160102,0.6688443113772455,0.01144606485,0.37231736526946113,0.0023935936,0.4617934131736527,0.003575214127,0.6688443113772455,0.006580530837,0.2870194610778443,0.0005498146,0.37231736526946113,0.0009373506,0.4617934131736527,0.0013653093279999999,0.6688443113772455,0.0025109798,0.4617934131736527,0.000454159397,0.28512574850299405,5.486966e-05
0.2321736526946108,0.002644953734898333,0.37592215568862275,0.0065344417,0.46630988023952097,0.0099096911,0.6755329341317365,0.0187398104,0.37592215568862275,0.004820512999999999,0.4426601796407186,0.0065487144,0.4426601796407186,0.00620529744,0.562440119760479,0.0100018799,0.6755329341317365,0.013420501999999999,0.6755329341317365,0.01167866485,0.37592215568862275,0.0024556636,0.46630988023952097,0.0036620141270000003,0.6755329341317365,0.006723640837,0.28977095808383235,0.0005633406,0.37592215568862275,0.0009586356,0.46630988023952097,0.001399589328,0.6755329341317365,0.0025689198,0.46630988023952097,0.00046604539700000004,0.28785928143712575,5.6740459999999994e-05
0.2343323353293413,0.0026932401515649975,0.3795299401197605,0.0066714317,0.4708293413173653,0.0101045611,0.6822305389221557,0.0190727104,0.3795299401197605,0.004931082999999999,0.44694011976047904,0.006691654399999999,0.44694011976047904,0.00634200744,0.5679491017964072,0.0102062799,0.6822305389221557,0.013681802,0.6822305389221557,0.01191146485,0.3795299401197605,0.0025155836,0.4708293413173653,0.0037489841270000003,0.6822305389221557,0.006869170837,0.2925239520958084,0.0005780346,0.3795299401197605,0.0009838016,0.4708293413173653,0.001435429328,0.6822305389221557,0.0026271998,0.4708293413173653,0.000479258397,0.2905928143712575,5.869006e-05
0.2364940119760479,0.0027505627348983334,0.38313922155688623,0.006819341699999999,0.4753547904191617,0.010298861099999999,0.688938622754491,0.019410910400000002,0.38313922155688623,0.005039543,0.4512245508982036,0.006834494399999999,0.4512245508982036,0.00648154744,0.5734670658682636,0.0104156799,0.688938622754491,0.013944202,0.688938622754491,0.012144964849999999,0.38313922155688623,0.0025773836,0.4753547904191617,0.0038356441270000004,0.688938622754491,0.007011660837,0.2952799401197605,0.0005940256000000001,0.38313922155688623,0.0010093746,0.4753547904191617,0.0014726893279999999,0.688938622754491,0.0026850797999999998,0.4753547904191617,0.000491643397,0.29332934131736527,6.024345999999999e-05
0.23865419161676646,0.002806156359898333,0.38675299401197605,0.0069552717,0.4798847305389222,0.010494261099999999,0.6956571856287425,0.019745610400000002,0.38675299401197605,0.0051486729999999994,0.4555134730538922,0.0069793443999999994,0.4555134730538922,0.0066228074400000005,0.5789895209580839,0.0106268799,0.6956571856287425,0.014208302,0.6956571856287425,0.012382664849999999,0.38675299401197605,0.0026414136,0.4798847305389222,0.0039248141269999995,0.6956571856287425,0.007158280837,0.2980374251497006,0.0006098396,0.38675299401197605,0.0010377895999999999,0.4798847305389222,0.001508609328,0.6956571856287425,0.0027454897999999997,0.4798847305389222,0.000503597397,0.2960673652694611,6.165695999999999e-05
0.24081586826347304,0.002858628193231668,0.390369760479042,0.0070887916999999995,0.4844191616766467,0.0106813611,0.7023847305389223,0.020080910400000002,0.390369760479042,0.005257423,0.4598053892215569,0.007125254399999999,0.4598053892215569,0.00676976744,0.5845194610778442,0.0108388799,0.7023847305389223,0.014471002,0.7023847305389223,0.01261996485,0.390369760479042,0.0027044536,0.4844191616766467,0.004016134127,0.7023847305389223,0.0073054408369999995,0.3007949101796408,0.0006246466000000001,0.390369760479042,0.0010627395999999998,0.4844191616766467,0.001546529328,0.7023847305389223,0.0028057598,0.4844191616766467,0.0005166713969999999,0.2988083832335329,6.393526e-05
0.24297904191616768,0.0029154906098983317,0.39398952095808387,0.0072260716999999995,0.4889580838323353,0.0108815611,0.70912125748503,0.0204219104,0.39398952095808387,0.005370692999999999,0.4641017964071857,0.007272914399999999,0.4641017964071857,0.00691284744,0.5900568862275449,0.0110534799,0.70912125748503,0.014733302,0.70912125748503,0.01285876485,0.39398952095808387,0.0027695236,0.4889580838323353,0.004109964127,0.70912125748503,0.007454370837,0.30355538922155695,0.0006426406000000001,0.39398952095808387,0.0010868796,0.4889580838323353,0.001583899328,0.70912125748503,0.0028660497999999997,0.4889580838323353,0.000530467397,0.30154940119760476,6.565726e-05
0.2451437125748503,0.002970768776564999,0.3976122754491018,0.0073621017,0.49350149700598805,0.0110740611,0.7158682634730539,0.020756910400000002,0.3976122754491018,0.005481982999999999,0.46840269461077844,0.007424094399999999,0.46840269461077844,0.00706016744,0.5956002994011976,0.0112675799,0.7158682634730539,0.014998102,0.7158682634730539,0.013097464849999999,0.3976122754491018,0.0028359836,0.49350149700598805,0.004203274127,0.7158682634730539,0.007605080837,0.3063173652694611,0.0006601196,0.3976122754491018,0.0011149495999999998,0.49350149700598805,0.001622409328,0.7158682634730539,0.0029271998,0.49350149700598805,0.000544329397,0.3042934131736527,6.740125999999999e-05
0.24730838323353296,0.003028421151565,0.40123652694610784,0.0074980617,0.4980494011976048,0.0112688611,0.722624251497006,0.0210994104,0.40123652694610784,0.005597253,0.47270808383233537,0.0075762443999999995,0.47270808383233537,0.00720793744,0.6011511976047905,0.0114830799,0.722624251497006,0.015269201999999999,0.722624251497006,0.01333976485,0.40123652694610784,0.0029015636,0.4980494011976048,0.004298204127,0.722624251497006,0.007756290837,0.3090823353293413,0.0006792756,0.40123652694610784,0.0011411995999999998,0.4980494011976048,0.0016614993279999999,0.722624251497006,0.0029886597999999997,0.4980494011976048,0.000557507397,0.30703742514970067,6.913006e-05
0.24947305389221558,0.0030884947348983334,0.40486526946107787,0.007642191699999999,0.5026017964071856,0.011479261099999999,0.7293892215568862,0.0214413104,0.40486526946107787,0.005712523,0.47701646706586825,0.0077306744,0.47701646706586825,0.00735479744,0.6067080838323353,0.0116975799,0.7293892215568862,0.015537502,0.7293892215568862,0.013583764849999999,0.40486526946107787,0.0029696336,0.5026017964071856,0.004393824127,0.7293892215568862,0.007909020837,0.3118473053892216,0.0006941466000000001,0.40486526946107787,0.0011688196,0.5026017964071856,0.001700659328,0.7293892215568862,0.0030495998,0.5026017964071856,0.0005709653969999999,0.3097844311377246,7.046395999999999e-05
0.2516407185628743,0.003147230901565,0.40849700598802396,0.0077808117,0.5071601796407186,0.0116846611,0.7361646706586826,0.0217765104,0.40849700598802396,0.0058272129999999995,0.48132934131736527,0.007886554399999999,0.48132934131736527,0.0075026174400000005,0.6122709580838324,0.0119157799,0.7361646706586826,0.015804702,0.7361646706586826,0.01382676485,0.40849700598802396,0.0030373436,0.5071601796407186,0.0044909041269999995,0.7361646706586826,0.008062020837,0.3146152694610779,0.0007129866000000001,0.40849700598802396,0.0011971596,0.5071601796407186,0.001741269328,0.7361646706586826,0.0031120798,0.5071601796407186,0.0005847033969999999,0.31253293413173655,7.236155999999999e-05
0.25380688622754494,0.003202427443231665,0.4121317365269461,0.0079191817,0.5117215568862276,0.0118875611,0.7429505988023952,0.022119110400000003,0.4121317365269461,0.005948233,0.4856467065868264,0.008044264399999999,0.4856467065868264,0.00765130744,0.6178413173652695,0.012135479900000001,0.7429505988023952,0.016075902000000003,0.7429505988023952,0.014070764849999999,0.4121317365269461,0.0031061736,0.5117215568862276,0.004586084127,0.7429505988023952,0.008215480837000001,0.3173847305389222,0.0007310966000000001,0.4121317365269461,0.0012250896,0.5117215568862276,0.0017812593279999999,0.7429505988023952,0.0031742097999999997,0.5117215568862276,0.000598188397,0.3152829341317365,7.448546e-05
0.25597604790419165,0.0032621046515649986,0.41576796407185634,0.0080608017,0.5162874251497006,0.012096761099999999,0.749745508982036,0.0224591104,0.41576796407185634,0.006070852999999999,0.4899685628742515,0.0082029444,0.4899685628742515,0.00780225744,0.6234191616766467,0.0123583799,0.749745508982036,0.016346602000000002,0.749745508982036,0.01431356485,0.41576796407185634,0.0031730136,0.5162874251497006,0.004682874127,0.749745508982036,0.008371480837000001,0.3201556886227545,0.0007496066000000001,0.41576796407185634,0.0012544995999999998,0.5162874251497006,0.001822419328,0.749745508982036,0.0032377397999999997,0.5162874251497006,0.0006135213969999999,0.3180359281437126,7.602376e-05
0.2581452095808383,0.0033195157348983317,0.4194086826347306,0.008216931700000001,0.5208592814371258,0.012303261099999999,0.7565508982035928,0.0228012104,0.4194086826347306,0.006192003,0.4942934131736527,0.0083587244,0.4942934131736527,0.00795518744,0.6290029940119761,0.0125748799,0.7565508982035928,0.016618502,0.7565508982035928,0.01455846485,0.4194086826347306,0.0032440036,0.5208592814371258,0.004782534127,0.7565508982035928,0.008528490837,0.3229281437125749,0.0007668236,0.4194086826347306,0.0012827595999999998,0.5208592814371258,0.001864779328,0.7565508982035928,0.0033010898,0.5208592814371258,0.000627569397,0.3207889221556886,7.777166e-05
0.2603158682634731,0.0033799147348983326,0.4230523952095809,0.008357351700000001,0.525435628742515,0.0125116611,0.763365269461078,0.023152010400000003,0.4230523952095809,0.006311853,0.498624251497006,0.0085209044,0.498624251497006,0.00810826744,0.6345928143712576,0.0127940799,0.763365269461078,0.016891202,0.763365269461078,0.01480106485,0.4230523952095809,0.0033147036,0.525435628742515,0.0048796841269999995,0.763365269461078,0.008686160837,0.3257035928143713,0.0007834176,0.4230523952095809,0.0013125895999999998,0.525435628742515,0.001907499328,0.763365269461078,0.0033653897999999997,0.525435628742515,0.0006413673969999999,0.32354491017964077,7.980726e-05
0.2624865269461078,0.003440856901564999,0.42669910179640724,0.0085013317,0.5300149700598803,0.0127159611,0.7701901197604791,0.023500810400000002,0.42669910179640724,0.0064352229999999995,0.5029580838323353,0.0086811144,0.5029580838323353,0.00826522744,0.640190119760479,0.0130185799,0.7701901197604791,0.017164402000000002,0.7701901197604791,0.01504846485,0.42669910179640724,0.0033883336,0.5300149700598803,0.004981144127,0.7701901197604791,0.008842780837,0.3284805389221557,0.0007998716000000001,0.42669910179640724,0.0013407196,0.5300149700598803,0.0019489993279999999,0.7701901197604791,0.0034293398,0.5300149700598803,0.000656733397,0.3263023952095809,8.178796e-05
0.2646586826347305,0.0035020409848983323,0.43034730538922156,0.0086545817,0.5346002994011977,0.012928061099999999,0.7770239520958084,0.023842510400000003,0.43034730538922156,0.006561183,0.5072964071856287,0.0088404744,0.5072964071856287,0.00841489744,0.6457949101796407,0.0132460799,0.7770239520958084,0.017439002000000002,0.7770239520958084,0.015296364849999999,0.43034730538922156,0.0034599636,0.5346002994011977,0.005084104127,0.7770239520958084,0.009000070837000001,0.3312574850299401,0.0008205616,0.43034730538922156,0.0013692096,0.5346002994011977,0.001991409328,0.7770239520958084,0.0034939797999999998,0.5346002994011977,0.0006710793969999999,0.329061377245509,8.391915999999999e-05
0.2668308383233533,0.0035602616098983327,0.434,0.008806091700000001,0.539190119760479,0.0131356611,0.7838667664670659,0.0241827104,0.434,0.006684903,0.5116377245508982,0.0090061244,0.5116377245508982,0.00857142744,0.6514056886227546,0.013473579900000001,0.7838667664670659,0.017709802,0.7838667664670659,0.015543764849999999,0.434,0.0035321836,0.539190119760479,0.005187884127,0.7838667664670659,0.009157800837000001,0.33403742514970064,0.0008423856000000001,0.434,0.0013997296,0.539190119760479,0.002034119328,0.7838667664670659,0.0035592398,0.539190119760479,0.0006866143969999999,0.33182185628742517,8.635206e-05
0.2690044910179641,0.0036216561515649997,0.4376556886227545,0.0089543517,0.5437844311377246,0.0133548611,0.7907215568862276,0.0245335104,0.4376556886227545,0.006813023,0.5159850299401197,0.0091663444,0.5159850299401197,0.00873118744,0.6570239520958083,0.013702579900000001,0.7907215568862276,0.017984602000000002,0.7907215568862276,0.01579206485,0.4376556886227545,0.0036065536,0.5437844311377246,0.0052908141269999995,0.7907215568862276,0.009315880837000001,0.33682035928143716,0.0008657686,0.4376556886227545,0.0014348695999999998,0.5437844311377246,0.002077729328,0.7907215568862276,0.0036241598,0.5437844311377246,0.0007023353969999999,0.3345853293413174,8.876986e-05
0.2711796407185629,0.0036822619848983313,0.441314371257485,0.0091024217,0.5483832335329342,0.0135705611,0.7975838323353294,0.0248779104,0.441314371257485,0.006940353,0.5203353293413173,0.009330684399999999,0.5203353293413173,0.00888788744,0.6626482035928144,0.0139309799,0.7975838323353294,0.018258602000000002,0.7975838323353294,0.01604276485,0.441314371257485,0.0036827536,0.5483832335329342,0.005395484127,0.7975838323353294,0.009474510837,0.33960329341317363,0.0008847386,0.441314371257485,0.0014667395999999999,0.5483832335329342,0.002121259328,0.7975838323353294,0.0036899398,0.5483832335329342,0.000718194397,0.33734880239520965,9.045895999999999e-05
0.27335479041916166,0.0037454457765650007,0.44497604790419165,0.0092504317,0.5529865269461078,0.0137822611,0.8044580838323354,0.0252241104,0.44497604790419165,0.007069193,0.5246901197604791,0.0094912144,0.5246901197604791,0.009046137440000001,0.6682784431137725,0.014164979900000001,0.8044580838323354,0.018534302000000002,0.8044580838323354,0.01629306485,0.44497604790419165,0.0037587336,0.5529865269461078,0.0055009741269999995,0.8044580838323354,0.009633210837,0.3423892215568863,0.0009037576,0.44497604790419165,0.0014987196,0.5529865269461078,0.002165709328,0.8044580838323354,0.0037561397999999998,0.5529865269461078,0.000733894397,0.34011526946107784,9.250105999999999e-05
0.2755314371257485,0.0038044767765650013,0.44864071856287424,0.009411601700000001,0.5575958083832335,0.014000961099999999,0.8113413173652695,0.0255727104,0.44864071856287424,0.007199033,0.5290494011976048,0.009658114399999999,0.5290494011976048,0.00920856744,0.6739161676646707,0.0143956799,0.8113413173652695,0.018809102,0.8113413173652695,0.016545864849999998,0.44864071856287424,0.0038350936,0.5575958083832335,0.005607534127,0.8113413173652695,0.009792720837,0.3451766467065868,0.0009262266,0.44864071856287424,0.0015328995999999999,0.5575958083832335,0.002211339328,0.8113413173652695,0.0038219397999999997,0.5575958083832335,0.000749206397,0.34288323353293415,9.598665999999999e-05
0.2777080838323353,0.0038688528598983312,0.45230688622754495,0.009564011700000001,0.5622080838323353,0.0142177611,0.8182335329341317,0.0259234104,0.45230688622754495,0.007325722999999999,0.5334116766467066,0.0098292444,0.5334116766467066,0.00936988744,0.6795613772455089,0.0146251799,0.8182335329341317,0.019088202000000002,0.8182335329341317,0.01679466485,0.45230688622754495,0.0039112036,0.5622080838323353,0.005713954127,0.8182335329341317,0.009952230837,0.3479655688622754,0.0009473406000000001,0.45230688622754495,0.0015650295999999999,0.5622080838323353,0.002256999328,0.8182335329341317,0.0038876398,0.5622080838323353,0.0007650103969999999,0.34565269461077847,9.854926e-05
0.27988622754491016,0.0039311486932316645,0.4559775449101796,0.0097148917,0.5668263473053893,0.0144409611,0.8251377245508982,0.0262710104,0.4559775449101796,0.0074566929999999995,0.5377799401197605,0.0099945344,0.5377799401197605,0.00953417744,0.6852140718562875,0.0148606799,0.8251377245508982,0.019364702,0.8251377245508982,0.01704396485,0.4559775449101796,0.0039881936,0.5668263473053893,0.005822564127,0.8251377245508982,0.010111800837000001,0.3507559880239521,0.0009709876000000001,0.4559775449101796,0.0015982896,0.5668263473053893,0.002303309328,0.8251377245508982,0.0039538698,0.5668263473053893,0.000781491397,0.3484251497005988,0.00010112226
0.2820658682634731,0.003989827068231667,0.4596511976047904,0.0098723317,0.5714476047904192,0.0146638611,0.8320494011976048,0.0266225104,0.4596511976047904,0.007586343,0.5421511976047905,0.0101665244,0.5421511976047905,0.00969553744,0.69087125748503,0.0150958799,0.8320494011976048,0.019642502000000003,0.8320494011976048,0.017297664849999998,0.4596511976047904,0.0040666936,0.5714476047904192,0.005933034127,0.8320494011976048,0.010272000837,0.35354790419161675,0.0009934015999999999,0.4596511976047904,0.0016282296,0.5714476047904192,0.002349039328,0.8320494011976048,0.0040200998,0.5714476047904192,0.000797382397,0.35119760479041917,0.00010291226
0.28424550898203593,0.004054495068231667,0.46332784431137725,0.0100362717,0.5760748502994012,0.0148864611,0.8389730538922155,0.0269749104,0.46332784431137725,0.007717323,0.5465269461077844,0.0103396244,0.5465269461077844,0.00986748744,0.6965374251497006,0.0153308799,0.8389730538922155,0.019920302,0.8389730538922155,0.017544864849999998,0.46332784431137725,0.0041492236,0.5760748502994012,0.006044024127,0.8389730538922155,0.010432200837000001,0.35634281437125753,0.0010144216,0.46332784431137725,0.0016625396,0.5760748502994012,0.002396359328,0.8389730538922155,0.0040873198,0.5760748502994012,0.000812975397,0.35397305389221556,0.00010548326
0.28642664670658685,0.004117570401565,0.46700748502994016,0.0101960717,0.5807065868263473,0.015108861099999999,0.8459056886227545,0.027323310400000002,0.46700748502994016,0.007851663,0.5509071856287425,0.010512524399999999,0.5509071856287425,0.01003323744,0.7022095808383234,0.0155660799,0.8459056886227545,0.020198502,0.8459056886227545,0.01779376485,0.46700748502994016,0.0042289336,0.5807065868263473,0.006155474127,0.8459056886227545,0.010593000837,0.3591392215568862,0.0010381615999999999,0.46700748502994016,0.0016980296,0.5807065868263473,0.0024457293279999998,0.8459056886227545,0.0041544998,0.5807065868263473,0.000830761397,0.35675,0.00010820025999999999
0.2886077844311377,0.004186785609898332,0.4706901197604791,0.010353571700000001,0.5853428143712575,0.0153274611,0.8528473053892216,0.0276717104,0.4706901197604791,0.007987643,0.5552919161676647,0.0106884244,0.5552919161676647,0.01019923744,0.7078877245508983,0.0158041799,0.8528473053892216,0.020477402000000002,0.8528473053892216,0.01804556485,0.4706901197604791,0.0043110136,0.5853428143712575,0.006269734127,0.8528473053892216,0.010752900837,0.36193712574850295,0.0010592516,0.4706901197604791,0.0017329396,0.5853428143712575,0.002492699328,0.8528473053892216,0.0042211198,0.5853428143712575,0.000846800397,0.35952844311377247,0.00011008525999999999
0.29079041916167664,0.0042562752765649995,0.474375748502994,0.0105207717,0.5899835329341317,0.0155556611,0.8598008982035928,0.0280203104,0.474375748502994,0.008123163,0.5596796407185629,0.0108670244,0.5596796407185629,0.01036923744,0.7135748502994013,0.016040679899999997,0.8598008982035928,0.020755502000000002,0.8598008982035928,0.01829536485,0.474375748502994,0.0043925336,0.5899835329341317,0.006383394127,0.8598008982035928,0.010915600837,0.3647365269461078,0.0010787816,0.474375748502994,0.0017716496,0.5899835329341317,0.002540979328,0.8598008982035928,0.0042885198000000005,0.5899835329341317,0.000863743397,0.362308383233533,0.00011293726
0.2929745508982036,0.004320877776565,0.4780643712574851,0.010684571700000001,0.5946302395209581,0.0157876611,0.8667619760479043,0.0283663104,0.4780643712574851,0.008256333,0.5640733532934131,0.0110462244,0.5640733532934131,0.01054043744,0.7192664670658684,0.016279979899999998,0.8667619760479043,0.021031802000000002,0.8667619760479043,0.01854826485,0.4780643712574851,0.0044766936,0.5946302395209581,0.006497654127,0.8667619760479043,0.011076800837,0.3675374251497006,0.0011005315999999998,0.4780643712574851,0.0018087595999999998,0.5946302395209581,0.002589499328,0.8667619760479043,0.0043563298,0.5946302395209581,0.000881343397,0.3650913173652695,0.00011496926
0.29515868263473055,0.004387339193231665,0.4817559880239521,0.0108409717,0.5992799401197605,0.0160147611,0.8737350299401198,0.0287156104,0.4817559880239521,0.008395452999999999,0.5684700598802396,0.0112245244,0.5684700598802396,0.01071453744,0.7249670658682635,0.016520279899999997,0.8737350299401198,0.021307902,0.8737350299401198,0.01880136485,0.4817559880239521,0.0045602736,0.5992799401197605,0.006611314127,0.8737350299401198,0.011239000837000001,0.37034131736526943,0.0011231216,0.4817559880239521,0.0018479896,0.5992799401197605,0.002638899328,0.8737350299401198,0.0044245798,0.5992799401197605,0.0008983973969999999,0.367874251497006,0.00011763726
0.2973443113772455,0.004451848776565001,0.4854505988023952,0.0109993717,0.603935628742515,0.0162447611,0.8807170658682635,0.029061210400000002,0.4854505988023952,0.008536522999999999,0.57287125748503,0.0114026244,0.57287125748503,0.01088273744,0.7306736526946107,0.0167589799,0.8807170658682635,0.021586502,0.8807170658682635,0.01905356485,0.4854505988023952,0.0046443036,0.603935628742515,0.006730034127,0.8807170658682635,0.011402400837,0.37314670658682636,0.0011464215999999999,0.4854505988023952,0.0018828896,0.603935628742515,0.002688439328,0.8807170658682635,0.0044928498,0.603935628742515,0.000916089397,0.37066017964071857,0.00012033025999999999
0.2995299401197605,0.004522526109898333,0.4891482035928144,0.011167071700000001,0.6085958083832335,0.016467861099999998,0.8877095808383234,0.0294096104,0.4891482035928144,0.008672613,0.5772769461077845,0.0115789244,0.5772769461077845,0.01105173744,0.7363862275449102,0.017000279899999998,0.8877095808383234,0.021865202,0.8877095808383234,0.01930626485,0.4891482035928144,0.0047297536,0.6085958083832335,0.006847574126999999,0.8877095808383234,0.011565800837,0.37595359281437124,0.0011689915999999999,0.4891482035928144,0.0019184896,0.6085958083832335,0.002738889328,0.8877095808383234,0.0045611798000000005,0.6085958083832335,0.000933048397,0.37344760479041916,0.00012307626
0.3017170658682635,0.0045909396098983354,0.4928502994011976,0.0113308717,0.6132604790419163,0.0167035611,0.8947125748502994,0.0297589104,0.4928502994011976,0.008813943,0.5816856287425151,0.0117560244,0.5816856287425151,0.01122883744,0.7421062874251497,0.0172420799,0.8947125748502994,0.022141402,0.8947125748502994,0.01955866485,0.4928502994011976,0.0048136636,0.6132604790419163,0.006964184127,0.8947125748502994,0.011727600837,0.37876197604790424,0.0011920516,0.4928502994011976,0.0019531696,0.6132604790419163,0.002787919328,0.8947125748502994,0.0046298298000000005,0.6132604790419163,0.000950210397,0.37623652694610776,0.00012484826
0.3039056886227545,0.004659567276564999,0.4965538922155689,0.011500371700000001,0.6179296407185629,0.0169342611,0.9017245508982037,0.0301079104,0.4965538922155689,0.008956023,0.5861002994011977,0.011933024399999999,0.5861002994011977,0.01140293744,0.7478338323353293,0.0174838799,0.9017245508982037,0.022418602000000003,0.9017245508982037,0.01980826485,0.4965538922155689,0.0048990236,0.6179296407185629,0.007084294127,0.9017245508982037,0.011889300837,0.3815718562874252,0.0012161615999999999,0.4965538922155689,0.0019880896,0.6179296407185629,0.002837869328,0.9017245508982037,0.0046989898,0.6179296407185629,0.000966273397,0.37902844311377243,0.00012812226
0.3060943113772455,0.004727029609898337,0.5002604790419162,0.011663071700000001,0.6226032934131737,0.0171679611,0.9087470059880239,0.030451610400000002,0.5002604790419162,0.009103883,0.5905179640718563,0.0121165244,0.5905179640718563,0.01157823744,0.7535673652694611,0.0177243799,0.9087470059880239,0.022695302,0.9087470059880239,0.02005676485,0.5002604790419162,0.0049856736,0.6226032934131737,0.007202884127,0.9087470059880239,0.012052200837000001,0.38438473053892214,0.0012412416,0.5002604790419162,0.0020250996,0.6226032934131737,0.002888619328,0.9087470059880239,0.0047670198,0.6226032934131737,0.0009841323970000001,0.38182035928143715,0.00013072926000000002
0.3082844311377246,0.004799160151564997,0.5039700598802396,0.0118249717,0.6272814371257486,0.017404361099999998,0.9157799401197605,0.030796910400000002,0.5039700598802396,0.009246883,0.5949416167664671,0.0122968244,0.5949416167664671,0.01175343744,0.759308383233533,0.0179664799,0.9157799401197605,0.022969302,0.9157799401197605,0.02030736485,0.5039700598802396,0.0050754336,0.6272814371257486,0.007325684127,0.9157799401197605,0.012213500837000001,0.3871991017964072,0.0012631615999999998,0.5039700598802396,0.0020632996,0.6272814371257486,0.002940079328,0.9157799401197605,0.0048347698,0.6272814371257486,0.001001847397,0.3846152694610779,0.00013388226
0.31047604790419164,0.004868670359898332,0.5076841317365269,0.0119959717,0.6319655688622754,0.0176443611,0.9228233532934133,0.0311388104,0.5076841317365269,0.009384813,0.5993682634730539,0.012480124399999999,0.5993682634730539,0.01192973744,0.7650568862275449,0.018211379899999998,0.9228233532934133,0.023241502,0.9228233532934133,0.02055626485,0.5076841317365269,0.0051643536,0.6319655688622754,0.007446584127,0.9228233532934133,0.012375600837000001,0.3900149700598803,0.0012905815999999998,0.5076841317365269,0.0021034096000000003,0.6319655688622754,0.002992829328,0.9228233532934133,0.0049039598000000005,0.6319655688622754,0.001021107397,0.3874116766467066,0.00013667526000000002
0.3126676646706587,0.004941085026565,0.5113997005988025,0.0121673717,0.6366541916167664,0.0178859611,0.929875748502994,0.0314869104,0.5113997005988025,0.009525133,0.6037994011976049,0.0126684244,0.6037994011976049,0.01210593744,0.7708113772455091,0.018454979899999998,0.929875748502994,0.023512902000000002,0.929875748502994,0.02080686485,0.5113997005988025,0.0052545336,0.6366541916167664,0.007569034127,0.929875748502994,0.012539300837,0.3928323353293413,0.0013203516,0.5113997005988025,0.0021423396000000003,0.6366541916167664,0.0030454093279999998,0.929875748502994,0.0049725298,0.6366541916167664,0.001039637397,0.39020958083832336,0.00013973226000000001
0.31485928143712577,0.005012525609898335,0.515119760479042,0.0123330717,0.6413473053892216,0.0181142611,0.936938622754491,0.0318265104,0.515119760479042,0.009672192999999999,0.6082335329341317,0.012856324399999999,0.6082335329341317,0.01228463744,0.7765733532934131,0.0186977799,0.936938622754491,0.023781602000000002,0.936938622754491,0.02105426485,0.515119760479042,0.0053484936,0.6413473053892216,0.0076914341269999995,0.936938622754491,0.012701800837000001,0.39565119760479045,0.0013448416,0.515119760479042,0.0021822096000000003,0.6413473053892216,0.003096759328,0.936938622754491,0.005040639800000001,0.6413473053892216,0.0010583273970000001,0.3930089820359282,0.00014280926
0.31705389221556884,0.005081691401565002,0.5188413173652695,0.0125030717,0.6460449101796407,0.0183505611,0.9440119760479042,0.0321642104,0.5188413173652695,0.009818873,0.6126736526946108,0.013041524399999999,0.6126736526946108,0.01246593744,0.7823428143712575,0.0189426799,0.9440119760479042,0.024057102,0.9440119760479042,0.02130286485,0.5188413173652695,0.0054403936,0.6460449101796407,0.007813624127,0.9440119760479042,0.012862600837,0.3984730538922156,0.0013676116,0.5188413173652695,0.0022230396,0.6460449101796407,0.003150489328,0.9440119760479042,0.0051084498,0.6460449101796407,0.0010773873970000001,0.39581137724550897,0.00014600826
0.31924700598802397,0.005155936443231664,0.522567365269461,0.0126831717,0.6507470059880239,0.0185926611,0.9510943113772455,0.032501710399999995,0.522567365269461,0.009967143,0.6171167664670659,0.0132271244,0.6171167664670659,0.01264823744,0.788118263473054,0.0191897799,0.9510943113772455,0.024327902000000002,0.9510943113772455,0.02155106485,0.522567365269461,0.0055300736,0.6507470059880239,0.007935544127,0.9510943113772455,0.013022600837000001,0.40129640718562876,0.0013962415999999999,0.522567365269461,0.0022640296,0.6507470059880239,0.003202239328,0.9510943113772455,0.0051765098,0.6507470059880239,0.0010960073970000001,0.39861377245508983,0.00014902526000000002
0.3214431137724551,0.005228463776565,0.5262949101796407,0.0128573717,0.6554535928143712,0.0188281611,0.9581871257485031,0.0328448104,0.5262949101796407,0.010115332999999999,0.621565868263473,0.0134167244,0.621565868263473,0.01282843744,0.7939011976047904,0.0194360799,0.9581871257485031,0.024602002,0.9581871257485031,0.02179446485,0.5262949101796407,0.0056239936,0.6554535928143712,0.008058704127,0.9581871257485031,0.013182600837000001,0.40412125748502997,0.0014225416,0.5262949101796407,0.0023059596,0.6554535928143712,0.0032543393279999997,0.9581871257485031,0.0052448398000000005,0.6554535928143712,0.001115217397,0.40141916167664676,0.00015216726
0.3236392215568863,0.005301390401564996,0.5300269461077844,0.0130351717,0.6601661676646707,0.0190694611,0.9652904191616768,0.0331896104,0.5300269461077844,0.010266632999999999,0.6260179640718563,0.0136086244,0.6260179640718563,0.01301213744,0.799690119760479,0.019679579899999997,0.9652904191616768,0.024872102,0.9652904191616768,0.02203946485,0.5300269461077844,0.0057152036,0.6601661676646707,0.008182314127,0.9652904191616768,0.013342900837,0.4069476047904192,0.0014532616,0.5300269461077844,0.0023479696000000003,0.6601661676646707,0.003307439328,0.9652904191616768,0.005312879800000001,0.6601661676646707,0.001132377397,0.40422604790419164,0.00015609226
0.32583682634730543,0.0053754094848983336,0.5337604790419161,0.0132104717,0.6648832335329341,0.0193126611,0.9724041916167665,0.0335272104,0.5337604790419161,0.010416133,0.6304745508982036,0.0138022244,0.6304745508982036,0.013194537440000001,0.8054880239520958,0.019924379899999997,0.9724041916167665,0.025140802,0.9724041916167665,0.022285064849999998,0.5337604790419161,0.0058103336,0.6648832335329341,0.008308864127,0.9724041916167665,0.013503300837,0.4097769461077844,0.0014797316,0.5337604790419161,0.0023887296000000002,0.6648832335329341,0.003361299328,0.9724041916167665,0.0053811098000000005,0.6648832335329341,0.001151087397,0.4070359281437126,0.00015872026000000002
0.3280344311377245,0.005447323026565003,0.537498502994012,0.013383571700000001,0.6696047904191617,0.0195535611,0.9795284431137724,0.033864910399999996,0.537498502994012,0.010570432999999999,0.634935628742515,0.0139922244,0.634935628742515,0.01337703744,0.8112904191616767,0.0201705799,0.9795284431137724,0.025412202000000002,0.9795284431137724,0.022530964849999998,0.537498502994012,0.0059052336,0.6696047904191617,0.008433064127000001,0.9795284431137724,0.013664900837000001,0.4126077844311377,0.0015069316,0.537498502994012,0.0024331996000000002,0.6696047904191617,0.003415319328,0.9795284431137724,0.0054498098,0.6696047904191617,0.0011698973970000002,0.40984580838323353,0.00016192126
0.33023353293413177,0.005524136693231665,0.5412395209580838,0.0135575717,0.6743308383233533,0.0197957611,0.9866631736526946,0.0342009104,0.5412395209580838,0.010723933,0.6394011976047905,0.0141843244,0.6394011976047905,0.01355993744,0.8171017964071856,0.020416879899999997,0.9866631736526946,0.025680202000000003,0.9866631736526946,0.02277596485,0.5412395209580838,0.0060006036,0.6743308383233533,0.008562104127,0.9866631736526946,0.013824300837,0.415438622754491,0.0015338615999999998,0.5412395209580838,0.0024740896000000003,0.6743308383233533,0.003470289328,0.9866631736526946,0.005518089800000001,0.6743308383233533,0.0011899173970000001,0.41265868263473054,0.00016458526000000002
0.3324326347305389,0.0056003879432316665,0.5449835329341317,0.0137424717,0.679061377245509,0.020046661099999998,0.993806886227545,0.034534210399999994,0.5449835329341317,0.010875033,0.643869760479042,0.0143736244,0.643869760479042,0.01374633744,0.8229191616766467,0.020662779899999997,0.993806886227545,0.025948302000000003,0.993806886227545,0.02301836485,0.5449835329341317,0.0060980336,0.679061377245509,0.008690314127,0.993806886227545,0.013983800837,0.4182739520958084,0.0015614215999999999,0.5449835329341317,0.0025158296,0.679061377245509,0.0035248993279999997,0.993806886227545,0.0055858298,0.679061377245509,0.001210887397,0.4154730538922156,0.00016760226
0.3346332335329341,0.005674947068231663,0.5487305389221557,0.0139229717,0.6837979041916168,0.0202887611,1.0009610778443114,0.034867710399999995,0.5487305389221557,0.011022933,0.6483443113772456,0.0145638244,0.6483443113772456,0.01393383744,0.828744011976048,0.020907479899999998,1.0009610778443114,0.026214202000000002,1.0009610778443114,0.02326046485,0.5487305389221557,0.0061943736,0.6837979041916168,0.008819464127,1.0009610778443114,0.014144700837,0.4211092814371257,0.0015898216,0.5487305389221557,0.0025557296000000003,0.6837979041916168,0.003580669328,1.0009610778443114,0.0056533798,0.6837979041916168,0.001231327397,0.41828892215568864,0.00017134326
0.3368353293413174,0.005752644484898331,0.5524805389221558,0.0141033717,0.6885389221556887,0.0205390611,1.008125748502994,0.0352030104,0.5524805389221558,0.011182333,0.6528218562874252,0.0147577244,0.6528218562874252,0.01412513744,0.8345763473053893,0.021154079899999997,1.008125748502994,0.026480502000000003,1.008125748502994,0.02350096485,0.5524805389221558,0.0062927136,0.6885389221556887,0.008947664127,1.008125748502994,0.014303200837,0.4239476047904192,0.0016183115999999999,0.5524805389221558,0.0025978596000000003,0.6885389221556887,0.003636859328,1.008125748502994,0.0057208198000000005,0.6885389221556887,0.0012508173970000001,0.4211062874251497,0.00017473026000000002
0.3390374251497006,0.0058285415265649995,0.5562335329341318,0.014283471700000001,0.6932844311377246,0.0207824611,1.015300898203593,0.0355326104,0.5562335329341318,0.011338032999999999,0.6573053892215569,0.0149487244,0.6573053892215569,0.01431573744,0.8404146706586827,0.021400679899999997,1.015300898203593,0.026744902,1.015300898203593,0.02374346485,0.5562335329341318,0.0063905936,0.6932844311377246,0.009075754127000001,1.015300898203593,0.014462300837000001,0.4267859281437126,0.0016475816,0.5562335329341318,0.0026401596,0.6932844311377246,0.003693979328,1.015300898203593,0.0057885998000000004,0.6932844311377246,0.0012706473970000001,0.42392664670658686,0.00017769826000000002
0.34124101796407186,0.005901502193231666,0.5599895209580839,0.0144650717,0.6980344311377246,0.0210206611,1.0224865269461079,0.0358581104,0.5599895209580839,0.011493233,0.6617919161676648,0.0151407244,0.6617919161676648,0.01450323744,0.8462604790419161,0.021650679899999997,1.0224865269461079,0.027006502,1.0224865269461079,0.02398456485,0.5599895209580839,0.0064892636,0.6980344311377246,0.009205344127,1.0224865269461079,0.014621300837,0.42962724550898207,0.0016751816,0.5599895209580839,0.0026859396000000002,0.6980344311377246,0.0037525893279999997,1.0224865269461079,0.0058555598,0.6980344311377246,0.0012912373970000001,0.42674700598802395,0.00018119426000000002
0.3434461077844312,0.005978705234898333,0.563748502994012,0.014645071700000001,0.7027889221556887,0.0212724611,1.029681137724551,0.0361822104,0.563748502994012,0.011650833,0.6662829341317366,0.0153350244,0.6662829341317366,0.01469233744,0.8521137724550899,0.021897779899999997,1.029681137724551,0.027266902000000003,1.029681137724551,0.02421836485,0.563748502994012,0.0065886336,0.7027889221556887,0.009333234127,1.029681137724551,0.014776900837000001,0.43247155688622757,0.0017050715999999998,0.563748502994012,0.0027306796,0.7027889221556887,0.0038115893279999998,1.029681137724551,0.005922639800000001,0.7027889221556887,0.001310777397,0.42957035928143716,0.00018457726000000002
0.3456511976047904,0.006058674318231663,0.5675104790419162,0.0148334717,0.7075494011976048,0.0215257611,1.0368877245508983,0.036508110399999995,0.5675104790419162,0.011809533,0.6707784431137725,0.0155281244,0.6707784431137725,0.01488073744,0.8579745508982036,0.0221432799,1.0368877245508983,0.027527602,1.0368877245508983,0.02445456485,0.5675104790419162,0.0066891136,0.7075494011976048,0.009465134127,1.0368877245508983,0.014933000837,0.4353158682634731,0.0017357116,0.5675104790419162,0.0027780196000000003,0.7075494011976048,0.003868669328,1.0368877245508983,0.0059891998,0.7075494011976048,0.001331167397,0.4323952095808383,0.00018849826000000001
0.34785778443113774,0.006134935651565,0.5712769461077845,0.0150094717,0.7123143712574851,0.0217750611,1.0441032934131738,0.036829310399999995,0.5712769461077845,0.011968933,0.6752784431137725,0.0157269244,0.6752784431137725,0.01507163744,0.8638413173652695,0.0223882799,1.0441032934131738,0.027783002,1.0441032934131738,0.02469056485,0.5712769461077845,0.0067895636,0.7123143712574851,0.009596934127,1.0441032934131738,0.015088500837,0.43816317365269464,0.0017659516,0.5712769461077845,0.0028228296,0.7123143712574851,0.003927109328,1.0441032934131738,0.0060544998,0.7123143712574851,0.0013514773970000002,0.4352230538922156,0.00019238126
0.350064371257485,0.006215420651565002,0.5750449101796408,0.015194871700000001,0.7170838323353294,0.022024761099999998,,,0.5750449101796408,0.012129033,0.6797814371257486,0.0159240244,0.6797814371257486,0.01526423744,0.8697155688622755,0.0226351799,,,,,0.5750449101796408,0.0068907636,0.7170838323353294,0.009730414127,,,0.4410119760479042,0.0017965816,0.5750449101796408,0.0028670196,0.7170838323353294,0.003984249328,,,0.7170838323353294,0.001371477397,0.43805089820359283,0.00019595226000000002
0.35227245508982036,0.006291860193231668,0.578817365269461,0.015378871700000001,0.7218577844311377,0.0222755611,,,0.578817365269461,0.012291133,0.6842904191616767,0.016121124400000002,0.6842904191616767,0.01545443744,0.8755973053892215,0.0228806799,,,,,0.578817365269461,0.0069928136,0.7218577844311377,0.009861224127,,,0.4438622754491018,0.0018286516,0.578817365269461,0.0029106796,0.7218577844311377,0.004040509328000001,,,0.7218577844311377,0.001392857397,0.4408817365269461,0.00019851426000000002
0.3544820359281437,0.006372600443231668,0.5825913173652695,0.0155712717,0.7266362275449102,0.0225253611,,,0.5825913173652695,0.012450333,0.6888038922155689,0.0163184244,0.6888038922155689,0.015647037439999997,0.8814850299401198,0.0231272799,,,,,0.5825913173652695,0.0070974636,0.7266362275449102,0.009993894127,,,0.4467140718562874,0.0018583415999999999,0.5825913173652695,0.0029556996,0.7266362275449102,0.004100229328000001,,,0.7266362275449102,0.001413677397,0.4437140718562875,0.00020231126
0.35669161676646705,0.006449242318231669,0.5863697604790419,0.0157611717,0.7314206586826347,0.0227652611,,,0.5863697604790419,0.012608333,0.6933203592814372,0.0165152244,0.6933203592814372,0.015842037439999998,0.8873802395209581,0.023374679899999997,,,,,0.5863697604790419,0.0072016336,0.7314206586826347,0.010126744127,,,0.4495673652694611,0.0018905616,0.5863697604790419,0.0030046696,0.7314206586826347,0.004159309328,,,0.7314206586826347,0.001434827397,0.44654790419161683,0.00020675026
0.3589026946107785,0.006533318359898334,0.5901511976047905,0.0159441717,0.7362095808383234,0.0230211611,,,0.5901511976047905,0.012768433,0.6978413173652694,0.0167160244,0.6978413173652694,0.016036737439999997,0.8932829341317365,0.023618879899999997,,,,,0.5901511976047905,0.0073049736,0.7362095808383234,0.010261444127,,,0.4524236526946108,0.0019199516,0.5901511976047905,0.0030512196,0.7362095808383234,0.004216999328,,,0.7362095808383234,0.0014566373970000001,0.44938323353293413,0.00021026826000000002
0.36111377245508985,0.006613593651565003,0.593934131736527,0.0161341717,0.7410029940119761,0.0232756611,,,0.593934131736527,0.012935832999999999,0.7023682634730539,0.0169135244,0.7023682634730539,0.016230137439999997,0.8991931137724551,0.0238622799,,,,,0.593934131736527,0.0074097836,0.7410029940119761,0.010395644127,,,0.45528143712574853,0.0019499116,0.593934131736527,0.0030980496,0.7410029940119761,0.004277749328,,,0.7410029940119761,0.001478227397,0.4522215568862276,0.00021368326
0.36332634730538926,0.006698873984898335,0.5977215568862276,0.0163180717,0.7458023952095809,0.0235320611,,,0.5977215568862276,0.013099833,0.7068982035928144,0.0171135244,0.7068982035928144,0.016428137439999997,0.9051092814371258,0.0241068799,,,,,0.5977215568862276,0.0075163836,0.7458023952095809,0.010532044127,,,0.45814071856287425,0.0019867516000000003,0.5977215568862276,0.0031473496,0.7458023952095809,0.004336539328000001,,,0.7458023952095809,0.001499837397,0.455059880239521,0.00021706026
0.3655404191616766,0.00677765173489833,0.6015119760479042,0.0165088717,0.7506062874251498,0.0237794611,,,0.6015119760479042,0.013260333,0.711432634730539,0.017311724400000002,0.711432634730539,0.01662413744,0.9110344311377245,0.0243517799,,,,,0.6015119760479042,0.0076228136,0.7506062874251498,0.010667444127,,,0.46100299401197603,0.0020189616000000003,0.6015119760479042,0.0031933296,0.7506062874251498,0.004396859328000001,,,0.7506062874251498,0.0015208973970000002,0.4579011976047904,0.00022032826
0.3677544910179641,0.006858881193231667,0.605305389221557,0.0166951717,0.7554146706586826,0.0240359611,,,0.605305389221557,0.013425633,0.7159715568862275,0.0175095244,0.7159715568862275,0.016819437439999998,0.9169655688622754,0.024593179899999998,,,,,0.605305389221557,0.0077312836000000005,0.7554146706586826,0.010802744127,,,0.46386676646706587,0.0020562916000000002,0.605305389221557,0.0032404396,0.7554146706586826,0.004456869328,,,0.7554146706586826,0.001542637397,0.4607440119760479,0.00022359326
0.36997005988023957,0.0069374505682316635,0.6091017964071858,0.0168913717,0.7602275449101796,0.0242928611,,,0.6091017964071858,0.013587232999999999,0.7205149700598803,0.017713624400000003,0.7205149700598803,0.017016337439999998,0.9229041916167665,0.024834479899999998,,,,,0.6091017964071858,0.0078382536,0.7602275449101796,0.010939644127000001,,,0.4667320359281438,0.0020904916,0.6091017964071858,0.0032860296,0.7602275449101796,0.004517239328000001,,,0.7602275449101796,0.0015644973970000001,0.4635898203592814,0.00022763826000000002
0.37218562874251504,0.007021003401564998,0.6129026946107785,0.0170842717,0.7650449101796407,0.0245488611,,,0.6129026946107785,0.013754233,0.7250628742514971,0.017917524400000003,0.7250628742514971,0.017214537439999997,0.9288488023952097,0.025077079899999997,,,,,0.6129026946107785,0.0079450036,0.7650449101796407,0.011077444127000001,,,0.46959880239520957,0.0021255816000000003,0.6129026946107785,0.0033341396,0.7650449101796407,0.004579069328,,,0.7650449101796407,0.001587037397,0.466435628742515,0.00023201426000000002
0.37440269461077846,0.007102551109898336,0.6167050898203592,0.0172722717,0.7698682634730539,0.024803261099999998,,,0.6167050898203592,0.013921633,0.7296152694610779,0.018120324400000002,0.7296152694610779,0.017410737439999997,0.9348023952095809,0.025319379899999998,,,,,0.6167050898203592,0.0080516736,0.7698682634730539,0.011214144127000001,,,0.47246706586826354,0.0021591116000000002,0.6167050898203592,0.0033839996,0.7698682634730539,0.004640719328,,,0.7698682634730539,0.001608647397,0.46928443113772456,0.00023649026
0.37662125748502995,0.007187166234898334,0.6205104790419163,0.0174700717,0.7746961077844312,0.0250652611,,,0.6205104790419163,0.014086033,0.7341706586826348,0.018326424400000003,0.7341706586826348,0.01760973744,0.9407619760479042,0.025561779899999998,,,,,0.6205104790419163,0.0081587336,0.7746961077844312,0.011352444127,,,0.47533832335329346,0.0021901516,0.6205104790419163,0.0034306996,0.7746961077844312,0.004700739328,,,0.7746961077844312,0.0016304373970000001,0.47213473053892213,0.00024010926
0.3788398203592815,0.007267567359898334,0.6243203592814371,0.0176717717,0.7795284431137726,0.0253164611,,,0.6243203592814371,0.014252733,0.7387320359281437,0.0185260244,0.7387320359281437,0.017809237439999997,0.9467290419161678,0.025804979899999997,,,,,0.6243203592814371,0.0082678936,0.7795284431137726,0.011489544127,,,0.4782095808383234,0.0022265916,0.6243203592814371,0.0034797996,0.7795284431137726,0.004761829328,,,0.7795284431137726,0.0016520473970000002,0.47498652694610777,0.00024400726000000001
0.381059880239521,0.007354338526564998,0.6281332335329342,0.0178733717,0.7843667664670658,0.0255698611,,,0.6281332335329342,0.014422632999999999,0.7432979041916168,0.0187305244,0.7432979041916168,0.018007637439999998,0.9527035928143713,0.026044379899999998,,,,,0.6281332335329342,0.0083757136,0.7843667664670658,0.011628844127,,,0.4810838323353293,0.0022630116000000003,0.6281332335329342,0.0035310896,0.7843667664670658,0.004823719328,,,0.7843667664670658,0.0016742073970000002,0.47784131736526947,0.00024762226
0.3832814371257485,0.0074412947348983394,0.6319476047904191,0.018060171700000002,0.7892080838323354,0.0258266611,,,0.6319476047904191,0.014590933,0.747866766467066,0.0189349244,0.747866766467066,0.018206837439999998,0.958684131736527,0.0262889799,,,,,0.6319476047904191,0.0084864736,0.7892080838323354,0.011767744127000001,,,0.4839610778443114,0.0022973616,0.6319476047904191,0.0035810296,0.7892080838323354,0.004885019328,,,0.7892080838323354,0.0016956873970000001,0.4806976047904192,0.00025241226
0.3855029940119761,0.007526871734898332,0.6357664670658684,0.018259371700000002,0.7940553892215569,0.0260930611,,,0.6357664670658684,0.014759132999999999,0.752441616766467,0.0191418244,0.752441616766467,0.01840773744,0.9646736526946108,0.0265289799,,,,,0.6357664670658684,0.0085968636,0.7940553892215569,0.011908244127000001,,,0.4868383233532934,0.0023322716,0.6357664670658684,0.0036312396000000003,0.7940553892215569,0.004947429328,,,0.7940553892215569,0.0017178073970000002,0.4835538922155689,0.00025621826
0.38772604790419163,0.007613346943231669,0.6395883233532934,0.0184593717,0.7989086826347306,0.0263448611,,,0.6395883233532934,0.014926733,0.7570194610778443,0.0193484244,0.7570194610778443,0.018604837439999997,0.9706691616766467,0.0267696799,,,,,0.6395883233532934,0.0087099836,0.7989086826347306,0.012044044127000001,,,0.4897185628742515,0.0023682516000000002,0.6395883233532934,0.0036835396,0.7989086826347306,0.005012569328,,,0.7989086826347306,0.0017401973970000001,0.4864131736526946,0.00025994726
0.3899491017964072,0.007695958818231671,0.6434131736526947,0.0186588717,0.8037649700598803,0.026595561099999998,,,0.6434131736526947,0.015096733,0.7616017964071857,0.0195548244,0.7616017964071857,0.018804137439999997,0.9766721556886228,0.027009479899999998,,,,,0.6434131736526947,0.0088253036,0.8037649700598803,0.012183444127,,,0.49260029940119765,0.0024035816000000003,0.6434131736526947,0.0037348196,0.8037649700598803,0.005075629328,,,0.8037649700598803,0.0017633473970000001,0.48927544910179643,0.00026436126
0.3921736526946108,0.007784351068231665,0.6472410179640719,0.0188472717,0.808627245508982,0.0268557611,,,0.6472410179640719,0.015270333,0.766190119760479,0.019758824400000003,0.766190119760479,0.01900773744,0.9826826347305391,0.0272452799,,,,,0.6472410179640719,0.0089395636,0.808627245508982,0.012322044127,,,0.4954835329341317,0.0024384716,0.6472410179640719,0.0037854396,0.808627245508982,0.005139069328,,,0.808627245508982,0.0017869673970000001,0.4921377245508982,0.00026841426
0.3943982035928144,0.007876462651564997,0.6510718562874253,0.0190478717,0.813494011976048,0.0271147611,,,0.6510718562874253,0.015442332999999999,0.7707814371257485,0.0199642244,0.7707814371257485,0.01920503744,0.9887005988023952,0.027482779899999997,,,,,0.6510718562874253,0.0090541536,0.813494011976048,0.012459244127,,,0.4983697604790419,0.0024713616000000002,0.6510718562874253,0.0038361896,0.813494011976048,0.005200709328,,,0.813494011976048,0.001810487397,0.49500299401197606,0.00027202126
0.39662574850299404,0.007965352859898337,0.6549071856287426,0.0192498717,0.8183667664670659,0.0273618611,,,0.6549071856287426,0.015614933,0.7753772455089821,0.0201712244,0.7753772455089821,0.01940593744,0.9947260479041917,0.027719879899999997,,,,,0.6549071856287426,0.0091666636,0.8183667664670659,0.012599244127,,,0.5012559880239521,0.0025108016,0.6549071856287426,0.0038880396,0.8183667664670659,0.005263539328000001,,,0.8183667664670659,0.001832767397,0.4978697604790419,0.00027646326
0.39885179640718565,0.008053457651564998,0.6587440119760479,0.0194547717,0.8232440119760479,0.0276247611,,,0.6587440119760479,0.015785733,0.7799775449101797,0.0203791244,0.7799775449101797,0.019611337439999998,1.00075748502994,0.027960679899999997,,,,,0.6587440119760479,0.0092815936,0.8232440119760479,0.012739544127000001,,,0.5041452095808383,0.0025464616,0.6587440119760479,0.0039399496,0.8232440119760479,0.005327159328,,,0.8232440119760479,0.001855297397,0.5007380239520959,0.00028084526
0.4010808383233533,0.008145196818231665,0.6625853293413174,0.019660371700000002,0.828125748502994,0.0278746611,,,0.6625853293413174,0.015956133,0.7845823353293414,0.0205857244,0.7845823353293414,0.019812237439999998,1.0067979041916169,0.0281968799,,,,,0.6625853293413174,0.0093938036,0.828125748502994,0.012879944127,,,0.5070374251497006,0.0025836616000000003,0.6625853293413174,0.0039928096,0.828125748502994,0.005390739328000001,,,0.828125748502994,0.001878767397,0.5036092814371258,0.00028552026000000004
0.40330988023952097,0.008231710109898333,0.6664281437125749,0.0198541717,0.8330119760479042,0.0281259611,,,0.6664281437125749,0.016131832999999998,0.7891916167664671,0.0207920244,0.7891916167664671,0.02001243744,1.0128443113772454,0.0284322799,,,,,0.6664281437125749,0.0095094436,0.8330119760479042,0.013020344127,,,0.509929640718563,0.0026209416,0.6664281437125749,0.0040454196,0.8330119760479042,0.0054546093280000004,,,0.8330119760479042,0.001901237397,0.5064805389221557,0.00029083126
0.40554041916167666,0.008320979068231664,0.6702754491017964,0.0200596717,0.8379041916167665,0.0283869611,,,0.6702754491017964,0.016301133,0.7938068862275449,0.020997424400000003,0.7938068862275449,0.02021513744,1.0188982035928145,0.0286678799,,,,,0.6702754491017964,0.0096253536,0.8379041916167665,0.013161344127000001,,,0.5128248502994013,0.0026602016000000003,0.6702754491017964,0.0040998996,0.8379041916167665,0.005517959328000001,,,0.8379041916167665,0.001923877397,0.5093547904191617,0.00029439226000000003
0.40777095808383235,0.008411280526565,0.6741257485029941,0.0202570717,0.8428008982035928,0.0286490611,,,0.6741257485029941,0.016469033,0.7984251497005989,0.021201824400000003,0.7984251497005989,0.020416437439999997,1.0249595808383234,0.0289025799,,,,,0.6741257485029941,0.0097392636,0.8428008982035928,0.013302444127000001,,,0.5157200598802395,0.0026953216000000003,0.6741257485029941,0.0041513496,0.8428008982035928,0.005581979328,,,0.8428008982035928,0.001946647397,0.5122305389221558,0.00029859026
0.4100029940119761,0.00850286423489834,0.6779790419161678,0.020449571700000002,0.8477020958083833,0.028907261099999998,,,0.6779790419161678,0.016640433,0.8030479041916168,0.0214079244,0.8030479041916168,0.02061723744,1.0310284431137724,0.0291350799,,,,,0.6779790419161678,0.0098514136,0.8477020958083833,0.013444644127000001,,,0.5186197604790419,0.0027353116,0.6779790419161678,0.0042039396000000005,0.8477020958083833,0.005647409328,,,0.8477020958083833,0.0019702373970000003,0.5151077844311378,0.00030342826
0.4122350299401198,0.008592627109898332,0.6818353293413174,0.0206467717,0.8526092814371258,0.0291707611,,,0.6818353293413174,0.016812833,0.8076751497005988,0.0216174244,0.8076751497005988,0.020818837439999998,1.0371047904191617,0.029366779899999997,,,,,0.6818353293413174,0.0099692736,0.8526092814371258,0.013587044127,,,0.5215194610778443,0.0027740316000000004,0.6818353293413174,0.0042578996,0.8526092814371258,0.005711489328000001,,,0.8526092814371258,0.0019934573970000003,0.5179880239520959,0.00030780226
0.41446856287425154,0.00869000469323167,0.6856961077844311,0.0208490717,0.8575209580838324,0.0294270611,,,0.6856961077844311,0.016990833,0.812306886227545,0.021826924400000003,0.812306886227545,0.02102003744,1.043188622754491,0.0295961799,,,,,0.6856961077844311,0.0100869436,0.8575209580838324,0.013727344127000001,,,0.5244221556886228,0.0028121616000000003,0.6856961077844311,0.0043079996,0.8575209580838324,0.005776219328,,,0.8575209580838324,0.002016987397,0.520869760479042,0.00031237426
0.4167035928143713,0.008785166609898327,0.689558383233533,0.0210557717,0.862437125748503,0.0296869611,,,0.689558383233533,0.017160733,0.816941616766467,0.0220342244,0.816941616766467,0.02122113744,,,,,,,0.689558383233533,0.0102034436,0.862437125748503,0.013869644127000001,,,0.5273248502994012,0.0028514416000000003,0.689558383233533,0.0043616396,0.862437125748503,0.005839839328000001,,,0.862437125748503,0.002041307397,0.5237529940119761,0.00031705126
0.418938622754491,0.008879273026564998,0.6934251497005989,0.0212650717,0.8673577844311378,0.029945361099999998,,,0.6934251497005989,0.017338232999999998,0.8215823353293414,0.022237724400000002,0.8215823353293414,0.02142203744,,,,,,,0.6934251497005989,0.0103198436,0.8673577844311378,0.014012244127000001,,,0.5302320359281437,0.0028917916,0.6934251497005989,0.0044142496000000005,0.8673577844311378,0.005904099328000001,,,0.8673577844311378,0.0020651673970000003,0.5266377245508982,0.00032155026000000003
0.4211751497005988,0.008973430276564994,0.6972934131736527,0.0214680717,0.8722844311377246,0.0302044611,,,0.6972934131736527,0.017513833,0.8262275449101796,0.0224454244,0.8262275449101796,0.02162593744,,,,,,,0.6972934131736527,0.0104397436,0.8722844311377246,0.014153744127,,,0.5331392215568863,0.0029313516,0.6972934131736527,0.0044667096,0.8722844311377246,0.005969159328,,,0.8722844311377246,0.002088887397,0.5295239520958084,0.00032626526
0.4234131736526946,0.009067325693231668,0.7011661676646707,0.0216733717,0.8772155688622755,0.0304566611,,,0.7011661676646707,0.017693633,0.830877245508982,0.022653024400000003,0.830877245508982,0.02182863744,,,,,,,0.7011661676646707,0.0105579436,0.8772155688622755,0.014294344127000001,,,0.5360494011976048,0.0029674916000000003,0.7011661676646707,0.0045214796,0.8772155688622755,0.006033499328000001,,,0.8772155688622755,0.002112947397,0.5324131736526946,0.00033054526
0.4256511976047904,0.009162127818231664,0.7050419161676647,0.021882671700000002,0.8821526946107785,0.0307140611,,,0.7050419161676647,0.017872433,0.8355314371257485,0.022861024400000002,0.8355314371257485,0.022030637439999997,,,,,,,0.7050419161676647,0.0106797436,0.8821526946107785,0.014434544127000001,,,0.5389595808383234,0.0030095616,0.7050419161676647,0.0045771096,0.8821526946107785,0.006098269328,,,0.8821526946107785,0.002136087397,0.5353038922155688,0.00033553826
0.42789071856287425,0.009254948568231667,0.7089206586826348,0.0220872717,0.8870943113772456,0.0309699611,,,0.7089206586826348,0.018047933,0.8401901197604791,0.0230723244,0.8401901197604791,0.022234937439999998,,,,,,,0.7089206586826348,0.0107991436,0.8870943113772456,0.014576644127,,,0.541874251497006,0.0030508716000000003,0.7089206586826348,0.0046308896,0.8870943113772456,0.006162399328,,,0.8870943113772456,0.002160187397,0.5381961077844312,0.00034080226
0.43013023952095814,0.00934919748489833,0.7128023952095809,0.0223010717,0.8920404191616766,0.0312181611,,,0.7128023952095809,0.018227133,0.8448532934131737,0.0232813244,0.8448532934131737,0.022438437439999997,,,,,,,0.7128023952095809,0.0109196436,0.8920404191616766,0.014715944127,,,0.5447889221556886,0.0030911716,0.7128023952095809,0.0046886296,0.8920404191616766,0.0062254493280000005,,,0.8920404191616766,0.002183747397,0.5410898203592814,0.00034628926
0.43237125748502997,0.009440828901564998,0.7166886227544911,0.0225074717,0.8969925149700599,0.0314722611,,,0.7166886227544911,0.018404733,0.8495209580838324,0.0234915244,0.8495209580838324,0.02264243744,,,,,,,0.7166886227544911,0.0110423436,0.8969925149700599,0.014857044127,,,0.5477050898203593,0.0031327116,0.7166886227544911,0.0047432296,0.8969925149700599,0.006291209328,,,0.8969925149700599,0.0022071373970000002,0.5439865269461078,0.00035124726
0.43461377245508986,0.00953537119323167,0.7205763473053892,0.0227177717,0.9019491017964072,0.0317224611,,,0.7205763473053892,0.018583933,0.8541931137724551,0.023704024400000002,0.8541931137724551,0.02284653744,,,,,,,0.7205763473053892,0.0111621436,0.9019491017964072,0.014999844127,,,0.550624251497006,0.0031720016,0.7205763473053892,0.0047982296,0.9019491017964072,0.006357569328,,,0.9019491017964072,0.002230677397,0.5468847305389222,0.00035591526
0.43685628742514976,0.009630865984898332,0.7244685628742515,0.0229252717,0.9069101796407186,0.0319739611,,,0.7244685628742515,0.018763633,0.8588682634730539,0.0239094244,0.8588682634730539,0.023050437439999998,,,,,,,0.7244685628742515,0.0112836436,0.9069101796407186,0.015139744127000001,,,0.5535449101796408,0.0032118916000000003,0.7244685628742515,0.0048551596,0.9069101796407186,0.006422109328,,,0.9069101796407186,0.0022542273970000003,0.5497844311377246,0.00036160726
0.43910029940119766,0.009725876984898336,0.7283637724550899,0.023132271700000002,0.911875748502994,0.0322275611,,,0.7283637724550899,0.018939532999999998,0.8635494011976048,0.0241175244,0.8635494011976048,0.023249237439999997,,,,,,,0.7283637724550899,0.0114047436,0.911875748502994,0.015282344127,,,0.5564685628742515,0.0032546816000000004,0.7283637724550899,0.0049135896000000005,0.911875748502994,0.006487449328000001,,,0.911875748502994,0.002277077397,0.552685628742515,0.00036634526
0.4413458083832335,0.009824818901565,0.7322604790419162,0.0233423717,0.9168473053892215,0.0324801611,,,0.7322604790419162,0.019116433,0.8682350299401198,0.0243229244,0.8682350299401198,0.023455337439999998,,,,,,,0.7322604790419162,0.0115266436,0.9168473053892215,0.015423244127,,,0.5593922155688623,0.0032977316,0.7322604790419162,0.0049689996,0.9168473053892215,0.006552969328,,,0.9168473053892215,0.0023012673970000002,0.5555898203592814,0.00037152626
0.44359131736526947,0.00992122135989833,0.7361631736526947,0.0235547717,0.9218248502994013,0.0327385611,,,0.7361631736526947,0.019300133,0.8729251497005989,0.024529524400000002,0.8729251497005989,0.023658637439999998,,,,,,,0.7361631736526947,0.0116463436,0.9218248502994013,0.015563844127000001,,,0.5623188622754491,0.0033389216,0.7361631736526947,0.0050269396000000004,0.9218248502994013,0.006616209328,,,0.9218248502994013,0.0023247773970000002,0.5584955089820359,0.00037695526
0.4458383233532935,0.010020471901564994,0.740067365269461,0.0237507717,0.9268068862275449,0.032989961100000006,,,0.740067365269461,0.019480533,0.8776197604790419,0.0247370244,0.8776197604790419,0.023862537439999998,,,,,,,0.740067365269461,0.0117711436,0.9268068862275449,0.015705644127000002,,,0.565247005988024,0.0033813316,0.740067365269461,0.0050827896,0.9268068862275449,0.0066809893280000004,,,0.9268068862275449,0.002348517397,0.5614026946107784,0.00038267626
0.4480853293413174,0.010114652318231662,0.7439745508982036,0.023954171700000002,0.9317934131736527,0.0332412611,,,0.7439745508982036,0.019660733,0.8823188622754491,0.0249435244,0.8823188622754491,0.02406323744,,,,,,,0.7439745508982036,0.0118944436,0.9317934131736527,0.015844544127,,,0.5681781437125749,0.0034209716000000003,0.7439745508982036,0.0051385596,0.9317934131736527,0.006747359328,,,0.9317934131736527,0.002371327397,0.5643113772455091,0.00038707926
0.45033383233532936,0.010210369276565007,0.7478862275449102,0.0241654717,0.9367844311377246,0.0335008611,,,0.7478862275449102,0.019842233,0.8870224550898204,0.0251514244,0.8870224550898204,0.024269337439999997,,,,,,,0.7478862275449102,0.0120165436,0.9367844311377246,0.015984544127,,,0.5711092814371258,0.0034638616,0.7478862275449102,0.0051954796000000004,0.9367844311377246,0.006811659328000001,,,0.9367844311377246,0.002394567397,0.5672215568862276,0.00039260326
0.45258233532934133,0.010309967276565,0.7517994011976049,0.0243732717,0.9417814371257486,0.0337518611,,,0.7517994011976049,0.020023533,0.8917305389221557,0.025359724400000002,0.8917305389221557,0.024468537439999997,,,,,,,0.7517994011976049,0.0121389436,0.9417814371257486,0.016125444127,,,0.5740434131736527,0.0035069416,0.7517994011976049,0.0052553096,0.9417814371257486,0.0068760993280000005,,,0.9417814371257486,0.0024174473970000002,0.5701347305389222,0.00039849926
0.45483383233532937,0.010405644359898334,0.7557170658682635,0.0245844717,0.9467829341317365,0.0340047611,,,0.7557170658682635,0.020207333,0.8964431137724551,0.025567024400000003,0.8964431137724551,0.02467133744,,,,,,,0.7557170658682635,0.0122623436,0.9467829341317365,0.016265144127,,,0.5769790419161677,0.0035499216000000004,0.7557170658682635,0.0053157596,0.9467829341317365,0.006940969328,,,0.9467829341317365,0.002441377397,0.5730494011976048,0.00040315226000000004
0.45708532934131735,0.010504866859898326,0.7596377245508982,0.0247941717,0.9517904191616767,0.0342576611,,,0.7596377245508982,0.020384933,0.9011601796407186,0.0257781244,0.9011601796407186,0.024872237439999997,,,,,,,0.7596377245508982,0.0123859436,0.9517904191616767,0.016407144127,,,0.5799176646706588,0.0035922616,0.7596377245508982,0.0053745096,0.9517904191616767,0.007005779328000001,,,0.9517904191616767,0.0024654173970000003,0.5759655688622755,0.00040794226
0.4593368263473054,0.010604958109898333,0.7635613772455091,0.0249991717,0.9568023952095809,0.034509361100000004,,,0.7635613772455091,0.020564933,0.9058817365269461,0.0259843244,0.9058817365269461,0.02507383744,,,,,,,0.7635613772455091,0.0125097436,0.9568023952095809,0.016546544127,,,0.5828562874251497,0.0036359016,0.7635613772455091,0.0054337296,0.9568023952095809,0.007069229328,,,0.9568023952095809,0.002488557397,0.5788847305389222,0.00041290526
0.4615898203592814,0.010703582276564993,0.7674895209580839,0.025214871700000002,0.9618188622754491,0.034751661100000004,,,0.7674895209580839,0.020744833,0.9106092814371257,0.026191524400000003,0.9106092814371257,0.02527423744,,,,,,,0.7674895209580839,0.0126350436,0.9618188622754491,0.016685144127,,,0.5857979041916168,0.0036808616000000003,0.7674895209580839,0.0054904496,0.9618188622754491,0.007134009328000001,,,0.9618188622754491,0.002511587397,0.5818038922155688,0.00041751126
0.4638443113772455,0.010803265193231661,0.7714191616766467,0.0254218717,0.9668413173652695,0.0349969611,,,0.7714191616766467,0.020920933,0.9153398203592814,0.0263976244,0.9153398203592814,0.025474337439999998,,,,,,,0.7714191616766467,0.0127608436,0.9668413173652695,0.016825444127,,,0.5887425149700599,0.0037235716,0.7714191616766467,0.0055475496,0.9668413173652695,0.0071978593280000005,,,0.9668413173652695,0.002535427397,0.5847260479041916,0.00042268326
0.4660988023952096,0.010906317693231653,0.7753532934131737,0.0256335717,0.9718682634730539,0.035248061100000005,,,0.7753532934131737,0.021102933,0.9200748502994012,0.0266048244,0.9200748502994012,0.02567523744,,,,,,,0.7753532934131737,0.0128832436,0.9718682634730539,0.016964644127000002,,,0.591687125748503,0.0037665316000000003,0.7753532934131737,0.0056043296,0.9718682634730539,0.007262339328,,,0.9718682634730539,0.002558907397,0.5876497005988024,0.00042791626
0.4683547904191617,0.011008027276564997,0.7792889221556887,0.0258421717,0.9768997005988025,0.035496561100000004,,,0.7792889221556887,0.021287533,0.9248143712574851,0.026810724400000003,0.9248143712574851,0.02587503744,,,,,,,0.7792889221556887,0.0130070436,0.9768997005988025,0.017104444127,,,0.5946347305389222,0.0038127816,0.7792889221556887,0.0056647496,0.9768997005988025,0.007325819328,,,0.9768997005988025,0.002582387397,0.5905763473053893,0.00043319926
0.4706122754491018,0.011108056859898343,0.7832290419161676,0.0260522717,0.981937125748503,0.0357409611,,,0.7832290419161676,0.021468733,0.929559880239521,0.0270180244,0.929559880239521,0.026073937439999997,,,,,,,0.7832290419161676,0.0131327436,0.981937125748503,0.017242244127,,,0.5975838323353294,0.0038583616,0.7832290419161676,0.0057260796000000004,0.981937125748503,0.007389849328,,,0.981937125748503,0.0026057773970000002,0.5935044910179641,0.00043808726
0.47286976047904195,0.011208622276565003,0.7871721556886228,0.0262700717,0.9869805389221556,0.035988161100000006,,,0.7871721556886228,0.021652033,0.9343083832335329,0.027224324400000003,0.9343083832335329,0.026274237439999997,,,,,,,0.7871721556886228,0.0132579436,0.9869805389221556,0.017379944127000002,,,0.6005344311377245,0.0039033716,0.7871721556886228,0.0057861196,0.9869805389221556,0.007453719328000001,,,0.9869805389221556,0.002628897397,0.5964341317365269,0.00044320326
0.47512874251497006,0.011310699776564986,0.791119760479042,0.0264865717,0.9920284431137726,0.0362317611,,,0.791119760479042,0.021835933,0.939061377245509,0.0274298244,0.939061377245509,0.02647473744,,,,,,,0.791119760479042,0.0133839436,0.9920284431137726,0.017518144127,,,0.6034865269461078,0.0039484116,0.791119760479042,0.0058457196,0.9920284431137726,0.0075176993280000005,,,0.9920284431137726,0.002652207397,0.5993652694610778,0.00044827326
0.47738772455089823,0.011413905193231669,0.7950688622754492,0.0266991717,0.9970808383233534,0.036470761100000006,,,0.7950688622754492,0.022015433,0.9438203592814371,0.0276347244,0.9438203592814371,0.026677337439999997,,,,,,,0.7950688622754492,0.0135086436,0.9970808383233534,0.017653944127000002,,,0.6064416167664671,0.0039947915999999995,0.7950688622754492,0.0059051296000000005,0.9970808383233534,0.007580979328,,,0.9970808383233534,0.002675837397,0.6022979041916168,0.00045420926
0.4796482035928144,0.011518153943231656,0.7990224550898204,0.0269080717,1.0021377245508982,0.0367194611,,,0.7990224550898204,0.022196633,0.9485838323353294,0.027836024400000003,0.9485838323353294,0.026877137439999997,,,,,,,0.7990224550898204,0.0136318436,1.0021377245508982,0.017791244127000002,,,0.6093982035928144,0.0040399115999999995,0.7990224550898204,0.0059640196,1.0021377245508982,0.0076444693280000005,,,1.0021377245508982,0.0026996173970000002,0.6052335329341317,0.00045936426
0.4819101796407186,0.011623781443231658,0.8029790419161678,0.0271235717,1.0072005988023953,0.0369652611,,,0.8029790419161678,0.022381032999999998,0.9533502994011976,0.0280415244,0.9533502994011976,0.027075137439999997,,,,,,,0.8029790419161678,0.0137570436,1.0072005988023953,0.017925544127,,,0.6123577844311378,0.004084341599999999,0.8029790419161678,0.0060262096000000005,1.0072005988023953,0.007708389328000001,,,1.0072005988023953,0.002722917397,0.6081706586826348,0.00046516626000000003
0.48417215568862276,0.011729620609898336,0.806938622754491,0.0273359717,1.0122694610778444,0.037205561100000006,,,0.806938622754491,0.022566733,0.958122754491018,0.0282429244,0.958122754491018,0.027274937439999997,,,,,,,0.806938622754491,0.0138812436,1.0122694610778444,0.018062844127000002,,,0.615317365269461,0.0041311816,0.806938622754491,0.0060871796,1.0122694610778444,0.007771879328,,,1.0122694610778444,0.002746097397,0.6111092814371257,0.00047099726
0.486435628742515,0.011830615609898332,0.8109011976047905,0.0275512717,1.0173428143712575,0.037450961100000006,,,0.8109011976047905,0.022749333,0.9628997005988025,0.028446024400000002,0.9628997005988025,0.02747223744,,,,,,,0.8109011976047905,0.0140044436,1.0173428143712575,0.018199444127,,,0.6182799401197605,0.0041790616,0.8109011976047905,0.0061465196,1.0173428143712575,0.007834909328,,,1.0173428143712575,0.002769447397,0.6140494011976048,0.00047670126
0.48870059880239525,0.011937419359898338,0.8148667664670659,0.0277597717,1.0224206586826348,0.0376872611,,,0.8148667664670659,0.022933333,0.9676811377245509,0.028648124400000002,0.9676811377245509,0.02767363744,,,,,,,0.8148667664670659,0.0141318436,1.0224206586826348,0.018333844127,,,0.621244011976048,0.0042228416,0.8148667664670659,0.0062071096,1.0224206586826348,0.007898679328000001,,,1.0224206586826348,0.002792747397,0.6169925149700599,0.00048302726
0.4909655688622755,0.012043580193231668,0.8188368263473054,0.0279680717,1.0275044910179643,0.037921661100000004,,,0.8188368263473054,0.023116333,0.9724655688622754,0.0288486244,0.9724655688622754,0.027867337439999997,,,,,,,0.8188368263473054,0.0142561436,1.0275044910179643,0.018469644127,,,0.6242095808383233,0.0042694216,0.8188368263473054,0.0062665696,1.0275044910179643,0.007962479328,,,1.0275044910179643,0.002815527397,0.619937125748503,0.00048864626
0.49323203592814374,0.01214624519323167,0.822809880239521,0.0281792717,1.0325928143712575,0.0381602611,,,0.822809880239521,0.023298633,0.9772559880239521,0.0290514244,0.9772559880239521,0.02806443744,,,,,,,0.822809880239521,0.0143815436,1.0325928143712575,0.018605144127,,,0.6271781437125749,0.0043181515999999994,0.822809880239521,0.0063264796000000005,1.0325928143712575,0.008025309328,,,1.0325928143712575,0.002838487397,0.6228832335329341,0.00049465526
0.495498502994012,0.012249783943231672,0.8267844311377246,0.0283927717,1.037685628742515,0.038396361100000005,,,0.8267844311377246,0.023481933,0.9820523952095809,0.0292525244,0.9820523952095809,0.02826003744,,,,,,,0.8267844311377246,0.0145085436,1.037685628742515,0.018740444127,,,0.6301482035928144,0.0043652916,0.8267844311377246,0.0063863596000000005,1.037685628742515,0.008087759328,,,1.037685628742515,0.002861717397,0.6258323353293413,0.00050022826
0.49776646706586825,0.012356346443231653,0.8307649700598803,0.0286046717,1.0427844311377246,0.0386327611,,,0.8307649700598803,0.023664133,0.9868517964071857,0.0294524244,0.9868517964071857,0.028455537439999998,,,,,,,0.8307649700598803,0.014634843600000001,1.0427844311377246,0.018875744127,,,0.633119760479042,0.0044153816,0.8307649700598803,0.0064467096,1.0427844311377246,0.008150659328,,,1.0427844311377246,0.002884097397,0.6287814371257485,0.00050633126
0.5000359281437126,0.012465387276564996,0.834747005988024,0.0288219717,1.0478892215568862,0.0388742611,,,0.834747005988024,0.023849633,0.9916556886227544,0.029650624400000002,0.9916556886227544,0.028644237439999998,,,,,,,0.834747005988024,0.0147630436,1.0478892215568862,0.019009044127,,,0.6360943113772455,0.0044623416,0.834747005988024,0.0065076396,1.0478892215568862,0.008213679328,,,1.0478892215568862,0.002907487397,0.6317335329341317,0.00051203526
0.5023053892215569,0.012568905193231672,0.8387320359281438,0.0290275717,,,,,0.8387320359281438,0.024031433,0.9964640718562875,0.0298501244,0.9964640718562875,0.028838837439999997,,,,,,,0.8387320359281438,0.0148911436,,,,,0.6390688622754491,0.0045085716,0.8387320359281438,0.0065693096,,,,,,,0.634687125748503,0.00051751326
0.5045763473053893,0.012676559776564995,0.8427215568862276,0.029240671700000002,,,,,0.8427215568862276,0.024214832999999998,1.0012784431137725,0.030050724400000003,1.0012784431137725,0.029033337439999998,,,,,,,0.8427215568862276,0.0150194436,,,,,0.6420464071856288,0.004555211599999999,0.8427215568862276,0.0066307396,,,,,,,0.6376437125748503,0.00052321726
0.5068488023952096,0.012787557693231666,0.8467140718562874,0.0294507717,,,,,0.8467140718562874,0.024401333,1.0060958083832336,0.0302508244,1.0060958083832336,0.02922423744,,,,,,,0.8467140718562874,0.0151491436,,,,,0.6450269461077844,0.0046044616,0.8467140718562874,0.0066910996,,,,,,,0.6406017964071856,0.00052953026
0.5091212574850299,0.012894498109898341,0.8507095808383234,0.0296674717,,,,,0.8507095808383234,0.024583333,1.0109191616766466,0.030448124400000002,1.0109191616766466,0.029411937439999997,,,,,,,0.8507095808383234,0.0152742436,,,,,0.6480074850299401,0.0046541816,0.8507095808383234,0.0067530696,,,,,,,0.643561377245509,0.00053535826
0.5113952095808383,0.013002158109898326,0.8547080838323354,0.0298766717,,,,,0.8547080838323354,0.024765833,1.015747005988024,0.030646124400000002,1.015747005988024,0.02959913744,,,,,,,0.8547080838323354,0.0154008436,,,,,0.650991017964072,0.0047050016,0.8547080838323354,0.0068141296,,,,,,,0.6465224550898203,0.00054151826
0.5136691616766467,0.013110483109898322,0.8587110778443113,0.0300829717,,,,,0.8587110778443113,0.024948633,1.0205793413173654,0.0308413244,1.0205793413173654,0.029792937439999997,,,,,,,0.8587110778443113,0.0155258436,,,,,0.6539760479041917,0.0047528516,0.8587110778443113,0.0068763396,,,,,,,0.6494850299401198,0.0005475822600000001
0.5159446107784431,0.013219638109898329,0.8627170658682635,0.0302965717,,,,,0.8627170658682635,0.025129933,1.0254161676646707,0.0310355244,1.0254161676646707,0.029981637439999997,,,,,,,0.8627170658682635,0.0156524436,,,,,0.6569640718562875,0.0048029616,0.8627170658682635,0.0069360996000000005,,,,,,,0.6524505988023952,0.00055378326
0.5182215568862276,0.013328539359898334,0.8667245508982037,0.0305039717,,,,,0.8667245508982037,0.025312233,1.0302574850299402,0.0312289244,1.0302574850299402,0.03017283744,,,,,,,0.8667245508982037,0.0157809436,,,,,0.6599520958083832,0.0048515816,0.8667245508982037,0.0069980896,,,,,,,0.6554176646706588,0.00055999826
0.520498502994012,0.013438163109898333,0.8707380239520959,0.0307147717,,,,,0.8707380239520959,0.025493133,1.0351032934131736,0.031426824400000004,1.0351032934131736,0.03036103744,,,,,,,0.8707380239520959,0.0159066436,,,,,0.6629431137724552,0.0049035616,0.8707380239520959,0.0070614096000000005,,,,,,,0.6583877245508983,0.00056579026
0.5227769461077845,0.013546287276564995,0.874752994011976,0.0309339717,,,,,0.874752994011976,0.025676733,1.0399535928143713,0.0316194244,1.0399535928143713,0.03054893744,,,,,,,0.874752994011976,0.0160331436,,,,,0.6659371257485031,0.0049521316,0.874752994011976,0.0071227396000000005,,,,,,,0.6613577844311377,0.00057237926
0.5250568862275449,0.013657478943231662,0.8787709580838323,0.0311484717,,,,,0.8787709580838323,0.025861533,1.044809880239521,0.0318120244,1.044809880239521,0.03073543744,,,,,,,0.8787709580838323,0.0161604436,,,,,0.6689311377245509,0.0050046516,0.8787709580838323,0.0071827796000000005,,,,,,,0.6643308383233534,0.00057903726
0.5273368263473054,0.013766368526565001,0.8827934131736527,0.031360871699999994,,,,,0.8827934131736527,0.026040733,,,,,,,,,,,0.8827934131736527,0.0162877436,,,,,0.6719281437125749,0.0050518616,0.8827934131736527,0.0072451396000000005,,,,,,,0.6673053892215569,0.0005849932600000001
0.529618263473054,0.013876016026565003,0.886818862275449,0.0315760717,,,,,0.886818862275449,0.026224733,,,,,,,,,,,0.886818862275449,0.0164153436,,,,,0.6749266467065869,0.0051036916,0.886818862275449,0.0073077796,,,,,,,0.6702814371257485,0.00059125826
0.5318997005988024,0.013987077693231669,0.8908473053892215,0.031787771699999995,,,,,0.8908473053892215,0.026408033,,,,,,,,,,,0.8908473053892215,0.0165402436,,,,,0.6779281437125748,0.0051554916,0.8908473053892215,0.0073677896,,,,,,,0.6732604790419161,0.00059822826
0.534182634730539,0.014098942693231675,0.8948802395209582,0.032003971699999995,,,,,0.8948802395209582,0.026588233,,,,,,,,,,,0.8948802395209582,0.0166682436,,,,,0.6809296407185629,0.0052071515999999995,0.8948802395209582,0.0074276096,,,,,,,0.6762410179640719,0.00060499326
0.5364670658682635,0.014211571443231666,0.8989146706586826,0.0322159717,,,,,0.8989146706586826,0.026770633,,,,,,,,,,,0.8989146706586826,0.0167939436,,,,,0.683934131736527,0.0052588216,0.8989146706586826,0.0074895296,,,,,,,0.6792230538922156,0.00061120626
0.5387529940119761,0.01432357144323167,0.9029535928143713,0.032431571699999995,,,,,0.9029535928143713,0.026953833,,,,,,,,,,,0.9029535928143713,0.0169205436,,,,,0.6869401197604791,0.0053103516,0.9029535928143713,0.0075516096,,,,,,,0.6822080838323353,0.00061826026
0.5410389221556886,0.014436943109898336,0.906995508982036,0.0326399717,,,,,0.906995508982036,0.027131132999999998,,,,,,,,,,,0.906995508982036,0.0170486436,,,,,0.6899491017964072,0.0053600216,0.906995508982036,0.0076138596,,,,,,,0.6851931137724552,0.0006247112600000001
0.5433248502994013,0.014549639359898336,0.9110404191616767,0.0328457717,,,,,0.9110404191616767,0.027312733,,,,,,,,,,,0.9110404191616767,0.0171732436,,,,,0.6929595808383233,0.0054104415999999995,0.9110404191616767,0.0076758996,,,,,,,0.6881811377245509,0.00063158026
0.5456122754491018,0.01466373435989834,0.9150898203592814,0.0330564717,,,,,0.9150898203592814,0.027493033,,,,,,,,,,,0.9150898203592814,0.0173005436,,,,,0.6959715568862276,0.0054624415999999995,0.9150898203592814,0.0077343396,,,,,,,0.6911706586826348,0.00063834226
0.5479011976047904,0.014777691443231671,0.9191422155688623,0.033266471699999994,,,,,0.9191422155688623,0.027673633,,,,,,,,,,,0.9191422155688623,0.0174280436,,,,,0.6989850299401198,0.0055157116,0.9191422155688623,0.0077958996000000004,,,,,,,0.6941631736526946,0.00064495926
0.5501916167664671,0.014890992693231669,0.9231976047904192,0.0334740717,,,,,0.9231976047904192,0.027852233,,,,,,,,,,,0.9231976047904192,0.0175573436,,,,,0.7020014970059881,0.0055682216,0.9231976047904192,0.0078568996,,,,,,,0.6971571856287425,0.00065148926
0.5524820359281437,0.015007860609898347,0.9272559880239521,0.0336917717,,,,,0.9272559880239521,0.028034932999999998,,,,,,,,,,,0.9272559880239521,0.0176839436,,,,,0.7050194610778443,0.0056212816,0.9272559880239521,0.007918729599999999,,,,,,,0.7001526946107784,0.00065881426
0.5547739520958084,0.015123628526565,0.9313173652694611,0.033897471699999994,,,,,0.9313173652694611,0.028214933,,,,,,,,,,,0.9313173652694611,0.0178080436,,,,,0.7080389221556886,0.005673061599999999,0.9313173652694611,0.007979499599999999,,,,,,,0.7031497005988024,0.00066579126
0.557065868263473,0.015239018109898337,0.9353832335329342,0.0341072717,,,,,0.9353832335329342,0.028395233,,,,,,,,,,,0.9353832335329342,0.0179323436,,,,,0.711061377245509,0.005724921599999999,0.9353832335329342,0.0080400096,,,,,,,0.7061497005988024,0.00067228826
0.5593592814371258,0.015353532276565008,0.9394520958083833,0.0343143717,,,,,0.9394520958083833,0.028579233,,,,,,,,,,,0.9394520958083833,0.0180581436,,,,,0.7140853293413173,0.0057771715999999996,0.9394520958083833,0.0081010596,,,,,,,0.7091511976047904,0.00067879426
0.5616541916167666,0.015470974359898332,0.9435239520958084,0.0345237717,,,,,0.9435239520958084,0.028763733,,,,,,,,,,,0.9435239520958084,0.0181843436,,,,,0.7171107784431139,0.0058307715999999996,0.9435239520958084,0.008161499599999998,,,,,,,0.7121541916167664,0.00068524226
0.5639491017964072,0.01558868685989833,0.9476002994011977,0.034731971699999996,,,,,0.9476002994011977,0.028944433,,,,,,,,,,,0.9476002994011977,0.0183100436,,,,,0.7201392215568863,0.0058834016,0.9476002994011977,0.0082216896,,,,,,,0.7151601796407185,0.00069161226
0.566245508982036,0.015701542693231665,0.951678143712575,0.034933171699999994,,,,,0.951678143712575,0.029124233,,,,,,,,,,,0.951678143712575,0.0184346436,,,,,0.7231676646706586,0.0059358616,0.951678143712575,0.008283009599999999,,,,,,,0.7181661676646707,0.00069807526
0.5685434131736528,0.01581759644323166,0.9557604790419162,0.035137371699999996,,,,,0.9557604790419162,0.029306533,,,,,,,,,,,0.9557604790419162,0.0185608436,,,,,0.7261991017964071,0.0059875616,0.9557604790419162,0.008344629599999999,,,,,,,0.7211751497005988,0.00070547026
0.5708413173652694,0.015934850609898327,0.9598458083832335,0.0353480717,,,,,0.9598458083832335,0.029483333,,,,,,,,,,,0.9598458083832335,0.0186857436,,,,,0.7292335329341317,0.006041991599999999,0.9598458083832335,0.0084048396,,,,,,,0.7241871257485031,0.00071306926
0.5731407185628743,0.016048946859898335,0.963935628742515,0.0355589717,,,,,0.963935628742515,0.029660732999999998,,,,,,,,,,,0.963935628742515,0.0188094436,,,,,0.7322679640718562,0.006095881599999999,0.963935628742515,0.0084663196,,,,,,,0.7271991017964072,0.00072042226
0.575440119760479,0.01616623644323167,0.9680269461077845,0.0357669717,,,,,0.9680269461077845,0.029839333,,,,,,,,,,,0.9680269461077845,0.0189350436,,,,,0.7353053892215569,0.0061490916,0.9680269461077845,0.008526849599999999,,,,,,,0.7302140718562875,0.00072770226
0.5777410179640718,0.016284312693231672,0.972122754491018,0.0359764717,,,,,0.972122754491018,0.030017533,,,,,,,,,,,0.972122754491018,0.0190604436,,,,,0.7383458083832336,0.0062028416,0.972122754491018,0.008588839599999998,,,,,,,0.7332305389221556,0.00073567426
0.5800434131736527,0.01640153644323167,0.9762215568862276,0.036185071699999995,,,,,0.9762215568862276,0.030196733,,,,,,,,,,,0.9762215568862276,0.0191821436,,,,,0.7413862275449102,0.0062564816,0.9762215568862276,0.0086496996,,,,,,,0.73625,0.00074294626
0.5823458083832336,0.01651982727656498,0.9803248502994012,0.0363849717,,,,,0.9803248502994012,0.030376633,,,,,,,,,,,0.9803248502994012,0.0193062436,,,,,0.7444296407185629,0.006312761599999999,0.9803248502994012,0.0087097896,,,,,,,0.7392694610778443,0.00074943126
0.5846497005988024,0.016640283943231672,0.9844296407185629,0.0365872717,,,,,0.9844296407185629,0.030550633,,,,,,,,,,,0.9844296407185629,0.0194284436,,,,,0.7474745508982036,0.0063669116,0.9844296407185629,0.008770509599999999,,,,,,,0.7422919161676648,0.00075684826
0.5869550898203593,0.016759003526564994,0.9885389221556886,0.036792471699999996,,,,,0.9885389221556886,0.030729333,,,,,,,,,,,0.9885389221556886,0.0195512436,,,,,0.7505224550898204,0.0064218216,0.9885389221556886,0.0088322196,,,,,,,0.7453173652694611,0.00076431126
0.5892604790419161,0.016873642693231664,0.9926526946107784,0.0370065717,,,,,0.9926526946107784,0.030901433,,,,,,,,,,,0.9926526946107784,0.0196739436,,,,,0.7535718562874252,0.0064778916,0.9926526946107784,0.008893509599999998,,,,,,,0.7483428143712575,0.00077137526
0.5915673652694611,0.016993571443231673,0.9967679640718563,0.0372071717,,,,,0.9967679640718563,0.031075333,,,,,,,,,,,0.9967679640718563,0.0197963436,,,,,0.756622754491018,0.0065343716,0.9967679640718563,0.0089552896,,,,,,,0.75137125748503,0.00077893326
0.593875748502994,0.017114415609898334,1.0008877245508983,0.0374083717,,,,,1.0008877245508983,0.031246633,,,,,,,,,,,1.0008877245508983,0.0199208436,,,,,0.7596751497005988,0.006585891599999999,1.0008877245508983,0.0090145596,,,,,,,0.7544011976047904,0.00078595226
0.596184131736527,0.01723599185989834,1.0050104790419163,0.0376055717,,,,,1.0050104790419163,0.031420933,,,,,,,,,,,1.0050104790419163,0.0200434436,,,,,0.7627305389221557,0.0066406016,1.0050104790419163,0.009076369599999998,,,,,,,0.757434131736527,0.00079341826
0.5984940119760479,0.017354396443231678,1.0091362275449103,0.0378045717,,,,,1.0091362275449103,0.031596833,,,,,,,,,,,1.0091362275449103,0.0201658436,,,,,0.7657874251497006,0.0066957416,1.0091362275449103,0.009137019599999999,,,,,,,0.7604685628742516,0.00080023026
0.600803892215569,0.017472796026564992,1.0132649700598801,0.038005271699999996,,,,,1.0132649700598801,0.031770133,,,,,,,,,,,1.0132649700598801,0.0202875436,,,,,0.7688458083832336,0.0067507415999999995,1.0132649700598801,0.0091971296,,,,,,,0.763504491017964,0.00080733126
0.6031152694610779,0.017592836026564994,1.0173982035928144,0.0382020717,,,,,1.0173982035928144,0.031944533,,,,,,,,,,,1.0173982035928144,0.0204086436,,,,,0.7719071856287426,0.0068047316,1.0173982035928144,0.0092601796,,,,,,,0.7665419161676646,0.00081484426
0.6054281437125749,0.017713914776565004,1.0215344311377246,0.038399071699999995,,,,,1.0215344311377246,0.032118433,,,,,,,,,,,1.0215344311377246,0.0205314436,,,,,0.7749700598802396,0.0068622616,1.0215344311377246,0.0093191996,,,,,,,0.7695823353293414,0.00082169826
0.6077410179640719,0.017835929359898344,1.025675149700599,0.0386038717,,,,,1.025675149700599,0.032292733,,,,,,,,,,,1.025675149700599,0.0206544436,,,,,0.7780344311377245,0.0069195416,1.025675149700599,0.0093795796,,,,,,,0.772624251497006,0.0008289812600000001
0.6100553892215569,0.01795980685989833,1.029817365269461,0.0388011717,,,,,1.029817365269461,0.032464933,,,,,,,,,,,1.029817365269461,0.0207741436,,,,,0.7811017964071857,0.006972621599999999,1.029817365269461,0.0094395896,,,,,,,0.7756676646706587,0.00083632426
0.61237125748503,0.01808174144323167,1.0339640718562875,0.0389944717,,,,,1.0339640718562875,0.032639533,,,,,,,,,,,1.0339640718562875,0.0208968436,,,,,0.7841706586826348,0.0070276216,1.0339640718562875,0.0095008196,,,,,,,0.7787125748502995,0.00084346026
0.614687125748503,0.018205848526565014,1.038115269461078,0.0391940717,,,,,1.038115269461078,0.032812533,,,,,,,,,,,1.038115269461078,0.0210161436,,,,,0.7872410179640719,0.0070849816,1.038115269461078,0.0095586696,,,,,,,0.7817604790419161,0.00085019126
0.6170044910179642,0.018331645193231667,1.0422679640718564,0.0393895717,,,,,1.0422679640718564,0.032984233,,,,,,,,,,,1.0422679640718564,0.0211380436,,,,,0.790314371257485,0.007138241599999999,1.0422679640718564,0.0096185696,,,,,,,0.784809880239521,0.00085765226
0.6193233532934133,0.018454848109898336,1.046425149700599,0.0395861717,,,,,1.046425149700599,0.033152232999999996,,,,,,,,,,,1.046425149700599,0.0212578436,,,,,0.7933892215568862,0.0071960416,1.046425149700599,0.009676229599999999,,,,,,,0.7878622754491019,0.0008649122600000001
0.6216422155688622,0.018578270193231668,,,,,,,,,,,,,,,,,,,,,,,,,0.7964655688622755,0.0072511616,,,,,,,,,0.7909161676646707,0.0008719842600000001
0.6239625748502995,0.018704833109898313,,,,,,,,,,,,,,,,,,,,,,,,,0.7995434131736527,0.0073078616,,,,,,,,,0.7939715568862276,0.00087942326
0.6262829341317365,0.01882845310989834,,,,,,,,,,,,,,,,,,,,,,,,,0.802624251497006,0.0073647216,,,,,,,,,0.7970284431137725,0.00088641526
0.6286047904191617,0.018950387276564996,,,,,,,,,,,,,,,,,,,,,,,,,0.8057065868263473,0.0074203915999999995,,,,,,,,,0.8000883233532935,0.00089333526
0.6309281437125749,0.019072522276564988,,,,,,,,,,,,,,,,,,,,,,,,,0.8087919161676647,0.0074754316,,,,,,,,,0.8031482035928144,0.00089968326
0.6332514970059882,0.019194729359898324,,,,,,,,,,,,,,,,,,,,,,,,,0.811877245508982,0.0075309415999999995,,,,,,,,,0.8062125748502995,0.00090687126
0.6355778443113773,0.019319500609898347,,,,,,,,,,,,,,,,,,,,,,,,,0.8149670658682635,0.0075866716,,,,,,,,,0.8092769461077844,0.00091457126
0.6379026946107784,0.019440684776565017,,,,,,,,,,,,,,,,,,,,,,,,,0.8180568862275449,0.0076436216,,,,,,,,,0.8123443113772455,0.00092206126
0.6402305389221558,0.019564330609898352,,,,,,,,,,,,,,,,,,,,,,,,,0.8211497005988024,0.0076992015999999995,,,,,,,,,0.8154131736526946,0.00092919526
0.6425568862275449,0.01968770435989833,,,,,,,,,,,,,,,,,,,,,,,,,0.824244011976048,0.007759091599999999,,,,,,,,,0.8184850299401198,0.00093687226
0.6448862275449102,0.019815594359898325,,,,,,,,,,,,,,,,,,,,,,,,,0.8273398203592814,0.0078145916,,,,,,,,,0.821558383233533,0.0009454632600000001
0.6472155688622755,0.01994103477656501,,,,,,,,,,,,,,,,,,,,,,,,,0.830438622754491,0.007872951599999999,,,,,,,,,0.8246332335329342,0.00095265626
0.6495464071856287,0.02007077560989834,,,,,,,,,,,,,,,,,,,,,,,,,0.8335389221556886,0.0079292116,,,,,,,,,0.8277095808383234,0.00096054026
0.65187874251497,0.02019447560989833,,,,,,,,,,,,,,,,,,,,,,,,,0.8366422155688623,0.007985391599999999,,,,,,,,,0.8307889221556887,0.00096809426
0.6542110778443113,0.020320207276564983,,,,,,,,,,,,,,,,,,,,,,,,,0.8397455089820359,0.008044401599999999,,,,,,,,,0.8338697604790419,0.00097565426
0.6565449101796408,0.020451753943231663,,,,,,,,,,,,,,,,,,,,,,,,,0.8428517964071857,0.008100471599999999,,,,,,,,,0.8369520958083833,0.0009832052599999998
0.65887874251497,0.020576745609898327,,,,,,,,,,,,,,,,,,,,,,,,,0.8459610778443114,0.0081576816,,,,,,,,,0.8400374251497006,0.00099071926
0.6612140718562874,0.02070463394323167,,,,,,,,,,,,,,,,,,,,,,,,,0.8490703592814371,0.0082185316,,,,,,,,,0.843124251497006,0.0009981052599999998
0.6635508982035929,0.02083003227656501,,,,,,,,,,,,,,,,,,,,,,,,,0.852184131736527,0.0082768116,,,,,,,,,0.8462125748502994,0.00100552526
0.6658877245508982,0.020958408943231668,,,,,,,,,,,,,,,,,,,,,,,,,0.8552979041916169,0.008335921599999999,,,,,,,,,0.8493023952095808,0.00101286526
0.6682260479041917,0.021085748943231696,,,,,,,,,,,,,,,,,,,,,,,,,0.8584146706586827,0.0083942416,,,,,,,,,0.8523952095808384,0.00102031526
0.6705658682634731,0.021212573943231675,,,,,,,,,,,,,,,,,,,,,,,,,0.8615329341317366,0.0084531016,,,,,,,,,0.855491017964072,0.0010280052599999998
0.6729056886227545,0.021339593526565007,,,,,,,,,,,,,,,,,,,,,,,,,0.8646526946107784,0.008509991599999999,,,,,,,,,0.8585868263473054,0.00103471526
0.675247005988024,0.021467199359898336,,,,,,,,,,,,,,,,,,,,,,,,,0.8677754491017964,0.0085675016,,,,,,,,,0.861685628742515,0.0010428752599999998
0.6775898203592815,0.021595578109898338,,,,,,,,,,,,,,,,,,,,,,,,,0.8708997005988025,0.0086266516,,,,,,,,,0.8647859281437126,0.0010513052599999998
0.6799326347305389,0.021724966859898318,,,,,,,,,,,,,,,,,,,,,,,,,0.8740254491017965,0.0086836416,,,,,,,,,0.8678892215568863,0.0010596552599999999
0.6822769461077846,0.021855296026565,,,,,,,,,,,,,,,,,,,,,,,,,0.8771541916167666,0.0087421616,,,,,,,,,0.870994011976048,0.0010675552599999998
0.684622754491018,0.021980546859898323,,,,,,,,,,,,,,,,,,,,,,,,,0.8802844311377246,0.008800371599999999,,,,,,,,,0.8741002994011976,0.0010752152599999999
0.6869685628742515,0.02210974560989834,,,,,,,,,,,,,,,,,,,,,,,,,0.8834176646706587,0.0088600716,,,,,,,,,0.8772080838323354,0.00108246526
0.6893158682634731,0.02223660477656499,,,,,,,,,,,,,,,,,,,,,,,,,0.8865508982035928,0.0089176916,,,,,,,,,0.8803188622754492,0.00108977526
0.6916631736526946,0.02236364394323166,,,,,,,,,,,,,,,,,,,,,,,,,0.8896886227544911,0.0089749616,,,,,,,,,0.883431137724551,0.00109721526
0.6940119760479042,0.022493556026564984,,,,,,,,,,,,,,,,,,,,,,,,,0.8928263473053892,0.0090308616,,,,,,,,,0.8865449101796407,0.00110445526
0.6963622754491018,0.022626027276565003,,,,,,,,,,,,,,,,,,,,,,,,,0.8959670658682635,0.0090881316,,,,,,,,,0.8896616766467066,0.0011118452599999998
0.6987140718562875,0.022758810609898344,,,,,,,,,,,,,,,,,,,,,,,,,0.8991092814371258,0.009147671599999999,,,,,,,,,0.8927799401197606,0.00111920526
0.7010658682634731,0.022888543526565008,,,,,,,,,,,,,,,,,,,,,,,,,0.9022544910179641,0.0092053016,,,,,,,,,0.8959011976047904,0.00112672526
0.7034191616766466,0.023015853943231687,,,,,,,,,,,,,,,,,,,,,,,,,0.9053997005988025,0.0092636816,,,,,,,,,0.8990239520958084,0.00113408526
0.7057724550898203,0.023147101443231666,,,,,,,,,,,,,,,,,,,,,,,,,0.9085494011976049,0.009319131599999999,,,,,,,,,0.9021482035928144,0.0011421052599999999
0.7081272455089821,0.02327896060989835,,,,,,,,,,,,,,,,,,,,,,,,,0.9116991017964072,0.0093768516,,,,,,,,,0.9052739520958084,0.0011500752599999998
0.7104835329341318,0.02340836185989832,,,,,,,,,,,,,,,,,,,,,,,,,0.9148517964071856,0.0094332316,,,,,,,,,0.9084026946107785,0.00115756526
0.7128398203592815,0.02353560352656498,,,,,,,,,,,,,,,,,,,,,,,,,0.9180059880239521,0.0094903316,,,,,,,,,0.9115329341317365,0.0011650052599999998
0.7151976047904192,0.023670439359898328,,,,,,,,,,,,,,,,,,,,,,,,,0.9211631736526946,0.009547271599999999,,,,,,,,,0.9146646706586827,0.0011729252599999998
0.717556886227545,0.023801284359898325,,,,,,,,,,,,,,,,,,,,,,,,,0.9243218562874252,0.0096057116,,,,,,,,,0.9177994011976047,0.0011807752599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9274820359281437,0.0096663316,,,,,,,,,0.920935628742515,0.0011885152599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9306452095808384,0.0097259016,,,,,,,,,0.9240733532934132,0.00119565526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9338098802395209,0.0097838916,,,,,,,,,0.9272140718562875,0.00120343526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9369760479041918,0.0098392916,,,,,,,,,0.9303562874251498,0.0012105752599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9401452095808384,0.0098976316,,,,,,,,,0.9335014970059881,0.00121857526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9433158682634731,0.0099572116,,,,,,,,,0.9366482035928144,0.0012265652599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9464895209580838,0.0100150016,,,,,,,,,0.9397964071856288,0.00123420526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9496646706586827,0.010074801599999999,,,,,,,,,0.9429461077844311,0.0012421452599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9528413173652696,0.0101313016,,,,,,,,,0.9460988023952096,0.0012500352599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9560194610778444,0.0101883016,,,,,,,,,0.949252994011976,0.00125793526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9592005988023953,0.0102462016,,,,,,,,,0.9524101796407186,0.0012658452599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9623847305389222,0.0103033016,,,,,,,,,0.9555673652694611,0.00127320526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9655688622754491,0.0103604016,,,,,,,,,0.9587290419161677,0.00128146526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9687559880239521,0.0104172016,,,,,,,,,0.9618907185628743,0.00128871526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9719461077844312,0.0104746016,,,,,,,,,0.965055389221557,0.0012971052599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9751362275449103,0.0105291016,,,,,,,,,0.9682215568862276,0.00130563526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9783293413173653,0.0105866016,,,,,,,,,0.9713907185628742,0.0013134252599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9815254491017964,0.0106427016,,,,,,,,,0.974561377245509,0.00132180526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9847230538922157,0.0106982016,,,,,,,,,0.9777335329341317,0.0013296652599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9879221556886227,0.0107569016,,,,,,,,,0.9809071856287426,0.0013369352599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,0.991124251497006,0.0108146016,,,,,,,,,0.9840838323353295,0.0013439852599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9943278443113772,0.0108736016,,,,,,,,,0.9872634730538923,0.00135174526
,,,,,,,,,,,,,,,,,,,,,,,,,,0.9975329341317366,0.0109311016,,,,,,,,,0.9904431137724551,0.00135963526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0007410179640719,0.010987901599999999,,,,,,,,,0.993625748502994,0.00136628526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0039505988023951,0.0110445016,,,,,,,,,0.996811377245509,0.0013740052599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0071616766467066,0.0111000016,,,,,,,,,0.999998502994012,0.00138143526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.010375748502994,0.0111549016,,,,,,,,,1.003187125748503,0.00138868526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0135913173652695,0.0112112016,,,,,,,,,1.006377245508982,0.0013963752599999999
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0168098802395211,0.0112684016,,,,,,,,,1.0095703592814371,0.00140370526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0200299401197606,0.011327301599999999,,,,,,,,,1.0127649700598802,0.00141093526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.023251497005988,0.0113846016,,,,,,,,,1.0159625748502994,0.0014181052599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0264760479041917,0.011442401599999999,,,,,,,,,1.0191616766467066,0.00142542526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0297020958083831,0.0114998016,,,,,,,,,1.0223622754491017,0.00143246526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.032931137724551,0.0115554016,,,,,,,,,1.0255658682634732,0.00144040526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0361601796407185,0.0116117016,,,,,,,,,1.0287709580838325,0.00144773526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0393937125748505,0.0116669016,,,,,,,,,1.0319775449101796,0.00145504526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0426272455089822,0.0117215016,,,,,,,,,1.035187125748503,0.00146233526
,,,,,,,,,,,,,,,,,,,,,,,,,,1.0458637724550899,0.011778301599999999,,,,,,,,,1.0383982035928143,0.00147029526
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.041610778443114,0.0014777352599999998
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0448263473053894,0.0014856152599999999


==> anc/v3E_Kn25.dat <==
time_sim,v3E_sim,time_anal,v3E_Osigma
0.0,0.0,0.0,0.0
0.020201946107784433,-2.2439399999999764e-08,0.001001001001001001,1.764208678203771e-16
0.0405061377245509,4.2863129999999963e-07,0.002002002002002002,2.8228587247393143e-15
0.06091272455089821,8.663029000000004e-07,0.003003003003003003,1.4291319111920976e-14
0.08142230538922156,1.4105525000000006e-06,0.004004004004004004,4.516940086165571e-14
0.10203562874251498,1.4147170999999991e-06,0.005005005005005005,1.1028091957333012e-13
0.12275299401197605,1.4682568000000002e-06,0.006006006006006006,2.286863745981107e-13
0.1435748502994012,2.1248733e-06,0.007007007007007008,4.2368325947986754e-13
0.16450149700598804,2.3094728e-06,0.008008008008008008,7.228062158035183e-13
0.18553443113772458,2.7354792999999998e-06,0.009009009009009009,1.1578270304056354e-12
0.20667365269461077,3.234988299999999e-06,0.01001001001001001,1.7647544759058111e-12
0.22791916167664672,3.5638693e-06,0.011011011011011013,2.5838339945209473e-12
0.24927245508982038,3.8096728999999997e-06,0.012012012012012012,3.659547225128296e-12
0.27073353293413177,4.3434463000000004e-06,0.013013013013013013,5.040611373546771e-12
0.2923038922155689,4.9421142999999994e-06,0.014014014014014016,6.779978426009661e-12
0.3139820359281437,5.3267183e-06,0.015015015015015015,8.934834205805634e-12
0.33576946107784433,6.008676300000001e-06,0.016016016016016016,1.1566597273068567e-11
0.3576676646706587,6.781363299999999e-06,0.01701701701701702,1.474091766770033e-11
0.37967514970059885,7.4603183e-06,0.018018018018018018,1.8527675495414536e-11
0.40179491017964075,8.2716473e-06,0.01901901901901902,2.3000979356892786e-11
0.42402694610778446,8.8290443e-06,0.02002002002002002,2.8239164620048574e-11
0.4463697604790419,9.8299542e-06,0.02102102102102102,3.4324791535398064e-11
0.46882634730538925,1.1241632600000001e-05,0.022022022022022025,4.1344643194540196e-11
0.4913967065868264,1.2360508700000001e-05,0.023023023023023025,4.938972333175242e-11
0.5140793413173653,1.3837098000000001e-05,0.024024024024024024,5.855525396871257e-11
0.53687874251497,1.48251072e-05,0.025025025025025027,6.894067290236e-11
0.5597919161676647,1.59540107e-05,0.026026026026026026,8.064963103591384e-11
0.5828218562874252,1.7354567e-05,0.027027027027027025,9.378998955306983e-11
0.6059670658682635,1.89579639e-05,0.02802802802802803,1.0847381693540003e-10
0.6292290419161677,2.07443938e-05,0.02902902902902903,1.2481738582298406e-10
0.6526092814371257,2.2591196300000002e-05,0.03003003003003003,1.4294116971830544e-10
0.6761077844311377,2.47768583e-05,0.031031031031031032,1.6296983953344712e-10
0.6997245508982036,2.69247903e-05,0.03203203203203203,1.850322599806272e-10
0.7234595808383233,2.89837643e-05,0.03303303303303303,2.0926148580611908e-10
0.7473158682634731,3.1164586300000006e-05,0.03403403403403404,2.357947578676012e-10
0.7712919161676648,3.32934843e-05,0.035035035035035036,2.6477349905498925e-10
0.7953892215568863,3.551014429999999e-05,0.036036036036036036,2.9634331005480474e-10
0.8196092814371257,3.75328043e-05,0.03703703703703704,3.30653964958139e-10
0.8439505988023953,3.96271043e-05,0.03803803803803804,3.6785940671227307e-10
0.8684146706586826,4.18526143e-05,0.03903903903903904,4.081177424160226e-10
0.893002994011976,4.39096643e-05,0.04004004004004004,4.515912384588751e-10
0.9177140718562874,4.60540343e-05,0.041041041041041046,4.984463155039915e-10
0.9425508982035928,4.7912994300000005e-05,0.04204204204204204,5.488535433151545e-10
0.9675134730538922,4.97634443e-05,0.043043043043043044,6.029876354277411e-10
0.9926017964071857,5.1551994299999995e-05,0.04404404404404405,6.610274436638009e-10
,,0.04504504504504504,7.23155952491336e-10
,,0.04604604604604605,7.895602732278724e-10
,,0.04704704704704705,8.604316380884109e-10
,,0.04804804804804805,9.359653940778703e-10
,,0.049049049049049054,1.0163609967281211e-09
,,0.05005005005005005,1.1018220036797089e-09
,,0.05105105105105105,1.1925560681083917e-09
,,0.05205205205205205,1.2887749319966049e-09
,,0.05305305305305306,1.3906944192499537e-09
,,0.05405405405405405,1.4985344286588845e-09
,,0.055055055055055056,1.6125189267056446e-09
,,0.05605605605605606,1.732875940216654e-09
,,0.057057057057057055,1.8598375488604372e-09
,,0.05805805805805806,1.9936398774912597e-09
,,0.05905905905905906,2.134523088338576e-09
,,0.06006006006006006,2.2827313730424705e-09
,,0.061061061061061066,2.438512944535236e-09
,,0.062062062062062065,2.6021200287692095e-09
,,0.06306306306306306,2.7738088562910692e-09
,,0.06406406406406406,2.953839653662724e-09
,,0.06506506506506507,3.142476634728958e-09
,,0.06606606606606606,3.3399879917320162e-09
,,0.06706706706706707,3.5466458862733016e-09
,,0.06806806806806807,3.762726440122329e-09
,,0.06906906906906907,3.988509725873158e-09
,,0.07007007007007007,4.224279757448469e-09
,,0.07107107107107108,4.470324480451461e-09
,,0.07207207207207207,4.726935762365773e-09
,,0.07307307307307308,4.9944093826036346e-09
,,0.07407407407407408,5.273045022402419e-09
,,0.07507507507507508,5.563146254569817e-09
,,0.07607607607607608,5.865020533077849e-09
,,0.07707707707707707,6.178979182505896e-09
,,0.07807807807807808,6.505337387333015e-09
,,0.07907907907907907,6.8444141810796675e-09
,,0.08008008008008008,7.196532435299187e-09
,,0.08108108108108109,7.56201884841916e-09
,,0.08208208208208209,7.941203934432935e-09
,,0.08308308308308308,8.334422011441509e-09
,,0.08408408408408408,8.74201119004609e-09
,,0.08508508508508508,9.164313361591421e-09
,,0.08608608608608609,9.601674186260308e-09
,,0.0870870870870871,1.0054443081019437e-08
,,0.0880880880880881,1.052297320741685e-08
,,0.08908908908908908,1.100762145923122e-08
,,0.09009009009009009,1.1508748449973369e-08
,,0.09109109109109109,1.2026718500240018e-08
,,0.0920920920920921,1.2561899624920336e-08
,,0.0930930930930931,1.311466352025535e-08
,,0.0940940940940941,1.3685385550750601e-08
,,0.09509509509509509,1.4274444735942257e-08
,,0.0960960960960961,1.4882223737017053e-08
,,0.0970970970970971,1.5509108843286224e-08
,,0.09809809809809811,1.615548995851383e-08
,,0.0990990990990991,1.6821760587099774e-08
,,0.1001001001001001,1.7508317820117693e-08
,,0.1011011011011011,1.821556232120816e-08
,,0.1021021021021021,1.8943898312327472e-08
,,0.1031031031031031,1.96937335593522e-08
,,0.1041041041041041,2.0465479357540074e-08
,,0.10510510510510511,2.12595505168473e-08
,,0.10610610610610612,2.2076365347102722e-08
,,0.10710710710710711,2.291634564303912e-08
,,0.1081081081081081,2.377991666918217e-08
,,0.1091091091091091,2.4667507144596926e-08
,,0.11011011011011011,2.5579549227492767e-08
,,0.11111111111111112,2.6516478499686693e-08
,,0.11211211211211213,2.7478733950925567e-08
,,0.1131131131131131,2.846675796306747e-08
,,0.11411411411411411,2.9480996294122804e-08
,,0.11511511511511512,3.052189806215506e-08
,,0.11611611611611612,3.158991572904215e-08
,,0.11711711711711713,3.268550508409817e-08
,,0.11811811811811812,3.3809125227556386e-08
,,0.11911911911911911,3.496123855391343e-08
,,0.12012012012012012,3.614231073513554e-08
,,0.12112112112112113,3.735281070372664e-08
,,0.12212212212212213,3.859321063565922e-08
,,0.12312312312312312,3.986398593316811e-08
,,0.12412412412412413,4.116561520740754e-08
,,0.1251251251251251,4.249858026097197e-08
,,0.12612612612612611,4.3863366070281134e-08
,,0.12712712712712712,4.5260460767829415e-08
,,0.12812812812812813,4.669035562430052e-08
,,0.12912912912912913,4.81535450305472e-08
,,0.13013013013013014,4.965052647943699e-08
,,0.13113113113113115,5.118180054756399e-08
,,0.13213213213213212,5.274787087682757e-08
,,0.13313313313313313,5.434924415587782e-08
,,0.13413413413413414,5.5986430101428755e-08
,,0.13513513513513514,5.765994143943924e-08
,,0.13613613613613615,5.937029388616267e-08
,,0.13713713713713716,6.111800612906512e-08
,,0.13813813813813813,6.290359980761294e-08
,,0.13913913913913914,6.472759949393029e-08
,,0.14014014014014015,6.659053267332643e-08
,,0.14114114114114115,6.849292972469414e-08
,,0.14214214214214216,7.043532390077904e-08
,,0.14314314314314316,7.241825130832054e-08
,,0.14414414414414414,7.444225088806488e-08
,,0.14514514514514515,7.650786439465096e-08
,,0.14614614614614616,7.861563637636875e-08
,,0.14714714714714716,8.076611415479163e-08
,,0.14814814814814817,8.295984780428265e-08
,,0.14914914914914915,8.51973901313753e-08
,,0.15015015015015015,8.747929665402932e-08
,,0.15115115115115116,8.980612558076182e-08
,,0.15215215215215216,9.217843778965516e-08
,,0.15315315315315317,9.45967968072401e-08
,,0.15415415415415415,9.706176878725741e-08
,,0.15515515515515516,9.957392248929626e-08
,,0.15615615615615616,1.0213382925731051e-07
,,0.15715715715715717,1.0474206299801465e-07
,,0.15815815815815815,1.0739920015915758e-07
,,0.15915915915915915,1.1010581970767742e-07
,,0.16016016016016016,1.128625031077355e-07
,,0.16116116116116116,1.156698342986316e-07
,,0.16216216216216217,1.1852839967260082e-07
,,0.16316316316316315,1.2143878805249146e-07
,,0.16416416416416418,1.2440159066932655e-07
,,0.16516516516516516,1.2741740113974694e-07
,,0.16616616616616617,1.3048681544333978e-07
,,0.16716716716716717,1.336104318998493e-07
,,0.16816816816816815,1.3678885114627326e-07
,,0.1691691691691692,1.4002267611384496e-07
,,0.17017017017017017,1.4331251200490018e-07
,,0.17117117117117117,1.4665896626963166e-07
,,0.17217217217217218,1.500626485827298e-07
,,0.17317317317317316,1.5352417081991116e-07
,,0.1741741741741742,1.5704414703433585e-07
,,0.17517517517517517,1.6062319343291238e-07
,,0.1761761761761762,1.642619283524939e-07
,,0.17717717717717718,1.6796097223596245e-07
,,0.17817817817817816,1.7172094760820542e-07
,,0.1791791791791792,1.7554247905198288e-07
,,0.18018018018018017,1.7942619318368573e-07
,,0.1811811811811812,1.8337271862898866e-07
,,0.18218218218218218,1.8738268599839369e-07
,,0.18318318318318316,1.9145672786266977e-07
,,0.1841841841841842,1.9559547872818534e-07
,,0.18518518518518517,1.9979957501213623e-07
,,0.1861861861861862,2.0406965501767034e-07
,,0.1871871871871872,2.0840635890890687e-07
,,0.1881881881881882,2.1281032868585455e-07
,,0.1891891891891892,2.1728220815922574e-07
,,0.19019019019019018,2.2182264292515078e-07
,,0.1911911911911912,2.2643228033978963e-07
,,0.1921921921921922,2.3111176949384381e-07
,,0.1931931931931932,2.3586176118696977e-07
,,0.1941941941941942,2.4068290790209127e-07
,,0.1951951951951952,2.455758637796159e-07
,,0.19619619619619622,2.5054128459155126e-07
,,0.1971971971971972,2.555798277155272e-07
,,0.1981981981981982,2.6069215210871987e-07
,,0.1991991991991992,2.6587891828168037e-07
,,0.2002002002002002,2.7114078827207024e-07
,,0.2012012012012012,2.7647842561830054e-07
,,0.2022022022022022,2.8189249533307976e-07
,,0.2032032032032032,2.8738366387686817e-07
,,0.2042042042042042,2.9295259913123906e-07
,,0.20520520520520522,2.9859997037215174e-07
,,0.2062062062062062,3.0432644824313054e-07
,,0.20720720720720723,3.101327047283574e-07
,,0.2082082082082082,3.1601941312567257e-07
,,0.2092092092092092,3.219872480194898e-07
,,0.21021021021021022,3.2803688525362183e-07
,,0.2112112112112112,3.341690019040197e-07
,,0.21221221221221223,3.403842762514274e-07
,,0.2132132132132132,3.4668338775394893e-07
,,0.21421421421421422,3.5306701701953364e-07
,,0.21521521521521522,3.5953584577837544e-07
,,0.2162162162162162,3.660905568552301e-07
,,0.21721721721721723,3.727318341416511e-07
,,0.2182182182182182,3.794603625681423e-07
,,0.21921921921921925,3.862768280762323e-07
,,0.22022022022022023,3.9318191759046677e-07
,,0.2212212212212212,4.0017631899032356e-07
,,0.22222222222222224,4.0726072108204867e-07
,,0.22322322322322322,4.1443581357041454e-07
,,0.22422422422422425,4.217022870304027e-07
,,0.22522522522522523,4.290608328788096e-07
,,0.2262262262262262,4.365121433457792e-07
,,0.22722722722722724,4.4405691144625876e-07
,,0.22822822822822822,4.5169583095138287e-07
,,0.22922922922922925,4.5942959635978603e-07
,,0.23023023023023023,4.672589028688406e-07
,,0.23123123123123124,4.7518444634582733e-07
,,0.23223223223223224,4.832069232990324e-07
,,0.23323323323323322,4.913270308487786e-07
,,0.23423423423423426,4.995454666983863e-07
,,0.23523523523523523,5.078629291050656e-07
,,0.23623623623623624,5.162801168507466e-07
,,0.23723723723723725,5.247977292128382e-07
,,0.23823823823823823,5.334164659349259e-07
,,0.23923923923923926,5.421370271974048e-07
,,0.24024024024024024,5.50960113588047e-07
,,0.24124124124124124,5.598864260725118e-07
,,0.24224224224224225,5.689166659647881e-07
,,0.24324324324324326,5.780515348975829e-07
,,0.24424424424424426,5.872917347926434e-07
,,0.24524524524524524,5.966379678310276e-07
,,0.24624624624624625,6.060909364233107e-07
,,0.24724724724724725,6.156513431797377e-07
,,0.24824824824824826,6.253198908803209e-07
,,0.24924924924924924,6.350972824448787e-07
,,0.2502502502502502,6.449842209030239e-07
,,0.25125125125125125,6.549814093640983e-07
,,0.25225225225225223,6.6508955098705e-07
,,0.25325325325325326,6.753093489502677e-07
,,0.25425425425425424,6.856415064213566e-07
,,0.2552552552552553,6.960867265268703e-07
,,0.25625625625625625,7.066457123219899e-07
,,0.25725725725725723,7.173191667601588e-07
,,0.25825825825825827,7.281077926626705e-07
,,0.25925925925925924,7.390122926882046e-07
,,0.2602602602602603,7.500333693023299e-07
,,0.26126126126126126,7.611717247469496e-07
,,0.2622622622622623,7.724280610097165e-07
,,0.26326326326326327,7.838030797933965e-07
,,0.26426426426426425,7.95297482485196e-07
,,0.2652652652652653,8.069119701260509e-07
,,0.26626626626626626,8.186472433798685e-07
,,0.2672672672672673,8.305040025027433e-07
,,0.2682682682682683,8.424829473121249e-07
,,0.26926926926926925,8.54584777155956e-07
,,0.2702702702702703,8.66810190881775e-07
,,0.27127127127127126,8.791598868057811e-07
,,0.2722722722722723,8.916345626818703e-07
,,0.2732732732732733,9.042349156706366e-07
,,0.2742742742742743,9.169616423083454e-07
,,0.2752752752752753,9.298154384758717e-07
,,0.27627627627627627,9.427969993676157e-07
,,0.2772772772772773,9.559070194603872e-07
,,0.2782782782782783,9.691461924822597e-07
,,0.2792792792792793,9.825152113814076e-07
,,0.2802802802802803,9.96014768294908e-07
,,0.28128128128128127,1.009645554517528e-06
,,0.2822822822822823,1.023408260470484e-06
,,0.2832832832832833,1.0373035756701794e-06
,,0.2842842842842843,1.0513321886969254e-06
,,0.2852852852852853,1.0654947871636366e-06
,,0.28628628628628633,1.0797920576845158e-06
,,0.2872872872872873,1.0942246858437119e-06
,,0.2882882882882883,1.108793356163971e-06
,,0.2892892892892893,1.1234987520752655e-06
,,0.2902902902902903,1.1383415558834107e-06
,,0.29129129129129133,1.1533224487386715e-06
,,0.2922922922922923,1.168442110604352e-06
,,0.2932932932932933,1.1837012202253798e-06
,,0.2942942942942943,1.1991004550968749e-06
,,0.2952952952952953,1.2146404914327125e-06
,,0.29629629629629634,1.230322004134081e-06
,,0.2972972972972973,1.2461456667580285e-06
,,0.2982982982982983,1.2621121514860087e-06
,,0.2992992992992993,1.278222129092416e-06
,,0.3003003003003003,1.2944762689131269e-06
,,0.3013013013013013,1.310875238814029e-06
,,0.3023023023023023,1.3274197051595624e-06
,,0.3033033033033033,1.3441103327812437e-06
,,0.30430430430430433,1.3609477849462079e-06
,,0.3053053053053053,1.3779327233257432e-06
,,0.30630630630630634,1.395065807963837e-06
,,0.3073073073073073,1.4123476972457166e-06
,,0.3083083083083083,1.4297790478664035e-06
,,0.30930930930930933,1.4473605147992787e-06
,,0.3103103103103103,1.4650927512646428e-06
,,0.3113113113113113,1.4829764086982984e-06
,,0.3123123123123123,1.5010121367201388e-06
,,0.3133133133133133,1.5192005831027482e-06
,,0.31431431431431434,1.5375423937400123e-06
,,0.3153153153153153,1.556038212615751e-06
,,0.3163163163163163,1.574688681772361e-06
,,0.3173173173173173,1.5934944412794723e-06
,,0.3183183183183183,1.612456129202629e-06
,,0.31931931931931934,1.6315743815719896e-06
,,0.3203203203203203,1.6508498323510378e-06
,,0.32132132132132135,1.670283113405326e-06
,,0.32232232232232233,1.6898748544712361e-06
,,0.3233233233233233,1.7096256831247684e-06
,,0.32432432432432434,1.729536224750346e-06
,,0.3253253253253253,1.7496071025096573e-06
,,0.3263263263263263,1.7698389373105228e-06
,,0.32732732732732733,1.7902323477757822e-06
,,0.32832832832832837,1.810787950212225e-06
,,0.32932932932932935,1.8315063585795426e-06
,,0.3303303303303303,1.852388184459323e-06
,,0.33133133133133136,1.8734340370240613e-06
,,0.33233233233233234,1.8946445230062275e-06
,,0.3333333333333333,1.916020246667359e-06
,,0.33433433433433435,1.937561809767186e-06
,,0.3353353353353354,1.9592698115328094e-06
,,0.3363363363363363,1.9811448486279056e-06
,,0.33733733733733734,2.003187515121987e-06
,,0.3383383383383384,2.025398402459688e-06
,,0.3393393393393393,2.047778099430109e-06
,,0.34034034034034033,2.070327192136205e-06
,,0.34134134134134136,2.093046263964207e-06
,,0.34234234234234234,2.115935895553113e-06
,,0.3433433433433433,2.1389966647642126e-06
,,0.34434434434434436,2.162229146650662e-06
,,0.3453453453453454,2.185633913427121e-06
,,0.3463463463463463,2.209211534439436e-06
,,0.34734734734734735,2.2329625761343846e-06
,,0.3483483483483484,2.2568876020294607e-06
,,0.3493493493493493,2.280987172682735e-06
,,0.35035035035035034,2.3052618456627674e-06
,,0.35135135135135137,2.329712175518572e-06
,,0.3523523523523524,2.3543387137496544e-06
,,0.3533533533533533,2.3791420087761042e-06
,,0.35435435435435436,2.4041226059087623e-06
,,0.3553553553553554,2.4292810473194332e-06
,,0.3563563563563563,2.4546178720111815e-06
,,0.35735735735735735,2.4801336157886997e-06
,,0.3583583583583584,2.505828811228724e-06
,,0.3593593593593594,2.5317039876505433e-06
,,0.36036036036036034,2.5577596710865645e-06
,,0.3613613613613614,2.5839963842529687e-06
,,0.3623623623623624,2.6104146465204196e-06
,,0.36336336336336333,2.6370149738848664e-06
,,0.36436436436436437,2.6637978789384244e-06
,,0.3653653653653654,2.690763870840317e-06
,,0.3663663663663663,2.717913455287918e-06
,,0.36736736736736736,2.745247134487872e-06
,,0.3683683683683684,2.772765407127283e-06
,,0.3693693693693694,2.800468768345011e-06
,,0.37037037037037035,2.8283577097030336e-06
,,0.3713713713713714,2.8564327191579167e-06
,,0.3723723723723724,2.8846942810323495e-06
,,0.37337337337337334,2.913142875986789e-06
,,0.3743743743743744,2.9417789809911987e-06
,,0.3753753753753754,2.9706030692968546e-06
,,0.3763763763763764,2.9996156104082823e-06
,,0.37737737737737737,3.0288170700552545e-06
,,0.3783783783783784,3.058207910164929e-06
,,0.37937937937937943,3.087788588834034e-06
,,0.38038038038038036,3.117559560301194e-06
,,0.3813813813813814,3.1475212749193524e-06
,,0.3823823823823824,3.177674179128275e-06
,,0.3833833833833834,3.208018715427179e-06
,,0.3843843843843844,3.238555322347472e-06
,,0.3853853853853854,3.2692844344255873e-06
,,0.3863863863863864,3.300206482175919e-06
,,0.38738738738738737,3.3313218920638976e-06
,,0.3883883883883884,3.3626310864791607e-06
,,0.3893893893893894,3.3941344837088307e-06
,,0.3903903903903904,3.4258324979109178e-06
,,0.3913913913913914,3.4577255390878436e-06
,,0.39239239239239243,3.489814013060084e-06
,,0.3933933933933934,3.5220983214399085e-06
,,0.3943943943943944,3.554578861605275e-06
,,0.3953953953953954,3.587256026673829e-06
,,0.3963963963963964,3.6201302054770274e-06
,,0.3973973973973974,3.65320178253439e-06
,,0.3983983983983984,3.686471138027893e-06
,,0.3993993993993994,3.719938647776465e-06
,,0.4004004004004004,3.7536046832106318e-06
,,0.4014014014014014,3.7874696113472934e-06
,,0.4024024024024024,3.821533794764641e-06
,,0.4034034034034034,3.855797591577178e-06
,,0.4044044044044044,3.890261355410915e-06
,,0.40540540540540543,3.924925435378696e-06
,,0.4064064064064064,3.959790176055637e-06
,,0.40740740740740744,3.994855917454744e-06
,,0.4084084084084084,4.030122995002651e-06
,,0.4094094094094094,4.065591739515517e-06
,,0.41041041041041043,4.10126247717505e-06
,,0.4114114114114114,4.137135529504695e-06
,,0.4124124124124124,4.173211213345985e-06
,,0.4134134134134134,4.209489840834999e-06
,,0.41441441441441446,4.245971719379023e-06
,,0.41541541541541543,4.282657151633324e-06
,,0.4164164164164164,4.319546435478129e-06
,,0.41741741741741745,4.356639863995695e-06
,,0.4184184184184184,4.3939377254476035e-06
,,0.4194194194194194,4.43144030325218e-06
,,0.42042042042042044,4.46914787596208e-06
,,0.4214214214214214,4.507060717242046e-06
,,0.4224224224224224,4.54517909584684e-06
,,0.42342342342342343,4.583503275599311e-06
,,0.42442442442442446,4.622033515368672e-06
,,0.4254254254254254,4.660770069048913e-06
,,0.4264264264264264,4.6997131855374195e-06
,,0.42742742742742745,4.738863108713734e-06
,,0.42842842842842843,4.778220077418508e-06
,,0.4294294294294294,4.817784325432649e-06
,,0.43043043043043044,4.857556081456603e-06
,,0.4314314314314315,4.8975355690898624e-06
,,0.4324324324324324,4.937723006810628e-06
,,0.43343343343343343,4.9781186079556786e-06
,,0.43443443443443447,5.0187225807003904e-06
,,0.4354354354354354,5.059535128038989e-06
,,0.4364364364364364,5.100556447764966e-06
,,0.43743743743743746,5.14178673245167e-06
,,0.4384384384384385,5.183226169433136e-06
,,0.4394394394394394,5.22487494078506e-06
,,0.44044044044044045,5.266733223306017e-06
,,0.4414414414414415,5.308801188498829e-06
,,0.4424424424424424,5.351079002552166e-06
,,0.44344344344344344,5.393566826322353e-06
,,0.4444444444444445,5.436264815315341e-06
,,0.4454454454454454,5.479173119668922e-06
,,0.44644644644644643,5.522291884135144e-06
,,0.44744744744744747,5.5656212480629054e-06
,,0.4484484484484485,5.609161345380801e-06
,,0.4494494494494494,5.652912304580143e-06
,,0.45045045045045046,5.696874248698233e-06
,,0.4514514514514515,5.7410472953018104e-06
,,0.4524524524524524,5.785431556470736e-06
,,0.45345345345345345,5.830027138781913e-06
,,0.4544544544544545,5.874834143293394e-06
,,0.4554554554554555,5.919852665528728e-06
,,0.45645645645645644,5.965082795461529e-06
,,0.4574574574574575,6.010524617500292e-06
,,0.4584584584584585,6.056178210473385e-06
,,0.45945945945945943,6.102043647614324e-06
,,0.46046046046046046,6.148120996547254e-06
,,0.4614614614614615,6.194410319272669e-06
,,0.4624624624624625,6.240911672153337e-06
,,0.46346346346346345,6.287625105900537e-06
,,0.4644644644644645,6.3345506655604575e-06
,,0.4654654654654655,6.381688390500863e-06
,,0.46646646646646645,6.42903831439801e-06
,,0.4674674674674675,6.4766004652238186e-06
,,0.4684684684684685,6.52437486523324e-06
,,0.4694694694694695,6.5723615309519345e-06
,,0.47047047047047047,6.620560473164151e-06
,,0.4714714714714715,6.668971696900887e-06
,,0.4724724724724725,6.717595201428285e-06
,,0.47347347347347346,6.766430980236288e-06
,,0.4744744744744745,6.815479021027567e-06
,,0.4754754754754755,6.864739305706678e-06
,,0.47647647647647645,6.9142118103694996e-06
,,0.4774774774774775,6.963896505292944e-06
,,0.4784784784784785,7.013793354924899e-06
,,0.4794794794794795,7.063902317874465e-06
,,0.4804804804804805,7.114223346902438e-06
,,0.4814814814814815,7.1647563889121064e-06
,,0.4824824824824825,7.2155013849402436e-06
,,0.48348348348348347,7.266458270148455e-06
,,0.4844844844844845,7.31762697381475e-06
,,0.4854854854854855,7.369007419325404e-06
,,0.4864864864864865,7.4205995241671e-06
,,0.4874874874874875,7.4724031999193705e-06
,,0.4884884884884885,7.524418352247293e-06
,,0.4894894894894895,7.576644880894478e-06
,,0.4904904904904905,7.629082679676359e-06
,,0.4914914914914915,7.68173163647376e-06
,,0.4924924924924925,7.734591633226762e-06
,,0.49349349349349353,7.787662545928843e-06
,,0.4944944944944945,7.840944244621337e-06
,,0.4954954954954955,7.89443659338818e-06
,,0.4964964964964965,7.948139450350941e-06
,,0.4974974974974975,8.002052667664186e-06
,,0.4984984984984985,8.056176091511112e-06
,,0.4994994994994995,8.1105095620995e-06
,,0.5005005005005004,8.165052913657973e-06
,,0.5015015015015015,8.219805974432578e-06
,,0.5025025025025025,8.27476856668363e-06
,,0.5035035035035036,8.329940506682945e-06
,,0.5045045045045045,8.3853216047113e-06
,,0.5055055055055055,8.440911665056293e-06
,,0.5065065065065065,8.49671048601045e-06
,,0.5075075075075075,8.552717859869701e-06
,,0.5085085085085085,8.60893357293217e-06
,,0.5095095095095096,8.665357405497251e-06
,,0.5105105105105106,8.721989131865073e-06
,,0.5115115115115115,8.77882852033623e-06
,,0.5125125125125125,8.835875333211912e-06
,,0.5135135135135136,8.89312932679428e-06
,,0.5145145145145145,8.950590251387257e-06
,,0.5155155155155156,9.00825785129762e-06
,,0.5165165165165165,9.066131864836412e-06
,,0.5175175175175175,9.12421202432073e-06
,,0.5185185185185185,9.182498056075834e-06
,,0.5195195195195196,9.240989680437633e-06
,,0.5205205205205206,9.299686611755443e-06
,,0.5215215215215215,9.35858855839517e-06
,,0.5225225225225225,9.417695222742825e-06
,,0.5235235235235235,9.477006301208359e-06
,,0.5245245245245246,9.536521484229895e-06
,,0.5255255255255256,9.596240456278277e-06
,,0.5265265265265265,9.656162895862025e-06
,,0.5275275275275275,9.716288475532595e-06
,,0.5285285285285285,9.776616861890048e-06
,,0.5295295295295296,9.837147715589078e-06
,,0.5305305305305306,9.897880691345372e-06
,,0.5315315315315315,9.958815437942368e-06
,,0.5325325325325325,1.0019951598238406e-05
,,0.5335335335335335,1.0081288809174191e-05
,,0.5345345345345346,1.014282670178069e-05
,,0.5355355355355356,1.0204564901187364e-05
,,0.5365365365365365,1.0266503026630827e-05
,,0.5375375375375375,1.0328640691463838e-05
,,0.5385385385385385,1.0390977503164686e-05
,,0.5395395395395396,1.0453513063347019e-05
,,0.5405405405405406,1.0516246967769949e-05
,,0.5415415415415415,1.0579178806348678e-05
,,0.5425425425425425,1.0642308163165395e-05
,,0.5435435435435435,1.0705634616480673e-05
,,0.5445445445445446,1.0769157738745173e-05
,,0.5455455455455456,1.0832877096611815e-05
,,0.5465465465465466,1.0896792250948303e-05
,,0.5475475475475475,1.0960902756850085e-05
,,0.5485485485485486,1.10252081636537e-05
,,0.5495495495495496,1.1089708014950535e-05
,,0.5505505505505506,1.1154401848600997e-05
,,0.5515515515515516,1.1219289196749097e-05
,,0.5525525525525525,1.1284369585837433e-05
,,0.5535535535535535,1.1349642536622617e-05
,,0.5545545545545546,1.141510756419109e-05
,,0.5555555555555556,1.1480764177975366e-05
,,0.5565565565565566,1.1546611881770738e-05
,,0.5575575575575575,1.1612650173752326e-05
,,0.5585585585585586,1.1678878546492624e-05
,,0.5595595595595595,1.1745296486979463e-05
,,0.5605605605605606,1.1811903476634373e-05
,,0.5615615615615616,1.187869899133141e-05
,,0.5625625625625625,1.1945682501416409e-05
,,0.5635635635635635,1.201285347172667e-05
,,0.5645645645645646,1.20802113616111e-05
,,0.5655655655655656,1.214775562495076e-05
,,0.5665665665665666,1.2215485710179902e-05
,,0.5675675675675675,1.2283401060307434e-05
,,0.5685685685685686,1.2351501112938841e-05
,,0.5695695695695695,1.2419785300298503e-05
,,0.5705705705705706,1.2488253049252574e-05
,,0.5715715715715716,1.2556903781332222e-05
,,0.5725725725725727,1.2625736912757348e-05
,,0.5735735735735735,1.2694751854460801e-05
,,0.5745745745745746,1.2763948012113035e-05
,,0.5755755755755756,1.2833324786147206e-05
,,0.5765765765765766,1.2902881571784757e-05
,,0.5775775775775776,1.2972617759061506e-05
,,0.5785785785785786,1.304253273285413e-05
,,0.5795795795795796,1.3112625872907189e-05
,,0.5805805805805806,1.3182896553860578e-05
,,0.5815815815815816,1.325334414527753e-05
,,0.5825825825825827,1.3323968011672987e-05
,,0.5835835835835835,1.3394767512542546e-05
,,0.5845845845845846,1.346574200239189e-05
,,0.5855855855855856,1.353689083076663e-05
,,0.5865865865865866,1.3608213342282684e-05
,,0.5875875875875876,1.3679708876657209e-05
,,0.5885885885885886,1.3751376768739892e-05
,,0.5895895895895896,1.382321634854485e-05
,,0.5905905905905906,1.3895226941282977e-05
,,0.5915915915915916,1.3967407867394849e-05
,,0.5925925925925927,1.4039758442584013e-05
,,0.5935935935935935,1.4112277977850915e-05
,,0.5945945945945946,1.4184965779527264e-05
,,0.5955955955955956,1.4257821149310931e-05
,,0.5965965965965966,1.4330843384301321e-05
,,0.5975975975975976,1.440403177703533e-05
,,0.5985985985985987,1.4477385615523757e-05
,,0.5995995995995995,1.455090418328826e-05
,,0.6006006006006006,1.462458675939887e-05
,,0.6016016016016016,1.4698432618511905e-05
,,0.6026026026026026,1.4772441030908608e-05
,,0.6036036036036037,1.4846611262534153e-05
,,0.6046046046046046,1.4920942575037183e-05
,,0.6056056056056055,1.4995434225810043e-05
,,0.6066066066066066,1.5070085468029367e-05
,,0.6076076076076076,1.5144895550697279e-05
,,0.6086086086086087,1.5219863718683183e-05
,,0.6096096096096096,1.529498921276597e-05
,,0.6106106106106106,1.5370271269676918e-05
,,0.6116116116116117,1.5445709122143054e-05
,,0.6126126126126127,1.552130199893104e-05
,,0.6136136136136136,1.559704912489171e-05
,,0.6146146146146146,1.5672949721005078e-05
,,0.6156156156156156,1.574900300442593e-05
,,0.6166166166166166,1.5825208188529992e-05
,,0.6176176176176177,1.590156448296067e-05
,,0.6186186186186187,1.5978071093676256e-05
,,0.6196196196196195,1.605472722299789e-05
,,0.6206206206206206,1.6131532069657893e-05
,,0.6216216216216216,1.6208484828848792e-05
,,0.6226226226226226,1.6285584692272867e-05
,,0.6236236236236237,1.6362830848192356e-05
,,0.6246246246246246,1.644022248148012e-05
,,0.6256256256256257,1.6517758773670964e-05
,,0.6266266266266266,1.6595438903013542e-05
,,0.6276276276276276,1.6673262044522824e-05
,,0.6286286286286287,1.67512273700332e-05
,,0.6296296296296297,1.682933404825205e-05
,,0.6306306306306306,1.6907581244814123e-05
,,0.6316316316316317,1.6985968122336303e-05
,,0.6326326326326326,1.706449384047307e-05
,,0.6336336336336336,1.7143157555972567e-05
,,0.6346346346346347,1.722195842273329e-05
,,0.6356356356356356,1.730089559186127e-05
,,0.6366366366366366,1.737996821172804e-05
,,0.6376376376376377,1.7459175428029067e-05
,,0.6386386386386387,1.7538516383842825e-05
,,0.6396396396396398,1.76179902196906e-05
,,0.6406406406406406,1.769759607359673e-05
,,0.6416416416416416,1.7777333081149633e-05
,,0.6426426426426427,1.785720037556337e-05
,,0.6436436436436437,1.7937197087739806e-05
,,0.6446446446446447,1.8017322346331512e-05
,,0.6456456456456457,1.8097575277805224e-05
,,0.6466466466466466,1.8177955006505892e-05
,,0.6476476476476476,1.8258460654721498e-05
,,0.6486486486486487,1.833909134274841e-05
,,0.6496496496496497,1.841984618895734e-05
,,0.6506506506506506,1.8500724309860122e-05
,,0.6516516516516517,1.8581724820176945e-05
,,0.6526526526526526,1.8662846832904325e-05
,,0.6536536536536536,1.8744089459383764e-05
,,0.6546546546546547,1.8825451809371003e-05
,,0.6556556556556556,1.8906932991105887e-05
,,0.6566566566566567,1.8988532111383044e-05
,,0.6576576576576577,1.9070248275623085e-05
,,0.6586586586586587,1.9152080587944516e-05
,,0.6596596596596597,1.9234028151236377e-05
,,0.6606606606606606,1.9316090067231386e-05
,,0.6616616616616616,1.9398265436579952e-05
,,0.6626626626626627,1.9480553358924783e-05
,,0.6636636636636637,1.956295293297606e-05
,,0.6646646646646647,1.9645463256587526e-05
,,0.6656656656656658,1.9728083426833057e-05
,,0.6666666666666666,1.981081254008394e-05
,,0.6676676676676676,1.989364969208703e-05
,,0.6686686686686687,1.997659397804332e-05
,,0.6696696696696697,2.0059644492687394e-05
,,0.6706706706706708,2.0142800330367528e-05
,,0.6716716716716717,2.022606058512646e-05
,,0.6726726726726726,2.0309424350782918e-05
,,0.6736736736736737,2.0392890721013803e-05
,,0.6746746746746747,2.0476458789437056e-05
,,0.6756756756756757,2.0560127649695355e-05
,,0.6766766766766767,2.0643896395540357e-05
,,0.6776776776776777,2.0727764120917785e-05
,,0.6786786786786786,2.0811729920053183e-05
,,0.6796796796796797,2.089579288753839e-05
,,0.6806806806806807,2.0979952118418704e-05
,,0.6816816816816816,2.1064206708280863e-05
,,0.6826826826826827,2.1148555753341687e-05
,,0.6836836836836837,2.1232998350537405e-05
,,0.6846846846846847,2.131753359761384e-05
,,0.6856856856856858,2.1402160593217235e-05
,,0.6866866866866866,2.1486878436985804e-05
,,0.6876876876876877,2.1571686229642132e-05
,,0.6886886886886887,2.165658307308619e-05
,,0.6896896896896897,2.17415680704892e-05
,,0.6906906906906908,2.1826640326388166e-05
,,0.6916916916916918,2.1911798946781214e-05
,,0.6926926926926926,2.199704303922367e-05
,,0.6936936936936937,2.208237171292491e-05
,,0.6946946946946947,2.2167784078845883e-05
,,0.6956956956956957,2.2253279249797546e-05
,,0.6966966966966968,2.2338856340539954e-05
,,0.6976976976976977,2.2424514467882132e-05
,,0.6986986986986986,2.2510252750782742e-05
,,0.6996996996996997,2.2596070310451565e-05
,,0.7007007007007007,2.2681966270451597e-05
,,0.7017017017017017,2.2767939756802145e-05
,,0.7027027027027027,2.2853989898082564e-05
,,0.7037037037037037,2.294011582553677e-05
,,0.7047047047047048,2.302631667317863e-05
,,0.7057057057057057,2.3112591577898045e-05
,,0.7067067067067067,2.319893967956793e-05
,,0.7077077077077077,2.3285360121151908e-05
,,0.7087087087087087,2.337185204881277e-05
,,0.7097097097097097,2.345841461202186e-05
,,0.7107107107107108,2.3545046963669203e-05
,,0.7117117117117118,2.363174826017435e-05
,,0.7127127127127126,2.3718517661598194e-05
,,0.7137137137137137,2.3805354331755492e-05
,,0.7147147147147147,2.3892257438328187e-05
,,0.7157157157157157,2.3979226152979632e-05
,,0.7167167167167168,2.406625965146962e-05
,,0.7177177177177178,2.415335711377011e-05
,,0.7187187187187188,2.4240517724181934e-05
,,0.7197197197197197,2.4327740671452274e-05
,,0.7207207207207207,2.441502514889296e-05
,,0.7217217217217218,2.4502370354499632e-05
,,0.7227227227227228,2.4589775491071662e-05
,,0.7237237237237237,2.4677239766333037e-05
,,0.7247247247247248,2.4764762393053974e-05
,,0.7257257257257257,2.4852342589173462e-05
,,0.7267267267267267,2.4939979577922554e-05
,,0.7277277277277278,2.5027672587948694e-05
,,0.7287287287287287,2.511542085344061e-05
,,0.7297297297297297,2.5203223614254354e-05
,,0.7307307307307308,2.5291080116040076e-05
,,0.7317317317317318,2.5378989610369545e-05
,,0.7327327327327327,2.5466951354864797e-05
,,0.7337337337337337,2.5554964613327416e-05
,,0.7347347347347347,2.564302865586879e-05
,,0.7357357357357358,2.573114275904124e-05
,,0.7367367367367368,2.581930620597001e-05
,,0.7377377377377378,2.590751828648612e-05
,,0.7387387387387389,2.5995778297260185e-05
,,0.7397397397397397,2.6084085541936917e-05
,,0.7407407407407407,2.617243933127079e-05
,,0.7417417417417418,2.62608389832624e-05
,,0.7427427427427428,2.6349283823295756e-05
,,0.7437437437437437,2.6437773184276526e-05
,,0.7447447447447448,2.6526306406771117e-05
,,0.7457457457457457,2.6614882839146704e-05
,,0.7467467467467467,2.670350183771211e-05
,,0.7477477477477478,2.6792162766859717e-05
,,0.7487487487487487,2.6880864999208065e-05
,,0.7497497497497498,2.6969607915745614e-05
,,0.7507507507507508,2.7058390905975233e-05
,,0.7517517517517517,2.7147213368059748e-05
,,0.7527527527527528,2.723607470896835e-05
,,0.7537537537537538,2.7324974344623797e-05
,,0.7547547547547547,2.7413911700050866e-05
,,0.7557557557557558,2.750288620952546e-05
,,0.7567567567567568,2.7591897316724634e-05
,,0.7577577577577578,2.7680944474877863e-05
,,0.7587587587587589,2.7770027146918895e-05
,,0.7597597597597597,2.7859144805638697e-05
,,0.7607607607607607,2.794829693383951e-05
,,0.7617617617617618,2.80374830244895e-05
,,0.7627627627627628,2.812670258087863e-05
,,0.7637637637637638,2.8215955116775444e-05
,,0.7647647647647648,2.830524015658474e-05
,,0.7657657657657657,2.839455723550619e-05
,,0.7667667667667668,2.848390589969414e-05
,,0.7677677677677678,2.8573285706417985e-05
,,0.7687687687687688,2.8662696224223866e-05
,,0.7697697697697699,2.8752137033097287e-05
,,0.7707707707707708,2.884160772462641e-05
,,0.7717717717717717,2.8931107902166797e-05
,,0.7727727727727728,2.9020637181006732e-05
,,0.7737737737737738,2.911019518853369e-05
,,0.7747747747747747,2.9199781564401867e-05
,,0.7757757757757758,2.9289395960700643e-05
,,0.7767767767767768,2.9379038042123797e-05
,,0.7777777777777777,2.9468707486140242e-05
,,0.7787787787787788,2.9558403983165273e-05
,,0.7797797797797797,2.964812723673302e-05
,,0.7807807807807808,2.9737876963669916e-05
,,0.7817817817817818,2.982765289426911e-05
,,0.7827827827827828,2.9917454772466052e-05
,,0.7837837837837839,3.0007282356014816e-05
,,0.7847847847847849,3.0097135416665606e-05
,,0.7857857857857857,3.0187013740343398e-05
,,0.7867867867867868,3.027691712732734e-05
,,0.7877877877877878,3.036684539243143e-05
,,0.7887887887887888,3.045679836518598e-05
,,0.7897897897897899,3.054677589002042e-05
,,0.7907907907907908,3.0636777826446735e-05
,,0.7917917917917917,3.072680404924441e-05
,,0.7927927927927928,3.0816854448646024e-05
,,0.7937937937937938,3.090692893052404e-05
,,0.7947947947947948,3.099702741657873e-05
,,0.7957957957957958,3.108714984452701e-05
,,0.7967967967967968,3.1177296168292395e-05
,,0.7977977977977979,3.126746635819594e-05
,,0.7987987987987988,3.1357660401148465e-05
,,0.7997997997997998,3.1447878300843484e-05
,,0.8008008008008008,3.153812007795162e-05
,,0.8018018018018018,3.162838577031556e-05
,,0.8028028028028028,3.1718675433146754e-05
,,0.8038038038038039,3.1808989139222546e-05
,,0.8048048048048048,3.189932697908479e-05
,,0.8058058058058057,3.1989689061239445e-05
,,0.8068068068068068,3.2080075512357114e-05
,,0.8078078078078078,3.217048647747491e-05
,,0.8088088088088088,3.2260922120199296e-05
,,0.8098098098098099,3.235138262290993e-05
,,0.8108108108108109,3.244186818696475e-05
,,0.8118118118118117,3.2532379032906115e-05
,,0.8128128128128128,3.2622915400668034e-05
,,0.8138138138138138,3.271347754978446e-05
,,0.8148148148148149,3.2804065759598904e-05
,,0.8158158158158159,3.2894680329474784e-05
,,0.8168168168168168,3.2985321579007215e-05
,,0.8178178178178179,3.3075989848235934e-05
,,0.8188188188188188,3.316668549785896e-05
,,0.8198198198198198,3.3257408909447925e-05
,,0.8208208208208209,3.334816048566408e-05
,,0.8218218218218218,3.343894065047559e-05
,,0.8228228228228228,3.352974984937619e-05
,,0.8238238238238239,3.362058854960457e-05
,,0.8248248248248248,3.371145724036516e-05
,,0.8258258258258258,3.380235643305007e-05
,,0.8268268268268268,3.389328666146206e-05
,,0.8278278278278278,3.3984248482038695e-05
,,0.8288288288288289,3.407524247407779e-05
,,0.8298298298298299,3.416626923996372e-05
,,0.8308308308308309,3.425732940539525e-05
,,0.8318318318318318,3.4348423619614224e-05
,,0.8328328328328328,3.443955255563561e-05
,,0.8338338338338338,3.4530716910478664e-05
,,0.8348348348348349,3.462191740539918e-05
,,0.8358358358358359,3.4713154786123065e-05
,,0.8368368368368369,3.480442982308102e-05
,,0.8378378378378379,3.489574331164439e-05
,,0.8388388388388388,3.498709607236217e-05
,,0.8398398398398398,3.507848895119938e-05
,,0.8408408408408409,3.516992281977635e-05
,,0.8418418418418419,3.526139857560944e-05
,,0.8428428428428428,3.5352917142352904e-05
,,0.8438438438438439,3.544447947004187e-05
,,0.8448448448448448,3.553608653533653e-05
,,0.8458458458458459,3.562773934176776e-05
,,0.8468468468468469,3.571943891998359e-05
,,0.8478478478478478,3.581118632799729e-05
,,0.8488488488488489,3.590298265143627e-05
,,0.8498498498498499,3.5994829003792474e-05
,,0.8508508508508508,3.6086726526674054e-05
,,0.8518518518518519,3.6178676390057975e-05
,,0.8528528528528528,3.6270679792544105e-05
,,0.8538538538538538,3.63627379616104e-05
,,0.8548548548548549,3.645485215386958e-05
,,0.8558558558558559,3.654702365532651e-05
,,0.8568568568568569,3.6639253781637536e-05
,,0.857857857857858,3.673154387837049e-05
,,0.8588588588588588,3.682389532126619e-05
,,0.8598598598598599,3.691630951650123e-05
,,0.8608608608608609,3.70087879009519e-05
,,0.8618618618618619,3.710133194245954e-05
,,0.862862862862863,3.719394314009687e-05
,,0.8638638638638639,3.728662302443594e-05
,,0.8648648648648648,3.7379373157817176e-05
,,0.8658658658658659,3.747219513461958e-05
,,0.8668668668668669,3.756509058153245e-05
,,0.8678678678678678,3.7658061157828216e-05
,,0.8688688688688689,3.7751108555636666e-05
,,0.8698698698698699,3.7844234500220354e-05
,,0.8708708708708708,3.7937440750251474e-05
,,0.8718718718718719,3.80307290980897e-05
,,0.8728728728728729,3.812410137006164e-05
,,0.8738738738738738,3.821755942674165e-05
,,0.8748748748748749,3.83111051632335e-05
,,0.8758758758758759,3.840474050945385e-05
,,0.876876876876877,3.8498467430416696e-05
,,0.8778778778778779,3.8592287926519425e-05
,,0.8788788788788788,3.868620403382981e-05
,,0.8798798798798799,3.8780217824374774e-05
,,0.8808808808808809,3.887433140642998e-05
,,0.8818818818818819,3.896854692481131e-05
,,0.882882882882883,3.906286656116718e-05
,,0.883883883883884,3.9157292534272486e-05
,,0.8848848848848848,3.9251827100323703e-05
,,0.8858858858858859,3.934647255323563e-05
,,0.8868868868868869,3.944123122493898e-05
,,0.8878878878878879,3.9536105485679845e-05
,,0.888888888888889,3.9631097744320207e-05
,,0.8898898898898899,3.972621044863982e-05
,,0.8908908908908908,3.982144608563959e-05
,,0.8918918918918919,3.991680718184623e-05
,,0.8928928928928929,4.001229630361818e-05
,,0.893893893893894,4.010791605745322e-05
,,0.8948948948948949,4.0203669090296996e-05
,,0.8958958958958959,4.029955808985338e-05
,,0.896896896896897,4.0395585784895825e-05
,,0.8978978978978979,4.049175494558035e-05
,,0.8988988988988988,4.058806838375994e-05
,,0.8998998998998999,4.0684528953300044e-05
,,0.9009009009009009,4.0781139550395736e-05
,,0.9019019019019019,4.087790311389032e-05
,,0.902902902902903,4.097482262559503e-05
,,0.903903903903904,4.107190111061029e-05
,,0.9049049049049048,4.1169141637648704e-05
,,0.9059059059059059,4.126654731935876e-05
,,0.9069069069069069,4.136412131265063e-05
,,0.907907907907908,4.146186681902306e-05
,,0.908908908908909,4.155978708489155e-05
,,0.9099099099099099,4.165788540191841e-05
,,0.910910910910911,4.175616510734374e-05
,,0.9119119119119119,4.1854629584318174e-05
,,0.9129129129129129,4.195328226223697e-05
,,0.913913913913914,4.2052126617075504e-05
,,0.914914914914915,4.215116617172618e-05
,,0.9159159159159159,4.2250404496336915e-05
,,0.916916916916917,4.234984520865094e-05
,,0.9179179179179179,4.24494919743482e-05
,,0.9189189189189189,4.254934850738791e-05
,,0.91991991991992,4.2649418570353045e-05
,,0.9209209209209209,4.274970597479581e-05
,,0.9219219219219219,4.2850214581584866e-05
,,0.922922922922923,4.295094830125411e-05
,,0.9239239239239239,4.3051911094352386e-05
,,0.924924924924925,4.315310697179552e-05
,,0.9259259259259259,4.325453999521908e-05
,,0.9269269269269269,4.335621427733299e-05
,,0.927927927927928,4.345813398227761e-05
,,0.928928928928929,4.3560303325981204e-05
,,0.92992992992993,4.3662726576518965e-05
,,0.930930930930931,4.3765408054473544e-05
,,0.9319319319319319,4.386835213329703e-05
,,0.9329329329329329,4.397156323967455e-05
,,0.933933933933934,4.4075045853889324e-05
,,0.934934934934935,4.417880451018904e-05
,,0.9359359359359359,4.428284379715402e-05
,,0.936936936936937,4.438716835806698e-05
,,0.9379379379379379,4.449178289128381e-05
,,0.938938938938939,4.459669215060641e-05
,,0.93993993993994,4.470190094565683e-05
,,0.9409409409409409,4.4807414142253036e-05
,,0.941941941941942,4.491323666278598e-05
,,0.942942942942943,4.501937348659848e-05
,,0.9439439439439439,4.512582965036561e-05
,,0.944944944944945,4.52326102484765e-05
,,0.9459459459459459,4.533972043341769e-05
,,0.9469469469469469,4.544716541615841e-05
,,0.947947947947948,4.5554950466536704e-05
,,0.948948948948949,4.5663080913647784e-05
,,0.94994994994995,4.5771562146233825e-05
,,0.950950950950951,4.5880399613074945e-05
,,0.9519519519519519,4.5989598823382146e-05
,,0.9529529529529529,4.60991653471918e-05
,,0.953953953953954,4.6209104815761455e-05
,,0.954954954954955,4.631942292196752e-05
,,0.9559559559559561,4.643012542070447e-05
,,0.956956956956957,4.6541218129285346e-05
,,0.9579579579579579,4.665270692784445e-05
,,0.958958958958959,4.6764597759741047e-05
,,0.95995995995996,4.687689663196495e-05
,,0.960960960960961,4.698960961554366e-05
,,0.961961961961962,4.7102742845951395e-05
,,0.962962962962963,4.721630252351896e-05
,,0.9639639639639639,4.733029491384629e-05
,,0.964964964964965,4.7444726348215645e-05
,,0.965965965965966,4.755960322400718e-05
,,0.9669669669669669,4.7674932005115565e-05
,,0.967967967967968,4.779071922236872e-05
,,0.968968968968969,4.790697147394775e-05
,,0.9699699699699701,4.802369542580891e-05
,,0.970970970970971,4.814089781210685e-05
,,0.9719719719719719,4.825858543561994e-05
,,0.972972972972973,4.837676516817682e-05
,,0.973973973973974,4.8495443951084854e-05
,,0.974974974974975,4.861462879556015e-05
,,0.9759759759759761,4.8734326783159144e-05
,,0.976976976976977,4.885454506621238e-05
,,0.9779779779779779,4.8975290868259015e-05
,,0.978978978978979,4.9096571484484e-05
,,0.97997997997998,4.921839428215612e-05
,,0.980980980980981,4.9340766701068456e-05
,,0.981981981981982,4.9463696253979646e-05
,,0.982982982982983,4.958719052705786e-05
,,0.9839839839839839,4.971125718032561e-05
,,0.984984984984985,4.983590394810667e-05
,,0.985985985985986,4.996113863947465e-05
,,0.9869869869869871,5.008696913870332e-05
,,0.987987987987988,5.021340340571841e-05
,,0.988988988988989,5.0340449476551176e-05
,,0.9899899899899901,5.046811546379426e-05
,,0.990990990990991,5.059640955705829e-05
,,0.991991991991992,5.072534002343076e-05
,,0.992992992992993,5.0854915207937035e-05
,,0.993993993993994,5.098514353400201e-05
,,0.994994994994995,5.1116033503914625e-05
,,0.9959959959959961,5.1247593699293184e-05
,,0.996996996996997,5.137983278155329e-05
,,0.9979979979979979,5.1512759492376715e-05
,,0.998998998998999,5.16463826541827e-05
,,1.0,5.1780711170600364e-05


==> anc/v3E_Kn25_err.dat <==
# sim_err
5e-06


==> anc/v3E_Kn5.dat <==
time_sim,v3E_sim,time_anal,v3E_Osigma
0.0,0.0,0.0,0.0
0.020201946107784433,7.13495000000001e-07,0.001001001001001001,8.82273464949051e-16
0.0405061377245509,3.013398900000001e-06,0.002002002002002002,1.4119707181017171e-14
0.06091272455089821,4.0287060000000015e-06,0.003003003003003003,7.149771626867048e-14
0.08142230538922156,5.336135e-06,0.004004004004004004,2.2602033463418705e-13
0.10203562874251498,6.451703000000001e-06,0.005005005005005005,5.519337049753885e-13
0.12275299401197605,7.3274415000000005e-06,0.006006006006006006,1.144748817578432e-12
0.1435748502994012,8.615452000000001e-06,0.007007007007007008,2.121263496385311e-12
0.16450149700598804,1.0277227000000001e-05,0.008008008008008008,3.619583630826697e-12
0.18553443113772458,1.2003956000000002e-05,0.009009009009009009,5.799143651929861e-12
0.20667365269461077,1.3511744000000002e-05,0.01001001001001001,8.840726251226498e-12
0.22791916167664672,1.4554901000000001e-05,0.011011011011011013,1.2946481341000521e-11
0.24927245508982038,1.5966177e-05,0.012012012012012012,1.8339944254431132e-11
0.27073353293413177,1.8740127e-05,0.013013013013013013,2.5266053184201907e-11
0.2923038922155689,2.1575754000000002e-05,0.014014014014014016,3.3991165858161794e-11
0.3139820359281437,2.3620134900000002e-05,0.015015015015015015,4.480307545063973e-11
0.33576946107784433,2.7570678e-05,0.016016016016016016,5.801102572803007e-11
0.3576676646706587,3.1215398e-05,0.01701701701701702,7.394572542728095e-11
0.37967514970059885,3.5164956e-05,0.018018018018018018,9.295936186593488e-11
0.40179491017964075,3.9172287e-05,0.01901901901901902,1.154256137823849e-10
0.42402694610778446,4.3776164000000004e-05,0.02002002002002002,1.4173966340502654e-10
0.4463697604790419,4.9552374e-05,0.02102102102102102,1.723182077490017e-10
0.46882634730538925,5.607399400000001e-05,0.022022022022022025,2.0759946913924594e-10
0.4913967065868264,6.2784414e-05,0.023023023023023025,2.4804320495856643e-10
0.5140793413173653,7.0084574e-05,0.024024024024024024,2.941307166194965e-10
0.53687874251497,7.722887399999999e-05,0.025025025025025027,3.4636485775868446e-10
0.5597919161676647,8.4834554e-05,0.026026026026026026,4.052700416525937e-10
0.5828218562874252,9.3718644e-05,0.027027027027027025,4.713922478533093e-10
0.6059670658682635,0.00010240320399999997,0.02802802802802803,5.452990280432559e-10
0.6292290419161677,0.000112433744,0.02902902902902903,6.275795111076542e-10
0.6526092814371257,0.00012279235400000003,0.03003003003003003,7.188444074235622e-10
0.6761077844311377,0.000134764744,0.031031031031031032,8.197260123643513e-10
0.6997245508982036,0.000147332344,0.03203203203203203,9.308782090184993e-10
0.7234595808383233,0.00015987314399999999,0.03303303303303303,1.0529764701215923e-09
0.7473158682634731,0.000172030544,0.03403403403403404,1.1867178592004394e-09
0.7712919161676648,0.00018579784399999999,0.035035035035035036,1.3328210309282302e-09
0.7953892215568863,0.00019948534399999999,0.036036036036036036,1.492026230689678e-09
0.8196092814371257,0.000212858444,0.03703703703703704,1.665095293355105e-09
0.8439505988023953,0.000226649744,0.03803803803803804,1.8528116412624497e-09
0.8684146706586826,0.000240129644,0.03903903903903904,2.055980281406188e-09
0.893002994011976,0.00025461454399999995,0.04004004004004004,2.2754278018321897e-09
0.9177140718562874,0.00026904864399999995,0.041041041041041046,2.5120023672375084e-09
0.9425508982035928,0.00028254014399999993,0.04204204204204204,2.766573713774196e-09
0.9675134730538922,0.000296774344,0.043043043043043044,3.0400331430561774e-09
0.9926017964071857,0.000310109844,0.04404404404404405,3.333293515368251e-09
,,0.04504504504504504,3.64728924207636e-09
,,0.04604604604604605,3.982976277238216e-09
,,0.04704704704704705,4.341332108413406e-09
,,0.04804804804804805,4.723355746672154e-09
,,0.049049049049049054,5.130067715801925e-09
,,0.05005005005005005,5.5625100407109785e-09
,,0.05105105105105105,6.021746235028185e-09
,,0.05205205205205205,6.50886128789827e-09
,,0.05305305305305306,7.0249616499717e-09
,,0.05405405405405405,7.571175218588537e-09
,,0.055055055055055056,8.148651322155543e-09
,,0.05605605605605606,8.758560703715717e-09
,,0.057057057057057055,9.402095503709726e-09
,,0.05805805805805806,1.0080469241928522e-08
,,0.05905905905905906,1.07949167986564e-08
,,0.06006006006006006,1.1546694395004007e-08
,,0.061061061061061066,1.2337079572430653e-08
,,0.062062062062062065,1.3167371171455245e-08
,,0.06306306306306306,1.4038889309555402e-08
,,0.06406406406406406,1.4952975358254137e-08
,,0.06506506506506507,1.5910991919393542e-08
,,0.06606606606606606,1.6914322800595023e-08
,,0.06706706706706707,1.7964372989905602e-08
,,0.06806806806806807,1.9062568629629674e-08
,,0.06906906906906907,2.0210356989345958e-08
,,0.07007007007007007,2.1409206438109127e-08
,,0.07107107107107108,2.2660606415835563e-08
,,0.07207207207207207,2.396606740387309e-08
,,0.07307307307307308,2.5327120894754166e-08
,,0.07407407407407408,2.6745319361132115e-08
,,0.07507507507507508,2.822223622390022e-08
,,0.07607607607607608,2.975946581949325e-08
,,0.07707707707707707,3.135862336637117e-08
,,0.07807807807807808,3.3021344930684815e-08
,,0.07907907907907907,3.4749287391122974e-08
,,0.08008008008008008,3.6544128402941124e-08
,,0.08108108108108109,3.8407566361171225e-08
,,0.08208208208208209,4.0341320363012625e-08
,,0.08308308308308308,4.23471301694035e-08
,,0.08408408408408408,4.442675616577342e-08
,,0.08508508508508508,4.658197932197592e-08
,,0.08608608608608609,4.881460115140187e-08
,,0.0870870870870871,5.112644366927307e-08
,,0.0880880880880881,5.3519349350116026e-08
,,0.08908908908908908,5.5995181084415986e-08
,,0.09009009009009009,5.855582213445133e-08
,,0.09109109109109109,6.12031760893077e-08
,,0.0920920920920921,6.39391668190728e-08
,,0.0930930930930931,6.676573842821104e-08
,,0.0940940940940941,6.968485520811884e-08
,,0.09509509509509509,7.269850158885986e-08
,,0.0960960960960961,7.580868209008124e-08
,,0.0970970970970971,7.901742127110968e-08
,,0.09809809809809811,8.232676368022905e-08
,,0.0990990990990991,8.573877380313829e-08
,,0.1001001001001001,8.925553601059081e-08
,,0.1011011011011011,9.287915450521477e-08
,,0.1021021021021021,9.661175326751554e-08
,,0.1031031031031031,1.0045547600105898e-07
,,0.1041041041041041,1.0441248607683765e-07
,,0.10510510510510511,1.0848496647681911e-07
,,0.10610610610610612,1.1267511973667661e-07
,,0.10710710710710711,1.169851678877031e-07
,,0.1081081081081081,1.2141735239790875e-07
,,0.1091091091091091,1.2597393411230194e-07
,,0.11011011011011011,1.306571931923544e-07
,,0.11111111111111112,1.354694290546513e-07
,,0.11211211211211213,1.4041296030872642e-07
,,0.1131131131131131,1.4549012469408245e-07
,,0.11411411411411411,1.5070327901639798e-07
,,0.11511511511511512,1.5605479908292039e-07
,,0.11611611611611612,1.6154707963704652e-07
,,0.11711711711711713,1.6718253429209084e-07
,,0.11811811811811812,1.7296359546424158e-07
,,0.11911911911911911,1.788927143047065e-07
,,0.12012012012012012,1.8497236063104797e-07
,,0.12112112112112113,1.9120502285770768e-07
,,0.12212212212212213,1.9759320792572323e-07
,,0.12312312312312312,2.0413944123163605e-07
,,0.12412412412412413,2.1084626655559138e-07
,,0.1251251251251251,2.1771624598863195e-07
,,0.12612612612612611,2.2475195985918558e-07
,,0.12712712712712712,2.319560066587465e-07
,,0.12812812812812813,2.393310029667543e-07
,,0.12912912912912913,2.468795833746672e-07
,,0.13013013013013014,2.546044004092341e-07
,,0.13113113113113115,2.6250812445496443e-07
,,0.13213213213213212,2.70593443675797e-07
,,0.13313313313313313,2.7886306393596976e-07
,,0.13413413413413414,2.8731970872008934e-07
,,0.13513513513513514,2.9596611905240405e-07
,,0.13613613613613615,3.0480505341527976e-07
,,0.13713713713713716,3.1383928766687933e-07
,,0.13813813813813813,3.230716149580478e-07
,,0.13913913913913914,3.3250484564840535e-07
,,0.14014014014014015,3.421418072216448e-07
,,0.14114114114114115,3.519853442000407e-07
,,0.14214214214214216,3.62038318058167e-07
,,0.14314314314314316,3.7230360713582573e-07
,,0.14414414414414414,3.82784106550189e-07
,,0.14514514514514515,3.934827281071541e-07
,,0.14614614614614616,4.044024002119124e-07
,,0.14714714714714716,4.155460677787366e-07
,,0.14814814814814817,4.269166921399836e-07
,,0.14914914914914915,4.385172509543181e-07
,,0.15015015015015015,4.5035073811415456e-07
,,0.15115115115115116,4.6242016365232224e-07
,,0.15215215215215216,4.7472855364795454e-07
,,0.15315315315315317,4.872789501315982e-07
,,0.15415415415415415,5.000744109895551e-07
,,0.15515515515515516,5.131180098674482e-07
,,0.15615615615615616,5.264128360730145e-07
,,0.15715715715715717,5.399619944781353e-07
,,0.15815815815815815,5.537686054200909e-07
,,0.15915915915915915,5.678358046020573e-07
,,0.16016016016016016,5.821667429928323e-07
,,0.16116116116116116,5.96764586725801e-07
,,0.16216216216216217,6.11632516997143e-07
,,0.16316316316316315,6.267737299632752e-07
,,0.16416416416416418,6.421914366375432e-07
,,0.16516516516516516,6.578888627861503e-07
,,0.16616616616616617,6.73869248823341e-07
,,0.16716716716716717,6.901358497058239e-07
,,0.16816816816816815,7.066919348264498e-07
,,0.1691691691691692,7.235407879071419e-07
,,0.17017017017017017,7.406857068910748e-07
,,0.17117117117117117,7.581300038341165e-07
,,0.17217217217217218,7.758770047955217e-07
,,0.17317317317317316,7.93930049727887e-07
,,0.1741741741741742,8.122924923663709e-07
,,0.17517517517517517,8.309677001171701e-07
,,0.1761761761761762,8.49959053945272e-07
,,0.17717717717717718,8.692699482614638e-07
,,0.17817817817817816,8.889037908086235e-07
,,0.1791791791791792,9.08864002547274e-07
,,0.18018018018018017,9.291540175404136e-07
,,0.1811811811811812,9.497772828376297e-07
,,0.18218218218218218,9.707372583584814e-07
,,0.18318318318318316,9.920374167751745e-07
,,0.1841841841841842,1.0136812433945096e-06
,,0.18518518518518517,1.035672236039123e-06
,,0.1861861861861862,1.058013904928016e-06
,,0.1871871871871872,1.08070977255637e-06
,,0.1881881881881882,1.1037633735746612e-06
,,0.1891891891891892,1.1271782546670652e-06
,,0.19019019019019018,1.150957974429167e-06
,,0.1911911911911912,1.1751061032449632e-06
,,0.1921921921921922,1.199626223163172e-06
,,0.1931931931931932,1.224521927772854e-06
,,0.1941941941941942,1.249796822078329e-06
,,0.1951951951951952,1.2754545223734194e-06
,,0.19619619619619622,1.3014986561149925e-06
,,0.1971971971971972,1.327932861795832e-06
,,0.1981981981981982,1.3547607888168208e-06
,,0.1991991991991992,1.381986097358447e-06
,,0.2002002002002002,1.4096124582516398e-06
,,0.2012012012012012,1.4376435528479262e-06
,,0.2022022022022022,1.4660830728889226e-06
,,0.2032032032032032,1.4949347203751615e-06
,,0.2042042042042042,1.5242022074342456e-06
,,0.20520520520520522,1.5538892561883548e-06
,,0.2062062062062062,1.5839995986210795e-06
,,0.20720720720720723,1.6145369764436179e-06
,,0.2082082082082082,1.645505140960303e-06
,,0.2092092092092092,1.6769078529334933e-06
,,0.21021021021021022,1.708748882447816e-06
,,0.2112112112112112,1.741032008773759e-06
,,0.21221221221221223,1.7737610202306404e-06
,,0.2132132132132132,1.8069397140489213e-06
,,0.21421421421421422,1.8405718962319089e-06
,,0.21521521521521522,1.8746613814168086e-06
,,0.2162162162162162,1.90921199273516e-06
,,0.21721721721721723,1.9442275616726563e-06
,,0.2182182182182182,1.979711927928325e-06
,,0.21921921921921925,2.015668939273118e-06
,,0.22022022022022023,2.0521024514078607e-06
,,0.2212212212212212,2.0890163278206206e-06
,,0.22222222222222224,2.126414439643445e-06
,,0.22322322322322322,2.1643006655085073e-06
,,0.22422422422422425,2.202678891403662e-06
,,0.22522522522522523,2.2415530105273863e-06
,,0.2262262262262262,2.2809269231431486e-06
,,0.22722722722722724,2.3208045364331746e-06
,,0.22822822822822822,2.3611897643516352e-06
,,0.22922922922922925,2.402086527477258e-06
,,0.23023023023023023,2.4434987528653493e-06
,,0.23123123123123124,2.48543037389926e-06
,,0.23223223223223224,2.5278853301412613e-06
,,0.23323323323323322,2.5708675671828782e-06
,,0.23423423423423426,2.6143810364946403e-06
,,0.23523523523523523,2.658429695275284e-06
,,0.23623623623623624,2.7030175063004083e-06
,,0.23723723723723725,2.748148437770562e-06
,,0.23823823823823823,2.7938264631588032e-06
,,0.23923923923923926,2.8400555610577077e-06
,,0.24024024024024024,2.886839715025833e-06
,,0.24124124124124124,2.934182913433671e-06
,,0.24224224224224225,2.9820891493090414e-06
,,0.24324324324324326,3.0305624201819836e-06
,,0.24424424424424426,3.0796067279291135e-06
,,0.24524524524524524,3.129226078617471e-06
,,0.24624624624624625,3.1794244823478464e-06
,,0.24724724724724725,3.2302059530976043e-06
,,0.24824824824824826,3.2815745085630075e-06
,,0.24924924924924924,3.333534170001021e-06
,,0.2502502502502502,3.38608896207065e-06
,,0.25125125125125125,3.4392429126737608e-06
,,0.25225225225225223,3.4930000527954262e-06
,,0.25325325325325326,3.5473644163437914e-06
,,0.25425425425425424,3.602340039989454e-06
,,0.2552552552552553,3.657930963004379e-06
,,0.25625625625625625,3.7141412271003305e-06
,,0.25725725725725723,3.770974876266866e-06
,,0.25825825825825827,3.828435956608851e-06
,,0.25925925925925924,3.886528516183498e-06
,,0.2602602602602603,3.945256604837028e-06
,,0.26126126126126126,4.004624274040787e-06
,,0.2622622622622623,4.064635576727018e-06
,,0.26326326326326327,4.1252945671241255e-06
,,0.26426426426426425,4.186605300591548e-06
,,0.2652652652652653,4.248571833454197e-06
,,0.26626626626626626,4.31119822283646e-06
,,0.2672672672672673,4.3744885264958144e-06
,,0.2682682682682683,4.438446802655998e-06
,,0.26926926926926925,4.503077109839808e-06
,,0.2702702702702703,4.568383506701469e-06
,,0.27127127127127126,4.634370051858621e-06
,,0.2722722722722723,4.701040803723922e-06
,,0.2732732732732733,4.768399820336236e-06
,,0.2742742742742743,4.8364511591914885e-06
,,0.2752752752752753,4.905198877073088e-06
,,0.27627627627627627,4.97464702988204e-06
,,0.2772772772772773,5.044799672466645e-06
,,0.2782782782782783,5.115660858451858e-06
,,0.2792792792792793,5.187234640068304e-06
,,0.2802802802802803,5.259525067980927e-06
,,0.28128128128128127,5.332536191117297e-06
,,0.2822822822822823,5.40627205649561e-06
,,0.2832832832832833,5.480736709052297e-06
,,0.2842842842842843,5.5559341914693686e-06
,,0.2852852852852853,5.631868544001398e-06
,,0.28628628628628633,5.7085438043022075e-06
,,0.2872872872872873,5.785964007251232e-06
,,0.2882882882882883,5.864133184779592e-06
,,0.2892892892892893,5.943055365695864e-06
,,0.2902902902902903,6.022734575511545e-06
,,0.29129129129129133,6.103174836266255e-06
,,0.2922922922922923,6.1843801663526315e-06
,,0.2932932932932933,6.266354580340982e-06
,,0.2942942942942943,6.349102088803628e-06
,,0.2952952952952953,6.432626698139008e-06
,,0.29629629629629634,6.516932410395536e-06
,,0.2972972972972973,6.602023223095171e-06
,,0.2982982982982983,6.687903129056789e-06
,,0.2992992992992993,6.774576116219264e-06
,,0.3003003003003003,6.862046167464358e-06
,,0.3013013013013013,6.950317260439356e-06
,,0.3023023023023023,7.039393367379525e-06
,,0.3033033033033033,7.129278454930274e-06
,,0.30430430430430433,7.219976483969197e-06
,,0.3053053053053053,7.311491409427853e-06
,,0.30630630630630634,7.403827180113392e-06
,,0.3073073073073073,7.496987738529952e-06
,,0.3083083083083083,7.590977020699894e-06
,,0.30930930930930933,7.685798955984877e-06
,,0.3103103103103103,7.781457466906718e-06
,,0.3113113113113113,7.877956468968134e-06
,,0.3123123123123123,7.975299870473297e-06
,,0.3133133133133133,8.073491572348267e-06
,,0.31431431431431434,8.172535467961232e-06
,,0.3153153153153153,8.272435442942662e-06
,,0.3163163163163163,8.373195375005338e-06
,,0.3173173173173173,8.474819133764176e-06
,,0.3183183183183183,8.577310580556019e-06
,,0.31931931931931934,8.680673568259313e-06
,,0.3203203203203203,8.784911941113613e-06
,,0.32132132132132135,8.890029534539053e-06
,,0.32232232232232233,8.996030174955711e-06
,,0.3233233233233233,9.102917679602908e-06
,,0.32432432432432434,9.210695856358366e-06
,,0.3253253253253253,9.319368503557372e-06
,,0.3263263263263263,9.428939409811872e-06
,,0.32732732732732733,9.539412353829443e-06
,,0.32832832832832837,9.650791104232288e-06
,,0.32932932932932935,9.763079419376172e-06
,,0.3303303303303303,9.876281047169329e-06
,,0.33133133133133136,9.990399724891292e-06
,,0.33233233233233234,1.0105439179011785e-05
,,0.3333333333333333,1.022140312500956e-05
,,0.33433433433433435,1.0338295267191212e-05
,,0.3353353353353354,1.0456119298510047e-05
,,0.3363363363363363,1.05748789003849e-05
,,0.33733733733733734,1.0694577742519052e-05
,,0.3383383383383384,1.0815219482719082e-05
,,0.3393393393393393,1.0936807766713804e-05
,,0.34034034034034033,1.1059346227973266e-05
,,0.34134134134134136,1.118283848752772e-05
,,0.34234234234234234,1.130728815378673e-05
,,0.3433433433433433,1.143269882235831e-05
,,0.34434434434434436,1.1559074075868094e-05
,,0.3453453453453454,1.1686417483778663e-05
,,0.3463463463463463,1.1814732602208897e-05
,,0.34734734734734735,1.1944022973753475e-05
,,0.3483483483483484,1.2074292127302383e-05
,,0.3493493493493493,1.2205543577860657e-05
,,0.35035035035035034,1.2337780826368163e-05
,,0.35135135135135137,1.2471007359519498e-05
,,0.3523523523523524,1.2605226649584087e-05
,,0.3533533533533533,1.2740442154226347e-05
,,0.35435435435435436,1.28766573163261e-05
,,0.3553553553553554,1.3013875563798991e-05
,,0.3563563563563563,1.3152100309417252e-05
,,0.35735735735735735,1.3291334950630524e-05
,,0.3583583583583584,1.3431582869386861e-05
,,0.3593593593593594,1.3572847431953998e-05
,,0.36036036036036034,1.3715131988740756e-05
,,0.3613613613613614,1.38584398741187e-05
,,0.3623623623623624,1.4002774406243945e-05
,,0.36336336336336333,1.414813888687925e-05
,,0.36436436436436437,1.4294536601216363e-05
,,0.3653653653653654,1.444197081769851e-05
,,0.3663663663663663,1.4590444787843215e-05
,,0.36736736736736736,1.4739961746065393e-05
,,0.3683683683683684,1.4890524909500609e-05
,,0.3693693693693694,1.5042137477828737e-05
,,0.37037037037037035,1.5194802633097796e-05
,,0.3713713713713714,1.534852353954819e-05
,,0.3723723723723724,1.5503303343437118e-05
,,0.37337337337337334,1.5659145172863396e-05
,,0.3743743743743744,1.5816052137592606e-05
,,0.3753753753753754,1.597402732888244e-05
,,0.3763763763763764,1.613307381930858e-05
,,0.37737737737737737,1.629319466259071e-05
,,0.3783783783783784,1.6454392893419122e-05
,,0.37937937937937943,1.661667152728144e-05
,,0.38038038038038036,1.6780033560289874e-05
,,0.3813813813813814,1.6944481969008868e-05
,,0.3823823823823824,1.711001971028299e-05
,,0.3833833833833834,1.727664972106538e-05
,,0.3843843843843844,1.744437491824654e-05
,,0.3853853853853854,1.761319819848356e-05
,,0.3863863863863864,1.7783122438029715e-05
,,0.38738738738738737,1.7954150492564582e-05
,,0.3883883883883884,1.812628519702459e-05
,,0.3893893893893894,1.8299529365433936e-05
,,0.3903903903903904,1.847388579073609e-05
,,0.3913913913913914,1.8649357244625684e-05
,,0.39239239239239243,1.882594647738097e-05
,,0.3933933933933934,1.900365621769665e-05
,,0.3943943943943944,1.9182489172517323e-05
,,0.3953953953953954,1.9362448026871416e-05
,,0.3963963963963964,1.9543535443705584e-05
,,0.3973973973973974,1.9725754063719694e-05
,,0.3983983983983984,1.990910650520239e-05
,,0.3993993993993994,2.009359536386707e-05
,,0.4004004004004004,2.027922321268858e-05
,,0.4014014014014014,2.046599260174036e-05
,,0.4024024024024024,2.0653906058032323e-05
,,0.4034034034034034,2.0842966085349087e-05
,,0.4044044044044044,2.1033175164089024e-05
,,0.40540540540540543,2.1224535751103873e-05
,,0.4064064064064064,2.141705027953886e-05
,,0.40740740740740744,2.1610721158673578e-05
,,0.4084084084084084,2.1805550773763445e-05
,,0.4094094094094094,2.2001541485881885e-05
,,0.41041041041041043,2.2198695631762998e-05
,,0.4114114114114114,2.2397015523645103e-05
,,0.4124124124124124,2.2596503449114905e-05
,,0.4134134134134134,2.2797161670952215e-05
,,0.41441441441441446,2.2998992426975552e-05
,,0.41541541541541543,2.320199792988838e-05
,,0.4164164164164164,2.3406180367126104e-05
,,0.41741741741741745,2.3611541900703677e-05
,,0.4184184184184184,2.3818084667064143e-05
,,0.4194194194194194,2.4025810776927768e-05
,,0.42042042042042044,2.4234722315142034e-05
,,0.4214214214214214,2.4444821340532328e-05
,,0.4224224224224224,2.4656109885753558e-05
,,0.42342342342342343,2.486858995714235e-05
,,0.42442442442442446,2.5082263534570266e-05
,,0.4254254254254254,2.529713257129765e-05
,,0.4264264264264264,2.5513198993828524e-05
,,0.42742742742742745,2.5730464701766074e-05
,,0.42842842842842843,2.5948931567669175e-05
,,0.4294294294294294,2.6168601436909686e-05
,,0.43043043043043044,2.6389476127530635e-05
,,0.4314314314314315,2.6611557430105292e-05
,,0.4324324324324324,2.6834847107597126e-05
,,0.43343343343343343,2.7059346895220722e-05
,,0.43443443443443447,2.7285058500303462e-05
,,0.4354354354354354,2.7511983602148303e-05
,,0.4364364364364364,2.7740123851897466e-05
,,0.43743743743743746,2.79694808723969e-05
,,0.4384384384384385,2.820005625806194e-05
,,0.4394394394394394,2.8431851574743795e-05
,,0.44044044044044045,2.866486835959706e-05
,,0.4414414414414415,2.8899108120948188e-05
,,0.4424424424424424,2.9134572338165013e-05
,,0.44344344344344344,2.9371262461527295e-05
,,0.4444444444444445,2.960917991209821e-05
,,0.4454454454454454,2.9848326081596925e-05
,,0.44644644644644643,3.008870233227233e-05
,,0.44744744744744747,3.0330309996777603e-05
,,0.4484484484484485,3.057315037804606e-05
,,0.4494494494494494,3.0817224749167946e-05
,,0.45045045045045046,3.106253435326847e-05
,,0.4514514514514515,3.1309080403386756e-05
,,0.4524524524524524,3.155686408235604e-05
,,0.45345345345345345,3.180588654268508e-05
,,0.4544544544544545,3.205614890644042e-05
,,0.4554554554554555,3.2307652265130106e-05
,,0.45645645645645644,3.256039767958842e-05
,,0.4574574574574575,3.281438617986188e-05
,,0.4584584584584585,3.3069618765096254e-05
,,0.45945945945945943,3.3326096403424955e-05
,,0.46046046046046046,3.358382003185866e-05
,,0.4614614614614615,3.3842790556175955e-05
,,0.4624624624624625,3.4103008850815394e-05
,,0.46346346346346345,3.436447575876876e-05
,,0.4644644644644645,3.462719209147566e-05
,,0.4654654654654655,3.489115862871915e-05
,,0.46646646646646645,3.5156376118522944e-05
,,0.4674674674674675,3.5422845277049785e-05
,,0.4684684684684685,3.569056678850107e-05
,,0.4694694694694695,3.595954130501786e-05
,,0.47047047047047047,3.622976944658327e-05
,,0.4714714714714715,3.650125180092619e-05
,,0.4724724724724725,3.67739889234262e-05
,,0.47347347347347346,3.704798133702007e-05
,,0.4744744744744745,3.732322953210963e-05
,,0.4754754754754755,3.759973396647083e-05
,,0.47647647647647645,3.787749506516441e-05
,,0.4774774774774775,3.815651322044801e-05
,,0.4784784784784785,3.8436788791689513e-05
,,0.4794794794794795,3.871832210528195e-05
,,0.4804804804804805,3.900111345455993e-05
,,0.4814814814814815,3.928516309971756e-05
,,0.4824824824824825,3.9570471267727515e-05
,,0.48348348348348347,3.985703815226211e-05
,,0.4844844844844845,4.014486391361552e-05
,,0.4854854854854855,4.0433948678627595e-05
,,0.4864864864864865,4.07242925406093e-05
,,0.4874874874874875,4.101589555926968e-05
,,0.4884884884884885,4.130875776064428e-05
,,0.4894894894894895,4.160287913702525e-05
,,0.4904904904904905,4.1898259646892987e-05
,,0.4914914914914915,4.2194899214849415e-05
,,0.4924924924924925,4.249279773155286e-05
,,0.49349349349349353,4.2791955053654445e-05
,,0.4944944944944945,4.3092371003736345e-05
,,0.4954954954954955,4.3394045370251574e-05
,,0.4964964964964965,4.3696977907465254e-05
,,0.4974974974974975,4.400116833539795e-05
,,0.4984984984984985,4.43066163397704e-05
,,0.4994994994994995,4.461332157195001e-05
,,0.5005005005005004,4.492128364889913e-05
,,0.5015015015015015,4.5230502153125056e-05
,,0.5025025025025025,4.554097663263166e-05
,,0.5035035035035036,4.5852706600872934e-05
,,0.5045045045045045,4.616569153670822e-05
,,0.5055055055055055,4.647993088435918e-05
,,0.5065065065065065,4.679542405336874e-05
,,0.5075075075075075,4.7112170418561606e-05
,,0.5085085085085085,4.743016932000681e-05
,,0.5095095095095096,4.774942006298199e-05
,,0.5105105105105106,4.806992191793949e-05
,,0.5115115115115115,4.839167412047443e-05
,,0.5125125125125125,4.871467587129469e-05
,,0.5135135135135136,4.9038926336192507e-05
,,0.5145145145145145,4.936442464601831e-05
,,0.5155155155155156,4.969116989665636e-05
,,0.5165165165165165,5.00191611490022e-05
,,0.5175175175175175,5.03483974289422e-05
,,0.5185185185185185,5.067887772733504e-05
,,0.5195195195195196,5.10106009999952e-05
,,0.5205205205205206,5.1343566167678305e-05
,,0.5215215215215215,5.167777211606849e-05
,,0.5225225225225225,5.201321769576806e-05
,,0.5235235235235235,5.234990172228885e-05
,,0.5245245245245246,5.26878229760457e-05
,,0.5255255255255256,5.302698020235215e-05
,,0.5265265265265265,5.336737211141807e-05
,,0.5275275275275275,5.370899737834933e-05
,,0.5285285285285285,5.405185464314977e-05
,,0.5295295295295296,5.439594251072514e-05
,,0.5305305305305306,5.4741259550889167e-05
,,0.5315315315315315,5.508780429837172e-05
,,0.5325325325325325,5.5435575252829455e-05
,,0.5335335335335335,5.578457087885812e-05
,,0.5345345345345346,5.613478960600748e-05
,,0.5355355355355356,5.648622982879823e-05
,,0.5365365365365365,5.68388899067412e-05
,,0.5375375375375375,5.719276816435876e-05
,,0.5385385385385385,5.754786289120842e-05
,,0.5395395395395396,5.790417234190893e-05
,,0.5405405405405406,5.826169473616819e-05
,,0.5415415415415415,5.862042825881399e-05
,,0.5425425425425425,5.898037105982664e-05
,,0.5435435435435435,5.934152125437417e-05
,,0.5445445445445446,5.970387692284968e-05
,,0.5455455455455456,6.006743611091115e-05
,,0.5465465465465466,6.0432196829523695e-05
,,0.5475475475475475,6.0798157055003886e-05
,,0.5485485485485486,6.116531472906678e-05
,,0.5495495495495496,6.153366775887528e-05
,,0.5505505505505506,6.19032140170918e-05
,,0.5515515515515516,6.227395134193246e-05
,,0.5525525525525525,6.26458775372237e-05
,,0.5535535535535535,6.301899037246145e-05
,,0.5545545545545546,6.339328758287254e-05
,,0.5555555555555556,6.376876686947899e-05
,,0.5565565565565566,6.414542589916446e-05
,,0.5575575575575575,6.452326230474332e-05
,,0.5585585585585586,6.490227368503234e-05
,,0.5595595595595595,6.528245760492496e-05
,,0.5605605605605606,6.566381159546795e-05
,,0.5615615615615616,6.604633315394089e-05
,,0.5625625625625625,6.643001974393797e-05
,,0.5635635635635635,6.681486879545278e-05
,,0.5645645645645646,6.720087770496531e-05
,,0.5655655655655656,6.75880438355319e-05
,,0.5665665665665666,6.797636451687772e-05
,,0.5675675675675675,6.83658370454921e-05
,,0.5685685685685686,6.875645868472627e-05
,,0.5695695695695695,6.914822666489391e-05
,,0.5705705705705706,6.954113818337465e-05
,,0.5715715715715716,6.993519040472005e-05
,,0.5725725725725727,7.033038046076231e-05
,,0.5735735735735735,7.072670545072594e-05
,,0.5745745745745746,7.112416244134226e-05
,,0.5755755755755756,7.152274846696625e-05
,,0.5765765765765766,7.192246052969677e-05
,,0.5775775775775776,7.232329559949938e-05
,,0.5785785785785786,7.272525061433195e-05
,,0.5795795795795796,7.312832248027306e-05
,,0.5805805805805806,7.353250807165357e-05
,,0.5815815815815816,7.393780423119098e-05
,,0.5825825825825827,7.434420777012641e-05
,,0.5835835835835835,7.475171546836487e-05
,,0.5845845845845846,7.516032407461838e-05
,,0.5855855855855856,7.557003030655198e-05
,,0.5865865865865866,7.598083085093252e-05
,,0.5875875875875876,7.63927223637811e-05
,,0.5885885885885886,7.680570147052767e-05
,,0.5895895895895896,7.721976476616914e-05
,,0.5905905905905906,7.763490881543062e-05
,,0.5915915915915916,7.805113015292944e-05
,,0.5925925925925927,7.84684252833422e-05
,,0.5935935935935935,7.888679068157522e-05
,,0.5945945945945946,7.93062227929377e-05
,,0.5955955955955956,7.972671803331857e-05
,,0.5965965965965966,8.014827278936565e-05
,,0.5975975975975976,8.057088341866867e-05
,,0.5985985985985987,8.099454624994529e-05
,,0.5995995995995995,8.141925758322993e-05
,,0.6006006006006006,8.18450136900665e-05
,,0.6016016016016016,8.227181081370326e-05
,,0.6026026026026026,8.269964516929231e-05
,,0.6036036036036037,8.312851294409128e-05
,,0.6046046046046046,8.355841029766824e-05
,,0.6056056056056055,8.398933336211086e-05
,,0.6066066066066066,8.442127824223795e-05
,,0.6076076076076076,8.485424101581443e-05
,,0.6086086086086087,8.528821773377021e-05
,,0.6096096096096096,8.572320442042165e-05
,,0.6106106106106106,8.615919707369692e-05
,,0.6116116116116117,8.659619166536466e-05
,,0.6126126126126127,8.703418414126552e-05
,,0.6136136136136136,8.747317042154808e-05
,,0.6146146146146146,8.791314640090722e-05
,,0.6156156156156156,8.835410794882654e-05
,,0.6166166166166166,8.879605090982389e-05
,,0.6176176176176177,8.923897110370094e-05
,,0.6186186186186187,8.968286432579514e-05
,,0.6196196196196195,9.012772634723672e-05
,,0.6206206206206206,9.05735529152078e-05
,,0.6216216216216216,9.102033975320579e-05
,,0.6226226226226226,9.146808256131018e-05
,,0.6236236236236237,9.19167770164531e-05
,,0.6246246246246246,9.236641877269308e-05
,,0.6256256256256257,9.281700346149272e-05
,,0.6266266266266266,9.326852669199975e-05
,,0.6276276276276276,9.372098405133214e-05
,,0.6286286286286287,9.417437110486663e-05
,,0.6296296296296297,9.462868339653035e-05
,,0.6306306306306306,9.508391644909762e-05
,,0.6316316316316317,9.554006576448886e-05
,,0.6326326326326326,9.599712682407407e-05
,,0.6336336336336336,9.645509508897994e-05
,,0.6346346346346347,9.691396600040097e-05
,,0.6356356356356356,9.737373497991347e-05
,,0.6366366366366366,9.783439742979457e-05
,,0.6376376376376377,9.82959487333442e-05
,,0.6386386386386387,9.875838425521087e-05
,,0.6396396396396398,9.922169934172226e-05
,,0.6406406406406406,9.968588932121822e-05
,,0.6416416416416416,0.00010015094950438897
,,0.6426426426426427,0.00010061687518461655
,,0.6436436436436437,0.00010108366163832
,,0.6446446446446447,0.00010155130412530497
,,0.6456456456456457,0.00010201979788911737
,,0.6466466466466466,0.00010248913815739999
,,0.6476476476476476,0.0001029593201422545
,,0.6486486486486487,0.00010343033904060647
,,0.6496496496496497,0.00010390219003457446
,,0.6506506506506506,0.0001043748682918439
,,0.6516516516516517,0.0001048483689660442
,,0.6526526526526526,0.00010532268719713015
,,0.6536536536536536,0.00010579781811176777
,,0.6546546546546547,0.00010627375682372412
,,0.6556556556556556,0.00010675049843426042
,,0.6566566566566567,0.00010722803803253088
,,0.6576576576576577,0.00010770637069598422
,,0.6586586586586587,0.00010818549149077029
,,0.6596596596596597,0.0001086653954721506
,,0.6606606606606606,0.00010914607768491257
,,0.6616616616616616,0.00010962753316378906
,,0.6626626626626627,0.00011010975693388127
,,0.6636636636636637,0.00011059274401108602
,,0.6646646646646647,0.00011107648940252794
,,0.6656656656656658,0.00011156098810699513
,,0.6666666666666666,0.00011204623511537962
,,0.6676676676676676,0.00011253222541112217
,,0.6686686686686687,0.00011301895397066129
,,0.6696696696696697,0.00011350641576388642
,,0.6706706706706708,0.00011399460575459613
,,0.6716716716716717,0.00011448351890095994
,,0.6726726726726726,0.00011497315015598533
,,0.6736736736736737,0.00011546349446798872
,,0.6746746746746747,0.00011595454678107072
,,0.6756756756756757,0.00011644630203559665
,,0.6766766766766767,0.0001169387551686807
,,0.6776776776776777,0.0001174319011146751
,,0.6786786786786786,0.0001179257348056637
,,0.6796796796796797,0.00011842025117196015
,,0.6806806806806807,0.00011891544514261035
,,0.6816816816816816,0.00011941131164590006
,,0.6826826826826827,0.00011990784560986668
,,0.6836836836836837,0.00012040504196281557
,,0.6846846846846847,0.00012090289563384143
,,0.6856856856856858,0.00012140140155335407
,,0.6866866866866866,0.00012190055465360876
,,0.6876876876876877,0.00012240034986924162
,,0.6886886886886887,0.0001229007821378093
,,0.6896896896896897,0.00012340184640033383
,,0.6906906906906908,0.00012390353760185195
,,0.6916916916916918,0.0001244058506919689
,,0.6926926926926926,0.00012490878062541806
,,0.6936936936936937,0.00012541232236262415
,,0.6946946946946947,0.00012591647087027176
,,0.6956956956956957,0.00012642122112187918
,,0.6966966966966968,0.00012692656809837634
,,0.6976976976976977,0.00012743250678868797
,,0.6986986986986986,0.00012793903219032176
,,0.6996996996996997,0.0001284461393099614
,,0.7007007007007007,0.00012895382316406405
,,0.7017017017017017,0.0001294620787794637
,,0.7027027027027027,0.00012997090119397874
,,0.7037037037037037,0.0001304802854570246
,,0.7047047047047048,0.00013099022663023188
,,0.7057057057057057,0.000131500719788069
,,0.7067067067067067,0.00013201176001847005
,,0.7077077077077077,0.00013252334242346803
,,0.7087087087087087,0.0001330354621198322
,,0.7097097097097097,0.00013354811423971194
,,0.7107107107107108,0.00013406129393128476
,,0.7117117117117118,0.00013457499635940935
,,0.7127127127127126,0.00013508921670628445
,,0.7137137137137137,0.00013560395017211274
,,0.7147147147147147,0.0001361191919757689
,,0.7157157157157157,0.00013663493735547474
,,0.7167167167167168,0.00013715118156947825
,,0.7177177177177178,0.00013766791989673743
,,0.7187187187187188,0.0001381851476376113
,,0.7197197197197197,0.0001387028601145542
,,0.7207207207207207,0.00013922105267281658
,,0.7217217217217218,0.00013973972068115099
,,0.7227227227227228,0.00014025885953252264
,,0.7237237237237237,0.00014077846464482626
,,0.7247247247247248,0.00014129853146160797
,,0.7257257257257257,0.00014181905545279237
,,0.7267267267267267,0.0001423400321154153
,,0.7277277277277278,0.00014286145697436212
,,0.7287287287287287,0.00014338332558311078
,,0.7297297297297297,0.00014390563352448144
,,0.7307307307307308,0.00014442837641139087
,,0.7317317317317318,0.00014495154988761202
,,0.7327327327327327,0.00014547514962854032
,,0.7337337337337337,0.0001459991713419644
,,0.7347347347347347,0.00014652361076884275
,,0.7357357357357358,0.00014704846368408632
,,0.7367367367367368,0.00014757372589734597
,,0.7377377377377378,0.0001480993932538065
,,0.7387387387387389,0.00014862546163498574
,,0.7397397397397397,0.0001491519269595387
,,0.7407407407407407,0.00014967878518406914
,,0.7417417417417418,0.00015020603230394511
,,0.7427427427427428,0.00015073366435412096
,,0.7437437437437437,0.00015126167740996536
,,0.7447447447447448,0.00015179006758809442
,,0.7457457457457457,0.00015231883104721106
,,0.7467467467467467,0.00015284796398894982
,,0.7477477477477478,0.00015337746265872853
,,0.7487487487487487,0.0001539073233466037
,,0.7497497497497498,0.0001544375423881341
,,0.7507507507507508,0.00015496811616524868
,,0.7517517517517517,0.00015549904110712118
,,0.7527527527527528,0.00015603031369105025
,,0.7537537537537538,0.00015656193044334517
,,0.7547547547547547,0.00015709388794021888
,,0.7557557557557558,0.00015762618280868552
,,0.7567567567567568,0.00015815881172746415
,,0.7577577577577578,0.0001586917714278897
,,0.7587587587587589,0.0001592250586948285
,,0.7597597597597597,0.00015975867036760032
,,0.7607607607607607,0.0001602926033409076
,,0.7617617617617618,0.00016082685456576874
,,0.7627627627627628,0.00016136142105045853
,,0.7637637637637638,0.0001618962998614557
,,0.7647647647647648,0.0001624314881243949
,,0.7657657657657657,0.00016296698302502532
,,0.7667667667667668,0.00016350278181017695
,,0.7677677677677678,0.0001640388817887304
,,0.7687687687687688,0.00016457528033259525
,,0.7697697697697699,0.0001651119748776942
,,0.7707707707707708,0.00016564896292495173
,,0.7717717717717717,0.00016618624204129185
,,0.7727727727727728,0.00016672380986063994
,,0.7737737737737738,0.00016726166408493167
,,0.7747747747747747,0.00016779980248512848
,,0.7757757757757758,0.00016833822290223963
,,0.7767767767767768,0.00016887692324834893
,,0.7777777777777777,0.00016941590150765077
,,0.7787787787787788,0.00016995515573749002
,,0.7797797797797797,0.00017049468406940942
,,0.7807807807807808,0.0001710344847102034
,,0.7817817817817818,0.0001715745559429783
,,0.7827827827827828,0.00017211489612821963
,,0.7837837837837839,0.00017265550370486454
,,0.7847847847847849,0.00017319637719138167
,,0.7857857857857857,0.00017373751518685838
,,0.7867867867867868,0.00017427891637209256
,,0.7877877877877878,0.00017482057951069324
,,0.7887887887887888,0.00017536250345018573
,,0.7897897897897899,0.00017590468712312544
,,0.7907907907907908,0.00017644712954821638
,,0.7917917917917917,0.00017698982983143806
,,0.7927927927927928,0.0001775327871671782
,,0.7937937937937938,0.0001780760008393717
,,0.7947947947947948,0.0001786194702226477
,,0.7957957957957958,0.00017916319478348243
,,0.7967967967967968,0.00017970717408135874
,,0.7977977977977979,0.00018025140776993314
,,0.7987987987987988,0.00018079589559820923
,,0.7997997997997998,0.0001813406374117175
,,0.8008008008008008,0.00018188563315370369
,,0.8018018018018018,0.0001824308828663211
,,0.8028028028028028,0.00018297638669183345
,,0.8038038038038039,0.00018352214487382107
,,0.8048048048048048,0.00018406815775839683
,,0.8058058058058057,0.0001846144257954277
,,0.8068068068068068,0.00018516094953976295
,,0.8078078078078078,0.00018570772965247049
,,0.8088088088088088,0.00018625476690207983
,,0.8098098098098099,0.00018680206216583107
,,0.8108108108108109,0.00018734961643093257
,,0.8118118118118117,0.00018789743079582444
,,0.8128128128128128,0.00018844550647145
,,0.8138138138138138,0.0001889938447825335
,,0.8148148148148149,0.0001895424471688661
,,0.8158158158158159,0.00019009131518659772
,,0.8168168168168168,0.00019064045050953685
,,0.8178178178178179,0.00019118985493045824
,,0.8188188188188188,0.0001917395303624155
,,0.8198198198198198,0.00019228947884006412
,,0.8208208208208209,0.0001928397025209889
,,0.8218218218218218,0.00019339020368704
,,0.8228228228228228,0.0001939409847456769
,,0.8238238238238239,0.0001944920482313183
,,0.8248248248248248,0.00019504339680669993
,,0.8258258258258258,0.0001955950332642402
,,0.8268268268268268,0.00019614696052741272
,,0.8278278278278278,0.00019669918165212606
,,0.8288288288288289,0.00019725169982811195
,,0.8298298298298299,0.0001978045183803189
,,0.8308308308308309,0.00019835764077031623
,,0.8318318318318318,0.00019891107059770267
,,0.8328328328328328,0.00019946481160152424
,,0.8338338338338338,0.00020001886766169945
,,0.8348348348348349,0.0002005732428004512
,,0.8358358358358359,0.00020112794118374726
,,0.8368368368368369,0.0002016829671227475
,,0.8378378378378379,0.00020223832507526
,,0.8388388388388388,0.0002027940196472027
,,0.8398398398398398,0.00020335005559407493
,,0.8408408408408409,0.00020390643782243543
,,0.8418418418418419,0.00020446317139138773
,,0.8428428428428428,0.00020502026151407454
,,0.8438438438438439,0.00020557771355917884
,,0.8448448448448448,0.00020613553305243247
,,0.8458458458458459,0.00020669372567813397
,,0.8468468468468469,0.00020725229728067252
,,0.8478478478478478,0.00020781125386606111
,,0.8488488488488489,0.0002083706016034762
,,0.8498498498498499,0.0002089303468268064
,,0.8508508508508508,0.00020949049603620864
,,0.8518518518518519,0.00021005105589967202
,,0.8528528528528528,0.0002106120332545897
,,0.8538538538538538,0.00021117343510933863
,,0.8548548548548549,0.0002117352686448684
,,0.8558558558558559,0.00021229754121629519
,,0.8568568568568569,0.00021286026035450756
,,0.857857857857858,0.0002134234337677773
,,0.8588588588588588,0.00021398706934337922
,,0.8598598598598599,0.00021455117514921986
,,0.8608608608608609,0.0002151157594354729
,,0.8618618618618619,0.00021568083063622386
,,0.862862862862863,0.00021624639737112213
,,0.8638638638638639,0.00021681246844704115
,,0.8648648648648648,0.00021737905285974804
,,0.8658658658658659,0.00021794615979557958
,,0.8668668668668669,0.00021851379863312747
,,0.8678678678678678,0.00021908197894493153
,,0.8688688688688689,0.00021965071049918195
,,0.8698698698698699,0.0002202200032614281
,,0.8708708708708708,0.00022078986739629811
,,0.8718718718718719,0.00022136031326922356
,,0.8728728728728729,0.00022193135144817517
,,0.8738738738738738,0.00022250299270540677
,,0.8748748748748749,0.00022307524801920545
,,0.8758758758758759,0.00022364812857565258
,,0.876876876876877,0.00022422164577039122
,,0.8778778778778779,0.00022479581121040432
,,0.8788788788788788,0.00022537063671579868
,,0.8798798798798799,0.00022594613432159989
,,0.8808808808808809,0.00022652231627955335
,,0.8818818818818819,0.00022709919505993655
,,0.882882882882883,0.00022767678335337772
,,0.883883883883884,0.00022825509407268385
,,0.8848848848848848,0.00022883414035467704
,,0.8858858858858859,0.00022941393556204104
,,0.8868868868868869,0.0002299944932851727
,,0.8878878878878879,0.0002305758273440469
,,0.888888888888889,0.00023115795179008643
,,0.8898898898898899,0.00023174088090804193
,,0.8908908908908908,0.0002323246292178808
,,0.8918918918918919,0.000232909211476685
,,0.8928928928928929,0.00023349464268055566
,,0.893893893893894,0.0002340809380665304
,,0.8948948948948949,0.0002346681131145044
,,0.8958958958958959,0.00023525618354916535
,,0.896896896896897,0.00023584516534193317
,,0.8978978978978979,0.00023643507471291092
,,0.8988988988988988,0.00023702592813284443
,,0.8998998998998999,0.00023761774232508985
,,0.9009009009009009,0.0002382105342675904
,,0.9019019019019019,0.00023880432119486371
,,0.902902902902903,0.0002393991205999955
,,0.903903903903904,0.0002399949502366437
,,0.9049049049049048,0.00024059182812105265
,,0.9059059059059059,0.00024118977253407347
,,0.9069069069069069,0.00024178880202319666
,,0.907907907907908,0.00024238893540459196
,,0.908908908908909,0.00024299019176515655
,,0.9099099099099099,0.0002435925904645757
,,0.910910910910911,0.00024419615113738843
,,0.9119119119119119,0.0002448008936950652
,,0.9129129129129129,0.0002454068383280942
,,0.913913913913914,0.0002460140055080759
,,0.914914914914915,0.00024662241598982787
,,0.9159159159159159,0.0002472320908134985
,,0.916916916916917,0.00024784305130669016
,,0.9179179179179179,0.0002484553190865916
,,0.9189189189189189,0.00024906891606211876
,,0.91991991991992,0.00024968386443606743
,,0.9209209209209209,0.0002503001867072719
,,0.9219219219219219,0.00025091790567277557
,,0.922922922922923,0.0002515370444300108
,,0.9239239239239239,0.0002521576263789857
,,0.924924924924925,0.00025277967522448436
,,0.9259259259259259,0.00025340321497827317
,,0.9269269269269269,0.0002540282699613179
,,0.927927927927928,0.00025465486480601114
,,0.928928928928929,0.0002552830244584074
,,0.92992992992993,0.0002559127741804699
,,0.930930930930931,0.00025654413955232476
,,0.9319319319319319,0.00025717714647452666
,,0.9329329329329329,0.00025781182117033354
,,0.933933933933934,0.0002584481901879908
,,0.934934934934935,0.00025908628040302426
,,0.9359359359359359,0.0002597261190205446
,,0.936936936936937,0.00026036773357756144
,,0.9379379379379379,0.0002610111519453044
,,0.938938938938939,0.00026165640233155764
,,0.93993993993994,0.0002623035132830018
,,0.9409409409409409,0.00026295251368756693
,,0.941941941941942,0.0002636034327767941
,,0.942942942942943,0.00026425630012820743
,,0.9439439439439439,0.0002649111456676975
,,0.944944944944945,0.0002655679996719117
,,0.9459459459459459,0.0002662268927706563
,,0.9469469469469469,0.0002668878559493097
,,0.947947947947948,0.00026755092055124187
,,0.948948948948949,0.0002682161182802474
,,0.94994994994995,0.000268883481202988
,,0.950950950950951,0.0002695530417514428
,,0.9519519519519519,0.00027022483272537017
,,0.9529529529529529,0.0002708988872947814
,,0.953953953953954,0.00027157523900242064
,,0.954954954954955,0.0002722539217662583
,,0.9559559559559561,0.000272934969881993
,,0.956956956956957,0.00027361841802556327
,,0.9579579579579579,0.00027430430125567173
,,0.958958958958959,0.00027499265501631696
,,0.95995995995996,0.00027568351513933606
,,0.960960960960961,0.0002763769178469588
,,0.961961961961962,0.0002770728997543719
,,0.962962962962963,0.0002777714978722906
,,0.9639639639639639,0.00027847274960954543
,,0.964964964964965,0.0002791766927756752
,,0.965965965965966,0.00027988336558353293
,,0.9669669669669669,0.0002805928066519002
,,0.967967967967968,0.000281305055008114
,,0.968968968968969,0.0002820201500907015
,,0.9699699699699701,0.0002827381317520285
,,0.970970970970971,0.0002834590402609544
,,0.9719719719719719,0.0002841829163055022
,,0.972972972972973,0.00028490980099553495
,,0.973973973973974,0.000285639735865445
,,0.974974974974975,0.0002863727628768531
,,0.9759759759759761,0.0002871089244213182
,,0.976976976976977,0.0002878482633230589
,,0.9779779779779779,0.000288590822841683
,,0.978978978978979,0.0002893366466749306
,,0.97997997997998,0.00029008577896142524
,,0.980980980980981,0.0002908382642834393
,,0.981981981981982,0.0002915941476696649
,,0.982982982982983,0.0002923534745980011
,,0.9839839839839839,0.00029311629099834803
,,0.984984984984985,0.0002938826432554133
,,0.985985985985986,0.00029465257821152945
,,0.9869869869869871,0.0002954261431694815
,,0.987987987987988,0.0002962033858953459
,,0.988988988988989,0.0002969843546213389
,,0.9899899899899901,0.00029776909804868015
,,0.990990990990991,0.00029855766535046116
,,0.991991991991992,0.0002993501061745281
,,0.992992992992993,0.00030014647064637766
,,0.993993993993994,0.00030094680937205854
,,0.994994994994995,0.00030175117344108897
,,0.9959959959959961,0.0003025596144293813
,,0.996996996996997,0.0003033721844021819
,,0.9979979979979979,0.0003041889359170176
,,0.998998998998999,0.00030500992202665736
,,1.0,0.00030583519628208164


==> anc/v3E_Kn5_err.dat <==
# sim_err
5e-06


==> anc/v3_Kn25.dat <==
# time_sim,v3_sim,time_anal_Osimga2,v3_Osigma2
0.0,0.0,0.0,0.0
0.020201946107784433,7.210181818181821e-08,0.0010188362014709321,5.623080415156324e-21
0.0405061377245509,1.1111804545454552e-07,0.0020376724029418643,1.7991841016560785e-19
0.06091272455089821,2.5069618181818185e-07,0.003056508604412796,1.3661023135071825e-18
0.08142230538922156,4.6716886363636365e-07,0.0040753448058837285,5.756098685658204e-18
0.10203562874251498,5.697790522727274e-07,0.00509418100735466,1.7564250078850035e-17
0.12275299401197605,5.728117500000002e-07,0.006113017208825592,4.370057511819126e-17
0.1435748502994012,6.220632045454547e-07,0.007131853410296525,9.444357224734546e-17
0.16450149700598804,7.92873090909091e-07,0.008150689611767457,1.8411256980402265e-16
0.18553443113772458,9.469375454545454e-07,0.00916952581323839,3.3173962242528433e-16
0.20667365269461077,9.461865909090909e-07,0.01018836201470932,5.617409537826622e-16
0.22791916167664672,9.072030454545458e-07,0.011207198216180252,9.045879456470903e-16
0.24927245508982038,9.340704545454544e-07,0.012226034417651185,1.3974776732836507e-15
0.27073353293413177,1.0698377272727269e-06,0.013244870619122117,2.0850029871761336e-15
0.2923038922155689,1.2194391818181816e-06,0.01426370682059305,3.019822141081411e-15
0.3139820359281437,1.3041386363636366e-06,0.015282543022063982,4.263327966413623e-15
0.33576946107784433,1.336774295454545e-06,0.016301379223534914,5.886316592958174e-15
0.3576676646706587,1.3145330454545452e-06,0.017320215425005846,7.969655715915555e-15
0.37967514970059885,1.4158283636363633e-06,0.01833905162647678,1.0604952409274967e-14
0.40179491017964075,1.583394272727273e-06,0.019357887827947708,1.3895220485517751e-14
0.42402694610778446,1.4514089318181818e-06,0.02037672402941864,1.7955547401650688e-14
0.4463697604790419,1.4464571363636363e-06,0.021395560230889576,2.2913760711569003e-14
0.46882634730538925,1.3886179999999998e-06,0.022414396432360505,2.8911094064749254e-14
0.4913967065868264,1.537489772727273e-06,0.023433232633831434,3.610285275127209e-14
0.5140793413173653,1.6466013636363636e-06,0.02445206883530237,4.465907879317477e-14
0.53687874251497,1.6587895227272727e-06,0.025470905036773305,5.476521558213333e-14
0.5597919161676647,1.767803861363636e-06,0.026489741238244234,6.662277206347486e-14
0.5828218562874252,1.7653342045454548e-06,0.027508577439715163,8.044998646651944e-14
0.6059670658682635,1.7474316818181818e-06,0.0285274136411861,9.6482489581252e-14
0.6292290419161677,1.7691706818181815e-06,0.02954624984265703,1.149739675813236e-13
0.6526092814371257,1.8999117272727273e-06,0.030565086044127963,1.3619682439338298e-13
0.6761077844311377,2.120922954545455e-06,0.03158392224559889,1.6044284361273795e-13
0.6997245508982036,2.2575835909090906e-06,0.03260275844706983,1.880238499653463e-13
0.7234595808383233,2.401600909090909e-06,0.03362159464854076,2.1927237031613637e-13
0.7473158682634731,2.465527045454545e-06,0.03464043085001169,2.545422942236579e-13
0.7712919161676648,2.549961590909091e-06,0.03565926705148262,2.942095340410626e-13
0.7953892215568863,2.6671784090909082e-06,0.03667810325295356,3.386726845634146e-13
0.8196092814371257,2.740285681818181e-06,0.03769693945442449,3.8835368222132977e-13
0.8439505988023953,2.7893002272727266e-06,0.038715775655895415,4.4369846382094573e-13
0.8684146706586826,2.8804400000000002e-06,0.03973461185736635,5.051776248302237e-13
0.893002994011976,2.9659309090909096e-06,0.04075344805883728,5.732870772115743e-13
0.9177140718562874,3.0713195454545448e-06,0.04177228426030822,6.485487068008199e-13
0.9425508982035928,3.1251536363636364e-06,0.04279112046177915,7.315110302324823e-13
0.9675134730538922,3.1926895454545454e-06,0.04380995666325008,8.227498514114014e-13
0.9926017964071857,3.3675323181818182e-06,0.04482879286472101,9.228689175306874e-13
1.017817365269461,3.422197227272727e-06,0.04584762906619194,1.032500574635994e-12
,,0.04686646526766287,1.1523064227361294e-12
,,0.047885301469133806,1.2829779704599975e-12
,,0.04890413767060474,1.4252372892598606e-12
,,0.04992297387207567,1.5798376671609403e-12
,,0.05094181007354661,1.7475642620573446e-12
,,0.051960646275017536,1.9292347545543233e-12
,,0.05297948247648847,2.1257000003568635e-12
,,0.0539983186779594,2.337844682204595e-12
,,0.055017154879430326,2.566587961353041e-12
,,0.05603599108090126,2.8128841286012047e-12
,,0.0570548272823722,3.0777232548654612e-12
,,0.05807366348384313,3.3621318412998026e-12
,,0.05909249968531406,3.667173468962401e-12
,,0.06011133588678499,3.993949448028503e-12
,,0.06113017208825593,4.343599466549667e-12
,,0.06214900828972686,4.717302238759301e-12
,,0.06316784449119778,5.116276152924556e-12
,,0.06418668069266872,5.541779918744552e-12
,,0.06520551689413966,5.995113214294905e-12
,,0.06622435309561059,6.477617332518609e-12
,,0.06724318929708152,6.99067582726325e-12
,,0.06826202549855244,7.535715158864516e-12
,,0.06928086170002339,8.114205339276097e-12
,,0.07029969790149432,8.727660576745853e-12
,,0.07131853410296524,9.377639920038328e-12
,,0.07233737030443617,1.0065747902203651e-11
,,0.07335620650590712,1.0793635183892666e-11
,,0.07437504270737805,1.1562999196218477e-11
,,0.07539387890884898,1.2375584783164273e-11
,,0.0764127151103199,1.3233184843537512e-11
,,0.07743155131179083,1.4137640972470437e-11
,,0.07845038751326178,1.50908441024669e-11
,,0.0794692237147327,1.609473514399547e-11
,,0.08048805991620364,1.7151305625629045e-11
,,0.08150689611767456,1.826259833373052e-11
,,0.08252573231914549,1.9430707951685084e-11
,,0.08354456852061644,2.0657781698678645e-11
,,0.08456340472208736,2.1946019968022567e-11
,,0.0855822409235583,2.3297676965024974e-11
,,0.08660107712502922,2.4715061344408027e-11
,,0.08761991332650015,2.62005368472719e-11
,,0.0886387495279711,2.7756522937604832e-11
,,0.08965758572944202,2.938549543833953e-11
,,0.09067642193091295,3.108998716695607e-11
,,0.09169525813238388,3.287258857063101e-11
,,0.09271409433385482,3.473594836093268e-11
,,0.09373293053532573,3.668277414806318e-11
,,0.09475176673679668,3.871583307464639e-11
,,0.09577060293826761,4.08379524490623e-11
,,0.09678943913973855,4.305202037832806e-11
,,0.09780827534120948,4.536098640052472e-11
,,0.09882711154268041,4.776786211677098e-11
,,0.09984594774415134,5.0275721822742806e-11
,,0.10086478394562227,5.2887703139739437e-11
,,0.10188362014709322,5.5607007645296017e-11
,,0.10290245634856414,5.843690150334207e-11
,,0.10392129255003507,6.138071609390685e-11
,,0.104940128751506,6.444184864237069e-11
,,0.10595896495297694,6.76237628482624e-11
,,0.10697780115444785,7.092998951360391e-11
,,0.1079966373559188,7.436412717080026e-11
,,0.10901547355738973,7.792984271007631e-11
,,0.11003430975886065,8.16308720064601e-11
,,0.1110531459603316,8.547102054631207e-11
,,0.11207198216180252,8.945416405340052e-11
,,0.11309081836327346,9.358424911452426e-11
,,0.1141096545647444,9.786529380468022e-11
,,0.11512849076621531,1.0230138831177892e-10
,,0.11614732696768626,1.0689669556090505e-10
,,0.11716616316915718,1.1165545183812471e-10
,,0.11818499937062812,1.1658196741383976e-10
,,0.11920383557209906,1.2168062716568693e-10
,,0.12022267177356998,1.2695589120098502e-10
,,0.12124150797504092,1.3241229547872718e-10
,,0.12226034417651185,1.3805445243111973e-10
,,0.12327918037798277,1.4388705158466792e-10
,,0.12429801657945372,1.4991486018080758e-10
,,0.12531685278092464,1.561427237960827e-10
,,0.12633568898239556,1.6257556696187003e-10
,,0.1273545251838665,1.6921839378365014e-10
,,0.12837336138533745,1.7607628855982349e-10
,,0.12939219758680837,1.831544164000748e-10
,,0.1304110337882793,1.9045802384328164e-10
,,0.13142986998975023,1.979924394749714e-10
,,0.13244870619122118,2.0576307454432313e-10
,,0.1334675423926921,2.137754235807159e-10
,,0.13448637859416304,2.2203506500982458e-10
,,0.13550521479563396,2.3054766176926006e-10
,,0.13652405099710488,2.393189619237579e-10
,,0.13754288719857583,2.4835479927991193e-10
,,0.13856172340004677,2.5766109400045406e-10
,,0.1395805596015177,2.672438532180817e-10
,,0.14059939580298864,2.7710917164883024e-10
,,0.14161823200445955,2.872632322049922e-10
,,0.14263706820593047,2.977123066075833e-10
,,0.14365590440740142,3.084627559983544e-10
,,0.14467474060887234,3.1952103155134874e-10
,,0.14569357681034328,3.308936750840084e-10
,,0.14671241301181423,3.42587319667823e-10
,,0.14773124921328515,3.54608690238529e-10
,,0.1487500854147561,3.669646042058523e-10
,,0.149768921616227,3.7966197206279773e-10
,,0.15078775781769796,3.927077979944867e-10
,,0.15180659401916885,4.061091804865378e-10
,,0.1528254302206398,4.198733129329983e-10
,,0.15384426642211074,4.340074842438165e-10
,,0.15486310262358166,4.48519079451865e-10
,,0.1558819388250526,4.6341558031950993e-10
,,0.15690077502652355,4.787045659447211e-10
,,0.15791961122799447,4.943937133667368e-10
,,0.1589384474294654,5.104907981712672e-10
,,0.15995728363093634,5.270036950952521e-10
,,0.16097611983240728,5.439403786311551e-10
,,0.16199495603387817,5.613089236308122e-10
,,0.16301379223534912,5.791175059088255e-10
,,0.16403262843682007,5.973744028454991e-10
,,0.16505146463829098,6.160879939893239e-10
,,0.16607030083976193,6.352667616590121e-10
,,0.16708913704123288,6.54919291545071e-10
,,0.16810797324270377,6.750542733109275e-10
,,0.1691268094441747,6.956805011936016e-10
,,0.17014564564564566,7.168068746039187e-10
,,0.1711644818471166,7.38442398726274e-10
,,0.17218331804858752,7.605961851179417e-10
,,0.17320215425005844,7.832774523079332e-10
,,0.1742209904515294,8.064955263953935e-10
,,0.1752398266530003,8.30259841647552e-10
,,0.17625866285447125,8.545799410972207e-10
,,0.1772774990559422,8.794654771398281e-10
,,0.1782963352574131,9.049262121300104e-10
,,0.17931517145888404,9.309720189777468e-10
,,0.18033400766035498,9.576128817440344e-10
,,0.1813528438618259,9.848588962361166e-10
,,0.18237168006329685,1.0127202706022588e-09
,,0.18339051626476777,1.0412073259260617e-09
,,0.18440935246623869,1.0703304968203282e-09
,,0.18542818866770963,1.1001003320204794e-09
,,0.18644702486918058,1.1305274949775054e-09
,,0.18746586107065147,1.1616227644504725e-09
,,0.18848469727212241,1.1933970350985765e-09
,,0.18950353347359336,1.2258613180727348e-09
,,0.1905223696750643,1.2590267416067314e-09
,,0.19154120587653523,1.292904551607906e-09
,,0.19256004207800617,1.3275061122473936e-09
,,0.1935788782794771,1.3628429065498995e-09
,,0.194597714480948,1.3989265369830313e-09
,,0.19561655068241895,1.4357687260461782e-09
,,0.1966353868838899,1.4733813168589225e-09
,,0.19765422308536082,1.5117762737490144e-09
,,0.19867305928683174,1.5509656828398856e-09
,,0.19969189548830268,1.5909617526377032e-09
,,0.2007107316897736,1.631776814617983e-09
,,0.20172956789124455,1.6734233238117406e-09
,,0.2027484040927155,1.7159138593911867e-09
,,0.20376724029418644,1.759261125254975e-09
,,0.20478607649565733,1.8034779506129957e-09
,,0.20580491269712828,1.8485772905707138e-09
,,0.20682374889859922,1.894572226713048e-09
,,0.20784258510007014,1.941475967687804e-09
,,0.20886142130154106,1.9893018497886594e-09
,,0.209880257503012,2.0380633375376747e-09
,,0.21089909370448293,2.0877740242673667e-09
,,0.21191792990595387,2.1384476327023347e-09
,,0.21293676610742482,2.190098015540407e-09
,,0.2139556023088957,2.2427391560333584e-09
,,0.21497443851036666,2.296385168567169e-09
,,0.2159932747118376,2.3510502992418147e-09
,,0.21701211091330852,2.406748926450622e-09
,,0.21803094711477947,2.4634955614591657e-09
,,0.21904978331625038,2.5213048489836976e-09
,,0.2200686195177213,2.5801915677691424e-09
,,0.22108745571919225,2.6401706311666312e-09
,,0.2221062919206632,2.7012570877105753e-09
,,0.22312512812213414,2.763466121695293e-09
,,0.22414396432360503,2.8268130537511824e-09
,,0.22516280052507598,2.8913133414204478e-09
,,0.22618163672654693,2.9569825797323493e-09
,,0.22720047292801784,3.023836501778021e-09
,,0.2282193091294888,3.0918909792848358e-09
,,0.22923814533095974,3.161162023190296e-09
,,0.23025698153243063,3.231665784215488e-09
,,0.23127581773390157,3.303418553438088e-09
,,0.23229465393537252,3.376436762864888e-09
,,0.23331349013684344,3.4507369860038946e-09
,,0.23433232633831436,3.526335938435968e-09
,,0.2353511625397853,3.6032504783859953e-09
,,0.23636999874125625,3.68149760729362e-09
,,0.23738883494272717,3.761094470383518e-09
,,0.2384076711441981,3.842058357235224e-09
,,0.23942650734566906,3.924406702352488e-09
,,0.24044534354713995,4.008157085732188e-09
,,0.2414641797486109,4.093327233432808e-09
,,0.24248301595008184,4.179935018142421e-09
,,0.24350185215155276,4.267998459746247e-09
,,0.2445206883530237,4.357535725893773e-09
,,0.24553952455449463,4.448565132565363e-09
,,0.24655836075596554,4.54110514463847e-09
,,0.2475771969574365,4.635174376453383e-09
,,0.24859603315890744,4.730791592378482e-09
,,0.24961486936037833,4.827975707375091e-09
,,0.2506337055618493,4.926745787561854e-09
,,0.25165254176332025,5.0271210507786415e-09
,,0.2526713779647911,5.129120867150034e-09
,,0.2536902141662621,5.232764759648341e-09
,,0.254709050367733,5.338072404656148e-09
,,0.255727886569204,5.4450636325284315e-09
,,0.2567467227706749,5.553758428154214e-09
,,0.2577655589721458,5.664176931517776e-09
,,0.25878439517361673,5.776339438259383e-09
,,0.25980323137508765,5.890266400235584e-09
,,0.2608220675765586,6.0059784260790715e-09
,,0.26184090377802954,6.123496281758039e-09
,,0.26285973997950046,6.242840891135126e-09
,,0.2638785761809714,6.36403333652591e-09
,,0.26489741238244235,6.487094859256907e-09
,,0.2659162485839133,6.61204686022316e-09
,,0.2669350847853842,6.738910900445355e-09
,,0.2679539209868551,6.867708701626476e-09
,,0.2689727571883261,6.9984621467080264e-09
,,0.269991593389797,7.131193280425775e-09
,,0.2710104295912679,7.265924309865074e-09
,,0.2720292657927389,7.402677605015697e-09
,,0.27304810199420976,7.541475699326232e-09
,,0.27406693819568073,7.682341290258041e-09
,,0.27508577439715165,7.825297239838723e-09
,,0.27610461059862257,7.97036657521517e-09
,,0.27712344680009354,8.117572489206143e-09
,,0.27814228300156446,8.26693834085439e-09
,,0.2791611192030354,8.418487655978333e-09
,,0.2801799554045063,8.572244127723286e-09
,,0.28119879160597727,8.728231617112203e-09
,,0.2822176278074482,8.88647415359601e-09
,,0.2832364640089191,9.046995935603477e-09
,,0.28425530021039,9.209821331090588e-09
,,0.28527413641186095,9.374974878089506e-09
,,0.2862929726133319,9.542481285257099e-09
,,0.28731180881480284,9.712365432422937e-09
,,0.2883306450162738,9.884652371136926e-09
,,0.2893494812177447,1.0059367325216405e-08
,,0.29036831741921565,1.0236535691292877e-08
,,0.29138715362068657,1.0416183039358196e-08
,,0.2924059898221575,1.0598335113310351e-08
,,0.29342482602362846,1.0783017831498823e-08
,,0.2944436622250994,1.0970257287269405e-08
,,0.2954624984265703,1.1160079749508645e-08
,,0.2964813346280412,1.1352511663187813e-08
,,0.2975001708295122,1.1547579649906382e-08
,,0.29851900703098305,1.1745310508435106e-08
,,0.299537843232454,1.1945731215258617e-08
,,0.30055667943392494,1.214886892511756e-08
,,0.3015755156353959,1.2354750971550296e-08
,,0.30259435183686684,1.2563404867434137e-08
,,0.3036131880383377,1.2774858305526117e-08
,,0.3046320242398087,1.2989139159003386e-08
,,0.3056508604412796,1.3206275482003001e-08
,,0.30666969664275057,1.3426295510161406e-08
,,0.3076885328442215,1.3649227661153387e-08
,,0.30870736904569246,1.3875100535230599e-08
,,0.3097262052471633,1.4103942915759592e-08
,,0.31074504144863424,1.433578376975952e-08
,,0.3117638776501052,1.4570652248439158e-08
,,0.31278271385157613,1.480857768773371e-08
,,0.3138015500530471,1.5049589608841013e-08
,,0.314820386254518,1.5293717718757355e-08
,,0.31583922245598894,1.554099191081279e-08
,,0.31685805865745986,1.5791442265206027e-08
,,0.3178768948589308,1.6045099049538938e-08
,,0.31889573106040175,1.6301992719350417e-08
,,0.3199145672618727,1.6562153918650002e-08
,,0.3209334034633436,1.682561348045089e-08
,,0.32195223966481457,1.7092402427302603e-08
,,0.32297107586628543,1.73625519718231e-08
,,0.32398991206775635,1.7636093517230587e-08
,,0.3250087482692273,1.791305865787466e-08
,,0.32602758447069824,1.8193479179767156e-08
,,0.3270464206721692,1.847738706111254e-08
,,0.32806525687364013,1.8764814472837733e-08
,,0.3290840930751111,1.9055793779121636e-08
,,0.33010292927658197,1.9350357537924042e-08
,,0.3311217654780529,1.9648538501514253e-08
,,0.33214060167952386,1.9950369616999083e-08
,,0.3331594378809948,2.0255884026850526e-08
,,0.33417827408246575,2.0565115069432948e-08
,,0.3351971102839367,2.0878096279529774e-08
,,0.33621594648540754,2.119486138886975e-08
,,0.3372347826868785,2.1515444326652867e-08
,,0.3382536188883494,2.1839879220075538e-08
,,0.3392724550898204,2.2168200394855656e-08
,,0.3402912912912913,2.250044237575697e-08
,,0.34131012749276224,2.2836639887113116e-08
,,0.3423289636942332,2.317682785335116e-08
,,0.3433477998957041,2.3521041399514656e-08
,,0.34436663609717505,2.38693158517864e-08
,,0.34538547229864597,2.4221686738010452e-08
,,0.3464043085001169,2.4578189788213958e-08
,,0.34742314470158786,2.4938860935128434e-08
,,0.3484419809030588,2.5303736314710563e-08
,,0.34946081710452964,2.5672852266662552e-08
,,0.3504796533060006,2.6046245334952154e-08
,,0.35149848950747153,2.642395226833196e-08
,,0.3525173257089425,2.6806010020858536e-08
,,0.3535361619104134,2.719245575241093e-08
,,0.3545549981118844,2.7583326829208794e-08
,,0.35557383431335526,2.7978660824329992e-08
,,0.3565926705148262,2.837849551822792e-08
,,0.35761150671629716,2.878286889924804e-08
,,0.3586303429177681,2.919181916414434e-08
,,0.35964917911923905,2.9605384718595088e-08
,,0.36066801532070997,3.0023604177718257e-08
,,0.3616868515221809,3.044651636658641e-08
,,0.3627056877236518,3.087416032074115e-08
,,0.3637245239251227,3.130657528670729e-08
,,0.3647433601265937,3.174380072250621e-08
,,0.3657621963280646,3.218587629816911e-08
,,0.36678103252953553,3.2632841896249596e-08
,,0.3677998687310065,3.308473761233594e-08
,,0.36881870493247737,3.354160375556276e-08
,,0.36983754113394834,3.400348084912247e-08
,,0.37085637733541926,3.44704096307759e-08
,,0.3718752135368902,3.494243105336285e-08
,,0.37289404973836116,3.541958628531195e-08
,,0.3739128859398321,3.5901916711150214e-08
,,0.37493172214130294,3.638946393201196e-08
,,0.3759505583427739,3.688226976614754e-08
,,0.37696939454424483,3.738037624943131e-08
,,0.3779882307457158,3.7883825635869365e-08
,,0.3790070669471867,3.839266039810674e-08
,,0.3800259031486577,3.8906923227934195e-08
,,0.3810447393501286,3.942665703679448e-08
,,0.3820635755515995,3.9951904956288235e-08
,,0.38308241175307045,4.0482710338679393e-08
,,0.38410124795454137,4.101911675740005e-08
,,0.38512008415601234,4.1561168007555036e-08
,,0.38613892035748326,4.210890810642588e-08
,,0.3871577565589542,4.26623812939745e-08
,,0.3881765927604251,4.322163203334619e-08
,,0.389195428961896,4.378670501137251e-08
,,0.390214265163367,4.435764513907328e-08
,,0.3912331013648379,4.4934497552158464e-08
,,0.39225193756630883,4.551730761152949e-08
,,0.3932707737677798,4.6106120903780086e-08
,,0.3942896099692507,4.670098324169671e-08
,,0.39530844617072164,4.730194066475842e-08
,,0.39632728237219256,4.790903943963661e-08
,,0.3973461185736635,4.852232606069377e-08
,,0.39836495477513445,4.9141847250482206e-08
,,0.39938379097660537,4.976764996024227e-08
,,0.40040262717807634,5.039978137039988e-08
,,0.4014214633795472,5.1038288891063794e-08
,,0.4024402995810181,5.1683220162522625e-08
,,0.4034591357824891,5.2334623055740744e-08
,,0.40447797198396,5.299254567285452e-08
,,0.405496808185431,5.365703634766754e-08
,,0.4065156443869019,5.4328143646145635e-08
,,0.4075344805883729,5.5005916366911415e-08
,,0.40855331678984375,5.5690403541738216e-08
,,0.40957215299131466,5.6381654436043976e-08
,,0.41059098919278564,5.707971854938402e-08
,,0.41160982539425656,5.7784645615943976e-08
,,0.4126286615957275,5.849648560503202e-08
,,0.41364749779719845,5.921528872157057e-08
,,0.4146663339986693,5.994110540658764e-08
,,0.4156851702001403,6.067398633770794e-08
,,0.4167040064016112,6.141398242964291e-08
,,0.4177228426030821,6.216114483468103e-08
,,0.4187416788045531,6.291552494317713e-08
,,0.419760515006024,6.367717438404159e-08
,,0.42077935120749493,6.444614502522885e-08
,,0.42179818740896585,6.522248897422577e-08
,,0.42281702361043677,6.600625857853909e-08
,,0.42383585981190774,6.67975064261827e-08
,,0.42485469601337866,6.759628534616472e-08
,,0.42587353221484964,6.840264840897349e-08
,,0.42689236841632056,6.921664892706367e-08
,,0.4279112046177914,7.003834045534162e-08
,,0.4289300408192624,7.086777679165046e-08
,,0.4299488770207333,7.170501197725449e-08
,,0.4309677132222043,7.255010029732326e-08
,,0.4319865494236752,7.340309628141529e-08
,,0.4330053856251462,7.426405470396121e-08
,,0.43402422182661704,7.513303058474638e-08
,,0.43504305802808796,7.60100791893934e-08
,,0.43606189422955893,7.68952560298436e-08
,,0.43708073043102985,7.778861686483854e-08
,,0.43809956663250077,7.869021770040101e-08
,,0.43911840283397174,7.960011479031534e-08
,,0.4401372390354426,8.051836463660735e-08
,,0.4411560752369136,8.14450239900242e-08
,,0.4421749114383845,8.238014985051306e-08
,,0.4431937476398554,8.33237994677e-08
,,0.4442125838413264,8.42760303413681e-08
,,0.4452314200427973,8.523690022193518e-08
,,0.4462502562442683,8.62064671109311e-08
,,0.44726909244573915,8.718478926147446e-08
,,0.44828792864721007,8.817192517874924e-08
,,0.44930676484868104,8.916793362048041e-08
,,0.45032560105015196,9.017287359740945e-08
,,0.45134443725162293,9.118680437376955e-08
,,0.45236327345309385,9.220978546775987e-08
,,0.4533821096545647,9.324187665201983e-08
,,0.4544009458560357,9.428313795410287e-08
,,0.4554197820575066,9.533362965694927e-08
,,0.4564386182589776,9.639341229935915e-08
,,0.4574574544604485,9.74625466764647e-08
,,0.45847629066191947,9.854109384020207e-08
,,0.4594951268633904,9.962911509978252e-08
,,0.46051396306486125,1.0072667202216362e-07
,,0.4615327992663322,1.0183382643251964e-07
,,0.46255163546780315,1.029506404147114e-07
,,0.46357047166927406,1.0407717631175593e-07
,,0.46458930787074504,1.0521349672629568e-07
,,0.46560814407221596,1.0635966452106707e-07
,,0.4666269802736869,1.0751574281936857e-07
,,0.4676458164751578,1.0868179500552884e-07
,,0.4686646526766287,1.0985788472537349e-07
,,0.4696834888780997,1.1104407588669236e-07
,,0.4707023250795706,1.1224043265970568e-07
,,0.4717211612810416,1.1344701947752998e-07
,,0.4727399974825125,1.1466390103664372e-07
,,0.47375883368398336,1.1589114229735211e-07
,,0.47477766988545433,1.1712880848425203e-07
,,0.47579650608692525,1.1837696508669574e-07
,,0.4768153422883962,1.196356778592547e-07
,,0.47783417848986715,1.2090501282218285e-07
,,0.4788530146913381,1.2218503626187935e-07
,,0.479871850892809,1.234758147313506e-07
,,0.4808906870942799,1.2477741505067272e-07
,,0.4819095232957509,1.260899043074523e-07
,,0.4829283594972218,1.2741334985728752e-07
,,0.48394719569869277,1.2874781932422893e-07
,,0.4849660319001637,1.3009338060123907e-07
,,0.48598486810163455,1.3145010185065226e-07
,,0.4870037043031055,1.3281805150463385e-07
,,0.48802254050457644,1.3419729826563857e-07
,,0.4890413767060474,1.3558791110686907e-07
,,0.49006021290751833,1.3698995927273335e-07
,,0.49107904910898925,1.3840351227930237e-07
,,0.4920978853104602,1.398286399147668e-07
,,0.4931167215119311,1.4126541223989328e-07
,,0.494135557713402,1.4271389958848085e-07
,,0.495154393914873,1.4417417256781573e-07
,,0.4961732301163439,1.456463020591268e-07
,,0.4971920663178149,1.471303592180403e-07
,,0.4982109025192858,1.4862641547503362e-07
,,0.49922973872075666,1.5013454253588907e-07
,,0.5002485749222276,1.5165481238214754e-07
,,0.5012674111236985,1.531872972715606e-07
,,0.5022862473251695,1.547320697385431e-07
,,0.5033050835266405,1.562892025946254e-07
,,0.5043239197281114,1.5785876892890407e-07
,,0.5053427559295822,1.5944084210849342e-07
,,0.5063615921310533,1.6103549577897595e-07
,,0.5073804283325242,1.6264280386485207e-07
,,0.5083992645339951,1.6426284056998993e-07
,,0.509418100735466,1.658956803780746e-07
,,0.5104369369369369,1.6754139805305673e-07
,,0.511455773138408,1.6920006863960055e-07
,,0.5124746093398788,1.70871767463532e-07
,,0.5134934455413498,1.7255657013228604e-07
,,0.5145122817428207,1.742545525353532e-07
,,0.5155311179442916,1.7596579084472627e-07
,,0.5165499541457625,1.7769036151534624e-07
,,0.5175687903472335,1.7942834128554765e-07
,,0.5185876265487044,1.811798071775038e-07
,,0.5196064627501753,1.8294483649767163e-07
,,0.5206252989516462,1.8472350683723528e-07
,,0.5216441351531172,1.8651589607255014e-07
,,0.5226629713545882,1.8832208236558603e-07
,,0.5236818075560591,1.9014214416437008e-07
,,0.52470064375753,1.919761602034289e-07
,,0.5257194799590009,1.9382420950423063e-07
,,0.5267383161604718,1.9568637137562655e-07
,,0.5277571523619428,1.9756272541429132e-07
,,0.5287759885634138,1.9945335150516432e-07
,,0.5297948247648847,2.013583298218894e-07
,,0.5308136609663556,2.0327774082725434e-07
,,0.5318324971678265,2.0521166527363024e-07
,,0.5328513333692975,2.0716018420341032e-07
,,0.5338701695707684,2.0912337894944787e-07
,,0.5348890057722393,2.1110133113549405e-07
,,0.5359078419737102,2.1309412267663568e-07
,,0.5369266781751812,2.1510183577973168e-07
,,0.5379455143766522,2.1712455294384976e-07
,,0.5389643505781231,2.1916235696070208e-07
,,0.539983186779594,2.2121533091508145e-07
,,0.5410020229810649,2.2328355818529567e-07
,,0.5420208591825358,2.253671224436026e-07
,,0.5430396953840068,2.2746610765664413e-07
,,0.5440585315854778,2.2958059808588e-07
,,0.5450773677869486,2.3171067828802103e-07
,,0.5460962039884195,2.338564331154621e-07
,,0.5471150401898905,2.3601794771671424e-07
,,0.5481338763913615,2.3819530753683656e-07
,,0.5491527125928324,2.4038859831786795e-07
,,0.5501715487943033,2.425979060992578e-07
,,0.5511903849957742,2.448233172182966e-07
,,0.5522092211972451,2.4706491831054636e-07
,,0.553228057398716,2.4932279631026985e-07
,,0.5542468936001871,2.5159703845085976e-07
,,0.555265729801658,2.538877322652678e-07
,,0.5562845660031289,2.561949655864325e-07
,,0.5573034022045998,2.585188265477077e-07
,,0.5583222384060708,2.608594035832888e-07
,,0.5593410746075417,2.632167854286414e-07
,,0.5603599108090126,2.6559106112092583e-07
,,0.5613787470104835,2.679823199994245e-07
,,0.5623975832119545,2.70390651705967e-07
,,0.5634164194134255,2.72816146185355e-07
,,0.5644352556148964,2.752588936857873e-07
,,0.5654540918163673,2.77718984759284e-07
,,0.5664729280178382,2.8019651026210977e-07
,,0.5674917642193091,2.826915613551976e-07
,,0.56851060042078,2.852042295045715e-07
,,0.5695294366222511,2.8773460648176876e-07
,,0.5705482728237219,2.9028278436426177e-07
,,0.5715671090251928,2.928488555358803e-07
,,0.5725859452266638,2.9543291268723157e-07
,,0.5736047814281348,2.980350488161209e-07
,,0.5746236176296057,3.0065535722797223e-07
,,0.5756424538310766,3.0329393153624785e-07
,,0.5766612900325476,3.0595086566286704e-07
,,0.5776801262340184,3.0862625383862524e-07
,,0.5786989624354894,3.113201906036125e-07
,,0.5797177986369604,3.1403277080763094e-07
,,0.5807366348384313,3.167640896106119e-07
,,0.5817554710399022,3.195142424830338e-07
,,0.5827743072413731,3.222833252063376e-07
,,0.583793143442844,3.250714338733434e-07
,,0.584811979644315,3.2787866488866633e-07
,,0.5858308158457859,3.307051149691308e-07
,,0.5868496520472569,3.335508811441855e-07
,,0.5878684882487278,3.364160607563181e-07
,,0.5888873244501988,3.393007514614684e-07
,,0.5899061606516697,3.422050512294419e-07
,,0.5909249968531406,3.451290583443225e-07
,,0.5919438330546115,3.4807287140488535e-07
,,0.5929626692560824,3.5103658932500814e-07
,,0.5939815054575533,3.5402031133408293e-07
,,0.5950003416590244,3.570241369774273e-07
,,0.5960191778604953,3.600481661166946e-07
,,0.5970380140619661,3.630924989302842e-07
,,0.5980568502634371,3.661572359137518e-07
,,0.599075686464908,3.692424778802175e-07
,,0.600094522666379,3.723483259607752e-07
,,0.6011133588678499,3.7547488160490136e-07
,,0.6021321950693208,3.786222465808616e-07
,,0.6031510312707918,3.817905229761198e-07
,,0.6041698674722626,3.8497981319774276e-07
,,0.6051887036737337,3.8819021997280986e-07
,,0.6062075398752046,3.9142184634881565e-07
,,0.6072263760766754,3.946747956940778e-07
,,0.6082452122781464,3.9794917169814245e-07
,,0.6092640484796173,4.0124507837218597e-07
,,0.6102828846810884,4.0456262004942336e-07
,,0.6113017208825592,4.0790190138550784e-07
,,0.6123205570840302,4.1126302735893817e-07
,,0.6133393932855011,4.1464610327145756e-07
,,0.6143582294869719,4.1805123474845985e-07
,,0.615377065688443,4.214785277393892e-07
,,0.6163959018899139,4.2492808851814094e-07
,,0.6174147380913849,4.2840002368346594e-07
,,0.6184335742928557,4.318944401593665e-07
,,0.6194524104943266,4.354114451955012e-07
,,0.6204712466957977,4.389511463675822e-07
,,0.6214900828972685,4.425136515777731e-07
,,0.6225089190987395,4.460990690550914e-07
,,0.6235277553002104,4.49707507355803e-07
,,0.6245465915016813,4.5333907536382367e-07
,,0.6255654277031523,4.569938822911128e-07
,,0.6265842639046232,4.6067203767807374e-07
,,0.6276031001060942,4.6437365139394844e-07
,,0.628621936307565,4.6809883363721327e-07
,,0.629640772509036,4.718476949359767e-07
,,0.630659608710507,4.7562034614837085e-07
,,0.6316784449119779,4.794168984629508e-07
,,0.6326972811134488,4.832374633990841e-07
,,0.6337161173149197,4.870821528073484e-07
,,0.6347349535163906,4.909510788699236e-07
,,0.6357537897178616,4.948443541009824e-07
,,0.6367726259193326,4.987620913470874e-07
,,0.6377914621208035,5.027044037875779e-07
,,0.6388102983222744,5.06671404934966e-07
,,0.6398291345237453,5.106632086353237e-07
,,0.6408479707252163,5.146799290686772e-07
,,0.6418668069266872,5.187216807493948e-07
,,0.6428856431281581,5.227885785265762e-07
,,0.6439044793296291,5.268807375844443e-07
,,0.6449233155310999,5.309982734427304e-07
,,0.6459421517325709,5.351413019570662e-07
,,0.6469609879340419,5.393099393193704e-07
,,0.6479798241355127,5.435043020582334e-07
,,0.6489986603369837,5.477245070393096e-07
,,0.6500174965384546,5.519706714656983e-07
,,0.6510363327399257,5.562429128783348e-07
,,0.6520551689413965,5.605413491563722e-07
,,0.6530740051428674,5.648660985175686e-07
,,0.6540928413443384,5.692172795186725e-07
,,0.6551116775458092,5.735950110558032e-07
,,0.6561305137472803,5.779994123648404e-07
,,0.6571493499487512,5.824306030218019e-07
,,0.6581681861502222,5.868887029432309e-07
,,0.659187022351693,5.913738323865756e-07
,,0.6602058585531639,5.958861119505726e-07
,,0.661224694754635,6.004256625756289e-07
,,0.6622435309561058,6.049926055442002e-07
,,0.6632623671575768,6.095870624811759e-07
,,0.6642812033590477,6.142091553542547e-07
,,0.6653000395605185,6.18859006474328e-07
,,0.6663188757619896,6.235367384958583e-07
,,0.6673377119634605,6.282424744172548e-07
,,0.6683565481649315,6.329763375812576e-07
,,0.6693753843664023,6.377384516753097e-07
,,0.6703942205678733,6.425289407319396e-07
,,0.6714130567693443,6.473479291291337e-07
,,0.6724318929708151,6.521955415907166e-07
,,0.6734507291722861,6.570719031867263e-07
,,0.674469565373757,6.619771393337865e-07
,,0.675488401575228,6.669113757954876e-07
,,0.6765072377766989,6.718747386827556e-07
,,0.6775260739781699,6.76867354454232e-07
,,0.6785449101796408,6.81889349916642e-07
,,0.6795637463811116,6.869408522251726e-07
,,0.6805825825825826,6.920219888838436e-07
,,0.6816014187840536,6.971328877458781e-07
,,0.6826202549855245,7.022736770140794e-07
,,0.6836390911869954,7.074444852411968e-07
,,0.6846579273884664,7.126454413303022e-07
,,0.6856767635899372,7.178766745351553e-07
,,0.6866955997914082,7.231383144605791e-07
,,0.6877144359928792,7.28430491062827e-07
,,0.6887332721943501,7.337533346499498e-07
,,0.689752108395821,7.391069758821707e-07
,,0.6907709445972919,7.444915457722468e-07
,,0.6917897807987629,7.499071756858418e-07
,,0.6928086170002338,7.553539973418927e-07
,,0.6938274532017047,7.608321428129737e-07
,,0.6948462894031757,7.663417445256681e-07
,,0.6958651256046465,7.718829352609283e-07
,,0.6968839618061176,7.774558481544483e-07
,,0.6979027980075885,7.83060616697021e-07
,,0.6989216342090593,7.886973747349111e-07
,,0.6999404704105303,7.943662564702141e-07
,,0.7009593066120012,8.0006739646122e-07
,,0.7019781428134723,8.058009296227814e-07
,,0.7029969790149431,8.115669912266698e-07
,,0.7040158152164141,8.173657169019452e-07
,,0.705034651417885,8.231972426353113e-07
,,0.7060534876193558,8.290617047714826e-07
,,0.7070723238208269,8.349592400135436e-07
,,0.7080911600222978,8.408899854233062e-07
,,0.7091099962237688,8.468540784216766e-07
,,0.7101288324252396,8.52851656789008e-07
,,0.7111476686267105,8.588828586654654e-07
,,0.7121665048281816,8.649478225513833e-07
,,0.7131853410296524,8.71046687307619e-07
,,0.7142041772311234,8.771795921559197e-07
,,0.7152230134325943,8.833466766792712e-07
,,0.7162418496340653,8.895480808222609e-07
,,0.7172606858355361,8.957839448914313e-07
,,0.7182795220370071,9.020544095556371e-07
,,0.7192983582384781,9.083596158464024e-07
,,0.7203171944399489,9.146997051582717e-07
,,0.7213360306414199,9.210748192491708e-07
,,0.7223548668428909,9.274851002407534e-07
,,0.7233737030443618,9.339306906187639e-07
,,0.7243925392458327,9.404117332333822e-07
,,0.7254113754473036,9.469283712995837e-07
,,0.7264302116487746,9.534807483974879e-07
,,0.7274490478502454,9.600690084727102e-07
,,0.7284678840517165,9.666932958367166e-07
,,0.7294867202531874,9.733537551671706e-07
,,0.7305055564546582,9.800505315082881e-07
,,0.7315243926561292,9.867837702711863e-07
,,0.7325432288576001,9.9355361723423e-07
,,0.7335620650590711,1.0003602185433874e-06
,,0.734580901260542,1.007203720712572e-06
,,0.735599737462013,1.0140842706239978e-06
,,0.7366185736634838,1.0210020155285215e-06
,,0.7376374098649547,1.0279571030459933e-06
,,0.7386562460664258,1.0349496811656053e-06
,,0.7396750822678967,1.041979898246231e-06
,,0.7406939184693676,1.0490479030167825e-06
,,0.7417127546708385,1.0561538445765442e-06
,,0.7427315908723096,1.0632978723955296e-06
,,0.7437504270737804,1.0704801363148156e-06
,,0.7447692632752513,1.0777007865468946e-06
,,0.7457880994767223,1.084959973676016e-06
,,0.7468069356781931,1.0922578486585265e-06
,,0.7478257718796641,1.0995945628232195e-06
,,0.7488446080811351,1.106970267871669e-06
,,0.7498634442826059,1.1143851158785805e-06
,,0.7508822804840769,1.1218392592921285e-06
,,0.7519011166855478,1.1293328509342958e-06
,,0.7529199528870189,1.1368660440012188e-06
,,0.7539387890884897,1.1444389920635213e-06
,,0.7549576252899607,1.1520518490666635e-06
,,0.7559764614914316,1.1597047693312715e-06
,,0.7569952976929024,1.1673979075534837e-06
,,0.7580141338943734,1.175131418805286e-06
,,0.7590329700958444,1.182905458534848e-06
,,0.7600518062973154,1.1907201825668662e-06
,,0.7610706424987862,1.1985757471028938e-06
,,0.7620894787002572,1.2064723087216845e-06
,,0.7631083149017281,1.2144100243795232e-06
,,0.764127151103199,1.2223890514105642e-06
,,0.76514598730467,1.2304095475271678e-06
,,0.7661648235061409,1.23847167082023e-06
,,0.7671836597076119,1.2465755797595248e-06
,,0.7682024959090827,1.2547214331940283e-06
,,0.7692213321105538,1.2629093903522632e-06
,,0.7702401683120247,1.2711396108426204e-06
,,0.7712590045134955,1.2794122546537015e-06
,,0.7722778407149665,1.2877274821546457e-06
,,0.7732966769164374,1.2960854540954603e-06
,,0.7743155131179084,1.3044863316073572e-06
,,0.7753343493193793,1.3129302762030762e-06
,,0.7763531855208502,1.3214174497772237e-06
,,0.7773720217223212,1.3299480146065972e-06
,,0.778390857923792,1.3385221333505127e-06
,,0.7794096941252631,1.3471399690511418e-06
,,0.780428530326734,1.3558016851338296e-06
,,0.7814473665282049,1.3645074454074335e-06
,,0.7824662027296758,1.3732574140646406e-06
,,0.7834850389311467,1.3820517556823027e-06
,,0.7845038751326177,1.3908906352217608e-06
,,0.7855227113340886,1.399774218029166e-06
,,0.7865415475355596,1.4087026698358148e-06
,,0.7875603837370304,1.417676156758465e-06
,,0.7885792199385014,1.4266948452996687e-06
,,0.7895980561399724,1.4357589023480874e-06
,,0.7906168923414433,1.4448684951788272e-06
,,0.7916357285429142,1.4540237914537532e-06
,,0.7926545647443851,1.463224959221816e-06
,,0.7936734009458561,1.4724721669193746e-06
,,0.794692237147327,1.4817655833705167e-06
,,0.7957110733487979,1.4911053777873823e-06
,,0.7967299095502689,1.5004917197704857e-06
,,0.7977487457517397,1.5099247793090316e-06
,,0.7987675819532107,1.5194047267812416e-06
,,0.7997864181546817,1.528931732954668e-06
,,0.8008052543561527,1.5385059689865185e-06
,,0.8018240905576235,1.5481276064239714e-06
,,0.8028429267590944,1.5577968172044953e-06
,,0.8038617629605654,1.5675137736561711e-06
,,0.8048805991620362,1.5772786484979992e-06
,,0.8058994353635073,1.5870916148402299e-06
,,0.8069182715649782,1.5969528461846673e-06
,,0.8079371077664492,1.6068625164249975e-06
,,0.80895594396792,1.616820799847092e-06
,,0.809974780169391,1.6268278711293358e-06
,,0.810993616370862,1.6368839053429341e-06
,,0.8120124525723328,1.6469890779522244e-06
,,0.8130312887738038,1.6571435648150018e-06
,,0.8140501249752747,1.6673475421828172e-06
,,0.8150689611767458,1.677601186701306e-06
,,0.8160877973782166,1.6879046754104873e-06
,,0.8171066335796875,1.6982581857450857e-06
,,0.8181254697811585,1.7086618955348395e-06
,,0.8191443059826293,1.7191159830048063e-06
,,0.8201631421841004,1.729620626775686e-06
,,0.8211819783855713,1.7401760058641182e-06
,,0.8222008145870421,1.750782299683001e-06
,,0.8232196507885131,1.7614396880418e-06
,,0.824238486989984,1.772148351146848e-06
,,0.825257323191455,1.782908469601668e-06
,,0.8262761593929259,1.793720224407266e-06
,,0.8272949955943969,1.8045837969624521e-06
,,0.8283138317958678,1.8154993690641375e-06
,,0.8293326679973386,1.8264671229076472e-06
,,0.8303515041988097,1.837487241087027e-06
,,0.8313703404002806,1.8485599065953399e-06
,,0.8323891766017515,1.859685302824985e-06
,,0.8334080128032224,1.8708636135679898e-06
,,0.8344268490046934,1.882095023016327e-06
,,0.8354456852061642,1.893379715762204e-06
,,0.8364645214076352,1.90471787679838e-06
,,0.8374833576091062,1.9161096915184645e-06
,,0.838502193810577,1.927555345717211e-06
,,0.839521030012048,1.9390550255908356e-06
,,0.840539866213519,1.9506089177373024e-06
,,0.8415587024149899,1.962217209156639e-06
,,0.8425775386164608,1.9738800872512284e-06
,,0.8435963748179317,1.985597739826107e-06
,,0.8446152110194027,1.997370355089278e-06
,,0.8456340472208735,2.009198121651992e-06
,,0.8466528834223446,2.0210812285290645e-06
,,0.8476717196238155,2.033019865139159e-06
,,0.8486905558252863,2.0450142213050963e-06
,,0.8497093920267573,2.0570644872541478e-06
,,0.8507282282282282,2.0691708536183273e-06
,,0.8517470644296993,2.0813335114347007e-06
,,0.8527659006311701,2.0935526521456667e-06
,,0.8537847368326411,2.105828467599268e-06
,,0.854803573034112,2.1181611500494716e-06
,,0.8558224092355828,2.1305508921564763e-06
,,0.8568412454370539,2.142997886987003e-06
,,0.8578600816385248,2.15550232801458e-06
,,0.8588789178399958,2.1680644091198547e-06
,,0.8598977540414666,2.180684324590868e-06
,,0.8609165902429375,2.193362269123359e-06
,,0.8619354264444086,2.206098437821054e-06
,,0.8629542626458794,2.2188930261959526e-06
,,0.8639730988473504,2.2317462301686315e-06
,,0.8649919350488213,2.2446582460685193e-06
,,0.8660107712502924,2.2576292706342035e-06
,,0.8670296074517632,2.2706595010137046e-06
,,0.8680484436532341,2.283749134764779e-06
,,0.8690672798547051,2.2968983698552008e-06
,,0.8700861160561759,2.3101074046630475e-06
,,0.871104952257647,2.3233764379769996e-06
,,0.8721237884591179,2.3367056689966133e-06
,,0.8731426246605888,2.350095297332622e-06
,,0.8741614608620597,2.3635455230072103e-06
,,0.8751802970635306,2.37705654645431e-06
,,0.8761991332650015,2.3906285685198846e-06
,,0.8772179694664725,2.4042617904622044e-06
,,0.8782368056679435,2.4179564139521486e-06
,,0.8792556418694144,2.4317126410734716e-06
,,0.8802744780708852,2.4455306743231022e-06
,,0.8812933142723562,2.4594107166114214e-06
,,0.8823121504738272,2.4733529712625375e-06
,,0.8833309866752981,2.487357642014586e-06
,,0.884349822876769,2.5014249330199925e-06
,,0.88536865907824,2.5155550488457735e-06
,,0.8863874952797108,2.5297481944737974e-06
,,0.8874063314811818,2.5440045753010854e-06
,,0.8884251676826528,2.5583243971400798e-06
,,0.8894440038841236,2.5727078662189223e-06
,,0.8904628400855946,2.587155189181745e-06
,,0.8914816762870655,2.6016665730889344e-06
,,0.8925005124885366,2.616242225417426e-06
,,0.8935193486900074,2.630882354060966e-06
,,0.8945381848914783,2.6455871673304037e-06
,,0.8955570210929493,2.6603568739539612e-06
,,0.8965758572944201,2.6751916830775055e-06
,,0.8975946934958912,2.69009180426484e-06
,,0.8986135296973621,2.7050574474979597e-06
,,0.8996323658988331,2.7200888231773473e-06
,,0.9006512021003039,2.7351861421222307e-06
,,0.9016700383017748,2.750349615570872e-06
,,0.9026888745032459,2.765579455180833e-06
,,0.9037077107047167,2.780875873029245e-06
,,0.9047265469061877,2.7962390816130962e-06
,,0.9057453831076586,2.8116692938494877e-06
,,0.9067642193091294,2.827166723075918e-06
,,0.9077830555106005,2.8427315830505537e-06
,,0.9088018917120714,2.8583640879524884e-06
,,0.9098207279135424,2.8740644523820313e-06
,,0.9108395641150132,2.8898328913609625e-06
,,0.9118584003164842,2.905669620332815e-06
,,0.9128772365179552,2.921574855163133e-06
,,0.913896072719426,2.937548812139752e-06
,,0.914914908920897,2.953591707973061e-06
,,0.9159337451223679,2.9697037597962663e-06
,,0.9169525813238389,2.985885185165672e-06
,,0.9179714175253098,3.0021362020609316e-06
,,0.9189902537267808,3.0184570288853315e-06
,,0.9200090899282517,3.0348478844660403e-06
,,0.9210279261297225,3.0513089880543887e-06
,,0.9220467623311935,3.067840559326131e-06
,,0.9230655985326645,3.084442818381698e-06
,,0.9240844347341354,3.1011159857464847e-06
,,0.9251032709356063,3.11786028237109e-06
,,0.9261221071370772,3.1346759296316e-06
,,0.9271409433385481,3.1515631493298406e-06
,,0.928159779540019,3.1685221636936394e-06
,,0.9291786157414901,3.1855531953770963e-06
,,0.930197451942961,3.2026564674608334e-06
,,0.9312162881444319,3.2198322034522695e-06
,,0.9322351243459028,3.2370806272858664e-06
,,0.9332539605473738,3.2544019633234062e-06
,,0.9342727967488447,3.271796436354239e-06
,,0.9352916329503156,3.2892642715955426e-06
,,0.9363104691517866,3.3068056946925883e-06
,,0.9373293053532574,3.3244209317189926e-06
,,0.9383481415547285,3.3421102091769844e-06
,,0.9393669777561994,3.3598737539976483e-06
,,0.9403858139576703,3.377711793541199e-06
,,0.9414046501591412,3.395624555597227e-06
,,0.9424234863606121,3.4136122683849526e-06
,,0.9434423225620832,3.431675160553494e-06
,,0.944461158763554,3.4498134611821083e-06
,,0.945479994965025,3.4680273997804617e-06
,,0.9464988311664959,3.486317206288867e-06
,,0.9475176673679667,3.504683111078554e-06
,,0.9485365035694378,3.523125344951914e-06
,,0.9495553397709087,3.5416441391427503e-06
,,0.9505741759723797,3.5602397253165403e-06
,,0.9515930121738505,3.5789123355706792e-06
,,0.9526118483753214,3.5976622024347373e-06
,,0.9536306845767925,3.6164895588707105e-06
,,0.9546495207782633,3.635394638273266e-06
,,0.9556683569797343,3.654377674470003e-06
,,0.9566871931812052,3.673438901721687e-06
,,0.9577060293826762,3.692578554722521e-06
,,0.958724865584147,3.711796868600367e-06
,,0.959743701785618,3.7310940789170276e-06
,,0.960762537987089,3.750470421668465e-06
,,0.9617813741885598,3.76992613328506e-06
,,0.9628002103900308,3.7894614506318667e-06
,,0.9638190465915017,3.809076611008845e-06
,,0.9648378827929727,3.828771852151119e-06
,,0.9658567189944436,3.848547412229213e-06
,,0.9668755551959145,3.868403529849308e-06
,,0.9678943913973855,3.888340444053478e-06
,,0.9689132275988563,3.908358394319933e-06
,,0.9699320638003274,3.928457620563277e-06
,,0.9709509000017983,3.9486383631347275e-06
,,0.9719697362032691,3.968900862822388e-06
,,0.9729885724047401,3.989245360851469e-06
,,0.974007408606211,4.009672098884534e-06
,,0.975026244807682,4.030181319021752e-06
,,0.9760450810091529,4.0507732638011216e-06
,,0.9770639172106239,4.071448176198732e-06
,,0.9780827534120948,4.092206299628984e-06
,,0.9791015896135656,4.1130478779448426e-06
,,0.9801204258150367,4.133973155438078e-06
,,0.9811392620165076,4.154982376839491e-06
,,0.9821580982179785,4.176075787319165e-06
,,0.9831769344194494,4.197253632486697e-06
,,0.9841957706209205,4.2185161583914435e-06
,,0.9852146068223913,4.239863611522743e-06
,,0.9862334430238622,4.2612962388101695e-06
,,0.9872522792253332,4.282814287623762e-06
,,0.988271115426804,4.304418005774249e-06
,,0.989289951628275,4.3261076415133105e-06
,,0.990308787829746,4.347883443533781e-06
,,0.9913276240312169,4.369745660969912e-06
,,0.9923464602326878,4.391694543397591e-06
,,0.9933652964341587,4.4137303408345775e-06
,,0.9943841326356297,4.435853303740739e-06
,,0.9954029688371006,4.458063683018275e-06
,,0.9964218050385716,4.480361730011969e-06
,,0.9974406412400425,4.502747696509394e-06
,,0.9984594774415133,4.525221834741166e-06
,,0.9994783136429843,4.547784397381169e-06
,,1.0004971498444553,4.570435637546771e-06
,,1.0015159860459262,4.593175808799077e-06
,,1.002534822247397,4.616005165143141e-06
,,1.0035536584488682,4.638923961028208e-06
,,1.004572494650339,4.661932451347927e-06
,,1.0055913308518099,4.685030891440595e-06
,,1.006610167053281,4.708219537089382e-06
,,1.0076290032547517,4.731498644522541e-06
,,1.0086478394562228,4.754868470413662e-06
,,1.0096666756576937,4.778329271881878e-06
,,1.0106855118591644,4.801881306492098e-06
,,1.0117043480606356,4.825524832255237e-06
,,1.0127231842621065,4.849260107628426e-06
,,1.0137420204635774,4.87308739151526e-06
,,1.0147608566650483,4.897006943265995e-06
,,1.0157796928665193,4.921019022677798e-06
,,1.0167985290679902,4.945123889994947e-06
,,1.017817365269461,4.969321805909074e-06


==> anc/v3_Kn25_err.dat <==
# sim_err
7.715167498104596e-06


==> anc/v3_Kn5.dat <==
# time_sim,v3_sim,time_anal_Osimga2,v3_Osigma2
0.0,0.0,0.0014970059880239522,2.3777431300586422e-18
0.020201946107784433,4.679138000000003e-07,0.0029940119760479044,7.611014914091884e-17
0.0405061377245509,1.6532198999999999e-06,0.004491017964071856,5.78129561364147e-16
0.06091272455089821,2.4591570000000012e-06,0.005988023952095809,2.4369342789358065e-15
0.08142230538922156,3.6138659999999997e-06,0.007485029940119761,7.439050173077017e-15
0.10203562874251498,4.404848e-06,0.008982035928143712,1.851594883631485e-14
0.12275299401197605,5.187905e-06,0.010479041916167666,4.003140398111692e-14
0.1435748502994012,6.340256000000001e-06,0.011976047904191617,7.806926774902372e-14
0.16450149700598804,7.659452e-06,0.01347305389221557,1.407216485365213e-13
0.18553443113772458,8.870150000000002e-06,0.014970059880239523,2.3837747188960465e-13
0.20667365269461077,9.498348400000001e-06,0.016467065868263474,3.840114059652449e-13
0.22791916167664672,1.0066331850000002e-05,0.017964071856287425,5.934731330047995e-13
0.24927245508982038,1.06090977e-05,0.019461077844311378,8.857769482117814e-13
0.27073353293413177,1.1575399e-05,0.02095808383233533,1.2833916673743609e-12
0.2923038922155689,1.254955925e-05,0.02245508982035928,1.8125308245214989e-12
0.3139820359281437,1.3431779600000001e-05,0.023952095808383235,2.503443140850699e-12
0.33576946107784433,1.4743944e-05,0.02544910179640719,3.3907032461150396e-12
0.3576676646706587,1.5833244000000003e-05,0.02694610778443114,4.513502633607427e-12
0.37967514970059885,1.7076356e-05,0.028443113772455092,5.91594082983084e-12
0.40179491017964075,1.8401583000000004e-05,0.029940119760479045,7.64731675989474e-12
0.42402694610778446,1.8920771e-05,0.03143712574850299,9.762420289629936e-12
0.4463697604790419,2.0259704e-05,0.03293413173652695,1.2321823925366791e-11
0.46882634730538925,2.20586835e-05,0.0344311377245509,1.5392174652274725e-11
0.4913967065868264,2.3657142000000002e-05,0.03592814371257485,1.9046485892115187e-11
0.5140793413173653,2.5678778e-05,0.037425149700598806,2.3364429561214353e-11
0.53687874251497,2.7743359000000004e-05,0.038922155688622756,2.8432628209416938e-11
0.5597919161676647,2.9810059000000002e-05,0.04041916167664671,3.434494722073848e-11
0.5828218562874252,3.1986413999999994e-05,0.04191616766467066,4.120278705638944e-11
0.6059670658682635,3.3801590000000004e-05,0.04341317365269461,4.911537552080143e-11
0.6292290419161677,3.6357039999999994e-05,0.04491017964071856,5.8200060031243697e-11
0.6526092814371257,3.8859340000000005e-05,0.04640718562874252,6.858259987157587e-11
0.6761077844311377,4.196688999999999e-05,0.04790419161676647,8.039745841064215e-11
0.6997245508982036,4.558587e-05,0.04940119760479043,9.378809526577127e-11
0.7234595808383233,4.886373e-05,0.05089820359281438,1.0890725839180682e-10
0.7473158682634731,5.2245929999999996e-05,0.052395209580838334,1.259172760760538e-10
0.7712919161676648,5.6399309999999994e-05,0.05389221556886228,1.4499034881948747e-10
0.7953892215568863,6.054972999999998e-05,0.05538922155688623,1.6630884108453423e-10
0.8196092814371257,6.455438e-05,0.056886227544910184,1.9006557288969548e-10
0.8439505988023953,6.881887e-05,0.058383233532934134,2.1646411123125033e-10
0.8684146706586826,7.342584e-05,0.05988023952095809,2.457190613122362e-10
0.893002994011976,7.868635e-05,0.06137724550898204,2.780563575588707e-10
0.9177140718562874,8.369436999999999e-05,0.06287425149700598,3.137135544045451e-10
0.9425508982035928,8.893339999999998e-05,0.06437125748502995,3.5294011682148564e-10
0.9675134730538922,9.47345e-05,0.0658682634730539,3.9599771058014153e-10
0.9926017964071857,0.00010055246999999999,0.06736526946107785,4.4316049221633533e-10
1.017817365269461,0.00010602261999999998,0.0688622754491018,4.947153986861686e-10
,,0.07035928143712576,5.509624366886535e-10
,,0.0718562874251497,6.122149716360045e-10
,,0.07335329341317365,6.788000162515007e-10
,,0.07485029940119761,7.510585187747913e-10
,,0.07634730538922156,8.293456507544986e-10
,,0.07784431137724551,9.140310944079422e-10
,,0.07934131736526946,1.0054993295277727e-09
,,0.08083832335329343,1.1041499199152913e-09
,,0.08233532934131738,1.2103977993202004e-09
,,0.08383233532934133,1.3246735568664914e-09
,,0.08532934131736528,1.4474237219441875e-09
,,0.08682634730538923,1.5791110485465898e-09
,,0.08832335329341318,1.7202147990326996e-09
,,0.08982035928143713,1.871231027294427e-09
,,0.09131736526946108,2.0326728613081966e-09
,,0.09281437125748504,2.205070785050559e-09
,,0.09431137724550899,2.3889729197573404e-09
,,0.09580838323353294,2.5849453045059047e-09
,,0.09730538922155689,2.793572176100062e-09
,,0.09880239520958085,3.0154562482371142e-09
,,0.1002994011976048,3.251218989936569e-09
,,0.10179640718562875,3.501500903209969e-09
,,0.1032934131736527,3.766961799951343e-09
,,0.10479041916167667,4.048281078027698e-09
,,0.1062874251497006,4.34615799654901e-09
,,0.10778443113772455,4.66131195029716e-09
,,0.1092814371257485,4.994482743293185e-09
,,0.11077844311377245,5.346430861482305e-09
,,0.11227544910179642,5.717937744516077e-09
,,0.11377245508982037,6.109806056611102e-09
,,0.11526946107784432,6.522859956463629e-09
,,0.11676646706586827,6.9579453661994755e-09
,,0.11826347305389223,7.415930239338544e-09
,,0.11976047904191618,7.897704827753413e-09
,,0.12125748502994013,8.404181947601244e-09
,,0.12275449101796408,8.936297244208448e-09
,,0.12425149700598805,9.495009455887371e-09
,,0.12574850299401197,1.00813006766644e-08
,,0.12724550898203593,1.0696176617898885e-08
,,0.1287425149700599,1.1340666868771996e-08
,,0.13023952095808383,1.2015825155625218e-08
,,0.1317365269461078,1.2722729600127443e-08
,,0.13323353293413173,1.3462482976250326e-08
,,0.1347305389221557,1.4236212966030992e-08
,,0.13622754491017966,1.5045072414101676e-08
,,0.1377245508982036,1.5890239580965448e-08
,,0.13922155688622756,1.6772918394997564e-08
,,0.14071856287425152,1.7694338703151608e-08
,,0.14221556886227546,1.8655756520350058e-08
,,0.1437125748502994,1.965845427753838e-08
,,0.14520958083832336,2.0703741068382298e-08
,,0.1467065868263473,2.1792952894587372e-08
,,0.14820359281437126,2.292745290982062e-08
,,0.14970059880239522,2.4108631662213243e-08
,,0.15119760479041916,2.533790733542421e-08
,,0.15269461077844312,2.6616725988243965e-08
,,0.1541916167664671,2.7946561792717755e-08
,,0.15568862275449102,2.932891727076811e-08
,,0.157185628742515,3.076532352929582e-08
,,0.15868263473053892,3.225734049373925e-08
,,0.1601796407185629,3.3806557140070974e-08
,,0.16167664670658685,3.541459172521198e-08
,,0.1631736526946108,3.7083092015842313e-08
,,0.16467065868263475,3.881373551558817e-08
,,0.16616766467065872,4.0608229690565096e-08
,,0.16766467065868265,4.246831219325652e-08
,,0.16916167664670662,4.4395751084707754e-08
,,0.17065868263473055,4.6392345055014654e-08
,,0.17215568862275452,4.84599236420873e-08
,,0.17365269461077845,5.0600347448667646e-08
,,0.1751497005988024,5.281550835758149e-08
,,0.17664670658682635,5.5107329745204334e-08
,,0.1781437125748503,5.7477766693120905e-08
,,0.17964071856287425,5.992880619795822e-08
,,0.18113772455089822,6.246246737937227e-08
,,0.18263473053892215,6.50808016861679e-08
,,0.18413173652694612,6.778589310053199e-08
,,0.18562874251497008,7.057985834035997e-08
,,0.18712574850299402,7.346484705965549e-08
,,0.18862275449101798,7.644304204698375e-08
,,0.19011976047904192,7.951665942195779e-08
,,0.19161676646706588,8.268794882973868e-08
,,0.19311377245508984,8.595919363352918e-08
,,0.19461077844311378,8.933271110504144e-08
,,0.19610778443113774,9.281085261291881e-08
,,0.1976047904191617,9.639600380909211e-08
,,0.19910179640718564,1.0009058481305048e-07
,,0.2005988023952096,1.0389705039400752e-07
,,0.20209580838323354,1.07817890150943e-07
,,0.2035928143712575,1.1185562869050036e-07
,,0.20508982035928147,1.1601282580272109e-07
,,0.2065868263473054,1.202920766345957e-07
,,0.20808383233532937,1.2469601186141266e-07
,,0.20958083832335334,1.292272978558857e-07
,,0.21107784431137724,1.338886368550399e-07
,,0.2125748502994012,1.3868276712483805e-07
,,0.21407185628742514,1.4361246312252685e-07
,,0.2155688622754491,1.4868053565668523e-07
,,0.21706586826347304,1.5388983204495485e-07
,,0.218562874251497,1.5924323626943385e-07
,,0.22005988023952097,1.6474366912971531e-07
,,0.2215568862275449,1.7039408839355074e-07
,,0.22305389221556887,1.7619748894512044e-07
,,0.22455089820359284,1.8215690293089214e-07
,,0.22604790419161677,1.882753999030478e-07
,,0.22754491017964074,1.9455608696046176e-07
,,0.22904191616766467,2.0100210888721038e-07
,,0.23053892215568864,2.0761664828859497e-07
,,0.2320359281437126,2.144029257246596e-07
,,0.23353293413173654,2.2136419984118546e-07
,,0.2350299401197605,2.285037674981431e-07
,,0.23652694610778446,2.3582496389558494e-07
,,0.2380239520958084,2.4333116269695864e-07
,,0.23952095808383236,2.510257761498253e-07
,,0.2410179640718563,2.5891225520396094e-07
,,0.24251497005988026,2.6699408962682836e-07
,,0.24401197604790423,2.7527480811639564e-07
,,0.24550898203592816,2.8375797841128867e-07
,,0.24700598802395213,2.9244720739825587e-07
,,0.2485029940119761,3.013461412169306e-07
,,0.25,3.1045846536187125e-07
,,0.25149700598802394,3.1978790478186356e-07
,,0.25299401197604793,3.2933822397646463e-07
,,0.25449101796407186,3.391132270897761e-07
,,0.2559880239520958,3.4911675800142374e-07
,,0.2574850299401198,3.593527004147306e-07
,,0.25898203592814373,3.69824977942065e-07
,,0.26047904191616766,3.8053755418734385e-07
,,0.26197604790419166,3.914944328256803e-07
,,0.2634730538922156,4.02699657680153e-07
,,0.26497005988023953,4.1415731279568294e-07
,,0.26646706586826346,4.2587152251000113e-07
,,0.26796407185628746,4.378464515216897e-07
,,0.2694610778443114,4.500863049552817e-07
,,0.27095808383233533,4.6259532842339966e-07
,,0.2724550898203593,4.75377808085922e-07
,,0.27395209580838326,4.884380707061541e-07
,,0.2754491017964072,5.017804837039957e-07
,,0.2769461077844312,5.154094552060824e-07
,,0.2784431137724551,5.293294340928878e-07
,,0.27994011976047906,5.435449100427706e-07
,,0.28143712574850305,5.58060413572952e-07
,,0.282934131736527,5.728805160774039e-07
,,0.2844311377245509,5.880098298616369e-07
,,0.2859281437125749,6.034530081743704e-07
,,0.2874251497005988,6.192147452360685e-07
,,0.2889221556886228,6.352997762643317e-07
,,0.2904191616766467,6.517128774961191e-07
,,0.29191616766467066,6.684588662067989e-07
,,0.2934131736526946,6.855426007260023e-07
,,0.2949101796407186,7.029689804502712e-07
,,0.2964071856287425,7.207429458524817e-07
,,0.29790419161676646,7.388694784880343e-07
,,0.29940119760479045,7.573536009977877e-07
,,0.30089820359281444,7.76200377107733e-07
,,0.3023952095808383,7.95414911625381e-07
,,0.3038922155688623,8.150023504328654e-07
,,0.30538922155688625,8.34967880476726e-07
,,0.3068862275449102,8.553167297543815e-07
,,0.3083832335329342,8.760541672972607e-07
,,0.30988023952095806,8.971855031505859e-07
,,0.31137724550898205,9.187160883497958e-07
,,0.312874251497006,9.406513148935879e-07
,,0.31437125748503,9.62996615713582e-07
,,0.3158682634730539,9.857574646405668e-07
,,0.31736526946107785,1.0089393763673481e-06
,,0.3188622754491018,1.032547906408153e-06
,,0.3203592814371258,1.05658865105461e-06
,,0.3218562874251497,1.08106724732826e-06
,,0.3233532934131737,1.1059893729296151e-06
,,0.3248502994011976,1.1313607461837295e-06
,,0.3263473053892216,1.1571871259822909e-06
,,0.3278443113772455,1.1834743117221967e-06
,,0.3293413173652695,1.21022814324063e-06
,,0.33083832335329344,1.2374545007465985e-06
,,0.33233532934131743,1.265159304748946e-06
,,0.3338323353293413,1.2933485159808058e-06
,,0.3353293413173653,1.3220281353205021e-06
,,0.33682634730538924,1.3512042037088727e-06
,,0.33832335329341323,1.38088280206302e-06
,,0.33982035928143717,1.4110700511864498e-06
,,0.3413173652694611,1.4417721116756338e-06
,,0.34281437125748504,1.4729951838229276e-06
,,0.34431137724550903,1.5047455075158873e-06
,,0.34580838323353297,1.537029362132936e-06
,,0.3473053892215569,1.5698530664353914e-06
,,0.34880239520958084,1.6032229784558372e-06
,,0.3502994011976048,1.6371454953828235e-06
,,0.35179640718562877,1.6716270534419051e-06
,,0.3532934131736527,1.7066741277729713e-06
,,0.3547904191616767,1.7422932323039153e-06
,,0.3562874251497006,1.7784909196205634e-06
,,0.35778443113772457,1.8152737808329205e-06
,,0.3592814371257485,1.8526484454376794e-06
,,0.3607784431137725,1.8906215811770002e-06
,,0.36227544910179643,1.929199893893557e-06
,,0.3637724550898204,1.9683901273818365e-06
,,0.3652694610778443,2.0081990632356676e-06
,,0.3667664670658683,2.0486335206920147e-06
,,0.36826347305389223,2.08970035647096e-06
,,0.3697604790419162,2.1314064646119535e-06
,,0.37125748502994016,2.1737587763062264e-06
,,0.3727544910179641,2.216764259725456e-06
,,0.37425149700598803,2.2604299198465825e-06
,,0.375748502994012,2.304762798272867e-06
,,0.37724550898203596,2.349769973051083e-06
,,0.37874251497005995,2.3954585584849264e-06
,,0.38023952095808383,2.441835704944566e-06
,,0.3817365269461078,2.4889085986723795e-06
,,0.38323353293413176,2.536684461584829e-06
,,0.3847305389221557,2.585170551070505e-06
,,0.3862275449101797,2.6343741597843103e-06
,,0.38772455089820357,2.6843026154377667e-06
,,0.38922155688622756,2.7349632805854906e-06
,,0.3907185628742515,2.7863635524077596e-06
,,0.3922155688622755,2.8385108624892435e-06
,,0.3937125748502994,2.891412676593808e-06
,,0.3952095808383234,2.9450764944354783e-06
,,0.3967065868263473,2.9995098494454723e-06
,,0.3982035928143713,3.054720308535373e-06
,,0.3997005988023952,3.110715471856369e-06
,,0.4011976047904192,3.1675029725546274e-06
,,0.4026946107784431,3.225090476522718e-06
,,0.4041916167664671,3.283485682147167e-06
,,0.405688622754491,3.342696320052064e-06
,,0.407185628742515,3.4027301528387783e-06
,,0.40868263473053895,3.463594974821719e-06
,,0.41017964071856294,3.525298611760219e-06
,,0.4116766467065868,3.587848920586442e-06
,,0.4131736526946108,3.6512537891294047e-06
,,0.41467065868263475,3.7155211358350254e-06
,,0.41616766467065874,3.7806589094822764e-06
,,0.4176646706586827,3.846675088895379e-06
,,0.41916167664670667,3.913577682652068e-06
,,0.42065868263473055,3.981374728787906e-06
,,0.4221556886227545,4.050074294496687e-06
,,0.4236526946107785,4.119684475826858e-06
,,0.4251497005988024,4.190213397374023e-06
,,0.42664670658682635,4.261669211969516e-06
,,0.4281437125748503,4.334060100364984e-06
,,0.4296407185628743,4.407394270913089e-06
,,0.4311377245508982,4.481679959244198e-06
,,0.4326347305389222,4.556925427939193e-06
,,0.4341317365269461,4.633138966198287e-06
,,0.4356287425149701,4.710328889505929e-06
,,0.437125748502994,4.788503539291742e-06
,,0.438622754491018,4.8676712825875535e-06
,,0.44011976047904194,4.947840511680427e-06
,,0.44161676646706594,5.02901964376184e-06
,,0.4431137724550898,5.111217120572824e-06
,,0.4446107784431138,5.194441408045261e-06
,,0.44610778443113774,5.27870099593918e-06
,,0.44760479041916174,5.36400439747617e-06
,,0.44910179640718567,5.450360148968802e-06
,,0.4505988023952096,5.537776809446217e-06
,,0.45209580838323354,5.626262960275685e-06
,,0.45359281437125754,5.715827204780339e-06
,,0.45508982035928147,5.806478167852913e-06
,,0.45658682634730546,5.898224495565627e-06
,,0.45808383233532934,5.99107485477612e-06
,,0.45958083832335334,6.085037932729515e-06
,,0.46107784431137727,6.1801224366565225e-06
,,0.4625748502994012,6.2763370933677395e-06
,,0.4640718562874252,6.373690648843958e-06
,,0.4655688622754491,6.4721918678226425e-06
,,0.46706586826347307,6.57184953338054e-06
,,0.468562874251497,6.6726724465123235e-06
,,0.470059880239521,6.774669425705499e-06
,,0.47155688622754494,6.877849306511327e-06
,,0.4730538922155689,6.982220941111944e-06
,,0.4745508982035928,7.0877931978836145e-06
,,0.4760479041916168,7.194574960956159e-06
,,0.47754491017964074,7.302575129768493e-06
,,0.4790419161676647,7.4118026186204e-06
,,0.48053892215568866,7.5222663562203864e-06
,,0.4820359281437126,7.63397528522984e-06
,,0.48353293413173654,7.74693836180327e-06
,,0.4850299401197605,7.861164555124796e-06
,,0.48652694610778446,7.97666284694082e-06
,,0.48802395209580846,8.09344223108896e-06
,,0.48952095808383234,8.211511713023137e-06
,,0.4910179640718563,8.330880309334945e-06
,,0.49251497005988026,8.451557047271228e-06
,,0.49401197604790426,8.573550964247965e-06
,,0.4955089820359282,8.69687110736032e-06
,,0.4970059880239522,8.821526532889055e-06
,,0.49850299401197606,8.947526305803175e-06
,,0.5,9.074879499258854e-06
,,0.5014970059880239,9.203595194094724e-06
,,0.5029940119760479,9.333682478323379e-06
,,0.5044910179640719,9.465150446619296e-06
,,0.5059880239520959,9.598008199803023e-06
,,0.5074850299401198,9.732264844321772e-06
,,0.5089820359281437,9.867929491726292e-06
,,0.5104790419161677,1.0005011258144217e-05
,,0.5119760479041916,1.0143519263749669e-05
,,0.5134730538922156,1.0283462632229397e-05
,,0.5149700598802396,1.0424850490245184e-05
,,0.5164670658682635,1.0567691966892815e-05
,,0.5179640718562875,1.0711996193157325e-05
,,0.5194610778443114,1.0857772301364864e-05
,,0.5209580838323353,1.1005029424630869e-05
,,0.5224550898203594,1.1153776696304833e-05
,,0.5239520958083833,1.1304023249411464e-05
,,0.5254491017964072,1.1455778216088472e-05
,,0.5269461077844312,1.1609050727020722e-05
,,0.5284431137724551,1.176384991087108e-05
,,0.5299401197604791,1.192018489370766e-05
,,0.5314371257485031,1.2078064798427808e-05
,,0.5329341317365269,1.2237498744178482e-05
,,0.534431137724551,1.239849584577339e-05
,,0.5359281437125749,1.2561065213106657e-05
,,0.5374251497005988,1.2725215950563134e-05
,,0.5389221556886228,1.2890957156425401e-05
,,0.5404191616766467,1.305829792227737e-05
,,0.5419161676646707,1.3227247332404639e-05
,,0.5434131736526946,1.3397814463191513e-05
,,0.5449101796407186,1.3570008382514737e-05
,,0.5464071856287426,1.3743838149133985e-05
,,0.5479041916167665,1.3919312812079157e-05
,,0.5494011976047904,1.4096441410034287e-05
,,0.5508982035928144,1.4275232970718507e-05
,,0.5523952095808383,1.4455696510263556e-05
,,0.5538922155688624,1.463784103258833e-05
,,0.5553892215568862,1.482167552877016e-05
,,0.5568862275449102,1.500720897641306e-05
,,0.5583832335329342,1.5194450339012755e-05
,,0.5598802395209581,1.5383408565318786e-05
,,0.561377245508982,1.5574092588693376e-05
,,0.5628742514970061,1.5766511326467412e-05
,,0.5643712574850299,1.5960673679293292e-05
,,0.565868263473054,1.615658853049487e-05
,,0.5673652694610779,1.635426474541431e-05
,,0.5688622754491018,1.6553711170756154e-05
,,0.5703592814371258,1.6754936633928256e-05
,,0.5718562874251498,1.6957949942380037e-05
,,0.5733532934131736,1.7162759882937622e-05
,,0.5748502994011976,1.7369375221136343e-05
,,0.5763473053892216,1.757780470055022e-05
,,0.5778443113772456,1.778805704211874e-05
,,0.5793413173652695,1.800014094347086e-05
,,0.5808383233532934,1.821406507824613e-05
,,0.5823353293413174,1.8429838095413215e-05
,,0.5838323353293413,1.8647468618585637e-05
,,0.5853293413173654,1.8866965245334848e-05
,,0.5868263473053892,1.9088336546500596e-05
,,0.5883233532934132,1.9311591065498803e-05
,,0.5898203592814372,1.9536737317626598e-05
,,0.5913173652694611,1.9763783789365e-05
,,0.592814371257485,1.9992738937678937e-05
,,0.5943113772455091,2.0223611189314707e-05
,,0.5958083832335329,2.0456408940095032e-05
,,0.597305389221557,2.069114055421159e-05
,,0.5988023952095809,2.092781436351508e-05
,,0.6002994011976048,2.1166438666802942e-05
,,0.6017964071856289,2.140702172910466e-05
,,0.6032934131736527,2.1649571780964605e-05
,,0.6047904191616766,2.189409701772276e-05
,,0.6062874251497006,2.2140605598792998e-05
,,0.6077844311377246,2.238910564693911e-05
,,0.6092814371257486,2.2639605247548594e-05
,,0.6107784431137725,2.28921124479043e-05
,,0.6122754491017964,2.3146635256453857e-05
,,0.6137724550898204,2.3403181642076908e-05
,,0.6152694610778444,2.366175953335031e-05
,,0.6167664670658684,2.392237681781117e-05
,,0.6182634730538922,2.4185041341217958e-05
,,0.6197604790419161,2.444976090680943e-05
,,0.6212574850299402,2.4716543274561732e-05
,,0.6227544910179641,2.498539616044336e-05
,,0.624251497005988,2.525632723566846e-05
,,0.625748502994012,2.5529344125948002e-05
,,0.627245508982036,2.5804454410739216e-05
,,0.62874251497006,2.6081665622493118e-05
,,0.6302395209580839,2.6360985245900434e-05
,,0.6317365269461078,2.6642420717135602e-05
,,0.6332335329341319,2.6925979423099095e-05
,,0.6347305389221557,2.7211668700658046e-05
,,0.6362275449101796,2.7499495835885377e-05
,,0.6377245508982036,2.7789468063297113e-05
,,0.6392215568862276,2.8081592565088294e-05
,,0.6407185628742516,2.8375876470367036e-05
,,0.6422155688622755,2.8672326854387698e-05
,,0.6437125748502994,2.8970950737781886e-05
,,0.6452095808383235,2.9271755085788534e-05
,,0.6467065868263474,2.9574746807482298e-05
,,0.6482035928143713,2.9879932755000808e-05
,,0.6497005988023952,3.0187319722770487e-05
,,0.6511976047904192,3.0496914446731107e-05
,,0.6526946107784432,3.0808723603559064e-05
,,0.6541916167664671,3.1122753809889656e-05
,,0.655688622754491,3.1439011621537935e-05
,,0.657185628742515,3.1757503532718594e-05
,,0.658682634730539,3.207823597526481e-05
,,0.6601796407185629,3.240121531784581e-05
,,0.6616766467065869,3.272644786518384e-05
,,0.6631736526946108,3.305393985726975e-05
,,0.6646706586826349,3.338369746857804e-05
,,0.6661676646706587,3.3715726807280584e-05
,,0.6676646706586826,3.405003391446004e-05
,,0.6691616766467066,3.43866247633221e-05
,,0.6706586826347306,3.472550525840711e-05
,,0.6721556886227545,3.50666812348009e-05
,,0.6736526946107785,3.541015845734514e-05
,,0.6751497005988024,3.575594261984691e-05
,,0.6766467065868265,3.610403934428771e-05
,,0.6781437125748504,3.64544541800319e-05
,,0.6796407185628743,3.680719260303489e-05
,,0.6811377245508982,3.71622600150505e-05
,,0.6826347305389222,3.75196617428383e-05
,,0.6841317365269461,3.7879403037370155e-05
,,0.6856287425149701,3.824148907303702e-05
,,0.687125748502994,3.8605924946854955e-05
,,0.6886227544910181,3.897271567767121e-05
,,0.690119760479042,3.934186620536998e-05
,,0.6916167664670659,3.9713381390078127e-05
,,0.6931137724550899,4.008726601137083e-05
,,0.6946107784431138,4.0463524767477196e-05
,,0.6961077844311379,4.08421622744857e-05
,,0.6976047904191617,4.122318306554994e-05
,,0.6991017964071856,4.1606591590094343e-05
,,0.7005988023952096,4.199239221302017e-05
,,0.7020958083832336,4.238058921391159e-05
,,0.7035928143712575,4.277118678624187e-05
,,0.7050898203592815,4.3164189036580276e-05
,,0.7065868263473054,4.3559599983799054e-05
,,0.7080838323353295,4.3957423558280733e-05
,,0.7095808383233534,4.4357663601126004e-05
,,0.7110778443113773,4.476032386336221e-05
,,0.7125748502994012,4.516540800515222e-05
,,0.7140718562874252,4.557291959500385e-05
,,0.7155688622754491,4.598286210898007e-05
,,0.7170658682634731,4.639523892991005e-05
,,0.718562874251497,4.6810053346600535e-05
,,0.720059880239521,4.722730855304845e-05
,,0.721556886227545,4.764700764765407e-05
,,0.7230538922155689,4.8069153632435485e-05
,,0.7245508982035929,4.849374941224345e-05
,,0.7260479041916169,4.892079779397782e-05
,,0.7275449101796408,4.9350301485804644e-05
,,0.7290419161676647,4.9782263096374716e-05
,,0.7305389221556886,5.021668513404301e-05
,,0.7320359281437125,5.0653570006089635e-05
,,0.7335329341317366,5.109292001794182e-05
,,0.7350299401197605,5.1534737372397243e-05
,,0.7365269461077845,5.1979024168849164e-05
,,0.7380239520958084,5.242578240251249e-05
,,0.7395209580838324,5.287501396365165e-05
,,0.7410179640718564,5.3326720636809846e-05
,,0.7425149700598803,5.378090410004026e-05
,,0.7440119760479041,5.4237565924138595e-05
,,0.7455089820359282,5.469670757187748e-05
,,0.7470059880239521,5.5158330397242595e-05
,,0.7485029940119761,5.562243564467095e-05
,,0.75,5.608902444829056e-05
,,0.751497005988024,5.655809783116268e-05
,,0.752994011976048,5.70296567045254e-05
,,0.7544910179640719,5.750370186704e-05
,,0.7559880239520959,5.798023400403896e-05
,,0.7574850299401199,5.84592536867764e-05
,,0.7589820359281438,5.894076137168071e-05
,,0.7604790419161677,5.9424757399609466e-05
,,0.7619760479041916,5.9911241995106906e-05
,,0.7634730538922156,6.0400215265663684e-05
,,0.7649700598802396,6.089167720097898e-05
,,0.7664670658682635,6.138562767222573e-05
,,0.7679640718562875,6.188206643131775e-05
,,0.7694610778443114,6.238099311018016e-05
,,0.7709580838323354,6.28824072200223e-05
,,0.7724550898203594,6.338630815061312e-05
,,0.7739520958083833,6.38926951695604e-05
,,0.7754491017964071,6.440156742159185e-05
,,0.7769461077844312,6.491292392783985e-05
,,0.7784431137724551,6.542676358512897e-05
,,0.7799401197604791,6.594308516526677e-05
,,0.781437125748503,6.64618873143378e-05
,,0.782934131736527,6.698316855200081e-05
,,0.784431137724551,6.75069272707891e-05
,,0.7859281437125749,6.803316173541459e-05
,,0.7874251497005988,6.856187008207511e-05
,,0.7889221556886229,6.909305031776547e-05
,,0.7904191616766468,6.962670031959146e-05
,,0.7919161676646707,7.016281783408849e-05
,,0.7934131736526946,7.070140047654305e-05
,,0.7949101796407186,7.12424457303186e-05
,,0.7964071856287426,7.178595094618473e-05
,,0.7979041916167665,7.233191334165065e-05
,,0.7994011976047904,7.288033000030278e-05
,,0.8008982035928145,7.343119787114576e-05
,,0.8023952095808384,7.398451376794819e-05
,,0.8038922155688624,7.454027436859241e-05
,,0.8053892215568862,7.509847621442841e-05
,,0.8068862275449101,7.565911570963204e-05
,,0.8083832335329342,7.62221891205678e-05
,,0.8098802395209581,7.678769257515594e-05
,,0.811377245508982,7.735562206224427e-05
,,0.812874251497006,7.792597343098435e-05
,,0.81437125748503,7.849874239021256e-05
,,0.815868263473054,7.907392450783553e-05
,,0.8173652694610779,7.965151521022119e-05
,,0.8188622754491018,8.023150978159377e-05
,,0.8203592814371259,8.081390336343438e-05
,,0.8218562874251498,8.139869095388621e-05
,,0.8233532934131736,8.198586740716542e-05
,,0.8248502994011976,8.257542743297647e-05
,,0.8263473053892216,8.316736559593341e-05
,,0.8278443113772456,8.376167631498573e-05
,,0.8293413173652695,8.435835386285043e-05
,,0.8308383233532934,8.49573923654488e-05
,,0.8323353293413175,8.555878580134955e-05
,,0.8338323353293414,8.616252800121649e-05
,,0.8353293413173654,8.676861264726299e-05
,,0.8368263473053892,8.737703327271164e-05
,,0.8383233532934133,8.798778326125979e-05
,,0.8398203592814372,8.860085584655075e-05
,,0.8413173652694611,8.921624411165196e-05
,,0.842814371257485,8.983394098853787e-05
,,0.844311377245509,9.04539392575802e-05
,,0.845808383233533,9.107623154704347e-05
,,0.847305389221557,9.170081033258727e-05
,,0.8488023952095809,9.23276679367752e-05
,,0.8502994011976048,9.295679652858953e-05
,,0.8517964071856289,9.358818812295303e-05
,,0.8532934131736527,9.422183458025689e-05
,,0.8547904191616766,9.485772760589588e-05
,,0.8562874251497006,9.549585874980982e-05
,,0.8577844311377246,9.613621940603226e-05
,,0.8592814371257486,9.67788008122454e-05
,,0.8607784431137725,9.742359404934301e-05
,,0.8622754491017964,9.807059004099972e-05
,,0.8637724550898205,9.871977955324745e-05
,,0.8652694610778444,9.937115319405966e-05
,,0.8667664670658684,0.00010002470141294224
,,0.8682634730538922,0.00010068041450053228
,,0.8697604790419163,0.00010133828258820406
,,0.8712574850299402,0.00010199829564768264
,,0.8727544910179641,0.00010266044349066538
,,0.874251497005988,0.00010332471576845064
,,0.8757485029940121,0.00010399110197157502
,,0.877245508982036,0.00010465959142945747
,,0.87874251497006,0.00010533017331005245
,,0.8802395209580839,0.00010600283661951057
,,0.8817365269461078,0.00010667757020184747
,,0.8832335329341319,0.00010735436273862088
,,0.8847305389221557,0.00010803320274861584
,,0.8862275449101796,0.00010871407858753899
,,0.8877245508982036,0.00010939697844772034
,,0.8892215568862276,0.00011008189035782451
,,0.8907185628742516,0.00011076880218256985
,,0.8922155688622755,0.00011145770162245691
,,0.8937125748502994,0.00011214857621350547
,,0.8952095808383235,0.00011284141332700034
,,0.8967065868263474,0.0001135362001692462
,,0.8982035928143713,0.00011423292378133189
,,0.8997005988023952,0.00011493157103890331
,,0.9011976047904192,0.00011563212865194601
,,0.9026946107784432,0.00011633458316457655
,,0.9041916167664671,0.00011703892095484422
,,0.905688622754491,0.00011774512823454129
,,0.9071856287425151,0.00011845319104902336
,,0.908682634730539,0.00011916309527703931
,,0.9101796407185629,0.00011987482663057117
,,0.9116766467065869,0.00012058837065468348
,,0.9131736526946109,0.0001213037127273831
,,0.9146706586826349,0.0001220208380594883
,,0.9161676646706587,0.00012273973169450928
,,0.9176646706586826,0.00012346037850853722
,,0.9191616766467067,0.00012418276321014523
,,0.9206586826347306,0.00012490687034029857
,,0.9221556886227545,0.0001256326842722759
,,0.9236526946107785,0.0001263601892116013
,,0.9251497005988024,0.00012708936919598624
,,0.9266467065868265,0.0001278202080952831
,,0.9281437125748504,0.00012855268961144863
,,0.9296407185628743,0.00012928679727851997
,,0.9311377245508982,0.00013002251446259976
,,0.9326347305389222,0.00013075982436185364
,,0.9341317365269461,0.00013149871000651877
,,0.9356287425149701,0.0001322391542589232
,,0.937125748502994,0.00013298113981351749
,,0.9386227544910181,0.00013372464919691709
,,0.940119760479042,0.00013446966476795644
,,0.9416167664670659,0.00013521616871775538
,,0.9431137724550899,0.00013596414306979652
,,0.9446107784431139,0.00013671356968001532
,,0.9461077844311379,0.00013746443023690089
,,0.9476047904191617,0.00013821670626161083
,,0.9491017964071856,0.00013897037910809632
,,0.9505988023952097,0.00013972542996324065
,,0.9520958083832336,0.0001404818398470096
,,0.9535928143712575,0.0001412395896126145
,,0.9550898203592815,0.00014199865994668785
,,0.9565868263473055,0.0001427590313694719
,,0.9580838323353295,0.0001435206842350187
,,0.9595808383233534,0.0001442835987314049
,,0.9610778443113773,0.00014504775488095826
,,0.9625748502994012,0.00014581313254049766
,,0.9640718562874252,0.0001465797114015856
,,0.9655688622754491,0.0001473474709907952
,,0.9670658682634731,0.00014811639066998944
,,0.968562874251497,0.0001488864496366141
,,0.970059880239521,0.0001496576269240051
,,0.971556886227545,0.00015042990140170788
,,0.9730538922155689,0.00015120325177581218
,,0.9745508982035929,0.00015197765658929972
,,0.9760479041916169,0.00015275309422240586
,,0.9775449101796408,0.00015352954289299587
,,0.9790419161676647,0.00015430698065695475
,,0.9805389221556886,0.00015508538540859188
,,0.9820359281437127,0.00015586473488105943
,,0.9835329341317366,0.00015664500664678565
,,0.9850299401197605,0.00015742617811792265
,,0.9865269461077845,0.00015820822654680919
,,0.9880239520958085,0.00015899112902644695
,,0.9895209580838324,0.0001597748624909937
,,0.9910179640718564,0.00016055940371626976
,,0.9925149700598803,0.00016134472932028025
,,0.9940119760479044,0.00016213081576375274
,,0.9955089820359282,0.0001629176393506895
,,0.9970059880239521,0.00016370517622893595
,,0.9985029940119761,0.00016449340239076398
,,1.0,0.00016528229367347158
,,1.0014970059880242,0.00016607182575999722


==> anc/v3_Kn5_err.dat <==
# sim_err
4.08248290463863e-06


==> anc/v3_time_Kn.dat <==
time_Kn=0.02,v3_Kn=0.02,time_Kn=0.04,v3_Kn=0.04,time_Kn=0.05,v3_Kn=0.05,time_Kn=0.07,v3_Kn=0.07,time_Kn=0.13,v3_Kn=0.13,time_Kn=0.15,v3_Kn=0.15,time_Kn=0.17,v3_Kn=0.17,time_Kn=0.19,v3_Kn=0.19,time_Kn=0.22,v3_Kn=0.22,time_Kn=1.00,v3_Kn=1.00
0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
0.0016508532934131736,-7.402200000000002e-06,0.0032976047904191615,-8.327799999999998e-06,0.004048577844311377,-3.910299999999995e-06,0.0057306586826347304,-1.8141900000000003e-05,0.005347589820359282,-6.242699999999999e-06,0.005347589820359282,9.44109999999999e-07,0.005347589820359282,-5.54519e-06,0.005347589820359282,-5.145399999999998e-06,0.005347589820359282,1.50464e-06,0.005347589820359282,1.7297399999999998e-06
0.0033023802395209583,-4.550100000000002e-06,0.006597934131736528,2.9756999999999993e-06,0.00810125748502994,-2.6987999999999952e-06,0.011469520958083833,-1.5079000000000003e-05,0.010702335329341318,-3.1138000000000006e-06,0.010702335329341318,-2.8701300000000003e-06,0.010702335329341318,-9.79355e-06,0.010702335329341318,-7.409499999999999e-06,0.010702335329341318,1.8818000000000001e-06,0.010702335329341318,3.3837375454545454e-06
0.004954580838323353,-1.73666e-05,0.009900988023952097,4.6279999999999835e-07,0.01215803892215569,4.505300000000006e-06,0.017216616766467067,-1.2279300000000003e-05,0.016064221556886228,-3.2315999999999997e-06,0.016064221556886228,-2.646430000000001e-06,0.016064221556886228,-1.0633090000000001e-05,0.016064221556886228,-6.358100000000001e-06,0.016064221556886228,1.94828e-06,0.016064221556886228,5.373148181818182e-06
0.0066074700598802395,3.718699999999999e-06,0.013206751497005988,4.4075e-06,0.0162188622754491,1.6517100000000005e-05,0.022972005988023955,-7.467000000000042e-07,0.02143323353293413,8.855000000000002e-07,0.02143323353293413,-1.72503e-06,0.02143323353293413,-1.115293e-05,0.02143323353293413,-2.2916000000000002e-06,0.02143323353293413,1.21225e-06,0.02143323353293413,6.85450881818182e-06
0.008261047904191616,4.927599999999998e-06,0.016515269461077845,5.1346e-06,0.020283982035928145,1.9256600000000005e-05,0.02873547904191617,1.0589999999999978e-06,0.026809580838323355,3.0420999999999992e-06,0.026809580838323355,-6.28873e-06,0.026809580838323355,-1.216426e-05,0.026809580838323355,-2.8580000000000004e-06,0.026809580838323355,2.74602e-06,0.026809580838323355,8.376266727272728e-06
0.009915299401197604,1.0122799999999999e-05,0.019826497005988025,8.2558e-06,0.024352994011976048,2.3617800000000003e-05,0.03450733532934132,1.1685799999999996e-05,0.03219296407185629,4.29126e-06,0.03219296407185629,-4.828830000000001e-06,0.03219296407185629,-1.3940060000000001e-05,0.03219296407185629,-5.333500000000001e-06,0.03219296407185629,2.6401399999999998e-06,0.03219296407185629,1.0098231818181818e-05
0.011570239520958085,1.733788e-05,0.023140419161676647,2.237266e-05,0.028426347305389222,2.3791000000000003e-05,0.04028742514970061,6.1954999999999985e-06,0.03758368263473054,6.1140499999999995e-06,0.03758368263473054,-5.098500000000016e-07,0.03758368263473054,-1.532865e-05,0.03758368263473054,-9.1355e-06,0.03758368263473054,-1.8511e-07,0.03758368263473054,1.1337950000000002e-05
0.013225868263473056,1.370213e-05,0.026457185628742518,2.555348e-05,0.03250359281437126,2.4832000000000002e-05,0.046075748502994014,8.690299999999997e-06,0.0429814371257485,4.19929e-06,0.0429814371257485,4.6944599999999994e-06,0.0429814371257485,-1.728377e-05,0.0429814371257485,-8.1547e-06,0.0429814371257485,-6.41124e-07,0.0429814371257485,1.3064317272727273e-05
0.014882170658682635,2.911423e-05,0.029776497005988025,2.662183e-05,0.036585179640718564,3.287375000000001e-05,0.05187245508982036,9.610199999999998e-06,0.04838652694610779,5.56133e-06,0.04838652694610779,6.987549999999999e-06,0.04838652694610779,-2.150967e-05,0.04838652694610779,-7.942199999999998e-06,0.04838652694610779,-1.577465e-06,0.04838652694610779,1.4327908181818184e-05
0.016539221556886228,1.4167289999999998e-05,0.03309865269461078,3.05451e-05,0.04067065868263473,2.54217e-05,0.05767739520958084,1.4061999999999999e-05,0.05379880239520958,7.815660000000001e-06,0.05379880239520958,7.2449199999999996e-06,0.05379880239520958,-2.40677e-05,0.05379880239520958,-1.19324e-05,0.05379880239520958,-1.308822e-06,0.05379880239520958,1.6233009e-05
0.01819685628742515,1.447598e-05,0.03642365269461078,3.582e-05,0.04476047904191617,3.2013370000000006e-05,0.06349071856287425,1.1066399999999996e-05,0.059218263473053895,1.036162e-05,0.059218263473053895,2.579949999999999e-06,0.059218263473053895,-2.324633e-05,0.059218263473053895,-7.3248e-06,0.059218263473053895,-4.17656e-06,0.059218263473053895,1.7992364545454546e-05
0.019855239520958086,1.354267e-05,0.03975119760479042,3.27191e-05,0.04885434131736527,2.9213050000000003e-05,0.0693124251497006,1.4689199999999998e-05,0.06464505988023952,1.1180912e-05,0.06464505988023952,4.0822e-06,0.06464505988023952,-2.156655e-05,0.06464505988023952,-6.475500000000001e-06,0.06464505988023952,-7.3354e-06,0.06464505988023952,1.9520303636363637e-05
0.021514221556886228,1.767379e-05,0.04308158682634731,3.4702999999999996e-05,0.05295239520958084,3.361771e-05,0.07514236526946108,2.0223699999999997e-05,0.07007904191616766,7.652069999999999e-06,0.07007904191616766,5.028639999999999e-06,0.07007904191616766,-2.39162e-05,0.07007904191616766,-8.5999e-06,0.07007904191616766,-8.54617e-06,0.07007904191616766,2.0891864545454548e-05
0.023173952095808383,1.873291e-05,0.046414670658682634,4.52511e-05,0.05705464071856287,3.949065e-05,0.08098068862275448,1.6557299999999998e-05,0.07552035928143713,1.06421e-05,0.07552035928143713,6.270889999999999e-06,0.07552035928143713,-2.4872100000000002e-05,0.07552035928143713,-8.095000000000001e-06,0.07552035928143713,-6.38195e-06,0.07552035928143713,2.222697e-05
0.024834431137724555,2.7937629999999997e-05,0.04975059880239521,4.39111e-05,0.06116092814371258,3.7531267e-05,0.08682739520958085,1.97286e-05,0.08096886227544911,9.81936e-06,0.08096886227544911,4.690929999999999e-06,0.08096886227544911,-2.39682e-05,0.08096886227544911,-7.1021999999999995e-06,0.08096886227544911,-1.182838e-05,0.08096886227544911,2.346278909090909e-05
0.02649550898203593,2.824583e-05,0.05308922155688623,4.11663e-05,0.06527140718562874,3.9602990000000006e-05,0.09268233532934131,2.346586e-05,0.0864248502994012,1.1351589e-05,0.0864248502994012,7.940827999999999e-06,0.0864248502994012,-2.53218e-05,0.0864248502994012,-3.926799999999999e-06,0.0864248502994012,-1.332268e-05,0.0864248502994012,2.471419545454546e-05
0.028157185628742518,2.7706e-05,0.056430538922155694,3.88452e-05,0.06938607784431138,4.2459420000000004e-05,0.09854580838323354,2.7067489999999997e-05,0.09188787425149701,7.17736e-06,0.09188787425149701,1.1592829999999999e-05,0.09188787425149701,-2.064755e-05,0.09188787425149701,-6.4921e-06,0.09188787425149701,-1.475638e-05,0.09188787425149701,2.6129804545454543e-05
0.029819760479041918,3.7996e-05,0.0597747005988024,3.44088e-05,0.07350479041916168,4.6095110000000006e-05,0.10441766467065867,3.1693924e-05,0.09735838323353294,7.663920000000001e-06,0.09735838323353294,1.0253569999999999e-05,0.09735838323353294,-2.1547090000000002e-05,0.09735838323353294,-5.8028e-06,0.09735838323353294,-1.594398e-05,0.09735838323353294,2.712018636363636e-05
0.03148278443113772,3.9895e-05,0.06312155688622755,3.49466e-05,0.07762784431137724,4.80532e-05,0.11029790419161677,2.3524769999999997e-05,0.10283607784431138,1.329506e-05,0.10283607784431138,1.2228459999999999e-05,0.10283607784431138,-2.337976e-05,0.10283607784431138,-7.6955e-06,0.10283607784431138,-1.5493179999999998e-05,0.10283607784431138,2.8448931818181822e-05
0.03314670658682635,4.03273e-05,0.06647125748502994,3.7039199999999996e-05,0.08175494011976049,4.7082350000000005e-05,0.11618652694610779,2.4100349999999997e-05,0.10832110778443114,1.845601e-05,0.10832110778443114,1.406751e-05,0.10832110778443114,-2.178892e-05,0.10832110778443114,-1.1942400000000001e-05,0.10832110778443114,-1.719748e-05,0.10832110778443114,2.9904550000000005e-05
0.03481122754491018,2.465562e-05,0.06982365269461079,4.3611e-05,0.08588637724550899,5.4917e-05,0.12208368263473054,2.8090129999999996e-05,0.11381362275449103,2.036418e-05,0.11381362275449103,1.29986e-05,0.11381362275449103,-2.12209e-05,0.11381362275449103,-1.16003e-05,0.11381362275449103,-1.7540780000000002e-05,0.11381362275449103,3.151337727272727e-05
0.036476497005988026,1.726872e-05,0.07317889221556886,5.19583e-05,0.09002185628742516,5.6929e-05,0.12798922155688622,3.316288e-05,0.11931332335329341,2.22239e-05,0.11931332335329341,9.8232e-06,0.11931332335329341,-2.109023e-05,0.11931332335329341,-8.884999999999999e-06,0.11931332335329341,-1.769248e-05,0.11931332335329341,3.279863181818182e-05
0.038142365269461076,8.6776e-06,0.0765368263473054,5.9863799999999994e-05,0.09416152694610778,6.07496e-05,0.13390329341317367,4.055129e-05,0.12482050898203594,2.57304e-05,0.12482050898203594,9.748719999999998e-06,0.12482050898203594,-2.242612e-05,0.12482050898203594,-8.844699999999999e-06,0.12482050898203594,-1.622688e-05,0.12482050898203594,3.3939940909090904e-05
0.03980898203592814,8.785899999999998e-06,0.07989745508982037,5.04542e-05,0.09830538922155689,6.0862e-05,0.139825748502994,4.2109299999999993e-05,0.13033488023952097,2.67143e-05,0.13033488023952097,9.455503999999999e-06,0.13033488023952097,-2.046783e-05,0.13033488023952097,-1.28951e-05,0.13033488023952097,-1.615128e-05,0.13033488023952097,3.530688636363636e-05
0.04147619760479042,8.734499999999999e-06,0.08326092814371258,4.94485e-05,0.10245344311377247,5.2736100000000005e-05,0.14575673652694612,4.5667399999999996e-05,0.1358567365269461,3.09609e-05,0.1358567365269461,1.3538579999999998e-05,0.1358567365269461,-1.798199e-05,0.1358567365269461,-9.5976e-06,0.1358567365269461,-1.755538e-05,0.1358567365269461,3.647806818181818e-05
0.043144161676646704,-1.4714000000000009e-06,0.08662724550898204,4.94155e-05,0.1066058383233533,5.2835400000000006e-05,0.15169610778443116,5.31097e-05,0.1413859281437126,3.30535e-05,0.1413859281437126,1.284254e-05,0.1413859281437126,-1.881176e-05,0.1413859281437126,-8.784299999999998e-06,0.1413859281437126,-1.452788e-05,0.1413859281437126,3.7384395454545446e-05
0.044812874251497006,7.6887e-06,0.08999625748502994,5.5586399999999993e-05,0.1107622754491018,5.88462e-05,0.15764371257485033,5.50907e-05,0.14692260479041916,3.46273e-05,0.14692260479041916,1.622265e-05,0.14692260479041916,-1.535015e-05,0.14692260479041916,-4.235699999999999e-06,0.14692260479041916,-1.627488e-05,0.14692260479041916,3.921093181818181e-05
0.04648218562874252,1.752589e-05,0.09336811377245509,5.9086900000000005e-05,0.11492290419161677,5.99854e-05,0.16360029940119764,5.49084e-05,0.15246706586826347,3.66537e-05,0.15246706586826347,1.9737969999999998e-05,0.15246706586826347,-1.703547e-05,0.15246706586826347,-3.421e-06,0.15246706586826347,-1.696618e-05,0.15246706586826347,4.113946818181818e-05
0.04815224550898204,2.2244459999999997e-05,0.09674266467065867,5.4591399999999994e-05,0.119087874251497,6.43188e-05,0.16956586826347306,6.85721e-05,0.1580179640718563,3.86226e-05,0.1580179640718563,2.298677e-05,0.1580179640718563,-1.4414539e-05,0.1580179640718563,-1.507000000000001e-07,0.1580179640718563,-1.771968e-05,0.1580179640718563,4.272110454545454e-05
0.049822904191616765,1.472978e-05,0.10012005988023953,5.6601399999999996e-05,0.12325703592814372,7.67883e-05,0.17553892215568864,7.84852e-05,0.16357634730538922,4.3478999999999995e-05,0.16357634730538922,2.2681870000000002e-05,0.16357634730538922,-1.223695e-05,0.16357634730538922,2.86313e-06,0.16357634730538922,-1.464408e-05,0.16357634730538922,4.4896977272727266e-05
0.051494311377245514,1.551694e-05,0.10350014970059881,5.54319e-05,0.12743023952095808,7.7167e-05,0.18152095808383237,8.53723e-05,0.1691437125748503,4.77295e-05,0.1691437125748503,2.7904469999999998e-05,0.1691437125748503,-1.609799e-05,0.1691437125748503,4.997340000000001e-06,0.1691437125748503,-1.529648e-05,0.1691437125748503,4.620338636363636e-05
0.05316646706586827,9.252099999999999e-06,0.10688308383233534,5.9352700000000005e-05,0.13160793413173652,7.786420000000001e-05,0.1875119760479042,9.959349999999999e-05,0.1747170658682635,5.3052899999999995e-05,0.1747170658682635,3.440547e-05,0.1747170658682635,-1.3283658e-05,0.1747170658682635,7.13218e-06,0.1747170658682635,-1.681368e-05,0.1747170658682635,4.7144540909090896e-05
0.054839221556886225,1.784645e-05,0.11026886227544912,6.32621e-05,0.13578967065868264,8.54308e-05,0.19351197604790418,0.00011168260000000001,0.1802979041916168,5.81457e-05,0.1802979041916168,3.924127e-05,0.1802979041916168,-9.61786e-06,0.1802979041916168,1.230336e-05,0.1802979041916168,-1.348948e-05,0.1802979041916168,4.811151363636364e-05
0.0565127245508982,-1.009500000000001e-06,0.11365733532934132,6.0977700000000004e-05,0.13997574850299402,9.917070000000001e-05,0.1995194610778443,0.0001267536,0.1858862275449102,6.11105e-05,0.1858862275449102,4.092147e-05,0.1858862275449102,-7.0278700000000005e-06,0.1858862275449102,1.2584814e-05,0.1858862275449102,-7.82717e-06,0.1858862275449102,4.943155e-05
0.05818682634730539,3.361399999999998e-06,0.11704865269461079,6.59936e-05,0.14416586826347305,0.0001035794,0.2055359281437126,0.000142895,0.1914820359281437,6.43307e-05,0.1914820359281437,4.398007e-05,0.1914820359281437,-3.7391400000000006e-06,0.1914820359281437,1.7398e-05,0.1914820359281437,-6.14906e-06,0.1914820359281437,5.0837177272727274e-05
0.059861676646706594,-2.5916000000000007e-06,0.12044266467065869,6.41228e-05,0.14836047904191618,0.0001050862,0.211561377245509,0.000157107,0.1970868263473054,6.68844e-05,0.1970868263473054,5.177777e-05,0.1970868263473054,-1.6514000000000008e-06,0.1970868263473054,2.0084810000000002e-05,0.1970868263473054,-5.08163e-06,0.1970868263473054,5.2057295454545445e-05
0.0615372754491018,5.720000000000006e-08,0.12383967065868264,6.48011e-05,0.15255988023952094,0.0001029412,0.21759431137724553,0.000175259,0.20269760479041918,7.17925e-05,0.20269760479041918,5.397017e-05,0.20269760479041918,-9.92e-07,0.20269760479041918,2.4022500000000003e-05,0.20269760479041918,-2.62838e-06,0.20269760479041918,5.344125909090908e-05
0.06321347305389222,-5.126300000000002e-06,0.12723937125748505,7.00688e-05,0.15676197604790418,0.00010904460000000001,0.22363772455089823,0.000197597,0.20831586826347306,8.22094e-05,0.20831586826347306,5.740007e-05,0.20831586826347306,4.926300000000001e-06,0.20831586826347306,2.5700200000000002e-05,0.20831586826347306,1.9252099999999996e-06,0.20831586826347306,5.4912922727272735e-05
0.06489041916167665,-3.3321000000000015e-06,0.13064191616766468,7.26093e-05,0.16097005988023952,0.0001214603,0.229688622754491,0.000213992,0.21394161676646709,9.27907e-05,0.21394161676646709,5.808197e-05,0.21394161676646709,7.366300000000001e-06,0.21394161676646709,3.06776e-05,0.21394161676646709,3.2632399999999998e-06,0.21394161676646709,5.615930454545454e-05
0.06656811377245508,-6.1097e-06,0.13404715568862277,7.54178e-05,0.1651811377245509,0.00012130100000000001,0.23574850299401198,0.000232811,0.21957634730538922,0.00010140520000000001,0.21957634730538922,6.477187e-05,0.21957634730538922,1.69884e-05,0.21957634730538922,3.76876e-05,0.21957634730538922,8.89552e-06,0.21957634730538922,5.73689318181818e-05
0.06824640718562874,-5.3532000000000015e-06,0.1374552395209581,8.83066e-05,0.16939670658682635,0.0001310876,0.24181586826347307,0.000258934,0.22521706586826348,0.0001102113,0.22521706586826348,7.096057e-05,0.22521706586826348,2.5855499999999997e-05,0.22521706586826348,4.26813e-05,0.22521706586826348,1.547902e-05,0.22521706586826348,5.846113181818182e-05
0.06992544910179642,1.1438379999999999e-05,0.14086616766467067,8.914760000000001e-05,0.17361676646706586,0.0001360962,0.2478937125748503,0.000278172,0.23086526946107788,0.0001226553,0.23086526946107788,8.251357e-05,0.23086526946107788,3.52941e-05,0.23086526946107788,4.49434e-05,0.23086526946107788,1.774562e-05,0.23086526946107788,6.023865909090909e-05
0.07160508982035929,1.551224e-05,0.1442799401197605,8.78049e-05,0.17784131736526948,0.0001505461,0.25397904191616766,0.000300312,0.2365224550898204,0.0001305863,0.2365224550898204,9.256217e-05,0.2365224550898204,4.19606e-05,0.2365224550898204,4.6990299999999996e-05,0.2365224550898204,2.336662e-05,0.2365224550898204,6.179552272727272e-05
0.07328547904191617,2.93745e-05,0.14769655688622754,9.97372e-05,0.1820703592814371,0.0001634561,0.2600733532934132,0.000333922,0.24218562874251495,0.00014202829999999998,0.24218562874251495,0.00010064207,0.24218562874251495,5.1567500000000004e-05,0.24218562874251495,5.30081e-05,0.24218562874251495,2.732422e-05,0.24218562874251495,6.334717727272727e-05
0.07496661676646707,2.303474e-05,0.15111526946107784,0.0001089185,0.18630239520958083,0.00017250810000000002,0.26617664670658686,0.000355129,0.24785628742514973,0.0001490443,0.24785628742514973,0.00011111687,0.24785628742514973,6.0686699999999996e-05,0.24785628742514973,6.0371e-05,0.24785628742514973,3.1244520000000004e-05,0.24785628742514973,6.517584090909092e-05
0.07664835329341317,2.130699e-05,0.15453742514970062,0.0001173094,0.19053892215568863,0.0001722371,0.2722889221556886,0.000384395,0.25353592814371256,0.0001633473,0.25353592814371256,0.00011866187,0.25353592814371256,7.378739999999999e-05,0.25353592814371256,6.52544e-05,0.25353592814371256,3.633362e-05,0.25353592814371256,6.615581363636363e-05
0.0783308383233533,1.561735e-05,0.1579625748502994,0.00012852059999999998,0.1947814371257485,0.0001905541,0.27841017964071857,0.00041787300000000003,0.2592230538922156,0.0001702513,0.2592230538922156,0.00013133687,0.2592230538922156,8.527909999999999e-05,0.2592230538922156,7.476459999999999e-05,0.2592230538922156,4.835242e-05,0.2592230538922156,6.728942272727271e-05
0.08001407185628744,1.857339e-05,0.16139071856287426,0.0001316696,0.19902694610778443,0.0001978901,0.28453892215568866,0.00045753,0.2649161676646707,0.0001858563,0.2649161676646707,0.00014471386999999997,0.2649161676646707,8.977759999999999e-05,0.2649161676646707,8.48068e-05,0.2649161676646707,5.5216620000000004e-05,0.2649161676646707,6.807970454545454e-05
0.08169790419161677,2.713454e-05,0.16482185628742516,0.00014116659999999998,0.20327694610778443,0.0002033211,0.29067814371257483,0.000492993,0.2706182634730539,0.00020135529999999998,0.2706182634730539,0.00015839387,0.2706182634730539,0.0001056276,0.2706182634730539,9.69771e-05,0.2706182634730539,6.568352e-05,0.2706182634730539,6.998074999999999e-05
0.08338248502994013,3.64404e-05,0.16825449101796408,0.0001438566,0.2075314371257485,0.0002122841,0.2968248502994012,0.000530742,0.27632784431137725,0.0002219933,0.27632784431137725,0.00017254686999999998,0.27632784431137725,0.0001171946,0.27632784431137725,0.0001055779,0.27632784431137725,7.471502000000001e-05,0.27632784431137725,7.209307727272727e-05
0.08506766467065868,4.12934e-05,0.17169161676646708,0.0001573656,0.21179041916167665,0.0002322371,0.3029805389221557,0.0005781979999999999,0.28204491017964073,0.0002422933,0.28204491017964073,0.00018626287000000002,0.28204491017964073,0.0001316166,0.28204491017964073,0.0001178034,0.28204491017964073,8.351212e-05,0.28204491017964073,7.400782272727274e-05
0.08675374251497006,5.142019999999999e-05,0.17513023952095808,0.0001697136,0.21605239520958086,0.0002417061,0.30914520958083835,0.0006188709999999999,0.2877694610778443,0.0002616433,0.2877694610778443,0.00020360586999999998,0.2877694610778443,0.0001436226,0.2877694610778443,0.00012900540000000002,0.2877694610778443,9.450542e-05,0.2877694610778443,7.590038636363636e-05
0.08844026946107784,6.53661e-05,0.17857185628742517,0.0001781026,0.22032035928143714,0.0002573721,0.3153188622754491,0.0006687749999999999,0.29350149700598804,0.0002783573,0.29350149700598804,0.00022118987,0.29350149700598804,0.0001577966,0.29350149700598804,0.0001431914,0.29350149700598804,0.00010348202,0.29350149700598804,7.784477727272727e-05
0.09012769461077844,6.89558e-05,0.1820179640718563,0.00018639860000000001,0.22459131736526947,0.0002776431,0.321501497005988,0.0007168389999999999,0.2992410179640719,0.00030198329999999997,0.2992410179640719,0.00024003387,0.2992410179640719,0.00017007060000000002,0.2992410179640719,0.0001569994,0.2992410179640719,0.00011492502,0.2992410179640719,7.933557727272727e-05
0.09181571856287425,6.94295e-05,0.18546556886227544,0.0001966236,0.22886676646706586,0.0002997401,0.3276931137724551,0.0007713619999999999,0.30498952095808385,0.0003197343,0.30498952095808385,0.00026113387,0.30498952095808385,0.0001874356,0.30498952095808385,0.00017164439999999999,0.30498952095808385,0.00012484302,0.30498952095808385,8.171870454545455e-05
0.09350449101796407,8.46177e-05,0.18891616766467068,0.0002117486,0.2331482035928144,0.0003147311,0.3338922155688623,0.0008224199999999999,0.3107440119760479,0.0003467413,0.3107440119760479,0.00028247986999999997,0.3107440119760479,0.0002047406,0.3107440119760479,0.0001877954,0.3107440119760479,0.00013455702,0.3107440119760479,8.374546818181819e-05
0.0951938622754491,8.79671e-05,0.1923682634730539,0.0002219896,0.23743263473053894,0.0003385421,0.34010179640718563,0.0008719629999999999,0.31650748502994014,0.0003709683,0.31650748502994014,0.00030741787,0.31650748502994014,0.0002236176,0.31650748502994014,0.0002055394,0.31650748502994014,0.00014849602,0.31650748502994014,8.608129545454546e-05
0.09688398203592814,7.80448e-05,0.19582485029940122,0.0002300316,0.24172155688622757,0.0003629121,0.3463203592814371,0.0009260869999999999,0.3222784431137725,0.0003960323,0.3222784431137725,0.00033227087,0.3222784431137725,0.00024146060000000002,0.3222784431137725,0.0002218674,0.3222784431137725,0.00016504402000000002,0.3222784431137725,8.822370454545454e-05
0.09857485029940119,7.54676e-05,0.19928443113772457,0.0002483766,0.24601497005988027,0.00038038510000000005,0.35254640718562874,0.000984899,0.3280568862275449,0.0004223343,0.3280568862275449,0.00035366487,0.3280568862275449,0.0002614976,0.3280568862275449,0.0002400314,0.3280568862275449,0.00017761702,0.3280568862275449,9.023905909090909e-05
0.10026631736526946,8.2167e-05,0.20274550898203594,0.0002575576,0.250311377245509,0.0004083121,0.3587829341317365,0.001048128,0.3338428143712575,0.0004521083,0.3338428143712575,0.00037801687,0.3338428143712575,0.0002833316,0.3338428143712575,0.0002547914,0.3338428143712575,0.00019497302,0.3338428143712575,9.276012272727272e-05
0.10195868263473054,8.99431e-05,0.2062110778443114,0.0002813606,0.2546137724550898,0.00043016409999999995,0.36502694610778447,0.0011178380000000001,0.33963772455089825,0.0004862553,0.33963772455089825,0.00040152487,0.33963772455089825,0.0003110136,0.33963772455089825,0.0002763784,0.33963772455089825,0.00021439802,0.33963772455089825,9.534158636363635e-05
0.10365149700598802,8.11346e-05,0.20967814371257484,0.0002914976,0.25892065868263475,0.00044540110000000003,0.3712799401197605,0.0011839980000000001,0.345438622754491,0.0005215183,0.345438622754491,0.00043221187,0.345438622754491,0.0003327796,0.345438622754491,0.0002966574,0.345438622754491,0.00023044102,0.345438622754491,9.732254090909092e-05
0.10534520958083833,7.91784e-05,0.21314820359281436,0.0003067306,0.2632305389221557,0.0004762881,0.37754341317365275,0.0012596180000000001,0.351248502994012,0.0005535593,0.351248502994012,0.00046049187,0.351248502994012,0.0003640636,0.351248502994012,0.0003180944,0.351248502994012,0.00024743202,0.351248502994012,0.00010004570454545455
0.10703952095808383,8.603340000000001e-05,0.21662275449101798,0.0003255246,0.2675464071856288,0.0005069561,0.3838143712574851,0.001337658,0.3570658682634731,0.0005877553,0.3570658682634731,0.00049097887,0.3570658682634731,0.0003961486,0.3570658682634731,0.0003405994,0.3570658682634731,0.00026721001999999996,0.3570658682634731,0.00010318619545454545
0.10873458083832335,8.13705e-05,0.22009880239520957,0.0003383856,0.27186526946107786,0.0005354311,0.3900958083832336,0.001417468,0.3628907185628743,0.0006336423,0.3628907185628743,0.00052343687,0.3628907185628743,0.0004226426,0.3628907185628743,0.0003622734,0.3628907185628743,0.00028878202,0.3628907185628743,0.00010548340454545454
0.1104302395209581,8.62427e-05,0.22357784431137726,0.0003574466,0.276188622754491,0.0005635591,0.3963847305389222,0.0014966480000000002,0.3687230538922156,0.0006700712999999999,0.3687230538922156,0.00055945787,0.3687230538922156,0.00045378460000000003,0.3687230538922156,0.0003896194,0.3687230538922156,0.00030961001999999996,0.3687230538922156,0.00010907019545454546
0.11212664670658683,8.44052e-05,0.22705988023952098,0.0003769806,0.2805164670658683,0.0005994491,0.40268263473053895,0.001582668,0.374562874251497,0.0007163313,0.374562874251497,0.00059498487,0.374562874251497,0.0004848456,0.374562874251497,0.0004183464,0.374562874251497,0.00033071901999999996,0.374562874251497,0.0001119521409090909
0.11382380239520959,7.87904e-05,0.2305434131736527,0.0003981276,0.2848502994011976,0.0006374231,0.4089910179640719,0.001665318,0.3804116766467066,0.0007570153,0.3804116766467066,0.00063173287,0.3804116766467066,0.0005148446,0.3804116766467066,0.0004458564,0.3804116766467066,0.00035171001999999995,0.3804116766467066,0.0001146276590909091
0.11552155688622756,7.68801e-05,0.23403143712574853,0.0004157506,0.289187125748503,0.0006657421,0.4153068862275449,0.001760578,0.3862679640718563,0.0008025473,0.3862679640718563,0.00066936387,0.3862679640718563,0.0005458016,0.3862679640718563,0.0004815644,0.3862679640718563,0.00037550501999999996,0.3862679640718563,0.00011770802272727273
0.11722005988023952,6.53135e-05,0.23752245508982037,0.0004344356,0.29352844311377246,0.0006969101,0.42163323353293414,0.001854488,0.3921317365269461,0.0008476473,0.3921317365269461,0.00070822987,0.3921317365269461,0.0005821776,0.3921317365269461,0.0005160334,0.3921317365269461,0.00040586902,0.3921317365269461,0.00012093584090909092
0.11891931137724551,8.17671e-05,0.24101646706586827,0.00045321960000000003,0.297874251497006,0.0007304510999999999,0.42796856287425156,0.0019552379999999998,0.3980044910179641,0.0008977963,0.3980044910179641,0.00074266687,0.3980044910179641,0.0006146316,0.3980044910179641,0.0005526074,0.3980044910179641,0.00043149401999999996,0.3980044910179641,0.00012420411363636363
0.12061931137724552,7.06473e-05,0.2445119760479042,0.0004652166,0.3022230538922156,0.0007640371,0.43431137724550894,0.0020505280000000002,0.40388323353293415,0.0009496473,0.40388323353293415,0.00078510487,0.40388323353293415,0.0006487956,0.40388323353293415,0.0005852384,0.40388323353293415,0.00045956401999999995,0.40388323353293415,0.00012742793181818183
0.12231991017964072,7.43321e-05,0.2480119760479042,0.0004905796,0.30657784431137725,0.0008102841,0.44066467065868264,0.002145498,0.40977095808383235,0.0010015773000000001,0.40977095808383235,0.00082893287,0.40977095808383235,0.0006889886,0.40977095808383235,0.0006152414,0.40977095808383235,0.00049044702,0.40977095808383235,0.0001309896590909091
0.12402125748502996,8.08367e-05,0.2515134730538922,0.0005085996,0.310937125748503,0.0008484431,0.44702694610778443,0.002247558,0.4156661676646707,0.0010543503,0.4156661676646707,0.00087629187,0.4156661676646707,0.0007342026,0.4156661676646707,0.0006473544,0.4156661676646707,0.0005245760199999999,0.4156661676646707,0.0001343310227272727
0.1257232035928144,7.63055e-05,0.2550179640718563,0.0005228666,0.3153008982035928,0.0008914840999999999,0.4533982035928144,0.002358388,0.42157035928143716,0.0011119103000000001,0.42157035928143716,0.00092304187,0.42157035928143716,0.0007790496,0.42157035928143716,0.0006835384,0.42157035928143716,0.00055733602,0.42157035928143716,0.00013759929545454545
0.12742604790419162,8.50875e-05,0.2585254491017964,0.0005403986,0.3196676646706587,0.0009256951,0.4597784431137725,0.002468798,0.4274805389221557,0.0011736103000000002,0.4274805389221557,0.00097112287,0.4274805389221557,0.0008296736,0.4274805389221557,0.0007213004,0.4274805389221557,0.00058544302,0.4274805389221557,0.00014138502272727273
0.1291294910179641,8.790600000000001e-05,0.26203742514970063,0.0005599925999999999,0.32404041916167664,0.0009664811,0.4661676646706587,0.002591218,0.4333997005988024,0.0012326403,0.4333997005988024,0.00102193287,0.4333997005988024,0.0008753746,0.4333997005988024,0.0007598224,0.4333997005988024,0.0006177080199999999,0.4333997005988024,0.0001450006590909091
0.13083353293413175,8.29505e-05,0.2655508982035928,0.0005866306,0.3284161676646707,0.0010162891,0.4725658682634731,0.002711438,0.4393263473053892,0.0012928503,0.4393263473053892,0.00107233287,0.4393263473053892,0.0009212186,0.4393263473053892,0.0008004324,0.4393263473053892,0.00065223302,0.4393263473053892,0.00014969275
0.13253847305389221,9.067210000000001e-05,0.26906736526946107,0.0006012455999999999,0.33279790419161676,0.0010628071,0.47897305389221556,0.002830328,0.4452619760479042,0.0013555003,0.4452619760479042,0.00112358287,0.4452619760479042,0.0009715926000000001,0.4452619760479042,0.0008421164,0.4452619760479042,0.00068971302,0.4452619760479042,0.00015395911363636365
0.1342440119760479,8.66494e-05,0.2725868263473054,0.0006216886,0.33718263473053894,0.0011178270999999999,0.4853907185628743,0.002957168,0.45120508982035934,0.0014227103,0.45120508982035934,0.00117842287,0.45120508982035934,0.0010247726,0.45120508982035934,0.0008900644,0.45120508982035934,0.00072759602,0.45120508982035934,0.00015832738636363636
0.13595014970059882,9.527980000000001e-05,0.27610928143712576,0.0006434946,0.34157335329341315,0.0011636971,0.49181586826347307,0.0030830280000000002,0.45715568862275446,0.0014885603000000002,0.45715568862275446,0.0012399528699999999,0.45715568862275446,0.0010810826,0.45715568862275446,0.0009384894,0.45715568862275446,0.00076848702,0.45715568862275446,0.00016277456818181821
0.13765718562874252,9.917630000000001e-05,0.2796347305389222,0.0006716755999999999,0.3459670658682635,0.0012186671,0.4982514970059881,0.003219118,0.46311377245508983,0.0015605503,0.46311377245508983,0.0012982628699999999,0.46311377245508983,0.0011353026,0.46311377245508983,0.0009916614000000002,0.46311377245508983,0.00080730102,0.46311377245508983,0.00016773747727272725
0.13936482035928144,9.15819e-05,0.2831616766467066,0.0007088616,0.3503652694610779,0.0012665671,0.5046961077844312,0.0033512480000000002,0.4690808383233533,0.0016320603000000002,0.4690808383233533,0.00135757287,0.4690808383233533,0.0011934726,0.4690808383233533,0.0010429244000000001,0.4690808383233533,0.00085015402,0.4690808383233533,0.00017259856818181818
0.1410732035928144,0.0001014207,0.2866931137724551,0.0007385795999999999,0.35476946107784435,0.0013217671,0.5111497005988025,0.003498278,0.4750553892215569,0.0017066303,0.4750553892215569,0.00142757287,0.4750553892215569,0.0012518426,0.4750553892215569,0.0010957444000000002,0.4750553892215569,0.0008919870199999999,0.4750553892215569,0.00017768011363636363
0.1427821856287425,9.98325e-05,0.29022754491017966,0.0007663215999999999,0.3591766467065869,0.0013749771,0.5176122754491018,0.003637408,0.48103892215568866,0.0017799703000000002,0.48103892215568866,0.00149644287,0.48103892215568866,0.0013161626,0.48103892215568866,0.0011498444,0.48103892215568866,0.00093725702,0.48103892215568866,0.00018272120454545455
0.1444920658682635,0.00010372180000000001,0.2937634730538922,0.0008002576,0.36358832335329344,0.0014322571,0.5240853293413174,0.003786778,0.4870299401197605,0.0018594303000000001,0.4870299401197605,0.00157168287,0.4870299401197605,0.0013799026000000001,0.4870299401197605,0.0012001444000000001,0.4870299401197605,0.00098319402,0.4870299401197605,0.0001881118409090909
0.14620254491017964,0.0001073015,0.29730389221556885,0.0008321146,0.36800598802395207,0.0014888771,0.5305658682634731,0.003935808,0.4930284431137725,0.0019429603000000002,0.4930284431137725,0.00164642287,0.4930284431137725,0.0014415726000000001,0.4930284431137725,0.0012571044000000001,0.4930284431137725,0.00103045802,0.4930284431137725,0.00019384120454545454
0.14791362275449102,0.00011607780000000001,0.30084580838323355,0.0008686605999999999,0.3724266467065869,0.0015569970999999999,0.537056886227545,0.004092798,0.49903443113772455,0.0020261502999999997,0.49903443113772455,0.00171476287,0.49903443113772455,0.0015098026,0.49903443113772455,0.0013181044000000002,0.49903443113772455,0.0010809780200000002,0.49903443113772455,0.00019958911363636365
0.14962559880239523,0.0001107535,0.30439221556886226,0.0009073725999999999,0.37685179640718564,0.0016301271,0.5435568862275449,0.004252098,0.5050494011976048,0.0021110702999999997,0.5050494011976048,0.0017919128699999999,0.5050494011976048,0.0015813926,0.5050494011976048,0.0013788844,0.5050494011976048,0.00113221802,0.5050494011976048,0.0002057414772727272
0.15133832335329342,0.0001208095,0.3079401197604791,0.0009401306,0.3812814371257485,0.0016943671,0.5500673652694611,0.004405288,0.5110718562874251,0.0021941103,0.5110718562874251,0.00186875287,0.5110718562874251,0.0016515126,0.5110718562874251,0.0014427544,0.5110718562874251,0.00118464802,0.5110718562874251,0.00021257629545454542
0.15305089820359283,0.0001371425,0.31149251497005986,0.0009769746,0.3857170658682635,0.0017611471,0.5565853293413173,0.004567568,0.5171032934131736,0.0022799802999999997,0.5171032934131736,0.00194409287,0.5171032934131736,0.0017248626,0.5171032934131736,0.0015060544,0.5171032934131736,0.00123694802,0.5171032934131736,0.00021856729545454548
0.15476497005988024,0.0001368595,0.31504640718562876,0.0010057246000000001,0.3901556886227545,0.0018289671,0.5631137724550899,0.0047392680000000005,0.5231422155688623,0.0023708803,0.5231422155688623,0.00202082287,0.5231422155688623,0.0017992226,0.5231422155688623,0.0015738944,0.5231422155688623,0.00129215802,0.5231422155688623,0.0002250778409090909
0.15648053892215572,0.0001335245,0.31860329341317367,0.0010349946,0.3945988023952096,0.0018891170999999999,0.5696511976047904,0.004910598,0.5291886227544911,0.0024658003,0.5291886227544911,0.00211035287,0.5291886227544911,0.0018761226,0.5291886227544911,0.0016400444000000001,0.5291886227544911,0.00135260802,0.5291886227544911,0.00023180629545454552
0.15819610778443116,0.0001433115,0.32216467065868265,0.0010793946,0.3990464071856288,0.0019598371,0.5761976047904193,0.005075708,0.5352440119760479,0.0025654503,0.5352440119760479,0.00219107287,0.5352440119760479,0.0019557626,0.5352440119760479,0.0017073144,0.5352440119760479,0.0014095480200000002,0.5352440119760479,0.0002384166590909091
0.1599116766467066,0.0001516015,0.3257275449101797,0.0011226646,0.4035,0.0020355871,0.5827544910179641,0.005251128,0.541306886227545,0.0026660303,0.541306886227545,0.00228073287,0.541306886227545,0.0020342126,0.541306886227545,0.0017761744,0.541306886227545,0.0014734080200000002,0.541306886227545,0.00024554811363636367
0.16162874251497006,0.00016666050000000001,0.3292934131736527,0.0011712846,0.40795658682634733,0.0021136671,0.5893188622754492,0.005436038,0.5473787425149701,0.0027702803,0.5473787425149701,0.00236650287,0.5473787425149701,0.0021206626,0.5473787425149701,0.0018503144000000002,0.5473787425149701,0.00154009802,0.5473787425149701,0.0002526630227272728
0.16334580838323354,0.0001778865,0.33286227544910185,0.0012133346000000001,0.4124176646706587,0.0021819371,0.5958937125748504,0.005614658,0.5534580838323353,0.0028757902999999997,0.5534580838323353,0.00245944287,0.5534580838323353,0.0022027925999999996,0.5534580838323353,0.0019252944,0.5534580838323353,0.0016050780200000002,0.5534580838323353,0.0002600444772727273
0.16506437125748505,0.0001899115,0.336434131736527,0.0012494246,0.41688473053892217,0.0022571771,0.6024790419161677,0.005808918,0.5595449101796408,0.0029867003,0.5595449101796408,0.00255356287,0.5595449101796408,0.0022900325999999998,0.5595449101796408,0.0020018644,0.5595449101796408,0.0016730980200000002,0.5595449101796408,0.00026885311363636366
0.16678293413173653,0.00020311450000000002,0.3400089820359281,0.0012995146,0.4213547904191617,0.0023406571000000004,0.6090733532934132,0.005998168,0.5656407185628742,0.0030972303,0.5656407185628742,0.00265136287,0.5656407185628742,0.0023800225999999996,0.5656407185628742,0.0020813844,0.5656407185628742,0.00173828802,0.5656407185628742,0.0002773561136363637
0.16850299401197605,0.0002016535,0.3435868263473054,0.0013390746,0.4258293413173653,0.0024264171,0.6156751497005988,0.006188808,0.5717440119760479,0.0032104903,0.5717440119760479,0.00274956287,0.5717440119760479,0.0024702926,0.5717440119760479,0.0021661543999999997,0.5717440119760479,0.00180429802,0.5717440119760479,0.0002857713863636364
0.17022305389221556,0.0002156025,0.3471676646706587,0.0013829746000000001,0.430309880239521,0.0025114871,0.6222889221556887,0.006388598,0.5778562874251497,0.0033245503,0.5778562874251497,0.00284970287,0.5778562874251497,0.0025624826,0.5778562874251497,0.0022478444,0.5778562874251497,0.00187313802,0.5778562874251497,0.00029398393181818185
0.1719446107784431,0.0002172875,0.35075149700598807,0.0014307546,0.4347934131736527,0.0025990271000000003,0.6289101796407186,0.0065983380000000005,0.5839775449101797,0.0034364802999999997,0.5839775449101797,0.00295201287,0.5839775449101797,0.0026582525999999996,0.5839775449101797,0.0023352544,0.5839775449101797,0.00194786802,0.5839775449101797,0.00030233475
0.17366616766467066,0.0002354485,0.3543383233532934,0.0014817846,0.4392814371257485,0.0026835971000000003,0.6355419161676648,0.006807818,0.5901047904191618,0.0035578402999999997,0.5901047904191618,0.00306187287,0.5901047904191618,0.0027517925999999996,0.5901047904191618,0.0024222844,0.5901047904191618,0.00202403802,0.5901047904191618,0.00031174493181818184
0.17538922155688624,0.00024326450000000002,0.3579281437125749,0.0015407346,0.44377544910179645,0.0027707871000000003,0.642184131736527,0.007016328,0.5962410179640718,0.0036821202999999998,0.5962410179640718,0.00317298287,0.5962410179640718,0.0028532325999999996,0.5962410179640718,0.0025109244,0.5962410179640718,0.00210064802,0.5962410179640718,0.00032042184090909094
0.17711227544910182,0.0002481405,0.3615209580838324,0.0015938446,0.4482724550898204,0.0028626071,0.6488338323353293,0.007235608,0.6023862275449101,0.0038073303,0.6023862275449101,0.00328606287,0.6023862275449101,0.0029551525999999997,0.6023862275449101,0.0026014044,0.6023862275449101,0.00217876802,0.6023862275449101,0.00032983975000000005
0.17883532934131738,0.0002512075,0.36511676646706587,0.0016514046,0.4527754491017964,0.0029530071,0.655494011976048,0.007452138,0.6085389221556886,0.0039332503,0.6085389221556886,0.00339624287,0.6085389221556886,0.0030596625999999997,0.6085389221556886,0.0026946243999999998,0.6085389221556886,0.0022583380200000003,0.6085389221556886,0.00033993856818181824
0.180561377245509,0.0002466075,0.3687155688622755,0.0017119746,0.45728143712574854,0.0030511371000000002,0.6621646706586827,0.007667678,0.6147005988023952,0.0040570303,0.6147005988023952,0.00351282287,0.6147005988023952,0.0031669726,0.6147005988023952,0.0027869343999999997,0.6147005988023952,0.00233858802,0.6147005988023952,0.00035030238636363643
0.18228592814371258,0.0002549985,0.37231736526946113,0.0017668046,0.4617934131736527,0.0031435171000000002,0.6688443113772455,0.007892548,0.620869760479042,0.0041895203,0.620869760479042,0.00363271287,0.620869760479042,0.0032748525999999997,0.620869760479042,0.0028840844,0.620869760479042,0.0024181980200000002,0.620869760479042,0.00036093493181818184
0.1840119760479042,0.0002463705,0.37592215568862275,0.0018171446000000001,0.46630988023952097,0.0032378171,0.6755329341317365,0.008112708,0.6270479041916167,0.0043259303,0.6270479041916167,0.00375288287,0.6270479041916167,0.0033867425999999996,0.6270479041916167,0.0029862744,0.6270479041916167,0.00250434802,0.6270479041916167,0.00037135365909090907
0.18573952095808383,0.00025623949999999996,0.3795299401197605,0.0018777546000000001,0.4708293413173653,0.0033391571,0.6822305389221557,0.008346538,0.6332335329341319,0.0044617002999999995,0.6332335329341319,0.00387426287,0.6332335329341319,0.0035008226,0.6332335329341319,0.0030890244,0.6332335329341319,0.00259302802,0.6332335329341319,0.0003820282045454546
0.18746706586826348,0.0002469275,0.38313922155688623,0.0019329746,0.4753547904191617,0.0034467771000000003,0.688938622754491,0.008574328,0.6394281437125748,0.0046007603,0.6394281437125748,0.003994462870000001,0.6394281437125748,0.0036146525999999997,0.6394281437125748,0.0031907244,0.6394281437125748,0.00267980802,0.6394281437125748,0.00039311202272727274
0.1891946107784431,0.00025961049999999997,0.38675299401197605,0.0019884546,0.4798847305389222,0.0035570171,0.6956571856287425,0.008808978,0.6456302395209581,0.0047355803,0.6456302395209581,0.00411796287,0.6456302395209581,0.0037376325999999996,0.6456302395209581,0.0032991343999999997,0.6456302395209581,0.00277385802,0.6456302395209581,0.00040464575000000007
0.19092365269461076,0.0002647365,0.390369760479042,0.0020525446,0.4844191616766467,0.0036665271,0.7023847305389223,0.009042918,0.6518413173652695,0.0048791803,0.6518413173652695,0.004249742870000001,0.6518413173652695,0.0038583726,0.6518413173652695,0.0034077943999999997,0.6518413173652695,0.00286581802,0.6518413173652695,0.00041598311363636364
0.19265269461077847,0.0002668705,0.39398952095808387,0.0021085146,0.4889580838323353,0.0037779971,0.70912125748503,0.009269138,0.658059880239521,0.0050309803,0.658059880239521,0.004384582870000001,0.658059880239521,0.0039776626,0.658059880239521,0.0035169544,0.658059880239521,0.0029606280200000002,0.658059880239521,0.00042782075
0.19438323353293416,0.0002836445,0.3976122754491018,0.0021682946,0.49350149700598805,0.0038910171,0.7158682634730539,0.009515658,0.6642874251497005,0.0051825203,0.6642874251497005,0.004519072870000001,0.6642874251497005,0.0041031426,0.6642874251497005,0.0036296144,0.6642874251497005,0.00305654802,0.6642874251497005,0.0004398822954545455
0.19611526946107785,0.0002948915,0.40123652694610784,0.0022303246,0.4980494011976048,0.0040075371,0.722624251497006,0.009766168,0.6705224550898204,0.0053357003,0.6705224550898204,0.00465116287,0.6705224550898204,0.0042267625999999996,0.6705224550898204,0.0037410143999999997,0.6705224550898204,0.00315611802,0.6705224550898204,0.0004524628409090909
0.19784580838323354,0.00030434850000000003,0.40486526946107787,0.0022922546,0.5026017964071856,0.004128247099999999,0.7293892215568862,0.010018858,0.6767664670658683,0.0054884603,0.6767664670658683,0.00478834287,0.6767664670658683,0.0043535226,0.6767664670658683,0.0038585144,0.6767664670658683,0.00325909802,0.6767664670658683,0.0004656582954545455
0.1995793413173653,0.0002983535,0.40849700598802396,0.0023577246,0.5071601796407186,0.004235447099999999,0.7361646706586826,0.010259628,0.6830194610778444,0.0056478903,0.6830194610778444,0.00493025287,0.6830194610778444,0.0044855626,0.6830194610778444,0.0039764144,0.6830194610778444,0.00336063802,0.6830194610778444,0.00047883720454545465
0.20131287425149702,0.0003046235,0.4121317365269461,0.0024218046000000003,0.5117215568862276,0.0043452971,0.7429505988023952,0.010514628,0.6892799401197606,0.0058074002999999996,0.6892799401197606,0.0050717628700000005,0.6892799401197606,0.0046134526,0.6892799401197606,0.0040947744,0.6892799401197606,0.00346129802,0.6892799401197606,0.0004920976590909091
0.20304640718562875,0.0003119595,0.41576796407185634,0.0024927446,0.5162874251497006,0.0044664571,0.749745508982036,0.010775628,0.6955494011976049,0.0059708203,0.6955494011976049,0.00521742287,0.6955494011976049,0.0047459526,0.6955494011976049,0.0042180044,0.6955494011976049,0.00356567802,0.6955494011976049,0.00050558175
0.2047814371257485,0.0003315255,0.4194086826347306,0.0025680846,0.5208592814371258,0.0045919171,0.7565508982035928,0.011030128,0.7018263473053893,0.0061318303,0.7018263473053893,0.0053616728700000005,0.7018263473053893,0.0048811526,0.7018263473053893,0.0043442344,0.7018263473053893,0.00367329802,0.7018263473053893,0.0005195249318181818
0.20651646706586826,0.0003406185,0.4230523952095809,0.0026329246000000002,0.525435628742515,0.0047129571,0.763365269461078,0.011291128,0.7081122754491018,0.0062972403,0.7081122754491018,0.00550970287,0.7081122754491018,0.0050178326,0.7081122754491018,0.0044709744,0.7081122754491018,0.00378228802,0.7081122754491018,0.000533872568181818
0.20825149700598802,0.0003336325,0.42669910179640724,0.0027078946,0.5300149700598803,0.0048299371,0.7701901197604791,0.011555128,0.7144071856287425,0.0064659502999999995,0.7144071856287425,0.00565776287,0.7144071856287425,0.0051562026,0.7144071856287425,0.004596204400000001,0.7144071856287425,0.00389313802,0.7144071856287425,0.000548473659090909
0.20998952095808385,0.0003455715,0.43034730538922156,0.0027768646,0.5346002994011977,0.0049579971,0.7770239520958084,0.011824428,0.7207095808383234,0.0066326303,0.7207095808383234,0.00580933287,0.7207095808383234,0.0052995626,0.7207095808383234,0.004727034400000001,0.7207095808383234,0.00400425802,0.7207095808383234,0.0005631650227272727
0.21172604790419164,0.0003595265,0.434,0.0028458546,0.539190119760479,0.0050829371,0.7838667664670659,0.012093028,0.7270209580838323,0.0068047403,0.7270209580838323,0.00596286287,0.7270209580838323,0.0054417725999999994,0.7270209580838323,0.0048555344,0.7270209580838323,0.00411488802,0.7270209580838323,0.0005782639318181818
0.21346407185628744,0.0003761905,0.4376556886227545,0.0029189746,0.5437844311377246,0.0052131971,0.7907215568862276,0.012364428,0.7333398203592815,0.0069782603,0.7333398203592815,0.006119202870000001,0.7333398203592815,0.0055870626,0.7333398203592815,0.0049887344,0.7333398203592815,0.0042332180199999994,0.7333398203592815,0.0005935090227272727
0.21520359281437126,0.0003797745,0.441314371257485,0.0030040746,0.5483832335329342,0.0053459271,0.7975838323353294,0.012635128,0.7396676646706587,0.0071537603,0.7396676646706587,0.00627932287,0.7396676646706587,0.0057401525999999994,0.7396676646706587,0.005120804400000001,0.7396676646706587,0.00435024802,0.7396676646706587,0.0006090900227272727
0.2169431137724551,0.0003927585,0.44497604790419165,0.0030937446,0.5529865269461078,0.0054814871,0.8044580838323354,0.012908128,0.7460044910179642,0.0073275503,0.7460044910179642,0.00643941287,0.7460044910179642,0.0058892326,0.7460044910179642,0.005254874400000001,0.7460044910179642,0.00446613802,0.7460044910179642,0.0006249972954545455
0.21868413173652695,0.0004056345,0.44864071856287424,0.0031735446,0.5575958083832335,0.0056225471,0.8113413173652695,0.013186228,0.7523488023952096,0.0075077603,0.7523488023952096,0.00660299287,0.7523488023952096,0.0060397326,0.7523488023952096,0.0053934944000000005,0.7523488023952096,0.00458422802,0.7523488023952096,0.0006409959318181817
0.22042514970059882,0.0004223015,0.45230688622754495,0.0032494246,0.5622080838323353,0.0057582571,0.8182335329341317,0.013462528,0.7587020958083832,0.0076887003,0.7587020958083832,0.00676831287,0.7587020958083832,0.0061934026,0.7587020958083832,0.0055334544,0.7587020958083832,0.00470515802,0.7587020958083832,0.0006572701136363636
0.22216616766467068,0.0004318235,0.4559775449101796,0.0033331046,0.5668263473053893,0.0058902671,0.8251377245508982,0.013741928,0.7650643712574849,0.007871660300000001,0.7650643712574849,0.006935302870000001,0.7650643712574849,0.0063506926,0.7650643712574849,0.0056760244,0.7650643712574849,0.004828818019999999,0.7650643712574849,0.0006741599318181817
0.22390868263473057,0.0004402345,0.4596511976047904,0.0034186046,0.5714476047904192,0.0060272871,0.8320494011976048,0.014030328,0.771435628742515,0.0080538103,0.771435628742515,0.00710059287,0.771435628742515,0.0065036326,0.771435628742515,0.0058201644,0.771435628742515,0.00495111802,0.771435628742515,0.0006913187499999999
0.22565269461077847,0.0004616065,0.46332784431137725,0.0035003446,0.5760748502994012,0.0061768670999999995,0.8389730538922155,0.014317428,0.7778143712574851,0.0082408003,0.7778143712574851,0.00727245287,0.7778143712574851,0.0066621226,0.7778143712574851,0.0059631944,0.7778143712574851,0.0050786980199999995,0.7778143712574851,0.0007088623863636363
0.22739670658682634,0.0004819185,0.46700748502994016,0.0035866246000000003,0.5807065868263473,0.0063240371,0.8459056886227545,0.014607128,0.7842020958083833,0.0084299603,0.7842020958083833,0.007444322870000001,0.7842020958083833,0.0068217726,0.7842020958083833,0.006110724400000001,0.7842020958083833,0.00520982802,0.7842020958083833,0.0007264649318181818
0.22914071856287424,0.0004938284999999999,0.4706901197604791,0.0036755546,0.5853428143712575,0.0064737171,0.8528473053892216,0.014898528,0.7905973053892216,0.0086187503,0.7905973053892216,0.00761849287,0.7905973053892216,0.0069794326,0.7905973053892216,0.0062606244,0.7905973053892216,0.00533464802,0.7905973053892216,0.0007443178409090908
0.23088622754491017,0.0005077075,0.474375748502994,0.0037630546000000003,0.5899835329341317,0.0066184371,0.8598008982035928,0.015185728,0.7970014970059881,0.008809310300000001,0.7970014970059881,0.00779301287,0.7970014970059881,0.0071438026,0.7970014970059881,0.0064094744,0.7970014970059881,0.00546477802,0.7970014970059881,0.0007628412045454546
0.23263323353293414,0.0005201735,0.4780643712574851,0.0038572646,0.5946302395209581,0.0067670171,0.8667619760479043,0.015476728,0.8034146706586827,0.0090027703,0.8034146706586827,0.00797273287,0.8034146706586827,0.0073100425999999994,0.8034146706586827,0.0065619844,0.8034146706586827,0.005594148019999999,0.8034146706586827,0.0007814594772727272
0.2343802395209581,0.0005252665,0.4817559880239521,0.0039493046,0.5992799401197605,0.0069165971,0.8737350299401198,0.015765627999999997,0.8098368263473054,0.009198410300000001,0.8098368263473054,0.008150822870000001,0.8098368263473054,0.0074767226,0.8098368263473054,0.0067113344,0.8098368263473054,0.00572621802,0.8098368263473054,0.000800185659090909
0.23612724550898204,0.0005529825,0.4854505988023952,0.0040462946,0.603935628742515,0.0070728870999999995,0.8807170658682635,0.016059728,0.8162664670658683,0.0093972403,0.8162664670658683,0.00833402287,0.8162664670658683,0.0076458726,0.8162664670658683,0.0068644144,0.8162664670658683,0.00585799802,0.8162664670658683,0.0008191954772727272
0.23787574850299403,0.0005656775,0.4891482035928144,0.004143664599999999,0.6085958083832335,0.0072218071,0.8877095808383234,0.016353227999999997,0.8227050898203593,0.0095990503,0.8227050898203593,0.008517132870000001,0.8227050898203593,0.0078149426,0.8227050898203593,0.0070225344000000006,0.8227050898203593,0.005995638019999999,0.8227050898203593,0.0008381770227272727
0.239624251497006,0.0005713875,0.4928502994011976,0.004237724599999999,0.6132604790419163,0.0073768671,0.8947125748502994,0.016643527999999998,0.8291526946107785,0.0097972703,0.8291526946107785,0.00870098287,0.8291526946107785,0.0079853626,0.8291526946107785,0.0071796944000000005,0.8291526946107785,0.00613163802,0.8291526946107785,0.0008578189318181817
0.24137425149700598,0.0006017845,0.4965538922155689,0.004341144599999999,0.6179296407185629,0.007529617099999999,0.9017245508982037,0.016938527999999998,0.8356092814371259,0.0099996903,0.8356092814371259,0.00888188287,0.8356092814371259,0.0081554226,0.8356092814371259,0.0073431444,0.8356092814371259,0.00627058802,0.8356092814371259,0.0008778355681818182
0.24312425149700598,0.0006370885,0.5002604790419162,0.0044415046,0.6226032934131737,0.007687047099999999,0.9087470059880239,0.017231428,0.8420733532934132,0.010204940300000001,0.8420733532934132,0.009066892870000001,0.8420733532934132,0.0083277726,0.8420733532934132,0.0075000344,0.8420733532934132,0.00641380802,0.8420733532934132,0.0008975052045454545
0.244875748502994,0.0006443045,0.5039700598802396,0.0045417745999999995,0.6272814371257486,0.0078530471,0.9157799401197605,0.017534427999999998,0.8485479041916169,0.0104131403,0.8485479041916169,0.00925347287,0.8485479041916169,0.0085034526,0.8485479041916169,0.0076606244000000006,0.8485479041916169,0.006554568019999999,0.8485479041916169,0.0009177860227272727
0.24662724550898205,0.0006484755,0.5076841317365269,0.0046461646,0.6319655688622754,0.0080235271,0.9228233532934133,0.017832128,0.8550299401197605,0.010622340300000001,0.8550299401197605,0.00943999287,0.8550299401197605,0.008679322599999999,0.8550299401197605,0.0078232344,0.8550299401197605,0.006695498019999999,0.8550299401197605,0.0009382891136363636
0.2483802395209581,0.0006512215,0.5113997005988025,0.0047503946,0.6366541916167664,0.0081879971,0.929875748502994,0.018129528,0.8615194610778444,0.0108266403,0.8615194610778444,0.00962977287,0.8615194610778444,0.0088569826,0.8615194610778444,0.0079850544,0.8615194610778444,0.00683824802,0.8615194610778444,0.0009598435681818183
0.25013323353293415,0.0006593775,0.515119760479042,0.0048619946,0.6413473053892216,0.0083486671,0.936938622754491,0.018424327999999997,0.8680194610778443,0.0110353403,0.8680194610778443,0.00982130287,0.8680194610778443,0.009035702599999999,0.8680194610778443,0.0081521744,0.8680194610778443,0.00697977802,0.8680194610778443,0.0009808115681818183
0.2518877245508982,0.0006607945,0.5188413173652695,0.0049602045999999995,0.6460449101796407,0.0085212671,0.9440119760479042,0.018719327999999997,0.8745269461077845,0.0112444403,0.8745269461077845,0.01001346287,0.8745269461077845,0.0092152126,0.8745269461077845,0.0083159844,0.8745269461077845,0.00712683802,0.8745269461077845,0.001002475931818182
0.2536422155688623,0.0006792485,0.522567365269461,0.0050654746,0.6507470059880239,0.0086845371,0.9510943113772455,0.019015327999999998,0.8810449101796407,0.011454340300000001,0.8810449101796407,0.01020276287,0.8810449101796407,0.0093954026,0.8810449101796407,0.0084833844,0.8810449101796407,0.0072748480199999995,0.8810449101796407,0.00102399075
0.25539820359281434,0.0006975285000000001,0.5262949101796407,0.0051750445999999995,0.6554535928143712,0.0088541171,0.9581871257485031,0.019315928,0.8875703592814371,0.0116627403,0.8875703592814371,0.010398862870000001,0.8875703592814371,0.0095806826,0.8875703592814371,0.0086505644,0.8875703592814371,0.007419028019999999,0.8875703592814371,0.0010458180227272725
0.25715419161676645,0.0007115025,0.5300269461077844,0.0052886446,0.6601661676646707,0.0090286371,0.9652904191616768,0.019613127999999997,0.8941032934131737,0.011878140300000001,0.8941032934131737,0.010590462870000001,0.8941032934131737,0.0097663226,0.8941032934131737,0.0088207744,0.8941032934131737,0.007568298019999999,0.8941032934131737,0.0010682971136363635
0.2589116766467066,0.0007119315,0.5337604790419161,0.005400744599999999,0.6648832335329341,0.009203277099999999,0.9724041916167665,0.019915127999999997,0.9006467065868264,0.012093440300000001,0.9006467065868264,0.01079096287,0.9006467065868264,0.0099482426,0.9006467065868264,0.0089884144,0.9006467065868264,0.00771894802,0.9006467065868264,0.00109133075
0.2606691616766467,0.0007312635,0.537498502994012,0.0055026345999999995,0.6696047904191617,0.0093804171,0.9795284431137724,0.020214628,0.9071991017964072,0.0123094403,0.9071991017964072,0.01099116287,0.9071991017964072,0.0101350126,0.9071991017964072,0.0091619144,0.9071991017964072,0.00786786802,0.9071991017964072,0.0011139962045454545
0.2624281437125749,0.0007334035,0.5412395209580838,0.0056125846,0.6743308383233533,0.0095637771,0.9866631736526946,0.020508027999999998,0.9137589820359282,0.0125252403,0.9137589820359282,0.01118906287,0.9137589820359282,0.0103204126,0.9137589820359282,0.009337634400000001,0.9137589820359282,0.00801768802,0.9137589820359282,0.00113654075
0.264187125748503,0.0007543235000000001,0.5449835329341317,0.0057219446,0.679061377245509,0.0097488471,0.993806886227545,0.020811528,0.9203278443113773,0.0127434403,0.9203278443113773,0.011385562870000001,0.9203278443113773,0.0105085126,0.9203278443113773,0.0095112444,0.9203278443113773,0.00816988802,0.9203278443113773,0.0011597334772727272
0.2659461077844312,0.0007846235,0.5487305389221557,0.0058246745999999995,0.6837979041916168,0.0099386271,1.0009610778443114,0.021105127999999997,0.9269056886227545,0.0129639403,0.9269056886227545,0.01158456287,0.9269056886227545,0.0106968126,0.9269056886227545,0.0096822044,0.9269056886227545,0.00832296802,0.9269056886227545,0.00118259075
0.26770658682634735,0.0008112805,0.5524805389221558,0.0059387946,0.6885389221556887,0.0101347171,1.008125748502994,0.021400528,0.9334925149700599,0.0131792403,0.9334925149700599,0.01179016287,0.9334925149700599,0.0108872126,0.9334925149700599,0.0098505944,0.9334925149700599,0.00847674802,0.9334925149700599,0.0012061671136363637
0.26946856287425147,0.0008200655,0.5562335329341318,0.0060557345999999995,0.6932844311377246,0.0103178171,1.015300898203593,0.021698527999999998,0.9400883233532935,0.0133986403,0.9400883233532935,0.011992562870000001,0.9400883233532935,0.011076012599999999,0.9400883233532935,0.0100204944,0.9400883233532935,0.00862978802,0.9400883233532935,0.0012301352954545454
0.2712305389221557,0.0008337425,0.5599895209580839,0.006181374599999999,0.6980344311377246,0.0105084171,1.0224865269461079,0.021996928,0.9466931137724551,0.013619940300000001,0.9466931137724551,0.01219826287,0.9466931137724551,0.0112665126,0.9466931137724551,0.010194094400000001,0.9466931137724551,0.00878423802,0.9466931137724551,0.0012543962045454544
0.27299401197604795,0.0008506705,0.563748502994012,0.0063004446,0.7027889221556887,0.0107021171,1.029681137724551,0.022298027999999998,0.9533053892215569,0.0138388403,0.9533053892215569,0.012397962870000001,0.9533053892215569,0.0114562126,0.9533053892215569,0.0103709944,0.9533053892215569,0.00893874802,0.9533053892215569,0.001278192568181818
0.27475748502994013,0.0008598825,0.5675104790419162,0.006421604599999999,0.7075494011976048,0.0108938171,1.0368877245508983,0.022596128,0.959928143712575,0.0140588403,0.959928143712575,0.01259976287,0.959928143712575,0.0116477126,0.959928143712575,0.0105467944,0.959928143712575,0.009096618019999999,0.959928143712575,0.0013028371136363634
0.2765209580838323,0.0008875585,0.5712769461077845,0.0065443546,0.7123143712574851,0.011086117099999999,1.0441032934131738,0.022889528,0.966558383233533,0.014278340300000001,0.966558383233533,0.01280306287,0.966558383233533,0.0118376126,0.966558383233533,0.0107257944,0.966558383233533,0.009254368019999999,0.966558383233533,0.0013267152954545452
0.2782859281437126,0.0009093735,0.5750449101796408,0.0066678046,0.7170838323353294,0.0112723171,,,0.9731991017964072,0.0144954403,0.9731991017964072,0.01300356287,0.9731991017964072,0.0120280126,0.9731991017964072,0.0109019944,0.9731991017964072,0.009410928019999999,0.9731991017964072,0.001351161659090909
0.28005239520958086,0.0009161785,0.578817365269461,0.0067867145999999995,0.7218577844311377,0.0114557171,,,0.9798473053892216,0.0147134403,0.9798473053892216,0.01320746287,0.9798473053892216,0.0122213126,0.9798473053892216,0.0110816944,0.9798473053892216,0.00956787802,0.9798473053892216,0.00137586075
0.2818188622754491,0.0009352405,0.5825913173652695,0.006912504599999999,0.7266362275449102,0.0116514171,,,0.9865044910179641,0.014937240300000001,0.9865044910179641,0.013408662870000001,0.9865044910179641,0.0124148126,0.9865044910179641,0.0112562944,0.9865044910179641,0.00972447802,0.9865044910179641,0.0014009543863636364
0.28358532934131736,0.0009668635,0.5863697604790419,0.0070381246,0.7314206586826347,0.0118464171,,,0.9931721556886227,0.015162740300000001,0.9931721556886227,0.01361356287,0.9931721556886227,0.0126073126,0.9931721556886227,0.0114349944,0.9931721556886227,0.009882938019999999,0.9931721556886227,0.0014262043863636363
0.28535329341317367,0.0009798195,0.5901511976047905,0.0071618246,0.7362095808383234,0.0120485171,,,0.9998473053892216,0.015383040300000001,0.9998473053892216,0.013816962870000001,0.9998473053892216,0.0128004126,0.9998473053892216,0.011613094400000001,0.9998473053892216,0.01004306802,0.9998473053892216,0.0014517998409090908
0.2871212574850299,0.0009950115,0.593934131736527,0.0072876146,0.7410029940119761,0.0122598171,,,1.0065314371257486,0.0156066403,1.0065314371257486,0.014020862870000001,1.0065314371257486,0.0129921126,1.0065314371257486,0.0117917944,1.0065314371257486,0.01020516802,1.0065314371257486,0.0014772452954545452
0.28889071856287424,0.0010139525,0.5977215568862276,0.0074176445999999995,0.7458023952095809,0.0124606171,,,1.0132245508982036,0.015824640299999998,1.0132245508982036,0.014225662870000001,1.0132245508982036,0.0131878126,1.0132245508982036,0.0119718944,1.0132245508982036,0.01036526802,1.0132245508982036,0.0015029652954545451
0.29066167664670656,0.0010273165,0.6015119760479042,0.0075490446,0.7506062874251498,0.0126671171,,,1.0199266467065868,0.0160446403,1.0199266467065868,0.01443406287,1.0199266467065868,0.0133794126,1.0199266467065868,0.0121491944,1.0199266467065868,0.010522668019999999,1.0199266467065868,0.001528403477272727
0.29243263473053893,0.0010481465,0.605305389221557,0.0076879745999999995,0.7554146706586826,0.0128785171,,,1.0266377245508982,0.0162642403,1.0266377245508982,0.01463696287,1.0266377245508982,0.0135702126,1.0266377245508982,0.0123300944,1.0266377245508982,0.010680668019999999,1.0266377245508982,0.001553878931818182
0.29420359281437125,0.0010596665,0.6091017964071858,0.0078228046,0.7602275449101796,0.0130900171,,,1.0333577844311377,0.016482540299999997,1.0333577844311377,0.014841362870000001,1.0333577844311377,0.0137649126,1.0333577844311377,0.012511894400000001,1.0333577844311377,0.01084056802,1.0333577844311377,0.0015798880227272728
0.29597604790419163,0.0010780665,0.6129026946107785,0.0079770246,0.7650449101796407,0.0132996171,,,1.0400868263473053,0.0167025403,1.0400868263473053,0.01504626287,1.0400868263473053,0.0139568126,1.0400868263473053,0.0126887944,1.0400868263473053,0.01100036802,1.0400868263473053,0.0016060252954545455
0.297748502994012,0.0011102865,0.6167050898203592,0.008113384599999999,0.7698682634730539,0.013512017099999999,,,1.0468248502994013,0.016925340299999998,1.0468248502994013,0.01525036287,1.0468248502994013,0.0141507126,1.0468248502994013,0.0128651944,1.0468248502994013,0.01115986802,1.0468248502994013,0.0016324252954545454
0.2995224550898204,0.0011315565,0.6205104790419163,0.0082500046,0.7746961077844312,0.0137293171,,,,,,,,,,,,,,
0.3012964071856287,0.0011759165,0.6243203592814371,0.0083968446,0.7795284431137726,0.0139403171,,,,,,,,,,,,,,
0.30307185628742517,0.0012019965,0.6281332335329342,0.0085379146,0.7843667664670658,0.0141536171,,,,,,,,,,,,,,
0.30484880239520956,0.0012226765,0.6319476047904191,0.008676524599999999,0.7892080838323354,0.0143701171,,,,,,,,,,,,,,
0.306624251497006,0.0012544365,0.6357664670658684,0.0088205846,0.7940553892215569,0.0145844171,,,,,,,,,,,,,,
0.30840269461077846,0.0012789565,0.6395883233532934,0.0089657946,0.7989086826347306,0.014799017099999999,,,,,,,,,,,,,,
0.3101796407185629,0.0013042465,0.6434131736526947,0.0091093646,0.8037649700598803,0.0150177171,,,,,,,,,,,,,,
0.3119595808383233,0.0013289965,0.6472410179640719,0.009254614599999999,0.808627245508982,0.015231317099999999,,,,,,,,,,,,,,
0.3137380239520958,0.0013592965,0.6510718562874253,0.0094038346,0.813494011976048,0.0154477171,,,,,,,,,,,,,,
0.31551946107784434,0.0013830265,0.6549071856287426,0.009548724599999999,0.8183667664670659,0.0156669171,,,,,,,,,,,,,,
0.3172994011976048,0.0014174465000000001,0.6587440119760479,0.0097009846,0.8232440119760479,0.0158879171,,,,,,,,,,,,,,
0.3190823353293414,0.0014357765,0.6625853293413174,0.009857204599999999,0.828125748502994,0.0161084171,,,,,,,,,,,,,,
0.32086377245508985,0.0014551765,0.6664281437125749,0.0100097746,0.8330119760479042,0.0163234171,,,,,,,,,,,,,,
0.3226482035928144,0.0014845265,0.6702754491017964,0.0101623646,0.8379041916167665,0.0165425171,,,,,,,,,,,,,,
0.3244311377245509,0.0015076565,0.6741257485029941,0.0103222646,0.8428008982035928,0.016771417099999998,,,,,,,,,,,,,,
0.32621706586826343,0.0015346765,0.6779790419161678,0.0104867646,0.8477020958083833,0.0169926171,,,,,,,,,,,,,,
0.3280014970059881,0.0015690065,0.6818353293413174,0.0106550646,0.8526092814371258,0.0172267171,,,,,,,,,,,,,,
0.3297889221556886,0.0015951365,0.6856961077844311,0.010812064599999999,0.8575209580838324,0.0174544171,,,,,,,,,,,,,,
0.33157485029940126,0.0016266165,0.689558383233533,0.0109770646,0.862437125748503,0.0176830171,,,,,,,,,,,,,,
0.3333622754491018,0.0016497865,0.6934251497005989,0.011131664599999999,0.8673577844311378,0.0179079171,,,,,,,,,,,,,,
0.33515119760479045,0.0016786765,0.6972934131736527,0.0112920646,0.8722844311377246,0.0181354171,,,,,,,,,,,,,,
0.33694011976047905,0.0017163165,0.7011661676646707,0.011460564599999999,0.8772155688622755,0.0183549171,,,,,,,,,,,,,,
0.33873053892215566,0.0017419165,0.7050419161676647,0.0116306646,0.8821526946107785,0.0185831171,,,,,,,,,,,,,,
0.34052095808383237,0.0017826965,0.7089206586826348,0.0117880646,0.8870943113772456,0.0188149171,,,,,,,,,,,,,,
0.342312874251497,0.0018009865,0.7128023952095809,0.0119548646,0.8920404191616766,0.0190461171,,,,,,,,,,,,,,
0.3441047904191617,0.0018140465,0.7166886227544911,0.0121193646,0.8969925149700599,0.0192800171,,,,,,,,,,,,,,
0.34589670658682636,0.0018400265,0.7205763473053892,0.0122803646,0.9019491017964072,0.0195186171,,,,,,,,,,,,,,
0.34769161676646704,0.0018546965,0.7244685628742515,0.012446664599999999,0.9069101796407186,0.0197492171,,,,,,,,,,,,,,
0.3494850299401198,0.0018844365,0.7283637724550899,0.0126177646,0.911875748502994,0.0199808171,,,,,,,,,,,,,,
0.3512799401197605,0.0019248565,0.7322604790419162,0.0127896646,0.9168473053892215,0.0202143171,,,,,,,,,,,,,,
0.3530763473053893,0.0019611665,0.7361631736526947,0.0129552646,0.9218248502994013,0.0204448171,,,,,,,,,,,,,,
0.354872754491018,0.0019853964999999997,0.740067365269461,0.0131329646,0.9268068862275449,0.0206730171,,,,,,,,,,,,,,
0.3566706586826347,0.0020189064999999997,0.7439745508982036,0.013305164599999999,0.9317934131736527,0.0209091171,,,,,,,,,,,,,,
0.3584685628742515,0.0020386665,0.7478862275449102,0.0134822646,0.9367844311377246,0.0211473171,,,,,,,,,,,,,,
0.3602664670658683,0.0020611964999999997,0.7517994011976049,0.0136640646,0.9417814371257486,0.0213740171,,,,,,,,,,,,,,
0.3620658682634731,0.0021082964999999997,0.7557170658682635,0.0138390646,0.9467829341317365,0.0216049171,,,,,,,,,,,,,,
0.36386676646706584,0.0021504364999999997,0.7596377245508982,0.0140240646,0.9517904191616767,0.0218371171,,,,,,,,,,,,,,
0.3656676646706587,0.0021961865,0.7635613772455091,0.0142038646,0.9568023952095809,0.0220674171,,,,,,,,,,,,,,
0.3674700598802395,0.0022266965,0.7674895209580839,0.0143802646,0.9618188622754491,0.0223001171,,,,,,,,,,,,,,
0.3692724550898204,0.0022550864999999996,0.7714191616766467,0.0145639646,0.9668413173652695,0.0225317171,,,,,,,,,,,,,,
0.37107485029940124,0.0022961565,0.7753532934131737,0.0147435646,0.9718682634730539,0.022764717099999998,,,,,,,,,,,,,,
0.37287874251497005,0.0023174765,0.7792889221556887,0.014932464599999999,0.9768997005988025,0.0230020171,,,,,,,,,,,,,,
0.3746841317365269,0.0023597864999999997,0.7832290419161676,0.0151133646,0.981937125748503,0.0232287171,,,,,,,,,,,,,,
0.3764895209580838,0.0023931365,0.7871721556886228,0.015293464599999999,0.9869805389221556,0.0234543171,,,,,,,,,,,,,,
0.37829640718562874,0.0024251165,0.791119760479042,0.015474864599999999,0.9920284431137726,0.0236861171,,,,,,,,,,,,,,
0.38010329341317367,0.0024666765,0.7950688622754492,0.0156615646,0.9970808383233534,0.0239218171,,,,,,,,,,,,,,
0.38191017964071855,0.0024982765,0.7990224550898204,0.0158468646,1.0021377245508982,0.0241523171,,,,,,,,,,,,,,
0.3837185628742515,0.0025350965,0.8029790419161678,0.0160272646,1.0072005988023953,0.0243823171,,,,,,,,,,,,,,
0.3855284431137725,0.0025656965,0.806938622754491,0.016215664600000002,1.0122694610778444,0.0246104171,,,,,,,,,,,,,,
0.3873383233532934,0.0026050164999999997,0.8109011976047905,0.0164104646,1.0173428143712575,0.0248340171,,,,,,,,,,,,,,
0.3891482035928144,0.0026515364999999996,0.8148667664670659,0.0166039646,1.0224206586826348,0.0250671171,,,,,,,,,,,,,,
0.3909595808383234,0.0026868965,0.8188368263473054,0.016790564600000002,1.0275044910179643,0.0252961171,,,,,,,,,,,,,,
0.3927724550898204,0.0027468065,0.822809880239521,0.016973364600000002,1.0325928143712575,0.0255272171,,,,,,,,,,,,,,
0.39458532934131735,0.0027807964999999996,0.8267844311377246,0.0171669646,1.037685628742515,0.0257576171,,,,,,,,,,,,,,
0.39639970059880236,0.0028123565,0.8307649700598803,0.017356464600000003,1.0427844311377246,0.0259870171,,,,,,,,,,,,,,
0.3982140718562875,0.0028528165,0.834747005988024,0.0175466646,1.0478892215568862,0.0262111171,,,,,,,,,,,,,,
0.4000284431137725,0.0028906264999999996,0.8387320359281438,0.017737364600000003,,,,,,,,,,,,,,,,
0.4018443113772455,0.0029377365,0.8427215568862276,0.0179234646,,,,,,,,,,,,,,,,
0.4036616766467066,0.0029886365,0.8467140718562874,0.0181161646,,,,,,,,,,,,,,,,
0.4054790419161677,0.0030298064999999996,0.8507095808383234,0.0183101646,,,,,,,,,,,,,,,,
0.40729640718562876,0.0030755964999999996,0.8547080838323354,0.0185075646,,,,,,,,,,,,,,,,
0.40911526946107785,0.0030987165,0.8587110778443113,0.0187017646,,,,,,,,,,,,,,,,
0.410935628742515,0.0031452865,0.8627170658682635,0.0188990646,,,,,,,,,,,,,,,,
0.41275598802395214,0.0031865064999999997,0.8667245508982037,0.019089264600000003,,,,,,,,,,,,,,,,
0.41457784431137723,0.0032297865,0.8707380239520959,0.019279664600000003,,,,,,,,,,,,,,,,
0.41639970059880244,0.0032627865,0.874752994011976,0.019474264600000003,,,,,,,,,,,,,,,,
0.4182215568862276,0.0033145164999999997,0.8787709580838323,0.0196768646,,,,,,,,,,,,,,,,
0.4200449101796407,0.0033444165,0.8827934131736527,0.0198728646,,,,,,,,,,,,,,,,
0.42186976047904196,0.0033920265,0.886818862275449,0.020067764600000003,,,,,,,,,,,,,,,,
0.42369461077844317,0.0034256165,0.8908473053892215,0.0202733646,,,,,,,,,,,,,,,,
0.42551946107784433,0.0034644265,0.8948802395209582,0.0204706646,,,,,,,,,,,,,,,,
0.4273473053892216,0.0034974065,0.8989146706586826,0.0206650646,,,,,,,,,,,,,,,,
0.42917365269461083,0.0035373264999999997,0.9029535928143713,0.020862264600000003,,,,,,,,,,,,,,,,
0.43100149700598805,0.0035905165,0.906995508982036,0.021056864600000003,,,,,,,,,,,,,,,,
0.4328308383233533,0.0036342864999999998,0.9110404191616767,0.0212464646,,,,,,,,,,,,,,,,
0.43466017964071857,0.0036756164999999998,0.9150898203592814,0.0214538646,,,,,,,,,,,,,,,,
0.43648952095808385,0.0037199265,0.9191422155688623,0.0216561646,,,,,,,,,,,,,,,,
0.43832185628742515,0.0037688365,0.9231976047904192,0.021854264600000003,,,,,,,,,,,,,,,,
0.4401526946107785,0.0038226865,0.9272559880239521,0.0220485646,,,,,,,,,,,,,,,,
0.44198502994011973,0.0038755965,0.9313173652694611,0.0222490646,,,,,,,,,,,,,,,,
0.44381886227544914,0.0039214065,0.9353832335329342,0.022442064600000002,,,,,,,,,,,,,,,,
0.44565269461077844,0.0039684965,0.9394520958083833,0.0226410646,,,,,,,,,,,,,,,,
0.4474880239520958,0.0040143765,0.9435239520958084,0.022842864600000002,,,,,,,,,,,,,,,,
0.44932335329341316,0.0040649865,0.9476002994011977,0.023031964600000003,,,,,,,,,,,,,,,,
0.4511586826347305,0.0041129765000000006,0.951678143712575,0.0232274646,,,,,,,,,,,,,,,,
0.45299700598802395,0.0041578165000000005,0.9557604790419162,0.0234290646,,,,,,,,,,,,,,,,
0.45483383233532937,0.0042037665,0.9598458083832335,0.0236194646,,,,,,,,,,,,,,,,
0.4566721556886228,0.0042719165,0.963935628742515,0.0238221646,,,,,,,,,,,,,,,,
0.4585119760479042,0.0043093165,0.9680269461077845,0.0240184646,,,,,,,,,,,,,,,,
0.4603517964071856,0.0043579665,0.972122754491018,0.0242193646,,,,,,,,,,,,,,,,
0.4621931137724551,0.004409456500000001,0.9762215568862276,0.0244176646,,,,,,,,,,,,,,,,
0.4640344311377245,0.0044625665,0.9803248502994012,0.0246132646,,,,,,,,,,,,,,,,
0.4658772455089821,0.0045190065000000005,0.9844296407185629,0.0248065646,,,,,,,,,,,,,,,,
0.4677200598802395,0.0045617265,0.9885389221556886,0.025008364600000003,,,,,,,,,,,,,,,,
0.46956437125748507,0.0046034365,0.9926526946107784,0.025199464600000002,,,,,,,,,,,,,,,,
0.47140868263473057,0.0046674665,0.9967679640718563,0.025389864600000003,,,,,,,,,,,,,,,,
0.4732544910179641,0.0047258765,1.0008877245508983,0.0255819646,,,,,,,,,,,,,,,,
0.47510029940119763,0.0047785965,1.0050104790419163,0.0257735646,,,,,,,,,,,,,,,,
0.4769476047904192,0.0048372065,1.0091362275449103,0.025968164600000003,,,,,,,,,,,,,,,,
0.47879491017964076,0.0048833065,1.0132649700598801,0.0261678646,,,,,,,,,,,,,,,,
0.48064371257485033,0.0049291165000000005,1.0173982035928144,0.0263592646,,,,,,,,,,,,,,,,
0.4824925149700599,0.0049748865,1.0215344311377246,0.026550164600000002,,,,,,,,,,,,,,,,
0.4843428143712575,0.0050440565000000005,1.025675149700599,0.026749964600000002,,,,,,,,,,,,,,,,
0.4861931137724551,0.0051078265,1.029817365269461,0.0269454646,,,,,,,,,,,,,,,,
0.4880449101796407,0.005169646500000001,1.0339640718562875,0.027131964600000003,,,,,,,,,,,,,,,,
0.4898967065868264,0.0052304965,1.038115269461078,0.0273284646,,,,,,,,,,,,,,,,
0.49175,0.005293346500000001,1.0422679640718564,0.0275231646,,,,,,,,,,,,,,,,
0.4936032934131737,0.0053443965,1.046425149700599,0.0277164646,,,,,,,,,,,,,,,,
0.49545808383233536,0.005402876500000001,,,,,,,,,,,,,,,,,,
0.49731437125748507,0.0054587665,,,,,,,,,,,,,,,,,,
0.4991691616766467,0.0055223865,,,,,,,,,,,,,,,,,,
0.5010269461077844,0.0055780365,,,,,,,,,,,,,,,,,,
0.5028847305389221,0.0056381865000000005,,,,,,,,,,,,,,,,,,
0.50474251497006,0.0056915065,,,,,,,,,,,,,,,,,,
0.5066017964071856,0.0057552765,,,,,,,,,,,,,,,,,,
0.5084610778443114,0.005807146500000001,,,,,,,,,,,,,,,,,,
0.5103218562874252,0.0058729365,,,,,,,,,,,,,,,,,,
0.512184131736527,0.0059449765,,,,,,,,,,,,,,,,,,
0.5140464071856288,0.005999936500000001,,,,,,,,,,,,,,,,,,
0.5159086826347306,0.0060608565000000005,,,,,,,,,,,,,,,,,,
0.5177724550898204,0.0061279265,,,,,,,,,,,,,,,,,,
0.5196377245508982,0.0061942165,,,,,,,,,,,,,,,,,,
0.5215029940119761,0.0062614465,,,,,,,,,,,,,,,,,,
0.523368263473054,0.0063208165000000005,,,,,,,,,,,,,,,,,,
0.5252350299401198,0.0063857465,,,,,,,,,,,,,,,,,,
0.5271032934131736,0.0064452865,,,,,,,,,,,,,,,,,,
0.5289715568862275,0.0065007065,,,,,,,,,,,,,,,,,,
0.5308413173652695,0.0065670165,,,,,,,,,,,,,,,,,,
0.5327110778443114,0.006622986500000001,,,,,,,,,,,,,,,,,,
0.5345808383233533,0.0066873065,,,,,,,,,,,,,,,,,,
0.5364535928143713,0.0067580565,,,,,,,,,,,,,,,,,,
0.5383248502994012,0.0068180665,,,,,,,,,,,,,,,,,,
0.5401976047904192,0.0068718065,,,,,,,,,,,,,,,,,,
0.5420718562874252,0.0069481565,,,,,,,,,,,,,,,,,,
0.5439461077844312,0.007002426500000001,,,,,,,,,,,,,,,,,,
0.5458218562874252,0.0070794965,,,,,,,,,,,,,,,,,,
0.5476976047904192,0.0071525765000000005,,,,,,,,,,,,,,,,,,
0.5495748502994012,0.0072200065,,,,,,,,,,,,,,,,,,
0.5514520958083833,0.0072958665,,,,,,,,,,,,,,,,,,
0.5533308383233533,0.0073467965,,,,,,,,,,,,,,,,,,
0.5552095808383234,0.0074287065,,,,,,,,,,,,,,,,,,
0.5570898203592815,0.0074963465,,,,,,,,,,,,,,,,,,
0.5589715568862276,0.0075701265000000005,,,,,,,,,,,,,,,,,,
0.5608517964071856,0.0076337665,,,,,,,,,,,,,,,,,,
0.5627350299401198,0.0077054765,,,,,,,,,,,,,,,,,,
0.564618263473054,0.0077590365,,,,,,,,,,,,,,,,,,
0.5665014970059881,0.0078394965,,,,,,,,,,,,,,,,,,
0.5683862275449102,0.0079057165,,,,,,,,,,,,,,,,,,
0.5702724550898204,0.007974006499999998,,,,,,,,,,,,,,,,,,
0.5721586826347306,0.0080427565,,,,,,,,,,,,,,,,,,
0.5740449101796408,0.0081306765,,,,,,,,,,,,,,,,,,
0.575932634730539,0.008198246499999999,,,,,,,,,,,,,,,,,,
0.5778218562874251,0.0082615165,,,,,,,,,,,,,,,,,,
0.5797110778443114,0.0083270265,,,,,,,,,,,,,,,,,,
0.5816002994011976,0.0083935965,,,,,,,,,,,,,,,,,,
0.5834910179640719,0.008480716499999999,,,,,,,,,,,,,,,,,,
0.5853832335329341,0.008555566499999999,,,,,,,,,,,,,,,,,,
0.5872754491017964,0.0086243165,,,,,,,,,,,,,,,,,,
0.5891691616766467,0.0087002165,,,,,,,,,,,,,,,,,,
0.5910628742514971,0.008777516499999999,,,,,,,,,,,,,,,,,,
0.5929580838323354,0.008867246499999999,,,,,,,,,,,,,,,,,,
0.5948532934131737,0.008936436499999999,,,,,,,,,,,,,,,,,,
0.59675,0.0090107965,,,,,,,,,,,,,,,,,,
0.5986467065868264,0.009085386499999999,,,,,,,,,,,,,,,,,,
0.6005449101796407,0.009163966499999999,,,,,,,,,,,,,,,,,,
0.6024431137724552,0.009238696499999999,,,,,,,,,,,,,,,,,,
0.6043428143712576,0.0093110465,,,,,,,,,,,,,,,,,,
0.6062425149700599,0.0093895965,,,,,,,,,,,,,,,,,,
0.6081437125748503,0.009465136499999999,,,,,,,,,,,,,,,,,,
0.6100464071856287,0.0095376765,,,,,,,,,,,,,,,,,,
0.6119491017964072,0.0096127465,,,,,,,,,,,,,,,,,,
0.6138517964071857,0.009690886499999999,,,,,,,,,,,,,,,,,,
0.6157559880239521,0.009775356499999999,,,,,,,,,,,,,,,,,,
0.6176616766467067,0.0098598965,,,,,,,,,,,,,,,,,,
0.6195673652694611,0.009940916499999999,,,,,,,,,,,,,,,,,,
0.6214730538922156,0.010009616499999999,,,,,,,,,,,,,,,,,,
0.6233802395209581,0.010092286499999999,,,,,,,,,,,,,,,,,,
0.6252889221556885,0.010183686499999999,,,,,,,,,,,,,,,,,,
0.6271976047904192,0.010266886499999999,,,,,,,,,,,,,,,,,,
0.6291077844311378,0.010346986499999999,,,,,,,,,,,,,,,,,,
0.6310179640718564,0.0104201865,,,,,,,,,,,,,,,,,,
0.632929640718563,0.0105003865,,,,,,,,,,,,,,,,,,
0.6348413173652695,0.010586186499999999,,,,,,,,,,,,,,,,,,
0.6367544910179641,0.0106741865,,,,,,,,,,,,,,,,,,
0.6386676646706587,0.0107607865,,,,,,,,,,,,,,,,,,
0.6405823353293414,0.0108497865,,,,,,,,,,,,,,,,,,
0.642497005988024,0.0109347865,,,,,,,,,,,,,,,,,,
0.6444131736526947,0.011023786499999999,,,,,,,,,,,,,,,,,,
0.6463308383233534,0.0111115865,,,,,,,,,,,,,,,,,,
0.648248502994012,0.011182986499999999,,,,,,,,,,,,,,,,,,
0.6501661676646707,0.0112748865,,,,,,,,,,,,,,,,,,
0.6520853293413174,0.011353586499999999,,,,,,,,,,,,,,,,,,
0.6540059880239522,0.011431586499999999,,,,,,,,,,,,,,,,,,
0.6559266467065868,0.011510086499999999,,,,,,,,,,,,,,,,,,
0.6578473053892216,0.011597186499999999,,,,,,,,,,,,,,,,,,
0.6597694610778443,0.0116840865,,,,,,,,,,,,,,,,,,
0.6616931137724551,0.0117724865,,,,,,,,,,,,,,,,,,
0.6636167664670658,0.011856886499999999,,,,,,,,,,,,,,,,,,
0.6655419161676648,0.0119405865,,,,,,,,,,,,,,,,,,
0.6674670658682635,0.0120307865,,,,,,,,,,,,,,,,,,
0.6693937125748503,0.0121235865,,,,,,,,,,,,,,,,,,
0.6713203592814372,0.0122188865,,,,,,,,,,,,,,,,,,
0.6732485029940121,0.0123099865,,,,,,,,,,,,,,,,,,
0.6751781437125748,0.012392286499999999,,,,,,,,,,,,,,,,,,
0.6771062874251497,0.0124879865,,,,,,,,,,,,,,,,,,
0.6790374251497006,0.012581586499999999,,,,,,,,,,,,,,,,,,
0.6809685628742516,0.0126845865,,,,,,,,,,,,,,,,,,
0.6828997005988025,0.0127861865,,,,,,,,,,,,,,,,,,
0.6848323353293413,0.0128810865,,,,,,,,,,,,,,,,,,
0.6867664670658683,0.012973286499999999,,,,,,,,,,,,,,,,,,
0.6887005988023953,0.0130699865,,,,,,,,,,,,,,,,,,
0.6906362275449103,0.0131650865,,,,,,,,,,,,,,,,,,
0.6925718562874252,0.013261286499999999,,,,,,,,,,,,,,,,,,
0.6945089820359281,0.013347986499999999,,,,,,,,,,,,,,,,,,
0.6964461077844312,0.013458386499999999,,,,,,,,,,,,,,,,,,
0.6983847305389222,0.013546386499999999,,,,,,,,,,,,,,,,,,
0.7003233532934132,0.0136402865,,,,,,,,,,,,,,,,,,
0.7022634730538923,0.013720386499999999,,,,,,,,,,,,,,,,,,
0.7042035928143713,0.013796386499999999,,,,,,,,,,,,,,,,,,
0.7061452095808384,0.0138852865,,,,,,,,,,,,,,,,,,
0.7080868263473054,0.0139857865,,,,,,,,,,,,,,,,,,
0.7100299401197605,0.0140763865,,,,,,,,,,,,,,,,,,
0.7119745508982036,0.014172886499999999,,,,,,,,,,,,,,,,,,
0.7139191616766467,0.014278386499999999,,,,,,,,,,,,,,,,,,
0.7158652694610779,0.0143771865,,,,,,,,,,,,,,,,,,
0.717811377245509,0.0144651865,,,,,,,,,,,,,,,,,,
0.7197574850299401,0.0145664865,,,,,,,,,,,,,,,,,,
0.7217065868263473,0.0146617865,,,,,,,,,,,,,,,,,,
0.7236541916167665,0.014767886499999999,,,,,,,,,,,,,,,,,,
0.7256047904191617,0.0148667865,,,,,,,,,,,,,,,,,,
0.7275538922155689,0.0149558865,,,,,,,,,,,,,,,,,,
0.7295059880239522,0.0150554865,,,,,,,,,,,,,,,,,,
0.7314580838323353,0.0151460865,,,,,,,,,,,,,,,,,,
0.7334101796407186,0.015241086499999999,,,,,,,,,,,,,,,,,,
0.7353637724550899,0.0153399865,,,,,,,,,,,,,,,,,,
0.7373173652694611,0.0154355865,,,,,,,,,,,,,,,,,,
0.7392739520958084,0.015542286499999999,,,,,,,,,,,,,,,,,,
0.7412290419161677,0.0156420865,,,,,,,,,,,,,,,,,,
0.743185628742515,0.0157430865,,,,,,,,,,,,,,,,,,
0.7451437125748503,0.0158427865,,,,,,,,,,,,,,,,,,
0.7471017964071857,0.015943786499999998,,,,,,,,,,,,,,,,,,
0.749061377245509,0.0160311865,,,,,,,,,,,,,,,,,,
0.7510209580838324,0.0161322865,,,,,,,,,,,,,,,,,,
0.7529820359281437,0.0162259865,,,,,,,,,,,,,,,,,,
0.7549431137724552,0.016325286499999998,,,,,,,,,,,,,,,,,,
0.7569056886227544,0.0164307865,,,,,,,,,,,,,,,,,,
0.758869760479042,0.0165184865,,,,,,,,,,,,,,,,,,
0.7608338323353294,0.0166234865,,,,,,,,,,,,,,,,,,
0.7627979041916167,0.0167167865,,,,,,,,,,,,,,,,,,
0.7647634730538923,0.0168039865,,,,,,,,,,,,,,,,,,
0.7667305389221557,0.0169048865,,,,,,,,,,,,,,,,,,
0.7686976047904192,0.017008786499999998,,,,,,,,,,,,,,,,,,
0.7706661676646707,0.0171105865,,,,,,,,,,,,,,,,,,
0.7726347305389222,0.0172109865,,,,,,,,,,,,,,,,,,
0.7746047904191617,0.0173036865,,,,,,,,,,,,,,,,,,
0.7765748502994012,0.0174033865,,,,,,,,,,,,,,,,,,
0.7785464071856287,0.017499486499999998,,,,,,,,,,,,,,,,,,
0.7805179640718564,0.0175986865,,,,,,,,,,,,,,,,,,
0.7824910179640718,0.017714486499999998,,,,,,,,,,,,,,,,,,
0.7844655688622756,0.0178162865,,,,,,,,,,,,,,,,,,
0.7864401197604791,0.0179227865,,,,,,,,,,,,,,,,,,
0.7884146706586826,0.0180320865,,,,,,,,,,,,,,,,,,
0.7903907185628744,0.0181399865,,,,,,,,,,,,,,,,,,
0.792368263473054,0.0182538865,,,,,,,,,,,,,,,,,,
0.7943458083832337,0.0183584865,,,,,,,,,,,,,,,,,,
0.7963248502994013,0.018463386499999998,,,,,,,,,,,,,,,,,,
0.798303892215569,0.0185567865,,,,,,,,,,,,,,,,,,
0.8002844311377246,0.0186674865,,,,,,,,,,,,,,,,,,
0.8022664670658683,0.0187722865,,,,,,,,,,,,,,,,,,
0.804247005988024,0.0188779865,,,,,,,,,,,,,,,,,,
0.8062305389221558,0.018983886499999998,,,,,,,,,,,,,,,,,,
0.8082140718562874,0.0190927865,,,,,,,,,,,,,,,,,,
0.8101991017964073,0.0192025865,,,,,,,,,,,,,,,,,,
0.812184131736527,0.0193147865,,,,,,,,,,,,,,,,,,
0.8141691616766468,0.0194320865,,,,,,,,,,,,,,,,,,
0.8161571856287425,0.0195319865,,,,,,,,,,,,,,,,,,
0.8181437125748504,0.019638186499999998,,,,,,,,,,,,,,,,,,
0.8201332335329341,0.0197350865,,,,,,,,,,,,,,,,,,
0.822122754491018,0.0198521865,,,,,,,,,,,,,,,,,,
0.8241122754491018,0.0199615865,,,,,,,,,,,,,,,,,,
0.8261032934131737,0.0200686865,,,,,,,,,,,,,,,,,,
0.8280943113772455,0.0201720865,,,,,,,,,,,,,,,,,,
0.8300883233532935,0.0202780865,,,,,,,,,,,,,,,,,,
0.8320808383233533,0.0203840865,,,,,,,,,,,,,,,,,,
0.8340748502994013,0.0204807865,,,,,,,,,,,,,,,,,,
0.8360703592814371,0.0205862865,,,,,,,,,,,,,,,,,,
0.8380658682634731,0.0206904865,,,,,,,,,,,,,,,,,,
0.8400628742514971,0.0207934865,,,,,,,,,,,,,,,,,,
0.8420598802395209,0.0209010865,,,,,,,,,,,,,,,,,,
0.8440583832335329,0.0210265865,,,,,,,,,,,,,,,,,,
0.846058383233533,0.0211329865,,,,,,,,,,,,,,,,,,
0.8480583832335329,0.0212480865,,,,,,,,,,,,,,,,,,
0.850058383233533,0.0213506865,,,,,,,,,,,,,,,,,,
0.852061377245509,0.021457386499999998,,,,,,,,,,,,,,,,,,
0.8540628742514971,0.0215667865,,,,,,,,,,,,,,,,,,
0.8560658682634731,0.0216754865,,,,,,,,,,,,,,,,,,
0.8580703592814372,0.021778786499999998,,,,,,,,,,,,,,,,,,
0.8600763473053893,0.0218814865,,,,,,,,,,,,,,,,,,
0.8620808383233534,0.021988486499999998,,,,,,,,,,,,,,,,,,
0.8640883233532934,0.0220956865,,,,,,,,,,,,,,,,,,
0.8660958083832335,0.022214586499999998,,,,,,,,,,,,,,,,,,
0.8681032934131737,0.0223188865,,,,,,,,,,,,,,,,,,
0.8701122754491019,0.022413186499999998,,,,,,,,,,,,,,,,,,
0.872122754491018,0.0225248865,,,,,,,,,,,,,,,,,,
0.8741332335329342,0.0226309865,,,,,,,,,,,,,,,,,,
0.8761452095808383,0.0227305865,,,,,,,,,,,,,,,,,,
0.8781571856287426,0.0228414865,,,,,,,,,,,,,,,,,,
0.8801706586826349,0.0229515865,,,,,,,,,,,,,,,,,,
0.8821856287425149,0.0230728865,,,,,,,,,,,,,,,,,,
0.8842005988023952,0.023188386499999998,,,,,,,,,,,,,,,,,,
0.8862155688622755,0.0232890865,,,,,,,,,,,,,,,,,,
0.8882320359281438,0.023396986499999998,,,,,,,,,,,,,,,,,,
0.89025,0.0235027865,,,,,,,,,,,,,,,,,,
0.8922679640718564,0.0236104865,,,,,,,,,,,,,,,,,,
0.8942874251497006,0.023722986499999998,,,,,,,,,,,,,,,,,,
0.896306886227545,0.0238407865,,,,,,,,,,,,,,,,,,
0.8983278443113772,0.0239386865,,,,,,,,,,,,,,,,,,
0.9003488023952096,0.024048386499999998,,,,,,,,,,,,,,,,,,
0.90237125748503,0.024152886499999998,,,,,,,,,,,,,,,,,,
0.9043952095808384,0.024255186499999998,,,,,,,,,,,,,,,,,,
0.9064191616766467,0.024360886499999998,,,,,,,,,,,,,,,,,,
0.9084446107784432,0.0244728865,,,,,,,,,,,,,,,,,,
0.9104700598802397,0.0245792865,,,,,,,,,,,,,,,,,,
0.9124970059880241,0.0246936865,,,,,,,,,,,,,,,,,,
0.9145239520958084,0.024799086499999998,,,,,,,,,,,,,,,,,,
0.9165523952095809,0.0249110865,,,,,,,,,,,,,,,,,,
0.9185808383233534,0.0250311865,,,,,,,,,,,,,,,,,,
0.9206107784431138,0.0251449865,,,,,,,,,,,,,,,,,,
0.9226422155688623,0.0252571865,,,,,,,,,,,,,,,,,,
0.9246736526946109,0.0253620865,,,,,,,,,,,,,,,,,,
0.9267065868263474,0.0254594865,,,,,,,,,,,,,,,,,,
0.9287395209580838,0.0255646865,,,,,,,,,,,,,,,,,,
0.9307739520958085,0.0256820865,,,,,,,,,,,,,,,,,,
0.932808383233533,0.0257840865,,,,,,,,,,,,,,,,,,
0.9348443113772456,0.0259003865,,,,,,,,,,,,,,,,,,
0.9368817365269462,0.0260050865,,,,,,,,,,,,,,,,,,
0.9389191616766468,0.0261161865,,,,,,,,,,,,,,,,,,
0.9409565868263473,0.0262258865,,,,,,,,,,,,,,,,,,
0.942997005988024,0.026333186499999998,,,,,,,,,,,,,,,,,,
0.9450359281437125,0.0264488865,,,,,,,,,,,,,,,,,,
0.9470778443113773,0.0265589865,,,,,,,,,,,,,,,,,,
0.949118263473054,0.0266755865,,,,,,,,,,,,,,,,,,
0.9511616766467067,0.0267743865,,,,,,,,,,,,,,,,,,
0.9532050898203592,0.0268842865,,,,,,,,,,,,,,,,,,
0.955248502994012,0.0269869865,,,,,,,,,,,,,,,,,,
0.9572949101796407,0.0270929865,,,,,,,,,,,,,,,,,,
0.9593398203592814,0.0271962865,,,,,,,,,,,,,,,,,,
0.9613862275449102,0.027306986499999998,,,,,,,,,,,,,,,,,,
0.963434131736527,0.0274198865,,,,,,,,,,,,,,,,,,
0.9654835329341318,0.0275259865,,,,,,,,,,,,,,,,,,
0.9675329341317366,0.0276438865,,,,,,,,,,,,,,,,,,
0.9695823353293415,0.0277541865,,,,,,,,,,,,,,,,,,
0.9716332335329341,0.0278599865,,,,,,,,,,,,,,,,,,
0.9736856287425151,0.0279627865,,,,,,,,,,,,,,,,,,
0.9757380239520959,0.0280773865,,,,,,,,,,,,,,,,,,
0.9777919161676647,0.0281790865,,,,,,,,,,,,,,,,,,
0.9798458083832335,0.0282956865,,,,,,,,,,,,,,,,,,
0.9819011976047904,0.0283934865,,,,,,,,,,,,,,,,,,
0.9839565868263473,0.0285089865,,,,,,,,,,,,,,,,,,
0.9860149700598803,0.0286194865,,,,,,,,,,,,,,,,,,
0.9880718562874252,0.0287334865,,,,,,,,,,,,,,,,,,
0.9901302395209581,0.0288425865,,,,,,,,,,,,,,,,,,
0.9921901197604791,0.0289591865,,,,,,,,,,,,,,,,,,
0.9942500000000001,0.029067786499999998,,,,,,,,,,,,,,,,,,
0.996311377245509,0.0291716865,,,,,,,,,,,,,,,,,,
0.998374251497006,0.029280986499999998,,,,,,,,,,,,,,,,,,
1.000437125748503,0.0293900865,,,,,,,,,,,,,,,,,,
1.0025,0.0294940865,,,,,,,,,,,,,,,,,,
1.004564371257485,0.0296062865,,,,,,,,,,,,,,,,,,
1.006630239520958,0.0297049865,,,,,,,,,,,,,,,,,,
1.0086961077844312,0.0298086865,,,,,,,,,,,,,,,,,,
1.0107634730538924,0.0299131865,,,,,,,,,,,,,,,,,,
1.0128323353293414,0.0300213865,,,,,,,,,,,,,,,,,,
1.0149011976047904,0.0301264865,,,,,,,,,,,,,,,,,,
1.0169700598802396,0.0302403865,,,,,,,,,,,,,,,,,,
1.0190404191616766,0.0303405865,,,,,,,,,,,,,,,,,,
1.021112275449102,0.0304520865,,,,,,,,,,,,,,,,,,
1.023184131736527,0.0305518865,,,,,,,,,,,,,,,,,,
1.02525748502994,0.030659186499999998,,,,,,,,,,,,,,,,,,
1.0273323353293413,0.0307557865,,,,,,,,,,,,,,,,,,
1.0294071856287426,0.0308625865,,,,,,,,,,,,,,,,,,
1.0314820359281438,0.0309726865,,,,,,,,,,,,,,,,,,
1.0335583832335329,0.0310793865,,,,,,,,,,,,,,,,,,
1.0356362275449102,0.0311786865,,,,,,,,,,,,,,,,,,
1.0377140718562876,0.031283386499999996,,,,,,,,,,,,,,,,,,
1.0397934131736528,0.0313833865,,,,,,,,,,,,,,,,,,
1.041874251497006,0.0314986865,,,,,,,,,,,,,,,,,,
1.0439550898203593,0.031608186499999996,,,,,,,,,,,,,,,,,,
1.0460359281437126,0.031713886499999996,,,,,,,,,,,,,,,,,,


==> anc/vnen_Kn.dat <==
# Kn	v2/e2	v3/e3
25.1931	0.008853641915095474	0.0040041687134075915
2.51931	0.06291199540334327	0.012337665786014897
0.251931	0.27726258401592796	0.13096730082444938
0.484661	0.20818712668867004	0.06892250706955379
4.84661	0.0374719724200596	0.007508330788736507
0.100772	0.3349098707858412	0.20446809075581165
0.0204665	0.3741678581450352	0.27110046068266


==> anc/vnen_Kn_fits.dat <==
Kn0	Kn0_err	v2hydro	v2hydro_err	v3hydro	v3hydro_err	A	A_err	B	B_err	C	C_err	Nresc = x*Kn^(-1)
0.5462150463772876	0.029686194672422013	0.39434251957839533	0.005881414964539168	0.2888173353721522	0.007094861879263579	3.0787138171669755	0.926848975779446	1.1414795776761142	1.328532681551893	13.466604762996168	9.571150369249565	0.523

